Combinatorial Persistent Homology Transform

The combinatorial interpretation of the persistence diagram as a M\"obius inversion was recently shown to be functorial. We employ this discovery to recast the Persistent Homology Transform of a geometric complex as a representation of a cellulation on $\mathbb{S}^n$ to the category of combinatorial persistence diagrams. Detailed examples are provided. We hope this recasting of the PH transform will allow for the adoption of existing methods from algebraic and topological combinatorics to the study of shapes.

==> figs/from-dave/app/camera.h <==
#ifndef _CSCI441_CAMERA_H_
#define _CSCI441_CAMERA_H_

#include <csci441/matrix4.h>
#include <csci441/vector4.h>

class Camera {
public:
    Matrix4 projection;
    Vector4 eye;
    Vector4 origin;
    Vector4 up;

    Camera() : eye(0,0,0), origin(0,0,0), up(0,0,0) {}

    Matrix4 look_at() const {
        Matrix4 mat;
        mat.look_at(eye, origin, up);
        return mat;
    }
};

#endif


==> figs/from-dave/app/main.cpp <==
#include <iostream>
#include <string>
#include <sstream>
#include <fstream>
#include <cmath>

#include <glad/glad.h>
#include <GLFW/glfw3.h>

#include <csci441/shader.h>
#include <csci441/matrix4.h>
#include <csci441/matrix3.h>
#include <csci441/vector4.h>
#include <csci441/uniform.h>

#include "shape.h"
#include "model.h"
#include "camera.h"
#include "renderer.h"

const int SCREEN_WIDTH = 1000;
const int SCREEN_HEIGHT = 1000;

void framebufferSizeCallback(GLFWwindow* window, int width, int height) {
    glViewport(0, 0, width, height);
}

bool isPressed(GLFWwindow *window, int key) {
    return glfwGetKey(window, key) == GLFW_PRESS;
}

bool isReleased(GLFWwindow *window, int key) {
    return glfwGetKey(window, key) == GLFW_RELEASE;
}

Matrix4 processModel(const Matrix4& model, GLFWwindow *window) {
    Matrix4 trans;

    const float ROT = 1;
    const float SCALE = .05;
    const float TRANS = .01;

    // ROTATE
    if (isPressed(window, GLFW_KEY_U)) { trans.rotate_x(-ROT); }
    else if (isPressed(window, GLFW_KEY_I)) { trans.rotate_x(ROT); }
    else if (isPressed(window, GLFW_KEY_O)) { trans.rotate_y(-ROT); }
    else if (isPressed(window, GLFW_KEY_P)) { trans.rotate_y(ROT); }
    else if (isPressed(window, '[')) { trans.rotate_z(-ROT); }
    else if (isPressed(window, ']')) { trans.rotate_z(ROT); }
    // SCALE
    else if (isPressed(window, '-')) { trans.scale(1-SCALE, 1-SCALE, 1-SCALE); }
    else if (isPressed(window, '=')) { trans.scale(1+SCALE, 1+SCALE, 1+SCALE); }
    // TRANSLATE
    else if (isPressed(window, GLFW_KEY_UP)) { trans.translate(0, TRANS, 0); }
    else if (isPressed(window, GLFW_KEY_DOWN)) { trans.translate(0, -TRANS, 0); }
    else if (isPressed(window, GLFW_KEY_LEFT)) { trans.translate(-TRANS, 0, 0); }
    else if (isPressed(window, GLFW_KEY_RIGHT)) { trans.translate(TRANS, 0, 0); }
    else if (isPressed(window, ',')) { trans.translate(0,0,TRANS); }
    else if (isPressed(window, '.')) { trans.translate(0,0,-TRANS); }

    return trans * model;
}

void processInput(Matrix4& model, GLFWwindow *window) {
    if (isPressed(window, GLFW_KEY_ESCAPE) || isPressed(window, GLFW_KEY_Q)) {
        glfwSetWindowShouldClose(window, true);
    }
    model = processModel(model, window);
}

void errorCallback(int error, const char* description) {
    fprintf(stderr, "GLFW Error: %s\n", description);
}

int main(void) {
    GLFWwindow* window;

    glfwSetErrorCallback(errorCallback);

    /* Initialize the library */
    if (!glfwInit()) { return -1; }

    glfwWindowHint (GLFW_OPENGL_FORWARD_COMPAT, GL_TRUE);
    glfwWindowHint (GLFW_CONTEXT_VERSION_MAJOR, 3);
    glfwWindowHint (GLFW_CONTEXT_VERSION_MINOR, 3);
    glfwWindowHint (GLFW_OPENGL_PROFILE, GLFW_OPENGL_CORE_PROFILE);

    /* Create a windowed mode window and its OpenGL context */
    window = glfwCreateWindow(SCREEN_WIDTH, SCREEN_HEIGHT, "CSCI441-lab", NULL, NULL);
    if (!window) {
        glfwTerminate();
        return -1;
    }

    /* Make the window's context current */
    glfwMakeContextCurrent(window);

    // tell glfw what to do on resize
    glfwSetFramebufferSizeCallback(window, framebufferSizeCallback);

    // init glad
    if (!gladLoadGL()) {
        std::cerr << "Failed to initialize OpenGL context" << std::endl;
        glfwTerminate();
        return -1;
    }

    // create obj
    Model obj(
            // Sphere(100, 1, 1, .2, .4).coords,
            Sphere(100, 1, 0, 0, 0).coords,
            Shader("../vert.glsl", "../frag.glsl"));

    Model c1(
            Torus(40, 1.05, .05, 1, 0, 0).coords,
            Shader("../vert.glsl", "../frag.glsl"));

    Model c2(
            Torus(40, 1.05, .05, 0, 1, 0).coords,
            Shader("../vert.glsl", "../frag.glsl"));
    Matrix4 c2_rot;
    c2_rot.rotate_y(-90.);
    c2.model = c2_rot;

    Model c3(
            Torus(40, 1.05, .05, 0, 0, 1).coords,
            Shader("../vert.glsl", "../frag.glsl"));
    Matrix4 c3_rot;
    c3_rot.rotate_x(-90.);
    c3.model = c3_rot;

    Model c4(
            Torus(40, 1.05, .05, 1, 1, 0).coords,
            Shader("../vert.glsl", "../frag.glsl"));
    Matrix4 c4_rot;
    c4_rot.rotate_y(-45.);
    c4.model = c4_rot;

    Model c5(
            Torus(40, 1.05, .05, 1, 0, 1).coords,
            Shader("../vert.glsl", "../frag.glsl"));
    Matrix4 c5_rot;
    c5_rot.rotate_x(45.);
    c5.model = c5_rot;

    Model c6(
            Torus(40, 1.05, .05, 0, 1, 1).coords,
            Shader("../vert.glsl", "../frag.glsl"));
    Matrix4 c6_rot1,c6_rot2;
    c6_rot1.rotate_x(90.);
    c6_rot2.rotate_z(45.);
    c6.model = c6_rot2*c6_rot1;

// make a floor
    Model floor(
            DiscoCube().coords,
            Shader("../vert.glsl", "../frag.glsl"));
    Matrix4 floor_trans, floor_scale;
    floor_trans.translate(0, -2, 0);
    floor_scale.scale(100, 1, 100);
    floor.model = floor_trans*floor_scale;

    // setup camera
    Matrix4 projection;
    projection.perspective(45, 1, .01, 10);

    Camera camera;
    camera.projection = projection;
    camera.eye = Vector4(0, 0, 7);
    camera.origin = Vector4(0, 0, 0);
    camera.up = Vector4(0, 1, 0);

    // and use z-buffering
    glEnable(GL_DEPTH_TEST);

    // create a renderer
    Renderer renderer;

    // set the light position
    Vector4 lightPos(3.75f, 3.75f, 4.0f);

    /* Loop until the user closes the window */
    while (!glfwWindowShouldClose(window)) {
        // process input
        processInput(obj.model, window);
        processInput(c1.model, window);
        processInput(c2.model, window);
        processInput(c3.model, window);
        processInput(c4.model, window);
        processInput(c5.model, window);
        processInput(c6.model, window);

        /* Render here */
        glClearColor(0.2f, 0.3f, 0.3f, 1.0f);
        glClear(GL_COLOR_BUFFER_BIT | GL_DEPTH_BUFFER_BIT);

        // render the object and the floor
        renderer.render(camera, obj, lightPos);
        renderer.render(camera, c1, lightPos);
        renderer.render(camera, c2, lightPos);
        renderer.render(camera, c3, lightPos);
        renderer.render(camera, c4, lightPos);
        renderer.render(camera, c5, lightPos);
        enderer.render(camera, c6, lightPos);
        // renderer.render(camera, floor, lightPos);

        /* Swap front and back and poll for io events */
        glfwSwapBuffers(window);
        glfwPollEvents();
    }

    glfwTerminate();
    return 0;
}


==> figs/from-dave/app/model.h <==
#ifndef _CSCI441_MODEL_H_
#define _CSCI441_MODEL_H_

class Model {

public:
    GLuint vbo;
    GLuint vao;
    Shader shader;
    Matrix4 model;
    int size;

    template <typename Coords>
    Model(const Coords& coords, const Shader& shader_in) : shader(shader_in) {
        size = coords.size()*sizeof(float);

        // copy vertex data
        glGenBuffers(1, &vbo);
        glBindBuffer(GL_ARRAY_BUFFER, vbo);
        glBufferData(GL_ARRAY_BUFFER, size, coords.data(), GL_STATIC_DRAW);

        // describe vertex layout
        glGenVertexArrays(1, &vao);
        glBindVertexArray(vao);

        glVertexAttribPointer(0, 3, GL_FLOAT, GL_FALSE, 9*sizeof(float),
                (void*)(0*sizeof(float)));
        glEnableVertexAttribArray(0);

        glVertexAttribPointer(1, 3, GL_FLOAT, GL_FALSE, 9*sizeof(float),
                (void*)(3*sizeof(float)));
        glEnableVertexAttribArray(1);

        glVertexAttribPointer(2, 3, GL_FLOAT, GL_FALSE, 9*sizeof(float),
                (void*)(6*sizeof(float)));
        glEnableVertexAttribArray(2);
    }
};

#endif


==> figs/from-dave/app/renderer.h <==
#ifndef _CSCI441_RENDERER_H_
#define _CSCI441_RENDERER_H_

#include <csci441/matrix3.h>

class Renderer {
    Matrix3 itModel_tmp;
public:

    void render(const Camera& camera, Model& m, const Vector4& light) {
        itModel_tmp.inverse_transpose(m.model);

        m.shader.use();
        Uniform::set(m.shader.id(), "model", m.model);
        Uniform::set(m.shader.id(), "projection", camera.projection);
        Uniform::set(m.shader.id(), "camera", camera.look_at());
        Uniform::set(m.shader.id(), "eye", camera.eye);
        Uniform::set(m.shader.id(), "lightPos", light);
        Uniform::set(m.shader.id(), "itModel", itModel_tmp);

        // render the cube
        glBindVertexArray(m.vao);
        glDrawArrays(GL_TRIANGLES, 0, m.size);
    }
};

#endif


==> figs/from-dave/app/shape.h <==
#ifndef _CSCI441_SHAPE_H_
#define _CSCI441_SHAPE_H_

#include <cstdlib>
#include <vector>

template <typename T, typename N, typename C>
void add_vertex(T& coords, const N& x, const N& y, const N& z,
        const C& r, const C& g, const C& b,
        const Vector4& n=Vector4(1,0,0), bool with_noise=false) {
    // adding color noise makes it easier to see before shading is implemented
    float noise = 1-with_noise*(rand()%150)/100.;
    coords.push_back(x);
    coords.push_back(y);
    coords.push_back(z);
    coords.push_back(r*noise);
    coords.push_back(g*noise);
    coords.push_back(b*noise);

    Vector4 normal = n.normalized();
    coords.push_back(normal.x());
    coords.push_back(normal.y());
    coords.push_back(normal.z());
}

class DiscoCube {
public:
    std::vector<float> coords;
    DiscoCube() : coords{
        -0.5f, -0.5f, -0.5f,  0.0f, 1.0f, 1.0f,  0.0f,  0.0f, -1.0,
         0.5f, -0.5f, -0.5f,  0.0f, 1.0f, 1.0f,  0.0f,  0.0f, -1.0,
         0.5f,  0.5f, -0.5f,  0.0f, 1.0f, 1.0f,  0.0f,  0.0f, -1.0,
         0.5f,  0.5f, -0.5f,  0.0f, 1.0f, 1.0f,  0.0f,  0.0f, -1.0,
        -0.5f,  0.5f, -0.5f,  0.0f, 1.0f, 1.0f,  0.0f,  0.0f, -1.0,
        -0.5f, -0.5f, -0.5f,  0.0f, 1.0f, 1.0f,  0.0f,  0.0f, -1.0,

        -0.5f, -0.5f,  0.5f,  0.0f, 0.0f, 1.0f,  0.0f,  0.0f,  1.0,
         0.5f, -0.5f,  0.5f,  0.0f, 0.0f, 1.0f,  0.0f,  0.0f,  1.0,
         0.5f,  0.5f,  0.5f,  0.0f, 0.0f, 1.0f,  0.0f,  0.0f,  1.0,
         0.5f,  0.5f,  0.5f,  0.0f, 0.0f, 1.0f,  0.0f,  0.0f,  1.0,
        -0.5f,  0.5f,  0.5f,  0.0f, 0.0f, 1.0f,  0.0f,  0.0f,  1.0,
        -0.5f, -0.5f,  0.5f,  0.0f, 0.0f, 1.0f,  0.0f,  0.0f,  1.0,

        -0.5f,  0.5f,  0.5f,  1.0f, 1.0f, 0.0f, -1.0f,  0.0f,  0.0,
        -0.5f,  0.5f, -0.5f,  1.0f, 1.0f, 0.0f, -1.0f,  0.0f,  0.0,
        -0.5f, -0.5f, -0.5f,  1.0f, 1.0f, 0.0f, -1.0f,  0.0f,  0.0,
        -0.5f, -0.5f, -0.5f,  1.0f, 1.0f, 0.0f, -1.0f,  0.0f,  0.0,
        -0.5f, -0.5f,  0.5f,  1.0f, 1.0f, 0.0f, -1.0f,  0.0f,  0.0,
        -0.5f,  0.5f,  0.5f,  1.0f, 1.0f, 0.0f, -1.0f,  0.0f,  0.0,

         0.5f,  0.5f,  0.5f,  1.0f, 0.0f, 0.0f,  1.0f,  0.0f,  0.0,
         0.5f,  0.5f, -0.5f,  1.0f, 0.0f, 0.0f,  1.0f,  0.0f,  0.0,
         0.5f, -0.5f, -0.5f,  1.0f, 0.0f, 0.0f,  1.0f,  0.0f,  0.0,
         0.5f, -0.5f, -0.5f,  1.0f, 0.0f, 0.0f,  1.0f,  0.0f,  0.0,
         0.5f, -0.5f,  0.5f,  1.0f, 0.0f, 0.0f,  1.0f,  0.0f,  0.0,
         0.5f,  0.5f,  0.5f,  1.0f, 0.0f, 0.0f,  1.0f,  0.0f,  0.0,

        -0.5f, -0.5f, -0.5f,  0.0f, 1.0f, 0.0f,  0.0f, -1.0f,  0.0,
         0.5f, -0.5f, -0.5f,  0.0f, 1.0f, 0.0f,  0.0f, -1.0f,  0.0,
         0.5f, -0.5f,  0.5f,  0.0f, 1.0f, 0.0f,  0.0f, -1.0f,  0.0,
         0.5f, -0.5f,  0.5f,  0.0f, 1.0f, 0.0f,  0.0f, -1.0f,  0.0,
        -0.5f, -0.5f,  0.5f,  0.0f, 1.0f, 0.0f,  0.0f, -1.0f,  0.0,
        -0.5f, -0.5f, -0.5f,  0.0f, 1.0f, 0.0f,  0.0f, -1.0f,  0.0,

        -0.5f,  0.5f, -0.5f,  1.0f, 1.0f, 0.0f,  0.0f,  1.0f,  0.0,
         0.5f,  0.5f, -0.5f,  0.0f, 1.0f, 0.0f,  0.0f,  1.0f,  0.0,
         0.5f,  0.5f,  0.5f,  0.0f, 1.0f, 1.0f,  0.0f,  1.0f,  0.0,
         0.5f,  0.5f,  0.5f,  0.0f, 1.0f, 1.0f,  0.0f,  1.0f,  0.0,
        -0.5f,  0.5f,  0.5f,  0.0f, 1.0f, 0.0f,  0.0f,  1.0f,  0.0,
        -0.5f,  0.5f, -0.5f,  1.0f, 1.0f, 0.0f,  0.0f,  1.0f,  0.0
    } {}

};

class Cylinder {
public:
    std::vector<float> coords;
    Cylinder(unsigned int n, float r, float g, float b) {
        double step_size = 2*M_PI / n;
        double c_x=0;
        double c_y=0;
        double h = .5;
        float radius = .5;

        for (int i = 0; i < n; ++i) {
            // vertex i
            double theta_i = i*step_size;
            double vi_x = radius*cos(theta_i);
            double vi_y = radius*sin(theta_i);

            // vertex i+1
            double theta_ip1 = ((i+1)%n)*step_size;
            double vip1_x = radius*cos(theta_ip1);
            double vip1_y = radius*sin(theta_ip1);

            add_vertex(coords, vi_x, -h, vi_y, r, g, b);
            add_vertex(coords, vi_x, h, vi_y, r, g, b);
            add_vertex(coords, vip1_x, -h, vip1_y, r, g, b);

            // add triangle vip1L, viH, vip1H
            add_vertex(coords, vip1_x, -h, vip1_y, r, g, b);
            add_vertex(coords, vi_x, h, vi_y, r, g, b);
            add_vertex(coords, vip1_x, h, vip1_y, r, g, b);

            // add high triangle vi, vip1, 0
            Vector4 nh(0, 1, 0);
            add_vertex(coords, vip1_x, h, vip1_y, r, g, b);
            add_vertex(coords, vi_x, h, vi_y, r, g, b);
            add_vertex(coords, c_x, h, c_y, r, g, b);

            // // add low triangle vi, vip1, 0
            Vector4 nl(0, -1, 0);
            add_vertex(coords, vip1_x, -h, vip1_y, r, g, b);
            add_vertex(coords, c_x, -h, c_y, r, g, b);
            add_vertex(coords, vi_x, -h, vi_y, r, g, b);
        }
    }
};


class Cone {
public:
    std::vector<float> coords;
    Cone(unsigned int n, float r, float g, float b) {

        double step_size = 2*M_PI / n;
        double c_x=0;
        double c_y=0;
        double h = .5;
        float radius = .5;

        for (int i = 0; i < n; ++i) {
            // vertex i
            double theta_i = i*step_size;
            double vi_x = radius*cos(theta_i);
            double vi_y = radius*sin(theta_i);

            // vertex i+1
            double theta_ip1 = ((i+1)%n)*step_size;
            double vip1_x = radius*cos(theta_ip1);
            double vip1_y = radius*sin(theta_ip1);

            // add triangle viL, viH, vip1L
            add_vertex(coords, vi_x, -h, vi_y, r, g, b);
            add_vertex(coords, c_x, h, c_y, r, g, b);
            add_vertex(coords, vip1_x, -h, vip1_y, r, g, b);

            // // add low triangle vi, vip1, 0
            add_vertex(coords, vip1_x, -h, vip1_y, r, g, b);
            add_vertex(coords, c_x, -h, c_y, r, g, b);
            add_vertex(coords, vi_x, -h, vi_y, r, g, b);
        }
    }
};

class Sphere {
    double x(float r, float phi, float theta){
        return r*cos(theta)*sin(phi);
    }

    double y(float r, float phi, float theta){
        return r*sin(theta)*sin(phi);
    }

    double z(float r, float phi, float theta){
        return r*cos(phi);
    }

public:
    std::vector<float> coords;
    Sphere(unsigned int n, float radius, float r, float g, float b) {
        int n_steps = (n%2==0) ? n : n+1;
        double step_size = 2*M_PI / n_steps;

        for (int i = 0; i < n_steps/2.0; ++i) {
            for (int j = 0; j < n_steps; ++j) {
                double phi_i = i*step_size;
                double phi_ip1 = ((i+1)%n_steps)*step_size;
                double theta_j = j*step_size;
                double theta_jp1 = ((j+1)%n_steps)*step_size;

                // vertex i,j
                double vij_x = x(radius, phi_i, theta_j);
                double vij_y = y(radius, phi_i, theta_j);
                double vij_z = z(radius, phi_i, theta_j);

                // vertex i+1,j
                double vip1j_x = x(radius, phi_ip1, theta_j);
                double vip1j_y = y(radius, phi_ip1, theta_j);
                double vip1j_z = z(radius, phi_ip1, theta_j);

                // vertex i,j+1
                double vijp1_x = x(radius, phi_i, theta_jp1);
                double vijp1_y = y(radius, phi_i, theta_jp1);
                double vijp1_z = z(radius, phi_i, theta_jp1);

                // vertex i+1,j+1
                double vip1jp1_x = x(radius, phi_ip1, theta_jp1);
                double vip1jp1_y = y(radius, phi_ip1, theta_jp1);
                double vip1jp1_z = z(radius, phi_ip1, theta_jp1);

                // add triangle
                add_vertex(coords, vij_x, vij_y, vij_z, r, g, b);
                add_vertex(coords, vip1j_x, vip1j_y, vip1j_z, r, g, b);
                add_vertex(coords, vijp1_x, vijp1_y, vijp1_z, r, g, b);

                // add triange
                add_vertex(coords, vijp1_x, vijp1_y, vijp1_z, r, g, b);
                add_vertex(coords, vip1jp1_x, vip1jp1_y, vip1jp1_z, r, g, b);
                add_vertex(coords, vip1j_x, vip1j_y, vip1j_z, r, g, b);
            }
        }
    }
};

class Torus {
    double x(float c, float a, float phi, float theta) {
        return (c+a*cos(theta))*cos(phi);
    }

    double y(float c, float a, float phi, float theta) {
        return (c+a*cos(theta))*sin(phi);
    }

    double z(float c, float a, float phi, float theta) {
        return a*sin(theta);
    }

public:
    std::vector<float> coords;
    Torus(unsigned int n, float c, float a, float r, float g, float b) {

        double step_size = 2*M_PI / n;
        double c_x=0;
        double c_y=0;
        double h = .5;
        float radius = .5;

        for (int i = 0; i < n; ++i) {
            for (int j = 0; j < n; ++j) {
                double phi_i = i*step_size;
                double phi_ip1 = ((i+1)%n)*step_size;
                double theta_j = j*step_size;
                double theta_jp1 = ((j+1)%n)*step_size;

                // vertex i,j
                double vij_x = x(c, a, phi_i, theta_j);
                double vij_y = y(c, a, phi_i, theta_j);
                double vij_z = z(c, a, phi_i, theta_j);

                // vertex i+1,j
                double vip1j_x = x(c, a, phi_ip1, theta_j);
                double vip1j_y = y(c, a, phi_ip1, theta_j);
                double vip1j_z = z(c, a, phi_ip1, theta_j);

                // vertex i,j+1
                double vijp1_x = x(c, a, phi_i, theta_jp1);
                double vijp1_y = y(c, a, phi_i, theta_jp1);
                double vijp1_z = z(c, a, phi_i, theta_jp1);

                // vertex i+1,j+1
                double vip1jp1_x = x(c, a, phi_ip1, theta_jp1);
                double vip1jp1_y = y(c, a, phi_ip1, theta_jp1);
                double vip1jp1_z = z(c, a, phi_ip1, theta_jp1);

                // add triangle
                add_vertex(coords, vij_x, vij_y, vij_z, r, g, b);
                add_vertex(coords, vip1j_x, vip1j_y, vip1j_z, r, g, b);
                add_vertex(coords, vijp1_x, vijp1_y, vijp1_z, r, g, b);

                // add triange
                add_vertex(coords, vijp1_x, vijp1_y, vijp1_z, r, g, b);
                add_vertex(coords, vip1jp1_x, vip1jp1_y, vip1jp1_z, r, g, b);
                add_vertex(coords, vip1j_x, vip1j_y, vip1j_z, r, g, b);
            }
        }
    }

};

#endif


==> figs/from-dave/deps/bitmap/include/bitmap/bitmap_image.hpp <==
/*
 *****************************************************************************
 *                                                                           *
 *                          Platform Independent                             *
 *                    Bitmap Image Reader Writer Library                     *
 *                                                                           *
 * Author: Arash Partow - 2002                                               *
 * URL: http://partow.net/programming/bitmap/index.html                      *
 *                                                                           *
 * Note: This library only supports 24-bits per pixel bitmap format files.   *
 *                                                                           *
 * Copyright notice:                                                         *
 * Free use of the Platform Independent Bitmap Image Reader Writer Library   *
 * is permitted under the guidelines and in accordance with the most current *
 * version of the MIT License.                                               *
 * http://www.opensource.org/licenses/MIT                                    *
 *                                                                           *
 *****************************************************************************
*/


#ifndef INCLUDE_BITMAP_IMAGE_HPP
#define INCLUDE_BITMAP_IMAGE_HPP

#include <algorithm>
#include <cmath>
#include <cstdlib>
#include <cstring>
#include <fstream>
#include <iostream>
#include <iterator>
#include <limits>
#include <string>
#include <vector>


class bitmap_image
{
public:

   enum channel_mode {
                        rgb_mode = 0,
                        bgr_mode = 1
                     };

   enum color_plane {
                       blue_plane  = 0,
                       green_plane = 1,
                       red_plane   = 2
                    };

   bitmap_image()
   : file_name_(""),
     width_          (0),
     height_         (0),
     row_increment_  (0),
     bytes_per_pixel_(3),
     channel_mode_(bgr_mode)
   {}

   bitmap_image(const std::string& filename)
   : file_name_(filename),
     width_          (0),
     height_         (0),
     row_increment_  (0),
     bytes_per_pixel_(0),
     channel_mode_(bgr_mode)
   {
      load_bitmap();
   }

   bitmap_image(const unsigned int width, const unsigned int height)
   : file_name_(""),
     width_ (width ),
     height_(height),
     row_increment_  (0),
     bytes_per_pixel_(3),
     channel_mode_(bgr_mode)
   {
      create_bitmap();
   }

   bitmap_image(const bitmap_image& image)
   : file_name_(image.file_name_),
     width_    (image.width_    ),
     height_   (image.height_   ),
     row_increment_  (0),
     bytes_per_pixel_(3),
     channel_mode_(bgr_mode)
   {
      create_bitmap();
      data_ = image.data_;
   }

   bitmap_image& operator=(const bitmap_image& image)
   {
      if (this != &image)
      {
         file_name_       = image.file_name_;
         bytes_per_pixel_ = image.bytes_per_pixel_;
         width_           = image.width_;
         height_          = image.height_;
         row_increment_   = 0;
         channel_mode_    = image.channel_mode_;
         create_bitmap();
         data_ = image.data_;
      }

      return *this;
   }

   inline bool operator!()
   {
      return (data_.size()   == 0) ||
             (width_         == 0) ||
             (height_        == 0) ||
             (row_increment_ == 0);
   }

   inline void clear(const unsigned char v = 0x00)
   {
      std::fill(data_.begin(), data_.end(), v);
   }

   inline unsigned char red_channel(const unsigned int x, const unsigned int y) const
   {
      return data_[(y * row_increment_) + (x * bytes_per_pixel_ + 2)];
   }

   inline unsigned char green_channel(const unsigned int x, const unsigned int y) const
   {
      return data_[(y * row_increment_) + (x * bytes_per_pixel_ + 1)];
   }

   inline unsigned char blue_channel (const unsigned int x, const unsigned int y) const
   {
      return data_[(y * row_increment_) + (x * bytes_per_pixel_ + 0)];
   }

   inline void red_channel(const unsigned int x, const unsigned int y, const unsigned char value)
   {
      data_[(y * row_increment_) + (x * bytes_per_pixel_ + 2)] = value;
   }

   inline void green_channel(const unsigned int x, const unsigned int y, const unsigned char value)
   {
      data_[(y * row_increment_) + (x * bytes_per_pixel_ + 1)] = value;
   }

   inline void blue_channel (const unsigned int x, const unsigned int y, const unsigned char value)
   {
      data_[(y * row_increment_) + (x * bytes_per_pixel_ + 0)] = value;
   }

   inline unsigned char* row(unsigned int row_index) const
   {
      return const_cast<unsigned char*>(&data_[(row_index * row_increment_)]);
   }

   inline void get_pixel(const unsigned int x, const unsigned int y,
                         unsigned char& red,
                         unsigned char& green,
                         unsigned char& blue) const
   {
      const unsigned int y_offset = y * row_increment_;
      const unsigned int x_offset = x * bytes_per_pixel_;

      blue  = data_[y_offset + x_offset + 0];
      green = data_[y_offset + x_offset + 1];
      red   = data_[y_offset + x_offset + 2];
   }

   template <typename RGB>
   inline void get_pixel(const unsigned int x, const unsigned int y, RGB& colour) const
   {
      get_pixel(x, y, colour.red, colour.green, colour.blue);
   }

   inline void set_pixel(const unsigned int x, const unsigned int y,
                         const unsigned char red,
                         const unsigned char green,
                         const unsigned char blue)
   {
      const unsigned int y_offset = y * row_increment_;
      const unsigned int x_offset = x * bytes_per_pixel_;

      data_[y_offset + x_offset + 0] = blue;
      data_[y_offset + x_offset + 1] = green;
      data_[y_offset + x_offset + 2] = red;
   }

   template <typename RGB>
   inline void set_pixel(const unsigned int x, const unsigned int y, const RGB& colour)
   {
      set_pixel(x, y, colour.red, colour.green, colour.blue);
   }

   inline bool copy_from(const bitmap_image& image)
   {
      if (
           (image.height_ != height_) ||
           (image.width_  != width_ )
         )
      {
         return false;
      }

      data_ = image.data_;

      return true;
   }

   inline bool copy_from(const bitmap_image& source_image,
                         const unsigned int& x_offset,
                         const unsigned int& y_offset)
   {
      if ((x_offset + source_image.width_ ) > width_ ) { return false; }
      if ((y_offset + source_image.height_) > height_) { return false; }

      for (unsigned int y = 0; y < source_image.height_; ++y)
      {
         unsigned char* itr1           = row(y + y_offset) + x_offset * bytes_per_pixel_;
         const unsigned char* itr2     = source_image.row(y);
         const unsigned char* itr2_end = itr2 + source_image.width_ * bytes_per_pixel_;

         std::copy(itr2, itr2_end, itr1);
      }

      return true;
   }

   inline bool region(const unsigned int& x     ,
                      const unsigned int& y     ,
                      const unsigned int& width ,
                      const unsigned int& height,
                      bitmap_image& dest_image  ) const
   {
      if ((x + width ) > width_ ) { return false; }
      if ((y + height) > height_) { return false; }

      if (
           (dest_image.width_  < width_ ) ||
           (dest_image.height_ < height_)
         )
      {
         dest_image.setwidth_height(width,height);
      }

      for (unsigned int r = 0; r < height; ++r)
      {
         unsigned char* itr1     = row(r + y) + x * bytes_per_pixel_;
         unsigned char* itr1_end = itr1 + (width * bytes_per_pixel_);
         unsigned char* itr2     = dest_image.row(r);

         std::copy(itr1, itr1_end, itr2);
      }

      return true;
   }

   inline bool roi_from_center(const unsigned int& cx    ,
                               const unsigned int& cy    ,
                               const unsigned int& width ,
                               const unsigned int& height,
                               bitmap_image& dest_image  ) const
   {
      return region(cx - (width / 2), cy - (height / 2),
                    width, height,
                    dest_image);
   }

   inline bool set_region(const unsigned int&  x     ,
                          const unsigned int&  y     ,
                          const unsigned int&  width ,
                          const unsigned int&  height,
                          const unsigned char& value )
   {
      if ((x + width ) > width_ ) { return false; }
      if ((y + height) > height_) { return false; }

      for (unsigned int r = 0; r < height; ++r)
      {
         unsigned char* itr     = row(r + y) + x * bytes_per_pixel_;
         unsigned char* itr_end = itr + (width * bytes_per_pixel_);

         std::fill(itr, itr_end, value);
      }

      return true;
   }

   inline bool set_region(const unsigned int&  x     ,
                          const unsigned int&  y     ,
                          const unsigned int&  width ,
                          const unsigned int&  height,
                          const color_plane    color ,
                          const unsigned char& value )
   {
      if ((x + width ) > width_ ) { return false; }
      if ((y + height) > height_) { return false; }

      const unsigned int color_plane_offset = offset(color);

      for (unsigned int r = 0; r < height; ++r)
      {
         unsigned char* itr     = row(r + y) + x * bytes_per_pixel_ + color_plane_offset;
         unsigned char* itr_end = itr + (width * bytes_per_pixel_);

         while (itr != itr_end)
         {
            *itr  = value;
             itr += bytes_per_pixel_;
         }
      }

      return true;
   }

   inline bool set_region(const unsigned int&  x     ,
                          const unsigned int&  y     ,
                          const unsigned int&  width ,
                          const unsigned int&  height,
                          const unsigned char& red   ,
                          const unsigned char& green ,
                          const unsigned char& blue  )
   {
      if ((x + width ) > width_ ) { return false; }
      if ((y + height) > height_) { return false; }

      for (unsigned int r = 0; r < height; ++r)
      {
         unsigned char* itr     = row(r + y) + x * bytes_per_pixel_;
         unsigned char* itr_end = itr + (width * bytes_per_pixel_);

         while (itr != itr_end)
         {
            *(itr++) =  blue;
            *(itr++) = green;
            *(itr++) =   red;
         }
      }

      return true;
   }

   void reflective_image(bitmap_image& image, const bool include_diagnols = false)
   {
      image.setwidth_height(3 * width_, 3 * height_, true);

      image.copy_from(*this, width_, height_);

      vertical_flip();

      image.copy_from(*this, width_,           0);
      image.copy_from(*this, width_, 2 * height_);

      vertical_flip();
      horizontal_flip();

      image.copy_from(*this,          0, height_);
      image.copy_from(*this, 2 * width_, height_);

      horizontal_flip();

      if (include_diagnols)
      {
         bitmap_image tile = *this;

         tile.vertical_flip();
         tile.horizontal_flip();

         image.copy_from(tile,          0,           0);
         image.copy_from(tile, 2 * width_,           0);
         image.copy_from(tile, 2 * width_, 2 * height_);
         image.copy_from(tile, 0         , 2 * height_);
      }
   }

   inline unsigned int width() const
   {
      return width_;
   }

   inline unsigned int height() const
   {
      return height_;
   }

   inline unsigned int bytes_per_pixel() const
   {
      return bytes_per_pixel_;
   }

   inline unsigned int pixel_count() const
   {
      return width_ *  height_;
   }

   inline void setwidth_height(const unsigned int width,
                               const unsigned int height,
                               const bool clear = false)
   {
      data_.clear();
      width_  = width;
      height_ = height;

      create_bitmap();

      if (clear)
      {
         std::fill(data_.begin(), data_.end(), static_cast<unsigned char>(0x00));
      }
   }

   void save_image(const std::string& file_name) const
   {
      std::ofstream stream(file_name.c_str(),std::ios::binary);

      if (!stream)
      {
         std::cerr << "bitmap_image::save_image(): Error - Could not open file "  << file_name << " for writing!" << std::endl;
         return;
      }

      bitmap_information_header bih;

      bih.width            = width_;
      bih.height           = height_;
      bih.bit_count        = static_cast<unsigned short>(bytes_per_pixel_ << 3);
      bih.clr_important    = 0;
      bih.clr_used         = 0;
      bih.compression      = 0;
      bih.planes           = 1;
      bih.size             = bih.struct_size();
      bih.x_pels_per_meter = 0;
      bih.y_pels_per_meter = 0;
      bih.size_image       = (((bih.width * bytes_per_pixel_) + 3) & 0x0000FFFC) * bih.height;

      bitmap_file_header bfh;

      bfh.type             = 19778;
      bfh.size             = bfh.struct_size() + bih.struct_size() + bih.size_image;
      bfh.reserved1        = 0;
      bfh.reserved2        = 0;
      bfh.off_bits         = bih.struct_size() + bfh.struct_size();

      write_bfh(stream,bfh);
      write_bih(stream,bih);

      unsigned int padding = (4 - ((3 * width_) % 4)) % 4;
      char padding_data[4] = { 0x00, 0x00, 0x00, 0x00 };

      for (unsigned int i = 0; i < height_; ++i)
      {
         const unsigned char* data_ptr = &data_[(row_increment_ * (height_ - i - 1))];

         stream.write(reinterpret_cast<const char*>(data_ptr), sizeof(unsigned char) * bytes_per_pixel_ * width_);
         stream.write(padding_data,padding);
      }

      stream.close();
   }

   inline void set_all_ith_bits_low(const unsigned int bitr_index)
   {
      unsigned char mask = static_cast<unsigned char>(~(1 << bitr_index));

      for (unsigned char* itr = data(); itr != end(); ++itr)
      {
         *itr &= mask;
      }
   }

   inline void set_all_ith_bits_high(const unsigned int bitr_index)
   {
      unsigned char mask = static_cast<unsigned char>(1 << bitr_index);

      for (unsigned char* itr = data(); itr != end(); ++itr)
      {
         *itr |= mask;
      }
   }

   inline void set_all_ith_channels(const unsigned int& channel, const unsigned char& value)
   {
      for (unsigned char* itr = (data() + channel); itr < end(); itr += bytes_per_pixel_)
      {
         *itr = value;
      }
   }

   inline void set_channel(const color_plane color,const unsigned char& value)
   {
      for (unsigned char* itr = (data() + offset(color)); itr < end(); itr += bytes_per_pixel_)
      {
         *itr = value;
      }
   }

   inline void ror_channel(const color_plane color, const unsigned int& ror)
   {
      for (unsigned char* itr = (data() + offset(color)); itr < end(); itr += bytes_per_pixel_)
      {
         *itr = static_cast<unsigned char>(((*itr) >> ror) | ((*itr) << (8 - ror)));
      }
   }

   inline void set_all_channels(const unsigned char& value)
   {
      for (unsigned char* itr = data(); itr < end(); )
      {
         *(itr++) = value;
      }
   }

   inline void set_all_channels(const unsigned char& r_value,
                                const unsigned char& g_value,
                                const unsigned char& b_value)
   {
      for (unsigned char* itr = (data() + 0); itr < end(); itr += bytes_per_pixel_)
      {
         *(itr + 0) = b_value;
         *(itr + 1) = g_value;
         *(itr + 2) = r_value;
      }
   }

   inline void invert_color_planes()
   {
      for (unsigned char* itr = data(); itr < end(); *itr = ~(*itr), ++itr);
   }

   inline void add_to_color_plane(const color_plane color, const unsigned char& value)
   {
      for (unsigned char* itr = (data() + offset(color)); itr < end(); itr += bytes_per_pixel_)
      {
         (*itr) += value;
      }
   }

   inline void convert_to_grayscale()
   {
      double r_scaler = 0.299;
      double g_scaler = 0.587;
      double b_scaler = 0.114;

      if (rgb_mode == channel_mode_)
      {
         std::swap(r_scaler, b_scaler);
      }

      for (unsigned char* itr = data(); itr < end(); )
      {
         unsigned char gray_value = static_cast<unsigned char>
                       (
                         (r_scaler * (*(itr + 2))) +
                         (g_scaler * (*(itr + 1))) +
                         (b_scaler * (*(itr + 0)))
                       );

         *(itr++) = gray_value;
         *(itr++) = gray_value;
         *(itr++) = gray_value;
      }
   }

   inline const unsigned char* data() const
   {
      return data_.data();
   }

   inline unsigned char* data()
   {
      return const_cast<unsigned char*>(data_.data());
   }

   inline void bgr_to_rgb()
   {
      if ((bgr_mode == channel_mode_) && (3 == bytes_per_pixel_))
      {
         reverse_channels();
         channel_mode_ = rgb_mode;
      }
   }

   inline void rgb_to_bgr()
   {
      if ((rgb_mode == channel_mode_) && (3 == bytes_per_pixel_))
      {
         reverse_channels();
         channel_mode_ = bgr_mode;
      }
   }

   inline void reverse()
   {
      unsigned char* itr1 = data();
      unsigned char* itr2 = end() - bytes_per_pixel_;

      while (itr1 < itr2)
      {
         for (std::size_t i = 0; i < bytes_per_pixel_; ++i)
         {
            unsigned char* citr1 = itr1 + i;
            unsigned char* citr2 = itr2 + i;

            std::swap(*citr1,*citr2);
         }

         itr1 += bytes_per_pixel_;
         itr2 -= bytes_per_pixel_;
      }
   }

   inline void horizontal_flip()
   {
      for (unsigned int y = 0; y < height_; ++y)
      {
         unsigned char* itr1 = row(y);
         unsigned char* itr2 = itr1 + row_increment_ - bytes_per_pixel_;

         while (itr1 < itr2)
         {
            for (unsigned int i = 0; i < bytes_per_pixel_; ++i)
            {
               unsigned char* p1 = (itr1 + i);
               unsigned char* p2 = (itr2 + i);

               std::swap(*p1,*p2);
            }

            itr1 += bytes_per_pixel_;
            itr2 -= bytes_per_pixel_;
         }
      }
   }

   inline void vertical_flip()
   {
      for (unsigned int y = 0; y < (height_ / 2); ++y)
      {
         unsigned char* itr1 = row(y);
         unsigned char* itr2 = row(height_ - y - 1);

         for (std::size_t x = 0; x < row_increment_; ++x)
         {
            std::swap(*(itr1 + x),*(itr2 + x));
         }
      }
   }

   inline void export_color_plane(const color_plane color, unsigned char* image)
   {
      for (unsigned char* itr = (data() + offset(color)); itr < end(); ++image, itr += bytes_per_pixel_)
      {
         (*image) = (*itr);
      }
   }

   inline void export_color_plane(const color_plane color, bitmap_image& image)
   {
      if (
           (width_  != image.width_ ) ||
           (height_ != image.height_)
         )
      {
         image.setwidth_height(width_,height_);
      }

      image.clear();

      unsigned char* itr1     = (data() + offset(color));
      unsigned char* itr1_end = end();
      unsigned char* itr2     = (image.data() + offset(color));

      while (itr1 < itr1_end)
      {
         (*itr2) = (*itr1);

         itr1 += bytes_per_pixel_;
         itr2 += bytes_per_pixel_;
      }
   }

   inline void export_response_image(const color_plane color, double* response_image)
   {
      double* resp_itr = response_image;

      for (unsigned char* itr = (data() + offset(color)); itr < end(); ++response_image, itr += bytes_per_pixel_)
      {
         *(resp_itr++) = (1.0 * (*itr)) / 256.0;
      }
   }

   inline void export_gray_scale_response_image(double* response_image) const
   {
      double* resp_itr = response_image;

      for (const unsigned char* itr = data(); itr < end(); itr += bytes_per_pixel_)
      {
         unsigned char gray_value = static_cast<unsigned char>
                       (
                         (0.299 * (*(itr + 2))) +
                         (0.587 * (*(itr + 1))) +
                         (0.114 * (*(itr + 0)))
                       );

         *(resp_itr++) = (1.0 * gray_value) / 256.0;
      }
   }

   inline void export_rgb(double* red, double* green, double* blue) const
   {
      if (bgr_mode != channel_mode_)
         return;

      for (const unsigned char* itr = data(); itr < end(); ++red, ++green, ++blue)
      {
         (*blue ) = (1.0 * (*(itr++))) / 256.0;
         (*green) = (1.0 * (*(itr++))) / 256.0;
         (*red  ) = (1.0 * (*(itr++))) / 256.0;
      }
   }

   inline void export_rgb(float* red, float* green, float* blue) const
   {
      if (bgr_mode != channel_mode_)
         return;

      for (const unsigned char* itr = data(); itr < end(); ++red, ++green, ++blue)
      {
         (*blue ) = (1.0f * (*(itr++))) / 256.0f;
         (*green) = (1.0f * (*(itr++))) / 256.0f;
         (*red  ) = (1.0f * (*(itr++))) / 256.0f;
      }
   }

   inline void export_rgb(unsigned char* red, unsigned char* green, unsigned char* blue) const
   {
      if (bgr_mode != channel_mode_)
         return;

      for (const unsigned char* itr = data(); itr < end(); ++red, ++green, ++blue)
      {
         (*blue ) = *(itr++);
         (*green) = *(itr++);
         (*red  ) = *(itr++);
      }
   }

   inline void export_ycbcr(double* y, double* cb, double* cr) const
   {
      if (bgr_mode != channel_mode_)
         return;

      for (const unsigned char* itr = data(); itr < end(); ++y, ++cb, ++cr)
      {
         const double blue  = (1.0 * (*(itr++)));
         const double green = (1.0 * (*(itr++)));
         const double red   = (1.0 * (*(itr++)));

         ( *y) = clamp<double>( 16.0 + (1.0/256.0) * (  65.738 * red + 129.057 * green +  25.064 * blue),1.0,254);
         (*cb) = clamp<double>(128.0 + (1.0/256.0) * (- 37.945 * red -  74.494 * green + 112.439 * blue),1.0,254);
         (*cr) = clamp<double>(128.0 + (1.0/256.0) * ( 112.439 * red -  94.154 * green -  18.285 * blue),1.0,254);
      }
   }

   inline void export_rgb_normal(double* red, double* green, double* blue) const
   {
      if (bgr_mode != channel_mode_)
         return;

      for (const unsigned char* itr = data(); itr < end(); ++red, ++green, ++blue)
      {
         (*blue ) = (1.0 * (*(itr++)));
         (*green) = (1.0 * (*(itr++)));
         (*red  ) = (1.0 * (*(itr++)));
      }
   }

   inline void export_rgb_normal(float* red, float* green, float* blue) const
   {
      if (bgr_mode != channel_mode_)
         return;

      for (const unsigned char* itr = data(); itr < end(); ++red, ++green, ++blue)
      {
         (*blue ) = (1.0f * (*(itr++)));
         (*green) = (1.0f * (*(itr++)));
         (*red  ) = (1.0f * (*(itr++)));
      }
   }

   inline void import_rgb(double* red, double* green, double* blue)
   {
      if (bgr_mode != channel_mode_)
         return;

      for (unsigned char* itr = data(); itr < end(); ++red, ++green, ++blue)
      {
         *(itr++) = static_cast<unsigned char>(256.0 * (*blue ));
         *(itr++) = static_cast<unsigned char>(256.0 * (*green));
         *(itr++) = static_cast<unsigned char>(256.0 * (*red  ));
      }
   }

   inline void import_rgb(float* red, float* green, float* blue)
   {
      if (bgr_mode != channel_mode_)
         return;

      for (unsigned char* itr = data(); itr < end(); ++red, ++green, ++blue)
      {
         *(itr++) = static_cast<unsigned char>(256.0f * (*blue ));
         *(itr++) = static_cast<unsigned char>(256.0f * (*green));
         *(itr++) = static_cast<unsigned char>(256.0f * (*red  ));
      }
   }

   inline void import_rgb(unsigned char* red, unsigned char* green, unsigned char* blue)
   {
      if (bgr_mode != channel_mode_)
         return;

      for (unsigned char* itr = data(); itr < end(); ++red, ++green, ++blue)
      {
         *(itr++) = (*blue );
         *(itr++) = (*green);
         *(itr++) = (*red  );
      }
   }

   inline void import_ycbcr(double* y, double* cb, double* cr)
   {
      if (bgr_mode != channel_mode_)
         return;

      for (unsigned char* itr = data(); itr < end(); ++y, ++cb, ++cr)
      {
         double y_  =  (*y);
         double cb_ = (*cb);
         double cr_ = (*cr);

         *(itr++) = static_cast<unsigned char>(clamp((298.082 * y_ + 516.412 * cb_                 ) / 256.0 - 276.836,0.0,255.0));
         *(itr++) = static_cast<unsigned char>(clamp((298.082 * y_ - 100.291 * cb_ - 208.120 * cr_ ) / 256.0 + 135.576,0.0,255.0));
         *(itr++) = static_cast<unsigned char>(clamp((298.082 * y_                 + 408.583 * cr_ ) / 256.0 - 222.921,0.0,255.0));
      }
   }

   inline void import_gray_scale_clamped(double* gray)
   {
      if (bgr_mode != channel_mode_)
         return;

      for (unsigned char* itr = data(); itr < end(); ++gray)
      {
         unsigned char c = static_cast<unsigned char>(clamp<double>(256.0 * (*gray),0.0,255.0));

         *(itr + 0) = c;
         *(itr + 1) = c;
         *(itr + 2) = c;

         itr += 3;
      }
   }

   inline void import_rgb_clamped(double* red, double* green, double* blue)
   {
      if (bgr_mode != channel_mode_)
         return;

      for (unsigned char* itr = data(); itr < end(); ++red, ++green, ++blue)
      {
         *(itr++) = static_cast<unsigned char>(clamp<double>(256.0 * (*blue ),0.0,255.0));
         *(itr++) = static_cast<unsigned char>(clamp<double>(256.0 * (*green),0.0,255.0));
         *(itr++) = static_cast<unsigned char>(clamp<double>(256.0 * (*red  ),0.0,255.0));
      }
   }

   inline void import_rgb_clamped(float* red, float* green, float* blue)
   {
      if (bgr_mode != channel_mode_)
         return;

      for (unsigned char* itr = data(); itr < end(); ++red, ++green, ++blue)
      {
         *(itr++) = static_cast<unsigned char>(clamp<double>(256.0f * (*blue ),0.0,255.0));
         *(itr++) = static_cast<unsigned char>(clamp<double>(256.0f * (*green),0.0,255.0));
         *(itr++) = static_cast<unsigned char>(clamp<double>(256.0f * (*red  ),0.0,255.0));
      }
   }

   inline void import_rgb_normal(double* red, double* green, double* blue)
   {
      if (bgr_mode != channel_mode_)
         return;

      for (unsigned char* itr = data(); itr < end(); ++red, ++green, ++blue)
      {
         *(itr++) = static_cast<unsigned char>(*blue );
         *(itr++) = static_cast<unsigned char>(*green);
         *(itr++) = static_cast<unsigned char>(*red  );
      }
   }

   inline void import_rgb_normal(float* red, float* green, float* blue)
   {
      if (bgr_mode != channel_mode_)
         return;

      for (unsigned char* itr = data(); itr < end(); ++red, ++green, ++blue)
      {
         *(itr++) = static_cast<unsigned char>(*blue );
         *(itr++) = static_cast<unsigned char>(*green);
         *(itr++) = static_cast<unsigned char>(*red  );
      }
   }

   inline void subsample(bitmap_image& dest) const
   {
      /*
         Half sub-sample of original image.
      */
      unsigned int w = 0;
      unsigned int h = 0;

      bool odd_width = false;
      bool odd_height = false;

      if (0 == (width_ % 2))
         w = width_ / 2;
      else
      {
         w = 1 + (width_ / 2);
         odd_width = true;
      }

      if (0 == (height_ % 2))
         h = height_ / 2;
      else
      {
         h = 1 + (height_ / 2);
         odd_height = true;
      }

      unsigned int horizontal_upper = (odd_width)  ? (w - 1) : w;
      unsigned int vertical_upper   = (odd_height) ? (h - 1) : h;

      dest.setwidth_height(w,h);
      dest.clear();

            unsigned char* s_itr[3];
      const unsigned char*  itr1[3];
      const unsigned char*  itr2[3];

      s_itr[0] = dest.data() + 0;
      s_itr[1] = dest.data() + 1;
      s_itr[2] = dest.data() + 2;

      itr1[0] = data() + 0;
      itr1[1] = data() + 1;
      itr1[2] = data() + 2;

      itr2[0] = data() + row_increment_ + 0;
      itr2[1] = data() + row_increment_ + 1;
      itr2[2] = data() + row_increment_ + 2;

      unsigned int total = 0;

      for (unsigned int j = 0; j < vertical_upper; ++j)
      {
         for (unsigned int i = 0; i < horizontal_upper; ++i)
         {
            for (unsigned int k = 0; k < bytes_per_pixel_; s_itr[k] += bytes_per_pixel_, ++k)
            {
               total = 0;
               total += *(itr1[k]);
               total += *(itr1[k]);
               total += *(itr2[k]);
               total += *(itr2[k]);

               itr1[k] += bytes_per_pixel_;
               itr1[k] += bytes_per_pixel_;
               itr2[k] += bytes_per_pixel_;
               itr2[k] += bytes_per_pixel_;

               *(s_itr[k]) = static_cast<unsigned char>(total >> 2);
            }
         }

         if (odd_width)
         {
            for (unsigned int k = 0; k < bytes_per_pixel_; s_itr[k] += bytes_per_pixel_, ++k)
            {
               total = 0;
               total += *(itr1[k]);
               total += *(itr2[k]);

               itr1[k] += bytes_per_pixel_;
               itr2[k] += bytes_per_pixel_;

               *(s_itr[k]) = static_cast<unsigned char>(total >> 1);
            }
         }

         for (unsigned int k = 0; k < bytes_per_pixel_; ++k)
         {
            itr1[k] += row_increment_;
         }

         if (j != (vertical_upper - 1))
         {
            for (unsigned int k = 0; k < bytes_per_pixel_; ++k)
            {
               itr2[k] += row_increment_;
            }
         }
      }

      if (odd_height)
      {
         for (unsigned int i = 0; i < horizontal_upper; ++i)
         {
            for (unsigned int k = 0; k < bytes_per_pixel_; s_itr[k] += bytes_per_pixel_, ++k)
            {
               total = 0;
               total += *(itr1[k]);
               total += *(itr2[k]);

               itr1[k] += bytes_per_pixel_;
               itr2[k] += bytes_per_pixel_;

               *(s_itr[k]) = static_cast<unsigned char>(total >> 1);
            }
         }

         if (odd_width)
         {
            for (unsigned int k = 0; k < bytes_per_pixel_; ++k)
            {
               (*(s_itr[k])) = *(itr1[k]);
            }
         }
      }
   }

   inline void upsample(bitmap_image& dest) const
   {
      /*
         2x up-sample of original image.
      */

      dest.setwidth_height(2 * width_ ,2 * height_);
      dest.clear();

      const unsigned char* s_itr[3];
            unsigned char*  itr1[3];
            unsigned char*  itr2[3];

      s_itr[0] = data() + 0;
      s_itr[1] = data() + 1;
      s_itr[2] = data() + 2;

      itr1[0] = dest.data() + 0;
      itr1[1] = dest.data() + 1;
      itr1[2] = dest.data() + 2;

      itr2[0] = dest.data() + dest.row_increment_ + 0;
      itr2[1] = dest.data() + dest.row_increment_ + 1;
      itr2[2] = dest.data() + dest.row_increment_ + 2;

      for (unsigned int j = 0; j < height_; ++j)
      {
         for (unsigned int i = 0; i < width_; ++i)
         {
            for (unsigned int k = 0; k < bytes_per_pixel_; s_itr[k] += bytes_per_pixel_, ++k)
            {
               *(itr1[k]) = *(s_itr[k]); itr1[k] += bytes_per_pixel_;
               *(itr1[k]) = *(s_itr[k]); itr1[k] += bytes_per_pixel_;

               *(itr2[k]) = *(s_itr[k]); itr2[k] += bytes_per_pixel_;
               *(itr2[k]) = *(s_itr[k]); itr2[k] += bytes_per_pixel_;
            }
         }

         for (unsigned int k = 0; k < bytes_per_pixel_; ++k)
         {
            itr1[k] += dest.row_increment_;
            itr2[k] += dest.row_increment_;
         }
      }
   }

   inline void alpha_blend(const double& alpha, const bitmap_image& image)
   {
      if (
           (image.width_  != width_ ) ||
           (image.height_ != height_)
         )
      {
         return;
      }

      if ((alpha < 0.0) || (alpha > 1.0))
      {
         return;
      }

      unsigned char* itr1           = data();
      const unsigned char* itr1_end = end();
      const unsigned char* itr2     = image.data();

      double alpha_compliment = 1.0 - alpha;

      while (itr1 != itr1_end)
      {
         *(itr1) = static_cast<unsigned char>((alpha * (*itr2)) + (alpha_compliment * (*itr1)));
         ++itr1;
         ++itr2;
      }
   }

   inline double psnr(const bitmap_image& image)
   {
      if (
           (image.width_  != width_ ) ||
           (image.height_ != height_)
         )
      {
         return 0.0;
      }

      const unsigned char* itr1 = data();
      const unsigned char* itr2 = image.data();

      double mse = 0.0;

      while (itr1 != end())
      {
         const double v = (static_cast<double>(*itr1) - static_cast<double>(*itr2));

         mse += v * v;
         ++itr1;
         ++itr2;
      }

      if (mse <= 0.0000001)
      {
         return 1000000.0;
      }
      else
      {
         mse /= (3.0 * width_ * height_);

         return 20.0 * std::log10(255.0 / std::sqrt(mse));
      }
   }

   inline double psnr(const unsigned int& x,
                      const unsigned int& y,
                      const bitmap_image& image)
   {
      if ((x + image.width() ) > width_ ) { return 0.0; }
      if ((y + image.height()) > height_) { return 0.0; }

      double mse = 0.0;

      const unsigned int height = image.height();
      const unsigned int width  = image.width();

      for (unsigned int r = 0; r < height; ++r)
      {
         const unsigned char* itr1     = row(r + y) + x * bytes_per_pixel_;
         const unsigned char* itr1_end = itr1 + (width * bytes_per_pixel_);
         const unsigned char* itr2     = image.row(r);

         while (itr1 != itr1_end)
         {
            double v = (static_cast<double>(*itr1) - static_cast<double>(*itr2));
            mse += v * v;
            ++itr1;
            ++itr2;
         }
      }

      if (mse <= 0.0000001)
      {
         return 1000000.0;
      }
      else
      {
         mse /= (3.0 * image.width() * image.height());
         return 20.0 * std::log10(255.0 / std::sqrt(mse));
      }
   }

   inline void histogram(const color_plane color, double hist[256]) const
   {
      std::fill(hist, hist + 256, 0.0);

      for (const unsigned char* itr = (data() + offset(color)); itr < end(); itr += bytes_per_pixel_)
      {
         ++hist[(*itr)];
      }
   }

   inline void histogram_normalized(const color_plane color, double hist[256]) const
   {
      histogram(color,hist);

      double* h_itr = hist;
      const double* h_end = hist + 256;
      const double pixel_count = static_cast<double>(width_ * height_);

      while (h_end != h_itr)
      {
         *(h_itr++) /= pixel_count;
      }
   }

   inline unsigned int offset(const color_plane color) const
   {
      switch (channel_mode_)
      {
         case rgb_mode : {
                            switch (color)
                            {
                               case red_plane   : return 0;
                               case green_plane : return 1;
                               case blue_plane  : return 2;
                               default          : return std::numeric_limits<unsigned int>::max();
                            }
                         }

         case bgr_mode : {
                            switch (color)
                            {
                               case red_plane   : return 2;
                               case green_plane : return 1;
                               case blue_plane  : return 0;
                               default          : return std::numeric_limits<unsigned int>::max();
                            }
                         }

         default       : return std::numeric_limits<unsigned int>::max();
      }
   }

   inline void incremental()
   {
      unsigned char current_color = 0;

      for (unsigned char* itr = data(); itr < end();)
      {
         (*itr++) = (current_color);
         (*itr++) = (current_color);
         (*itr++) = (current_color);

         ++current_color;
      }
   }

   inline void reverse_channels()
   {
      if (3 != bytes_per_pixel_)
         return;

      for (unsigned char* itr = data(); itr < end(); itr += bytes_per_pixel_)
      {
         std::swap(*(itr + 0),*(itr + 2));
      }
   }

private:

   inline const unsigned char* end() const
   {
      return data_.data() + data_.size();
   }

   inline unsigned char* end()
   {
      return const_cast<unsigned char*>(data() + data_.size());
   }

   struct bitmap_file_header
   {
      unsigned short type;
      unsigned int   size;
      unsigned short reserved1;
      unsigned short reserved2;
      unsigned int   off_bits;

      unsigned int struct_size() const
      {
         return sizeof(type     ) +
                sizeof(size     ) +
                sizeof(reserved1) +
                sizeof(reserved2) +
                sizeof(off_bits ) ;
      }

      void clear()
      {
         std::memset(this, 0x00, sizeof(bitmap_file_header));
      }
   };

   struct bitmap_information_header
   {
      unsigned int   size;
      unsigned int   width;
      unsigned int   height;
      unsigned short planes;
      unsigned short bit_count;
      unsigned int   compression;
      unsigned int   size_image;
      unsigned int   x_pels_per_meter;
      unsigned int   y_pels_per_meter;
      unsigned int   clr_used;
      unsigned int   clr_important;

      unsigned int struct_size() const
      {
         return sizeof(size            ) +
                sizeof(width           ) +
                sizeof(height          ) +
                sizeof(planes          ) +
                sizeof(bit_count       ) +
                sizeof(compression     ) +
                sizeof(size_image      ) +
                sizeof(x_pels_per_meter) +
                sizeof(y_pels_per_meter) +
                sizeof(clr_used        ) +
                sizeof(clr_important   ) ;
      }

      void clear()
      {
         std::memset(this, 0x00, sizeof(bitmap_information_header));
      }
   };

   inline bool big_endian() const
   {
      unsigned int v = 0x01;

      return (1 != reinterpret_cast<char*>(&v)[0]);
   }

   inline unsigned short flip(const unsigned short& v) const
   {
      return ((v >> 8) | (v << 8));
   }

   inline unsigned int flip(const unsigned int& v) const
   {
      return (
               ((v & 0xFF000000) >> 0x18) |
               ((v & 0x000000FF) << 0x18) |
               ((v & 0x00FF0000) >> 0x08) |
               ((v & 0x0000FF00) << 0x08)
             );
   }

   template <typename T>
   inline void read_from_stream(std::ifstream& stream,T& t)
   {
      stream.read(reinterpret_cast<char*>(&t),sizeof(T));
   }

   template <typename T>
   inline void write_to_stream(std::ofstream& stream,const T& t) const
   {
      stream.write(reinterpret_cast<const char*>(&t),sizeof(T));
   }

   inline void read_bfh(std::ifstream& stream, bitmap_file_header& bfh)
   {
      read_from_stream(stream,bfh.type     );
      read_from_stream(stream,bfh.size     );
      read_from_stream(stream,bfh.reserved1);
      read_from_stream(stream,bfh.reserved2);
      read_from_stream(stream,bfh.off_bits );

      if (big_endian())
      {
         bfh.type      = flip(bfh.type     );
         bfh.size      = flip(bfh.size     );
         bfh.reserved1 = flip(bfh.reserved1);
         bfh.reserved2 = flip(bfh.reserved2);
         bfh.off_bits  = flip(bfh.off_bits );
      }
   }

   inline void write_bfh(std::ofstream& stream, const bitmap_file_header& bfh) const
   {
      if (big_endian())
      {
         write_to_stream(stream,flip(bfh.type     ));
         write_to_stream(stream,flip(bfh.size     ));
         write_to_stream(stream,flip(bfh.reserved1));
         write_to_stream(stream,flip(bfh.reserved2));
         write_to_stream(stream,flip(bfh.off_bits ));
      }
      else
      {
         write_to_stream(stream,bfh.type     );
         write_to_stream(stream,bfh.size     );
         write_to_stream(stream,bfh.reserved1);
         write_to_stream(stream,bfh.reserved2);
         write_to_stream(stream,bfh.off_bits );
      }
   }

   inline void read_bih(std::ifstream& stream,bitmap_information_header& bih)
   {
      read_from_stream(stream,bih.size            );
      read_from_stream(stream,bih.width           );
      read_from_stream(stream,bih.height          );
      read_from_stream(stream,bih.planes          );
      read_from_stream(stream,bih.bit_count       );
      read_from_stream(stream,bih.compression     );
      read_from_stream(stream,bih.size_image      );
      read_from_stream(stream,bih.x_pels_per_meter);
      read_from_stream(stream,bih.y_pels_per_meter);
      read_from_stream(stream,bih.clr_used        );
      read_from_stream(stream,bih.clr_important   );

      if (big_endian())
      {
         bih.size          = flip(bih.size               );
         bih.width         = flip(bih.width              );
         bih.height        = flip(bih.height             );
         bih.planes        = flip(bih.planes             );
         bih.bit_count     = flip(bih.bit_count          );
         bih.compression   = flip(bih.compression        );
         bih.size_image    = flip(bih.size_image         );
         bih.x_pels_per_meter = flip(bih.x_pels_per_meter);
         bih.y_pels_per_meter = flip(bih.y_pels_per_meter);
         bih.clr_used      = flip(bih.clr_used           );
         bih.clr_important = flip(bih.clr_important      );
      }
   }

   inline void write_bih(std::ofstream& stream, const bitmap_information_header& bih) const
   {
      if (big_endian())
      {
         write_to_stream(stream,flip(bih.size            ));
         write_to_stream(stream,flip(bih.width           ));
         write_to_stream(stream,flip(bih.height          ));
         write_to_stream(stream,flip(bih.planes          ));
         write_to_stream(stream,flip(bih.bit_count       ));
         write_to_stream(stream,flip(bih.compression     ));
         write_to_stream(stream,flip(bih.size_image      ));
         write_to_stream(stream,flip(bih.x_pels_per_meter));
         write_to_stream(stream,flip(bih.y_pels_per_meter));
         write_to_stream(stream,flip(bih.clr_used        ));
         write_to_stream(stream,flip(bih.clr_important   ));
      }
      else
      {
         write_to_stream(stream,bih.size            );
         write_to_stream(stream,bih.width           );
         write_to_stream(stream,bih.height          );
         write_to_stream(stream,bih.planes          );
         write_to_stream(stream,bih.bit_count       );
         write_to_stream(stream,bih.compression     );
         write_to_stream(stream,bih.size_image      );
         write_to_stream(stream,bih.x_pels_per_meter);
         write_to_stream(stream,bih.y_pels_per_meter);
         write_to_stream(stream,bih.clr_used        );
         write_to_stream(stream,bih.clr_important   );
      }
   }

   inline std::size_t file_size(const std::string& file_name) const
   {
      std::ifstream file(file_name.c_str(),std::ios::in | std::ios::binary);
      if (!file) return 0;
      file.seekg (0, std::ios::end);
      return static_cast<std::size_t>(file.tellg());
   }

   void create_bitmap()
   {
      row_increment_ = width_ * bytes_per_pixel_;
      data_.resize(height_ * row_increment_);
   }

   void load_bitmap()
   {
      std::ifstream stream(file_name_.c_str(),std::ios::binary);

      if (!stream)
      {
         std::cerr << "bitmap_image::load_bitmap() ERROR: bitmap_image - file " << file_name_ << " not found!" << std::endl;
         return;
      }

      width_  = 0;
      height_ = 0;

      bitmap_file_header bfh;
      bitmap_information_header bih;

      bfh.clear();
      bih.clear();

      read_bfh(stream,bfh);
      read_bih(stream,bih);

      if (bfh.type != 19778)
      {
         bfh.clear();
         bih.clear();

         stream.close();

         std::cerr << "bitmap_image::load_bitmap() ERROR: bitmap_image - Invalid type value " << bfh.type << " expected 19778." << std::endl;
         return;
      }

      if (bih.bit_count != 24)
      {
         bfh.clear();
         bih.clear();

         stream.close();

         std::cerr << "bitmap_image::load_bitmap() ERROR: bitmap_image - Invalid bit depth " << bih.bit_count << " expected 24." << std::endl;

         return;
      }

      if (bih.size != bih.struct_size())
      {
         bfh.clear();
         bih.clear();

         stream.close();

         std::cerr << "bitmap_image::load_bitmap() ERROR: bitmap_image - Invalid BIH size " << bih.size << " expected " << bih.struct_size() << std::endl;

         return;
      }

      width_  = bih.width;
      height_ = bih.height;

      bytes_per_pixel_ = bih.bit_count >> 3;

      unsigned int padding = (4 - ((3 * width_) % 4)) % 4;
      char padding_data[4] = {0,0,0,0};

      std::size_t bitmap_file_size = file_size(file_name_);

      std::size_t bitmap_logical_size = (height_ * width_ * bytes_per_pixel_) +
                                        (height_ * padding)                   +
                                         bih.struct_size()                    +
                                         bfh.struct_size()                    ;

      if (bitmap_file_size != bitmap_logical_size)
      {
         bfh.clear();
         bih.clear();

         stream.close();

         std::cerr << "bitmap_image::load_bitmap() ERROR: bitmap_image - Mismatch between logical and physical sizes of bitmap. " <<
                      "Logical: "  << bitmap_logical_size << " " <<
                      "Physical: " << bitmap_file_size    << std::endl;

         return;
      }

      create_bitmap();

      for (unsigned int i = 0; i < height_; ++i)
      {
         unsigned char* data_ptr = row(height_ - i - 1); // read in inverted row order

         stream.read(reinterpret_cast<char*>(data_ptr), sizeof(char) * bytes_per_pixel_ * width_);
         stream.read(padding_data,padding);
      }
   }

   template <typename T>
   inline T clamp(const T& v, const T& lower_range, const T& upper_range) const
   {
      if (v < lower_range)
         return lower_range;
      else if (v >  upper_range)
         return upper_range;
      else
         return v;
   }

   std::string  file_name_;
   unsigned int width_;
   unsigned int height_;
   unsigned int row_increment_;
   unsigned int bytes_per_pixel_;
   channel_mode channel_mode_;
   std::vector<unsigned char> data_;
};

struct rgb_t
{
   unsigned char   red;
   unsigned char green;
   unsigned char  blue;
};

inline bool operator==(const rgb_t& c0, const rgb_t& c1)
{
   return (c0.red   == c1  .red) &&
          (c0.green == c1.green) &&
          (c0.blue  == c1 .blue) ;
}

inline bool operator!=(const rgb_t& c0, const rgb_t& c1)
{
   return (c0.red   != c1  .red) ||
          (c0.green != c1.green) ||
          (c0.blue  != c1 .blue) ;
}

inline std::size_t hamming_distance(const rgb_t& c0, const rgb_t& c1)
{
   std::size_t result = 0;

   if (c0.red   != c1  .red) ++result;
   if (c0.green != c1.green) ++result;
   if (c0.blue  != c1 .blue) ++result;

   return result;
}

inline rgb_t make_colour(const unsigned int& red, const unsigned int& green, const unsigned int& blue)
{
   rgb_t result;

   result.red   = static_cast<unsigned char>(red  );
   result.green = static_cast<unsigned char>(green);
   result.blue  = static_cast<unsigned char>(blue );

   return result;
}

template <typename OutputIterator>
inline void generate_colours(const std::size_t& steps, const rgb_t c0, const rgb_t& c1, OutputIterator out)
{
   double dr = ((double)c1.red   -  (double)c0.red   ) / steps;
   double dg = ((double)c1.green -  (double)c0.green ) / steps;
   double db = ((double)c1.blue  -  (double)c0.blue  ) / steps;

   for (std::size_t i = 0; i < steps; ++i)
   {
      rgb_t c;

      c.red   = static_cast<unsigned char>(c0.red   + (i * dr));
      c.green = static_cast<unsigned char>(c0.green + (i * dg));
      c.blue  = static_cast<unsigned char>(c0.blue  + (i * db));

      *(out++) = c;
   }
}

template <typename ResponseImage, typename Palette>
inline std::size_t convert_rsp_to_image(const ResponseImage& resp_image, const Palette& palette, bitmap_image& image)
{
   if (
        (resp_image.width () > image.width ()) ||
        (resp_image.height() > image.height())
      )
      return 0;

   for (std::size_t y = 0; y < resp_image.height(); ++y)
   {
      for (std::size_t x = 0; x < resp_image.width(); ++x)
      {
         const double v = resp_image(x,y);

         unsigned int index = static_cast<unsigned int>((v < 0) ? 0 : v > (palette.size()) ? (palette.size() - 1) : v);

         image.set_pixel(x,y,palette[index]);
      }
   }

   return (resp_image.width() * resp_image.height());
}

inline void rgb_to_ycbcr(const unsigned int& length, double* red, double* green, double* blue,
                                                     double* y,   double* cb,    double* cr)
{
   unsigned int i = 0;

   while (i < length)
   {
      ( *y) =   16.0 + (  65.481 * (*red) +  128.553 * (*green) +  24.966 * (*blue));
      (*cb) =  128.0 + ( -37.797 * (*red) +  -74.203 * (*green) + 112.000 * (*blue));
      (*cr) =  128.0 + ( 112.000 * (*red) +  -93.786 * (*green) -  18.214 * (*blue));

      ++i;
      ++red; ++green; ++blue;
      ++y;   ++cb;    ++cr;
   }
}

inline void ycbcr_to_rgb(const unsigned int& length, double* y,   double* cb,    double* cr,
                                                     double* red, double* green, double* blue)
{
   unsigned int i = 0;

   while (i < length)
   {
      double y_  =  (*y) -  16.0;
      double cb_ = (*cb) - 128.0;
      double cr_ = (*cr) - 128.0;

        (*red) = 0.000456621 * y_                    + 0.00625893 * cr_;
      (*green) = 0.000456621 * y_ - 0.00153632 * cb_ - 0.00318811 * cr_;
       (*blue) = 0.000456621 * y_                    + 0.00791071 * cb_;

      ++i;
      ++red; ++green; ++blue;
      ++y;   ++cb;    ++cr;
   }
}

inline void subsample(const unsigned int& width,
                      const unsigned int& height,
                      const double* source,
                      unsigned int& w,
                      unsigned int& h,
                      double*& dest)
{
   /*  Single channel.  */

   w = 0;
   h = 0;

   bool odd_width = false;
   bool odd_height = false;

   if (0 == (width % 2))
      w = width / 2;
   else
   {
      w = 1 + (width / 2);
      odd_width = true;
   }

   if (0 == (height % 2))
      h = height / 2;
   else
   {
      h = 1 + (height / 2);
      odd_height = true;
   }

   unsigned int horizontal_upper = (odd_width)  ? w - 1 : w;
   unsigned int vertical_upper   = (odd_height) ? h - 1 : h;

   dest = new double[w * h];

         double* s_itr = dest;
   const double* itr1  = source;
   const double* itr2  = source + width;

   for (unsigned int j = 0; j < vertical_upper; ++j)
   {
      for (unsigned int i = 0; i < horizontal_upper; ++i, ++s_itr)
      {
          (*s_itr)  = *(itr1++);
          (*s_itr) += *(itr1++);
          (*s_itr) += *(itr2++);
          (*s_itr) += *(itr2++);
          (*s_itr) /=  4.0;
      }

      if (odd_width)
      {
         (*(s_itr++)) = ((*itr1++) + (*itr2++)) / 2.0;
      }

      itr1 += width;

      if (j != (vertical_upper -1))
      {
         itr2 += width;
      }
   }

   if (odd_height)
   {
      for (unsigned int i = 0; i < horizontal_upper; ++i, ++s_itr)
      {
         (*s_itr) += (*(itr1++));
         (*s_itr) += (*(itr1++));
         (*s_itr) /= 2.0;
      }

      if (odd_width)
      {
         (*(s_itr++)) = (*itr1);
      }
   }
}

inline void upsample(const unsigned int& width,
                     const unsigned int& height,
                     const double* source,
                     unsigned int& w,
                     unsigned int& h,
                     double*& dest)
{
   /* Single channel. */

   w = 2 * width;
   h = 2 * height;

   dest = new double[w * h];

   const double* s_itr = source;
         double* itr1  = dest;
         double* itr2  = dest + w;

   for (unsigned int j = 0; j < height; ++j)
   {
      for (unsigned int i = 0; i < width; ++i, ++s_itr)
      {
          *(itr1++) = (*s_itr);
          *(itr1++) = (*s_itr);
          *(itr2++) = (*s_itr);
          *(itr2++) = (*s_itr);
      }

      itr1 += w;
      itr2 += w;
   }
}

inline void checkered_pattern(const unsigned int x_width,
                              const unsigned int y_width,
                              const unsigned char value,
                              const bitmap_image::color_plane color,
                              bitmap_image& image)
{
   if (
        (x_width >= image.width ()) ||
        (y_width >= image.height())
      )
   {
      return;
   }

   bool setter_x = false;
   bool setter_y = true;

   const unsigned int color_plane_offset = image.offset(color);
   const unsigned int height = image.height();
   const unsigned int width  = image.width();

   for (unsigned int y = 0; y < height; ++y)
   {
      if (0 == (y % y_width))
      {
         setter_y = !setter_y;
      }

      unsigned char* row = image.row(y) + color_plane_offset;

      for (unsigned int x = 0; x < width; ++x, row += image.bytes_per_pixel())
      {
         if (0 == (x % x_width))
         {
            setter_x = !setter_x;
         }

         if (setter_x ^ setter_y)
         {
            *row = value;
         }
      }
   }
}

inline void checkered_pattern(const unsigned int x_width,
                              const unsigned int y_width,
                              const unsigned char red,
                              const unsigned char green,
                              const unsigned char blue,
                              bitmap_image& image)
{
   if (
        (x_width >= image.width ()) ||
        (y_width >= image.height())
      )
   {
      return;
   }

   bool setter_x = false;
   bool setter_y = true;

   const unsigned int height = image.height();
   const unsigned int width  = image.width();

   for (unsigned int y = 0; y < height; ++y)
   {
      if (0 == (y % y_width))
      {
         setter_y = !setter_y;
      }

      unsigned char* row = image.row(y);

      for (unsigned int x = 0; x < width; ++x, row += image.bytes_per_pixel())
      {
         if (0 == (x % x_width))
         {
            setter_x = !setter_x;
         }

         if (setter_x ^ setter_y)
         {
            *(row + 0) = blue;
            *(row + 1) = green;
            *(row + 2) = red;
         }
      }
   }
}

inline void plasma(bitmap_image& image,
                   const double& x,     const double& y,
                   const double& width, const double& height,
                   const double& c1,    const double& c2,
                   const double& c3,    const double& c4,
                   const double& roughness  = 3.0,
                   const rgb_t   colormap[] = 0)
{
   // Note: c1,c2,c3,c4 -> [0.0,1.0]

   const double half_width  = ( width / 2.0);
   const double half_height = (height / 2.0);

   if ((width >= 1.0) || (height >= 1.0))
   {
      const double corner1 = (c1 + c2) / 2.0;
      const double corner2 = (c2 + c3) / 2.0;
      const double corner3 = (c3 + c4) / 2.0;
      const double corner4 = (c4 + c1) / 2.0;
            double center  = (c1 + c2 + c3 + c4) / 4.0 +
                             ((1.0 * ::rand() /(1.0 * RAND_MAX))  - 0.5) * // should use a better rng
                             ((1.0 * half_width + half_height) / (image.width() + image.height()) * roughness);

      center = std::min<double>(std::max<double>(0.0,center),1.0);

      plasma(image, x,                            y, half_width, half_height,      c1, corner1,  center, corner4,roughness,colormap);
      plasma(image, x + half_width,               y, half_width, half_height, corner1,      c2, corner2,  center,roughness,colormap);
      plasma(image, x + half_width, y + half_height, half_width, half_height,  center, corner2,      c3, corner3,roughness,colormap);
      plasma(image, x,              y + half_height, half_width, half_height, corner4,  center, corner3,      c4,roughness,colormap);
   }
   else
   {
      rgb_t color = colormap[static_cast<unsigned int>(1000.0 * ((c1 + c2 + c3 + c4) / 4.0)) % 1000];

      image.set_pixel(static_cast<unsigned int>(x),static_cast<unsigned int>(y),color);
   }
}

inline void plasma(bitmap_image& image,
                   const double& c1, const double& c2,
                   const double& c3, const double& c4,
                   const double& roughness  = 3.0,
                   const rgb_t   colormap[] = 0)
{
   plasma
   (
     image, 0, 0, image.width(), image.height(),
     c1, c2, c3, c4,
     roughness, colormap
   );
}

inline double psnr_region(const unsigned int& x,      const unsigned int& y,
                          const unsigned int& width,  const unsigned int& height,
                          const bitmap_image& image1, const bitmap_image& image2)
{
   if (
        (image1.width()  != image2.width ()) ||
        (image1.height() != image2.height())
      )
   {
      return 0.0;
   }

   if ((x + width ) > image1.width() ) { return 0.0; }
   if ((y + height) > image1.height()) { return 0.0; }

   double mse = 0.0;

   for (unsigned int r = 0; r < height; ++r)
   {
      const unsigned char* itr1     = image1.row(r + y) + x * image1.bytes_per_pixel();
      const unsigned char* itr1_end = itr1 + (width * image1.bytes_per_pixel());
      const unsigned char* itr2     = image2.row(r + y) + x * image2.bytes_per_pixel();

      while (itr1 != itr1_end)
      {
         double v = (static_cast<double>(*itr1) - static_cast<double>(*itr2));
         mse += v * v;
         ++itr1;
         ++itr2;
      }
   }

   if (mse <= 0.0000001)
   {
      return 1000000.0;
   }
   else
   {
      mse /= (3.0 * width * height);
      return 20.0 * std::log10(255.0 / std::sqrt(mse));
   }
}

inline void hierarchical_psnr_r(const double& x,     const double& y,
                                const double& width, const double& height,
                                const bitmap_image& image1,
                                      bitmap_image& image2,
                                const double& threshold,
                                const rgb_t colormap[])
{
   if ((width <= 4.0) || (height <= 4.0))
   {
      const double psnr = psnr_region
                          (
                            static_cast<unsigned int>(x),
                            static_cast<unsigned int>(y),
                            static_cast<unsigned int>(width),
                            static_cast<unsigned int>(height),
                            image1, image2
                          );

      if (psnr < threshold)
      {
         rgb_t c = colormap[static_cast<unsigned int>(1000.0 * (1.0 - (psnr / threshold)))];

         image2.set_region
                (
                  static_cast<unsigned int>(x),
                  static_cast<unsigned int>(y),
                  static_cast<unsigned int>(width + 1),
                  static_cast<unsigned int>(height + 1),
                  c.red, c.green, c.blue
                );
      }
   }
   else
   {
      const double half_width  = ( width / 2.0);
      const double half_height = (height / 2.0);

      hierarchical_psnr_r(x             , y              , half_width, half_height, image1, image2, threshold, colormap);
      hierarchical_psnr_r(x + half_width, y              , half_width, half_height, image1, image2, threshold, colormap);
      hierarchical_psnr_r(x + half_width, y + half_height, half_width, half_height, image1, image2, threshold, colormap);
      hierarchical_psnr_r(x             , y + half_height, half_width, half_height, image1, image2, threshold, colormap);
   }
}

inline void hierarchical_psnr(bitmap_image& image1, bitmap_image& image2, const double threshold, const rgb_t colormap[])
{
   if (
        (image1.width()  != image2.width ()) ||
        (image1.height() != image2.height())
      )
   {
      return;
   }

   const double psnr = psnr_region
                       (
                         0, 0, image1.width(), image1.height(),
                         image1, image2
                       );

   if (psnr < threshold)
   {
      hierarchical_psnr_r
      (
        0, 0, image1.width(), image1.height(),
        image1, image2,
        threshold,
        colormap
      );
   }
}

class image_drawer
{
public:

   image_drawer(bitmap_image& image)
   : image_(image),
     pen_width_(1),
     pen_color_red_  (0),
     pen_color_green_(0),
     pen_color_blue_ (0)
   {}

   void rectangle(int x1, int y1, int x2, int y2)
   {
      line_segment(x1, y1, x2, y1);
      line_segment(x2, y1, x2, y2);
      line_segment(x2, y2, x1, y2);
      line_segment(x1, y2, x1, y1);
   }

   void triangle(int x1, int y1, int x2, int y2,int x3, int y3)
   {
      line_segment(x1, y1, x2, y2);
      line_segment(x2, y2, x3, y3);
      line_segment(x3, y3, x1, y1);
   }

   void quadix(int x1, int y1, int x2, int y2,int x3, int y3, int x4, int y4)
   {
      line_segment(x1, y1, x2, y2);
      line_segment(x2, y2, x3, y3);
      line_segment(x3, y3, x4, y4);
      line_segment(x4, y4, x1, y1);
   }

   void line_segment(int x1, int y1, int x2, int y2)
   {
      int steep = 0;
      int sx    = ((x2 - x1) > 0) ? 1 : -1;
      int sy    = ((y2 - y1) > 0) ? 1 : -1;
      int dx    = abs(x2 - x1);
      int dy    = abs(y2 - y1);

      if (dy > dx)
      {
         std::swap(x1,y1);
         std::swap(dx,dy);
         std::swap(sx,sy);

         steep = 1;
      }

      int e = 2 * dy - dx;

      for (int i = 0; i < dx; ++i)
      {
         if (steep)
            plot_pen_pixel(y1,x1);
         else
            plot_pen_pixel(x1,y1);

         while (e >= 0)
         {
            y1 += sy;
            e -= (dx << 1);
         }

         x1 += sx;
         e  += (dy << 1);
      }

      plot_pen_pixel(x2,y2);
   }

   void horiztonal_line_segment(int x1, int x2, int y)
   {
      if (x1 > x2)
      {
         std::swap(x1,x2);
      }

      for (int i = 0; i < (x2 - x1); ++i)
      {
         plot_pen_pixel(x1 +  i,y);
      }
   }

   void vertical_line_segment(int y1, int y2, int x)
   {
      if (y1 > y2)
      {
         std::swap(y1,y2);
      }

      for (int i = 0; i < (y2 - y1); ++i)
      {
         plot_pen_pixel(x, y1 +  i);
      }
   }

   void ellipse(int centerx, int centery, int a, int b)
   {
      int t1 = a * a;
      int t2 = t1 << 1;
      int t3 = t2 << 1;
      int t4 = b * b;
      int t5 = t4 << 1;
      int t6 = t5 << 1;
      int t7 = a * t5;
      int t8 = t7 << 1;
      int t9 = 0;

      int d1 = t2 - t7 + (t4 >> 1);
      int d2 = (t1 >> 1) - t8 + t5;
      int x  = a;
      int y  = 0;

      int negative_tx = centerx - x;
      int positive_tx = centerx + x;
      int negative_ty = centery - y;
      int positive_ty = centery + y;

      while (d2 < 0)
      {
         plot_pen_pixel(positive_tx, positive_ty);
         plot_pen_pixel(positive_tx, negative_ty);
         plot_pen_pixel(negative_tx, positive_ty);
         plot_pen_pixel(negative_tx, negative_ty);

         ++y;

         t9 = t9 + t3;

         if (d1 < 0)
         {
            d1 = d1 + t9 + t2;
            d2 = d2 + t9;
         }
         else
         {
            x--;
            t8 = t8 - t6;
            d1 = d1 + (t9 + t2 - t8);
            d2 = d2 + (t9 + t5 - t8);
            negative_tx = centerx - x;
            positive_tx = centerx + x;
         }

         negative_ty = centery - y;
         positive_ty = centery + y;
      }

      do
      {
         plot_pen_pixel(positive_tx, positive_ty);
         plot_pen_pixel(positive_tx, negative_ty);
         plot_pen_pixel(negative_tx, positive_ty);
         plot_pen_pixel(negative_tx, negative_ty);

         x--;
         t8 = t8 - t6;

         if (d2 < 0)
         {
            ++y;
            t9 = t9 + t3;
            d2 = d2 + (t9 + t5 - t8);
            negative_ty = centery - y;
            positive_ty = centery + y;
         }
         else
            d2 = d2 + (t5 - t8);

         negative_tx = centerx - x;
         positive_tx = centerx + x;
      }
      while (x >= 0);
   }

   void circle(int centerx, int centery, int radius)
   {
      int x = 0;
      int d = (1 - radius) << 1;

      while (radius >= 0)
      {
         plot_pen_pixel(centerx + x, centery + radius);
         plot_pen_pixel(centerx + x, centery - radius);
         plot_pen_pixel(centerx - x, centery + radius);
         plot_pen_pixel(centerx - x, centery - radius);

         if ((d + radius) > 0)
            d -= ((--radius) << 1) - 1;
         if (x > d)
            d += ((++x) << 1) + 1;
      }
   }

   void plot_pen_pixel(int x, int y)
   {
      switch (pen_width_)
      {
         case 1  : plot_pixel(x,y);
                   break;

         case 2  : {
                      plot_pixel(x    , y    );
                      plot_pixel(x + 1, y    );
                      plot_pixel(x + 1, y + 1);
                      plot_pixel(x    , y + 1);
                   }
                   break;

         case  3 : {
                      plot_pixel(x    , y - 1);
                      plot_pixel(x - 1, y - 1);
                      plot_pixel(x + 1, y - 1);

                      plot_pixel(x    , y    );
                      plot_pixel(x - 1, y    );
                      plot_pixel(x + 1, y    );

                      plot_pixel(x    , y + 1);
                      plot_pixel(x - 1, y + 1);
                      plot_pixel(x + 1, y + 1);
                   }
                   break;

         default : plot_pixel(x,y);
                   break;
      }
   }

   void plot_pixel(int x, int y)
   {
      if (
           (x < 0) ||
           (y < 0) ||
           (x >= static_cast<int>(image_.width ())) ||
           (y >= static_cast<int>(image_.height()))
         )
         return;

      image_.set_pixel(x,y,pen_color_red_,pen_color_green_,pen_color_blue_);
   }

   void pen_width(const unsigned int& width)
   {
      if ((width > 0) && (width < 4))
      {
         pen_width_ = width;
      }
   }

   void pen_color(const unsigned char& red,
                  const unsigned char& green,
                  const unsigned char& blue)
   {
      pen_color_red_   = red;
      pen_color_green_ = green;
      pen_color_blue_  = blue;
   }

   template <typename RGB>
   void pen_color(const RGB colour)
   {
      pen_color_red_   = colour.red;
      pen_color_green_ = colour.green;
      pen_color_blue_  = colour.blue;
   }

private:

   image_drawer(const image_drawer& id);
   image_drawer& operator =(const image_drawer& id);

   bitmap_image& image_;
   unsigned int  pen_width_;
   unsigned char pen_color_red_;
   unsigned char pen_color_green_;
   unsigned char pen_color_blue_;
};

class cartesian_canvas
{
public:

   cartesian_canvas(const double x_length, const double y_length)
   : width_div2_ (0.0),
     height_div2_(0.0),
     min_x_      (0.0),
     min_y_      (0.0),
     max_x_      (0.0),
     max_y_      (0.0),
     draw_       (image_)
   {
      setup_canvas(x_length,y_length);
   }

   inline bool operator!()
   {
      return !image_;
   }

   void rectangle(double x1, double y1, double x2, double y2)
   {
      line_segment(x1, y1, x2, y1);
      line_segment(x2, y1, x2, y2);
      line_segment(x2, y2, x1, y2);
      line_segment(x1, y2, x1, y1);
   }

   void triangle(double x1, double y1, double x2, double y2, double x3, double y3)
   {
      line_segment(x1, y1, x2, y2);
      line_segment(x2, y2, x3, y3);
      line_segment(x3, y3, x1, y1);
   }

   void quadix(double x1, double y1, double x2, double y2, double x3, double y3, double x4, double y4)
   {
      line_segment(x1, y1, x2, y2);
      line_segment(x2, y2, x3, y3);
      line_segment(x3, y3, x4, y4);
      line_segment(x4, y4, x1, y1);
   }

   void line_segment(double x1, double y1, double x2, double y2)
   {
      if (clip(x1, y1, x2, y2))
      {
         const int sc_x1 = static_cast<int>(cart_to_screen_x(x1));
         const int sc_x2 = static_cast<int>(cart_to_screen_x(x2));
         const int sc_y1 = static_cast<int>(cart_to_screen_y(y1));
         const int sc_y2 = static_cast<int>(cart_to_screen_y(y2));

         draw_.line_segment(sc_x1, sc_y1, sc_x2, sc_y2);
      }
   }

   void horiztonal_line_segment(double x1, double x2, double y)
   {
      x1 = clamp_x(x1);
      x2 = clamp_x(x2);
      y  = clamp_y( y);

      const int sc_x1 = static_cast<int>(cart_to_screen_x(x1));
      const int sc_x2 = static_cast<int>(cart_to_screen_x(x2));
      const int sc_y  = static_cast<int>(cart_to_screen_y(y ));

      draw_.horiztonal_line_segment(sc_x1, sc_x2, sc_y);
   }

   void vertical_line_segment(double y1, double y2, double x)
   {
      y1 = clamp_y(y1);
      y2 = clamp_y(y2);
      x  = clamp_x( x);

      const int sc_y1 = static_cast<int>(cart_to_screen_y(y1));
      const int sc_y2 = static_cast<int>(cart_to_screen_y(y2));
      const int sc_x  = static_cast<int>(cart_to_screen_x(x ));

      draw_.vertical_line_segment(sc_y1, sc_y2, sc_x);
   }

   void ellipse(double centerx, double centery, double a, double b)
   {

      const int sc_cx = static_cast<int>(cart_to_screen_x(centerx));
      const int sc_cy = static_cast<int>(cart_to_screen_y(centery));

      draw_.ellipse(sc_cx, sc_cy, static_cast<int>(a), static_cast<int>(b));
   }

   void circle(double centerx, double centery, double radius)
   {
      const int sc_cx = static_cast<int>(cart_to_screen_x(centerx));
      const int sc_cy = static_cast<int>(cart_to_screen_y(centery));

      draw_.circle(sc_cx, sc_cy, static_cast<int>(radius));
   }

   void fill_rectangle(double x1, double y1, double x2, double y2)
   {
      if (y1 > y2)
         std::swap(y1, y2);

      for (double y = y1; y <= y2; y += 0.5)
      {
        line_segment(x1, y, x2, y);
      }
   }

   void fill_triangle(double x1, double y1, double x2, double y2, double x3, double y3)
   {
      typedef std::pair<double,double> point_t;

      std::vector<point_t> p;

      p.push_back(std::make_pair(x1,y1));
      p.push_back(std::make_pair(x2,y2));
      p.push_back(std::make_pair(x3,y3));

      if (p[0].second > p[1].second)
         std::swap(p[0],p[1]);
      if (p[0].second > p[2].second)
         std::swap(p[0],p[2]);
      if (p[1].second > p[2].second)
         std::swap(p[1],p[2]);

      class draw_modes
      {
      private:

         cartesian_canvas& canvas;

         // Needed for incompetent and broken msvc compiler versions
         #ifdef _MSC_VER
            #pragma warning(push)
            #pragma warning(disable: 4822)
         #endif
         draw_modes& operator=(const draw_modes&);
         #ifdef _MSC_VER
            #pragma warning(pop)
         #endif

      public:

         draw_modes(cartesian_canvas& c)
         : canvas(c)
         {}

         void bottom(const point_t& p0, const point_t& p1, const point_t& p2)
         {
            const double m0 = (p1.first - p0.first) / (2.0 * (p1.second - p0.second));
            const double m1 = (p2.first - p0.first) / (2.0 * (p2.second - p0.second));

            double x0 = p0.first;
            double x1 = p0.first;

            for (double y = p0.second; y <= p1.second; y += 0.5)
            {
               canvas.horiztonal_line_segment(x0, x1, y);

               x0 += m0;
               x1 += m1;
            }
         }

         void top(const point_t& p0, const point_t& p1, const point_t& p2)
         {
            const double m0 = (p2.first - p0.first) / (2.0 * (p2.second - p0.second));
            const double m1 = (p2.first - p1.first) / (2.0 * (p2.second - p1.second));

            double x0 = p2.first;
            double x1 = p2.first;

            for (double y = p2.second; y >= p0.second; y -= 0.5)
            {
               canvas.horiztonal_line_segment(x0, x1, y);

               x0 -= m0;
               x1 -= m1;
            }
         }
      };

      draw_modes dm(*this);

      const double eps = 0.00001;

      if (std::abs(p[1].second - p[2].second) < eps)
         dm.bottom(p[0], p[1], p[2]);
      else if (std::abs(p[0].second - p[1].second) < eps)
         dm.top(p[0], p[1], p[2]);
      else
      {
         point_t p3;

         p3.first  = (p[0].first + ((p[1].second - p[0].second) / (p[2].second - p[0].second)) * (p[2].first - p[0].first));
         p3.second = p[1].second;

         dm.bottom(p[0], p[1], p3  );
         dm.top   (p[1], p3  , p[2]);
      }
   }

   void fill_quadix(double x1, double y1, double x2, double y2, double x3, double y3, double x4, double y4)
   {
      fill_triangle(x1, y1, x2, y2, x3, y3);
      fill_triangle(x1, y1, x3, y3, x4, y4);
   }

   void fill_circle(double cx, double cy, double radius)
   {
      const double delta = 1.0;
      double  x = radius;
      double  y = 0.0;
      double dx = delta - (2.0 * delta * radius);
      double dy = 0.0;
      double dr = 0.0;

      while (x >= y)
      {
         for (double i = cx - x; i <= cx + x; i += delta)
         {
            horiztonal_line_segment(cx - x, cx + x, cy + y);
            horiztonal_line_segment(cx - x, cx + x, cy - y);
         }

         for (double i = cx - y; i <= cx + y; i += delta)
         {
            horiztonal_line_segment(cx - y, cx + y, cy + x);
            horiztonal_line_segment(cx - y, cx + y, cy - x);
         }

         y += delta;

         dr += dy;
         dy += 2.0 * delta;

         if ((2.0 * delta * dr + dx) > 0)
         {
             x -= delta;
            dr +=  dx;
            dx += 2.0 * delta;
         }
      }
   }

   void plot_pen_pixel(double x, double y)
   {
      if ((x < min_x_) || (x > max_x_)) return;
      if ((y < min_y_) || (y > max_y_)) return;

      const int sc_x = static_cast<int>(cart_to_screen_x(x));
      const int sc_y = static_cast<int>(cart_to_screen_y(y));

      draw_.plot_pen_pixel(sc_x, sc_y);
   }

   void plot_pixel(double x, double y)
   {
      if ((x < min_x_) || (x > max_x_)) return;
      if ((y < min_y_) || (y > max_y_)) return;

      const int sc_x = static_cast<int>(cart_to_screen_x(x));
      const int sc_y = static_cast<int>(cart_to_screen_y(y));

      draw_.plot_pixel(sc_x, sc_y);
   }

   void pen_width(const unsigned int& width)
   {
      draw_.pen_width(width);
   }

   void pen_color(const unsigned char&   red,
                  const unsigned char& green,
                  const unsigned char&  blue)
   {
      draw_.pen_color(red,green,blue);
   }

   template <typename RGB>
   void pen_color(const RGB colour)
   {
      draw_.pen_color(colour);
   }

   const bitmap_image& image() const
   {
      return image_;
   }

   bitmap_image& image()
   {
      return image_;
   }

   void set_widthheight(const double x_length, const double y_length)
   {
      setup_canvas(x_length, y_length);
   }

   double min_x() const { return min_x_; }
   double min_y() const { return min_y_; }
   double max_x() const { return max_x_; }
   double max_y() const { return max_y_; }

private:

   void setup_canvas(const double x_length, const double y_length)
   {
      if ((x_length < 2.0) || (y_length < 2.0))
         return;

      width_div2_  = x_length / 2.0;
      height_div2_ = y_length / 2.0;

      min_x_ = -width_div2_ ;
      min_y_ = -height_div2_;
      max_x_ =  width_div2_ ;
      max_y_ =  height_div2_;

      image_.setwidth_height(static_cast<unsigned int>(x_length) + 1, static_cast<unsigned int>(y_length) + 1);

      image_.clear(0xFF);
   }

   double clamp_x(const double& x)
   {
           if (x < min_x_)  return min_x_;
      else if (x > max_x_)  return max_x_;
      else                  return x;
   }

   double clamp_y(const double& y)
   {
           if (y < min_y_)  return min_y_;
      else if (y > max_y_)  return max_y_;
      else                  return y;
   }

   double cart_to_screen_x(const double& x)
   {
      return x + width_div2_;
   }

   double cart_to_screen_y(const double& y)
   {
      return height_div2_ - y;
   }

   enum clip_code
   {
      e_clip_bottom = 1,
      e_clip_top    = 2,
      e_clip_left   = 4,
      e_clip_right  = 8
   };

   int out_code(
                 const double&  x, const double&  y,
                 const double& x1, const double& y1,
                 const double& x2, const double& y2
               )
   {
      int result = 0;
      if (y < y1)      result |= e_clip_bottom;
      else if (y > y2) result |= e_clip_top;

      if (x < x1)      result |= e_clip_left;
      else if (x > x2) result |= e_clip_right;

      return result;
   }

   bool clip(double& x1, double& y1, double& x2, double& y2)
   {
      bool   result = false;
      double x      = 0.0;
      double y      = 0.0;

      int outcode0   = out_code(x1, y1, min_x_, min_y_, max_x_, max_y_);
      int outcode1   = out_code(x2, y2, min_x_, min_y_, max_x_, max_y_);
      int outcodeout = 0;

      while ((outcode0 != 0) || (outcode1 != 0))
      {
         if ((outcode0 & outcode1) != 0)
            return result;
         else
         {
            if (outcode0 != 0)
               outcodeout = outcode0;
            else
               outcodeout = outcode1;

            double dx = (x2 - x1);
            double dy = (y2 - y1);

            if ((outcodeout & e_clip_bottom) == e_clip_bottom)
            {
               x = x1 + dx * (min_y_ - y1) / dy;
               y = min_y_;
            }
            else if ((outcodeout & e_clip_top) == e_clip_top)
            {
               x = x1 + dx * (max_y_ - y1) / dy;
               y = max_y_;
            }
            else if ((outcodeout & e_clip_right) == e_clip_right)
            {
               y = y1 + dy * (max_x_ - x1) / dx;
               x = max_x_;
            }
            else if ((outcodeout & e_clip_left) == e_clip_left)
            {
               y = y1 + dy * (min_x_ - x1) / dx;
               x = min_x_;
            }

            if (outcodeout == outcode0)
            {
               x1 = x;
               y1 = y;
               outcode0 = out_code(x1, y1, min_x_, min_y_, max_x_, max_y_);
            }
            else
            {
               x2 = x;
               y2 = y;
               outcode1 = out_code(x2, y2, min_x_, min_y_, max_x_, max_y_);
            }
         }
      }

      return true;
   }

   cartesian_canvas(const cartesian_canvas&);
   cartesian_canvas operator=(const cartesian_canvas&);

   double width_div2_;
   double height_div2_;
   double min_x_;
   double min_y_;
   double max_x_;
   double max_y_;
   bitmap_image image_;
   image_drawer draw_;
};

inline rgb_t convert_wave_length_nm_to_rgb(const double wave_length_nm)
{
   // Credits: Dan Bruton http://www.physics.sfasu.edu/astro/color.html
   double red   = 0.0;
   double green = 0.0;
   double blue  = 0.0;

   if ((380.0 <= wave_length_nm) && (wave_length_nm <= 439.0))
   {
      red   = -(wave_length_nm - 440.0) / (440.0 - 380.0);
      green = 0.0;
      blue  = 1.0;
   }
   else if ((440.0 <= wave_length_nm) && (wave_length_nm <= 489.0))
   {
      red   = 0.0;
      green = (wave_length_nm - 440.0) / (490.0 - 440.0);
      blue  = 1.0;
   }
   else if ((490.0 <= wave_length_nm) && (wave_length_nm <= 509.0))
   {
      red   = 0.0;
      green = 1.0;
      blue  = -(wave_length_nm - 510.0) / (510.0 - 490.0);
   }
   else if ((510.0 <= wave_length_nm) && (wave_length_nm <= 579.0))
   {
      red   = (wave_length_nm - 510.0) / (580.0 - 510.0);
      green = 1.0;
      blue  = 0.0;
   }
   else if ((580.0 <= wave_length_nm) && (wave_length_nm <= 644.0))
   {
      red   = 1.0;
      green = -(wave_length_nm - 645.0) / (645.0 - 580.0);
      blue  = 0.0;
   }
   else if ((645.0 <= wave_length_nm) && (wave_length_nm <= 780.0))
   {
      red   = 1.0;
      green = 0.0;
      blue  = 0.0;
   }

   double factor = 0.0;

   if ((380.0 <= wave_length_nm) && (wave_length_nm <= 419.0))
      factor = 0.3 + 0.7 * (wave_length_nm - 380.0) / (420.0 - 380.0);
   else if ((420.0 <= wave_length_nm) && (wave_length_nm <= 700.0))
      factor = 1.0;
   else if ((701.0 <= wave_length_nm) && (wave_length_nm <= 780.0))
      factor = 0.3 + 0.7 * (780.0 - wave_length_nm) / (780.0 - 700.0);
   else
      factor = 0.0;

   rgb_t result;

   const double gamma         =   0.8;
   const double intensity_max = 255.0;

   #define round(d) std::floor(d + 0.5)

   result.red   = static_cast<unsigned char>((red   == 0.0) ? red   : round(intensity_max * std::pow(red   * factor, gamma)));
   result.green = static_cast<unsigned char>((green == 0.0) ? green : round(intensity_max * std::pow(green * factor, gamma)));
   result.blue  = static_cast<unsigned char>((blue  == 0.0) ? blue  : round(intensity_max * std::pow(blue  * factor, gamma)));

   #undef round

   return result;
}

inline double weighted_distance(const unsigned char r0, const unsigned char g0, const unsigned char b0,
                                const unsigned char r1, const unsigned char g1, const unsigned char b1)
{
   const double diff_r = /*0.30 */ (r0 - r1);
   const double diff_g = /*0.59 */ (g0 - g1);
   const double diff_b = /*0.11 */ (b0 - b1);

   return std::sqrt((diff_r * diff_r) + (diff_g * diff_g) + (diff_b * diff_b));
}

inline double weighted_distance(const rgb_t c0, const rgb_t c1)
{
   return weighted_distance(c0.red, c0.green, c0.blue,
                            c1.red, c1.green, c1.blue);
}

template <typename Iterator>
inline rgb_t find_nearest_color(const rgb_t& c, const Iterator begin, const Iterator end)
{
   if (0 == std::distance(begin,end))
      return c;

   double min_d = std::numeric_limits<double>::max();
   rgb_t result = *begin;

   for (Iterator itr = begin; itr != end; ++itr)
   {
      if (c == (*itr))
      {
         return (*itr);
      }

      double curr_d = weighted_distance(c,*itr);

      if (curr_d < min_d)
      {
          min_d = curr_d;
         result = *itr;
      }
   }

   return result;
}

template <template <typename,typename> class Sequence,
          typename Allocator>
inline rgb_t find_nearest_color(const rgb_t& c, const Sequence<rgb_t,Allocator>& seq)
{
   return find_nearest_color(c, seq.begin(),seq.end());
}

template <std::size_t N>
inline rgb_t find_nearest_color(const rgb_t& c, const rgb_t (&colors)[N])
{
   return find_nearest_color(c, colors, colors + N);
}

inline double find_nearest_wave_length(const rgb_t& c, const double increment = 0.001)
{
   const double max_wave_length = 800.0; //800nm

   double min_wave_length = 0.0;
   double min_d           = std::numeric_limits<double>::max();

   for (double i = 0.0; i < max_wave_length; i += increment)
   {
      const rgb_t  curr_rgb = convert_wave_length_nm_to_rgb(i);

      if (c == curr_rgb)
      {
         return i;
      }

      const double curr_d = weighted_distance(c, curr_rgb);

      if (curr_d <= min_d)
      {
         min_wave_length = i;
         min_d = curr_d;
      }
   }

   return min_wave_length;
}

template <typename T>
class response_image
{
public:

   response_image(const std::size_t& width, const std::size_t& height, const T null = T(0))
   : width_ (width ),
     height_(height),
     null_  (null  )
   {
      data_.resize(width_ * height_);
   }

   std::size_t width () const { return  width_; }
   std::size_t height() const { return height_; }

   void set_all(const T& t)
   {
      std::fill_n(data_.begin(), data_.size(), t);
   }

   const T& operator()(const std::size_t& x, const std::size_t& y) const
   {
      if (y >= height_) return null_;
      if (x >= width_ ) return null_;

      return data_[width_ * y + x];
   }

   T& operator()(const std::size_t& x, const std::size_t& y)
   {
      if (y >= height_) return null_;
      if (x >= width_ ) return null_;

      return data_[width_ * y + x];
   }

   bool valid(const std::size_t& x, const std::size_t& y)
   {
      return ((x < width_ ) || (y < height_));
   }

   void inc_all(const T& v)
   {
      for (std::size_t i = 0; i < data_.size(); ++i)
      {
         data_[i] += v;
      }
   }

   void mul_all(const T& v)
   {
      for (std::size_t i = 0; i < data_.size(); ++i)
      {
         data_[i] *= v;
      }
   }

   T* row (const std::size_t& row_index)
   {
      if (row_index < height_)
         return &data_[width_ * row_index];
      else
         return reinterpret_cast<T*>(0);
   }

   const T* row (const std::size_t& row_index) const
   {
      if (row_index < height_)
         return data_[width_ * row_index];
      else
         return reinterpret_cast<T*>(0);
   }

private:

   std::size_t    width_;
   std::size_t    height_;
   std::vector<T> data_;
   T              null_;
};

inline void sobel_operator(const bitmap_image& src_image,
                                 bitmap_image& dst_image,
                           const double threshold = 0.0)
{
   typedef double T;

   response_image<T> im0(src_image.width(), src_image.height(), 0.0);
   response_image<T> im1(src_image.width(), src_image.height(), 0.0);

   src_image.export_gray_scale_response_image(&im0(0,0));

   for (std::size_t y = 1; y < im0.height() - 1; ++y)
   {
      const T* itr0 = im0.row(y - 1);
      const T* itr1 = im0.row(y    );
      const T* itr2 = im0.row(y + 1);
            T* out  = im1.row(y    ) + 1;

      for (std::size_t x = 1; x < im0.width() - 1; ++x)
      {
         const T c0 = *(itr0 + x - 1);   const T c1 = *(itr0 + x);   const T c2 = *(itr0 + x + 1);
         const T c3 = *(itr1 + x - 1); /*const T c4 = *(itr1 + x);*/ const T c5 = *(itr1 + x + 1);
         const T c6 = *(itr2 + x - 1);   const T c7 = *(itr2 + x);   const T c8 = *(itr2 + x + 1);

         const T gx = (2.0 * (c5 - c3)) + (c2 - c0) + (c8 - c6);
         const T gy = (2.0 * (c1 - c7)) + (c0 - c6) + (c2 - c8);

         *(out++) = std::sqrt((gx * gx) + (gy * gy));
      }
   }

   if (threshold > 0.0)
   {
      const T* end = im1.row(0) + (im1.width() * im1.height());

      for (T* itr = im1.row(0); itr != end; ++itr)
      {
         T& v = *itr;
         if (v <= threshold) v = 0;
      }
   }

   dst_image.setwidth_height
             (
               static_cast<unsigned int>(im1.width()),
               static_cast<unsigned int>(im1.height())
             );

   dst_image.import_gray_scale_clamped(&im1(0,0));
}

enum palette_name
{
   e_red,           e_scarlet,      e_vermilion,        e_tangelo,         e_orange,
   e_gamboge,       e_amber,        e_gold,             e_yellow,          e_apple_green,
   e_lime_green,    e_spring_bud,   e_chartreuse_green, e_pistachio,       e_harlequin,
   e_sap_green,     e_green,        e_emerald_green,    e_malachite_green, e_sea_green,
   e_spring_green,  e_aquamarine,   e_turquoise,        e_opal,            e_cyan,
   e_arctic_blue,   e_cerulean,     e_cornflower_blue,  e_azure,           e_cobalt_blue,
   e_sapphire_blue, e_phthalo_blue, e_blue,             e_persian_blue,    e_indigo,
   e_blue_violet,   e_violet,       e_purple,           e_mulberry,        e_heliotrope,
   e_magenta,       e_orchid,       e_fuchsia,          e_cerise,          e_rose,
   e_raspberry,     e_crimson,      e_amaranth,         e_white,           e_black
};

const rgb_t palette_colormap[] = {
   {255,   0,   0}, {255,  31,   0}, {255,  63,   0}, {255,  95,   0}, {255, 127,   0},
   {255, 159,   0}, {255, 191,   0}, {255, 223,   0}, {255, 255,   0}, {223, 255,   0},
   {191, 255,   0}, {159, 255,   0}, {127, 255,   0}, { 95, 255,   0}, { 63, 255,   0},
   { 31, 255,   0}, {  0, 255,   0}, {  0, 255,  31}, {  0, 255,  63}, {  0, 255,  95},
   {  0, 255, 127}, {  0, 255, 159}, {  0, 255, 191}, {  0, 255, 223}, {  0, 255, 255},
   {  0, 223, 255}, {  0, 191, 255}, {  0, 159, 255}, {  0, 127, 255}, {  0,  95, 255},
   {  0,  63, 255}, {  0,  31, 255}, {  0,   0, 255}, { 31,   0, 255}, { 63,   0, 255},
   { 95,   0, 255}, {127,   0, 255}, {159,   0, 255}, {191,   0, 255}, {223,   0, 255},
   {255,   0, 255}, {255,   0, 223}, {255,   0, 191}, {255,   0, 159}, {255,   0, 127},
   {255,   0,  95}, {255,   0,  63}, {255,   0,  31}, {255, 255, 255}, {  0,   0,   0}
};

const rgb_t autumn_colormap[1000] = {
   {255,   0,   0}, {255,   0,   0}, {255,   1,   0}, {255,   1,   0}, {255,   1,   0},
   {255,   1,   0}, {255,   2,   0}, {255,   2,   0}, {255,   2,   0}, {255,   2,   0},
   {255,   3,   0}, {255,   3,   0}, {255,   3,   0}, {255,   3,   0}, {255,   4,   0},
   {255,   4,   0}, {255,   4,   0}, {255,   4,   0}, {255,   5,   0}, {255,   5,   0},
   {255,   5,   0}, {255,   5,   0}, {255,   6,   0}, {255,   6,   0}, {255,   6,   0},
   {255,   6,   0}, {255,   7,   0}, {255,   7,   0}, {255,   7,   0}, {255,   7,   0},
   {255,   8,   0}, {255,   8,   0}, {255,   8,   0}, {255,   8,   0}, {255,   9,   0},
   {255,   9,   0}, {255,   9,   0}, {255,   9,   0}, {255,  10,   0}, {255,  10,   0},
   {255,  10,   0}, {255,  10,   0}, {255,  11,   0}, {255,  11,   0}, {255,  11,   0},
   {255,  11,   0}, {255,  12,   0}, {255,  12,   0}, {255,  12,   0}, {255,  13,   0},
   {255,  13,   0}, {255,  13,   0}, {255,  13,   0}, {255,  14,   0}, {255,  14,   0},
   {255,  14,   0}, {255,  14,   0}, {255,  15,   0}, {255,  15,   0}, {255,  15,   0},
   {255,  15,   0}, {255,  16,   0}, {255,  16,   0}, {255,  16,   0}, {255,  16,   0},
   {255,  17,   0}, {255,  17,   0}, {255,  17,   0}, {255,  17,   0}, {255,  18,   0},
   {255,  18,   0}, {255,  18,   0}, {255,  18,   0}, {255,  19,   0}, {255,  19,   0},
   {255,  19,   0}, {255,  19,   0}, {255,  20,   0}, {255,  20,   0}, {255,  20,   0},
   {255,  20,   0}, {255,  21,   0}, {255,  21,   0}, {255,  21,   0}, {255,  21,   0},
   {255,  22,   0}, {255,  22,   0}, {255,  22,   0}, {255,  22,   0}, {255,  23,   0},
   {255,  23,   0}, {255,  23,   0}, {255,  23,   0}, {255,  24,   0}, {255,  24,   0},
   {255,  24,   0}, {255,  25,   0}, {255,  25,   0}, {255,  25,   0}, {255,  25,   0},
   {255,  26,   0}, {255,  26,   0}, {255,  26,   0}, {255,  26,   0}, {255,  27,   0},
   {255,  27,   0}, {255,  27,   0}, {255,  27,   0}, {255,  28,   0}, {255,  28,   0},
   {255,  28,   0}, {255,  28,   0}, {255,  29,   0}, {255,  29,   0}, {255,  29,   0},
   {255,  29,   0}, {255,  30,   0}, {255,  30,   0}, {255,  30,   0}, {255,  30,   0},
   {255,  31,   0}, {255,  31,   0}, {255,  31,   0}, {255,  31,   0}, {255,  32,   0},
   {255,  32,   0}, {255,  32,   0}, {255,  32,   0}, {255,  33,   0}, {255,  33,   0},
   {255,  33,   0}, {255,  33,   0}, {255,  34,   0}, {255,  34,   0}, {255,  34,   0},
   {255,  34,   0}, {255,  35,   0}, {255,  35,   0}, {255,  35,   0}, {255,  35,   0},
   {255,  36,   0}, {255,  36,   0}, {255,  36,   0}, {255,  37,   0}, {255,  37,   0},
   {255,  37,   0}, {255,  37,   0}, {255,  38,   0}, {255,  38,   0}, {255,  38,   0},
   {255,  38,   0}, {255,  39,   0}, {255,  39,   0}, {255,  39,   0}, {255,  39,   0},
   {255,  40,   0}, {255,  40,   0}, {255,  40,   0}, {255,  40,   0}, {255,  41,   0},
   {255,  41,   0}, {255,  41,   0}, {255,  41,   0}, {255,  42,   0}, {255,  42,   0},
   {255,  42,   0}, {255,  42,   0}, {255,  43,   0}, {255,  43,   0}, {255,  43,   0},
   {255,  43,   0}, {255,  44,   0}, {255,  44,   0}, {255,  44,   0}, {255,  44,   0},
   {255,  45,   0}, {255,  45,   0}, {255,  45,   0}, {255,  45,   0}, {255,  46,   0},
   {255,  46,   0}, {255,  46,   0}, {255,  46,   0}, {255,  47,   0}, {255,  47,   0},
   {255,  47,   0}, {255,  47,   0}, {255,  48,   0}, {255,  48,   0}, {255,  48,   0},
   {255,  48,   0}, {255,  49,   0}, {255,  49,   0}, {255,  49,   0}, {255,  50,   0},
   {255,  50,   0}, {255,  50,   0}, {255,  50,   0}, {255,  51,   0}, {255,  51,   0},
   {255,  51,   0}, {255,  51,   0}, {255,  52,   0}, {255,  52,   0}, {255,  52,   0},
   {255,  52,   0}, {255,  53,   0}, {255,  53,   0}, {255,  53,   0}, {255,  53,   0},
   {255,  54,   0}, {255,  54,   0}, {255,  54,   0}, {255,  54,   0}, {255,  55,   0},
   {255,  55,   0}, {255,  55,   0}, {255,  55,   0}, {255,  56,   0}, {255,  56,   0},
   {255,  56,   0}, {255,  56,   0}, {255,  57,   0}, {255,  57,   0}, {255,  57,   0},
   {255,  57,   0}, {255,  58,   0}, {255,  58,   0}, {255,  58,   0}, {255,  58,   0},
   {255,  59,   0}, {255,  59,   0}, {255,  59,   0}, {255,  59,   0}, {255,  60,   0},
   {255,  60,   0}, {255,  60,   0}, {255,  60,   0}, {255,  61,   0}, {255,  61,   0},
   {255,  61,   0}, {255,  62,   0}, {255,  62,   0}, {255,  62,   0}, {255,  62,   0},
   {255,  63,   0}, {255,  63,   0}, {255,  63,   0}, {255,  63,   0}, {255,  64,   0},
   {255,  64,   0}, {255,  64,   0}, {255,  64,   0}, {255,  65,   0}, {255,  65,   0},
   {255,  65,   0}, {255,  65,   0}, {255,  66,   0}, {255,  66,   0}, {255,  66,   0},
   {255,  66,   0}, {255,  67,   0}, {255,  67,   0}, {255,  67,   0}, {255,  67,   0},
   {255,  68,   0}, {255,  68,   0}, {255,  68,   0}, {255,  68,   0}, {255,  69,   0},
   {255,  69,   0}, {255,  69,   0}, {255,  69,   0}, {255,  70,   0}, {255,  70,   0},
   {255,  70,   0}, {255,  70,   0}, {255,  71,   0}, {255,  71,   0}, {255,  71,   0},
   {255,  71,   0}, {255,  72,   0}, {255,  72,   0}, {255,  72,   0}, {255,  72,   0},
   {255,  73,   0}, {255,  73,   0}, {255,  73,   0}, {255,  74,   0}, {255,  74,   0},
   {255,  74,   0}, {255,  74,   0}, {255,  75,   0}, {255,  75,   0}, {255,  75,   0},
   {255,  75,   0}, {255,  76,   0}, {255,  76,   0}, {255,  76,   0}, {255,  76,   0},
   {255,  77,   0}, {255,  77,   0}, {255,  77,   0}, {255,  77,   0}, {255,  78,   0},
   {255,  78,   0}, {255,  78,   0}, {255,  78,   0}, {255,  79,   0}, {255,  79,   0},
   {255,  79,   0}, {255,  79,   0}, {255,  80,   0}, {255,  80,   0}, {255,  80,   0},
   {255,  80,   0}, {255,  81,   0}, {255,  81,   0}, {255,  81,   0}, {255,  81,   0},
   {255,  82,   0}, {255,  82,   0}, {255,  82,   0}, {255,  82,   0}, {255,  83,   0},
   {255,  83,   0}, {255,  83,   0}, {255,  83,   0}, {255,  84,   0}, {255,  84,   0},
   {255,  84,   0}, {255,  84,   0}, {255,  85,   0}, {255,  85,   0}, {255,  85,   0},
   {255,  86,   0}, {255,  86,   0}, {255,  86,   0}, {255,  86,   0}, {255,  87,   0},
   {255,  87,   0}, {255,  87,   0}, {255,  87,   0}, {255,  88,   0}, {255,  88,   0},
   {255,  88,   0}, {255,  88,   0}, {255,  89,   0}, {255,  89,   0}, {255,  89,   0},
   {255,  89,   0}, {255,  90,   0}, {255,  90,   0}, {255,  90,   0}, {255,  90,   0},
   {255,  91,   0}, {255,  91,   0}, {255,  91,   0}, {255,  91,   0}, {255,  92,   0},
   {255,  92,   0}, {255,  92,   0}, {255,  92,   0}, {255,  93,   0}, {255,  93,   0},
   {255,  93,   0}, {255,  93,   0}, {255,  94,   0}, {255,  94,   0}, {255,  94,   0},
   {255,  94,   0}, {255,  95,   0}, {255,  95,   0}, {255,  95,   0}, {255,  95,   0},
   {255,  96,   0}, {255,  96,   0}, {255,  96,   0}, {255,  96,   0}, {255,  97,   0},
   {255,  97,   0}, {255,  97,   0}, {255,  98,   0}, {255,  98,   0}, {255,  98,   0},
   {255,  98,   0}, {255,  99,   0}, {255,  99,   0}, {255,  99,   0}, {255,  99,   0},
   {255, 100,   0}, {255, 100,   0}, {255, 100,   0}, {255, 100,   0}, {255, 101,   0},
   {255, 101,   0}, {255, 101,   0}, {255, 101,   0}, {255, 102,   0}, {255, 102,   0},
   {255, 102,   0}, {255, 102,   0}, {255, 103,   0}, {255, 103,   0}, {255, 103,   0},
   {255, 103,   0}, {255, 104,   0}, {255, 104,   0}, {255, 104,   0}, {255, 104,   0},
   {255, 105,   0}, {255, 105,   0}, {255, 105,   0}, {255, 105,   0}, {255, 106,   0},
   {255, 106,   0}, {255, 106,   0}, {255, 106,   0}, {255, 107,   0}, {255, 107,   0},
   {255, 107,   0}, {255, 107,   0}, {255, 108,   0}, {255, 108,   0}, {255, 108,   0},
   {255, 108,   0}, {255, 109,   0}, {255, 109,   0}, {255, 109,   0}, {255, 110,   0},
   {255, 110,   0}, {255, 110,   0}, {255, 110,   0}, {255, 111,   0}, {255, 111,   0},
   {255, 111,   0}, {255, 111,   0}, {255, 112,   0}, {255, 112,   0}, {255, 112,   0},
   {255, 112,   0}, {255, 113,   0}, {255, 113,   0}, {255, 113,   0}, {255, 113,   0},
   {255, 114,   0}, {255, 114,   0}, {255, 114,   0}, {255, 114,   0}, {255, 115,   0},
   {255, 115,   0}, {255, 115,   0}, {255, 115,   0}, {255, 116,   0}, {255, 116,   0},
   {255, 116,   0}, {255, 116,   0}, {255, 117,   0}, {255, 117,   0}, {255, 117,   0},
   {255, 117,   0}, {255, 118,   0}, {255, 118,   0}, {255, 118,   0}, {255, 118,   0},
   {255, 119,   0}, {255, 119,   0}, {255, 119,   0}, {255, 119,   0}, {255, 120,   0},
   {255, 120,   0}, {255, 120,   0}, {255, 120,   0}, {255, 121,   0}, {255, 121,   0},
   {255, 121,   0}, {255, 122,   0}, {255, 122,   0}, {255, 122,   0}, {255, 122,   0},
   {255, 123,   0}, {255, 123,   0}, {255, 123,   0}, {255, 123,   0}, {255, 124,   0},
   {255, 124,   0}, {255, 124,   0}, {255, 124,   0}, {255, 125,   0}, {255, 125,   0},
   {255, 125,   0}, {255, 125,   0}, {255, 126,   0}, {255, 126,   0}, {255, 126,   0},
   {255, 126,   0}, {255, 127,   0}, {255, 127,   0}, {255, 127,   0}, {255, 127,   0},
   {255, 128,   0}, {255, 128,   0}, {255, 128,   0}, {255, 128,   0}, {255, 129,   0},
   {255, 129,   0}, {255, 129,   0}, {255, 129,   0}, {255, 130,   0}, {255, 130,   0},
   {255, 130,   0}, {255, 130,   0}, {255, 131,   0}, {255, 131,   0}, {255, 131,   0},
   {255, 131,   0}, {255, 132,   0}, {255, 132,   0}, {255, 132,   0}, {255, 132,   0},
   {255, 133,   0}, {255, 133,   0}, {255, 133,   0}, {255, 133,   0}, {255, 134,   0},
   {255, 134,   0}, {255, 134,   0}, {255, 135,   0}, {255, 135,   0}, {255, 135,   0},
   {255, 135,   0}, {255, 136,   0}, {255, 136,   0}, {255, 136,   0}, {255, 136,   0},
   {255, 137,   0}, {255, 137,   0}, {255, 137,   0}, {255, 137,   0}, {255, 138,   0},
   {255, 138,   0}, {255, 138,   0}, {255, 138,   0}, {255, 139,   0}, {255, 139,   0},
   {255, 139,   0}, {255, 139,   0}, {255, 140,   0}, {255, 140,   0}, {255, 140,   0},
   {255, 140,   0}, {255, 141,   0}, {255, 141,   0}, {255, 141,   0}, {255, 141,   0},
   {255, 142,   0}, {255, 142,   0}, {255, 142,   0}, {255, 142,   0}, {255, 143,   0},
   {255, 143,   0}, {255, 143,   0}, {255, 143,   0}, {255, 144,   0}, {255, 144,   0},
   {255, 144,   0}, {255, 144,   0}, {255, 145,   0}, {255, 145,   0}, {255, 145,   0},
   {255, 145,   0}, {255, 146,   0}, {255, 146,   0}, {255, 146,   0}, {255, 147,   0},
   {255, 147,   0}, {255, 147,   0}, {255, 147,   0}, {255, 148,   0}, {255, 148,   0},
   {255, 148,   0}, {255, 148,   0}, {255, 149,   0}, {255, 149,   0}, {255, 149,   0},
   {255, 149,   0}, {255, 150,   0}, {255, 150,   0}, {255, 150,   0}, {255, 150,   0},
   {255, 151,   0}, {255, 151,   0}, {255, 151,   0}, {255, 151,   0}, {255, 152,   0},
   {255, 152,   0}, {255, 152,   0}, {255, 152,   0}, {255, 153,   0}, {255, 153,   0},
   {255, 153,   0}, {255, 153,   0}, {255, 154,   0}, {255, 154,   0}, {255, 154,   0},
   {255, 154,   0}, {255, 155,   0}, {255, 155,   0}, {255, 155,   0}, {255, 155,   0},
   {255, 156,   0}, {255, 156,   0}, {255, 156,   0}, {255, 156,   0}, {255, 157,   0},
   {255, 157,   0}, {255, 157,   0}, {255, 157,   0}, {255, 158,   0}, {255, 158,   0},
   {255, 158,   0}, {255, 159,   0}, {255, 159,   0}, {255, 159,   0}, {255, 159,   0},
   {255, 160,   0}, {255, 160,   0}, {255, 160,   0}, {255, 160,   0}, {255, 161,   0},
   {255, 161,   0}, {255, 161,   0}, {255, 161,   0}, {255, 162,   0}, {255, 162,   0},
   {255, 162,   0}, {255, 162,   0}, {255, 163,   0}, {255, 163,   0}, {255, 163,   0},
   {255, 163,   0}, {255, 164,   0}, {255, 164,   0}, {255, 164,   0}, {255, 164,   0},
   {255, 165,   0}, {255, 165,   0}, {255, 165,   0}, {255, 165,   0}, {255, 166,   0},
   {255, 166,   0}, {255, 166,   0}, {255, 166,   0}, {255, 167,   0}, {255, 167,   0},
   {255, 167,   0}, {255, 167,   0}, {255, 168,   0}, {255, 168,   0}, {255, 168,   0},
   {255, 168,   0}, {255, 169,   0}, {255, 169,   0}, {255, 169,   0}, {255, 169,   0},
   {255, 170,   0}, {255, 170,   0}, {255, 170,   0}, {255, 171,   0}, {255, 171,   0},
   {255, 171,   0}, {255, 171,   0}, {255, 172,   0}, {255, 172,   0}, {255, 172,   0},
   {255, 172,   0}, {255, 173,   0}, {255, 173,   0}, {255, 173,   0}, {255, 173,   0},
   {255, 174,   0}, {255, 174,   0}, {255, 174,   0}, {255, 174,   0}, {255, 175,   0},
   {255, 175,   0}, {255, 175,   0}, {255, 175,   0}, {255, 176,   0}, {255, 176,   0},
   {255, 176,   0}, {255, 176,   0}, {255, 177,   0}, {255, 177,   0}, {255, 177,   0},
   {255, 177,   0}, {255, 178,   0}, {255, 178,   0}, {255, 178,   0}, {255, 178,   0},
   {255, 179,   0}, {255, 179,   0}, {255, 179,   0}, {255, 179,   0}, {255, 180,   0},
   {255, 180,   0}, {255, 180,   0}, {255, 180,   0}, {255, 181,   0}, {255, 181,   0},
   {255, 181,   0}, {255, 181,   0}, {255, 182,   0}, {255, 182,   0}, {255, 182,   0},
   {255, 183,   0}, {255, 183,   0}, {255, 183,   0}, {255, 183,   0}, {255, 184,   0},
   {255, 184,   0}, {255, 184,   0}, {255, 184,   0}, {255, 185,   0}, {255, 185,   0},
   {255, 185,   0}, {255, 185,   0}, {255, 186,   0}, {255, 186,   0}, {255, 186,   0},
   {255, 186,   0}, {255, 187,   0}, {255, 187,   0}, {255, 187,   0}, {255, 187,   0},
   {255, 188,   0}, {255, 188,   0}, {255, 188,   0}, {255, 188,   0}, {255, 189,   0},
   {255, 189,   0}, {255, 189,   0}, {255, 189,   0}, {255, 190,   0}, {255, 190,   0},
   {255, 190,   0}, {255, 190,   0}, {255, 191,   0}, {255, 191,   0}, {255, 191,   0},
   {255, 191,   0}, {255, 192,   0}, {255, 192,   0}, {255, 192,   0}, {255, 192,   0},
   {255, 193,   0}, {255, 193,   0}, {255, 193,   0}, {255, 193,   0}, {255, 194,   0},
   {255, 194,   0}, {255, 194,   0}, {255, 195,   0}, {255, 195,   0}, {255, 195,   0},
   {255, 195,   0}, {255, 196,   0}, {255, 196,   0}, {255, 196,   0}, {255, 196,   0},
   {255, 197,   0}, {255, 197,   0}, {255, 197,   0}, {255, 197,   0}, {255, 198,   0},
   {255, 198,   0}, {255, 198,   0}, {255, 198,   0}, {255, 199,   0}, {255, 199,   0},
   {255, 199,   0}, {255, 199,   0}, {255, 200,   0}, {255, 200,   0}, {255, 200,   0},
   {255, 200,   0}, {255, 201,   0}, {255, 201,   0}, {255, 201,   0}, {255, 201,   0},
   {255, 202,   0}, {255, 202,   0}, {255, 202,   0}, {255, 202,   0}, {255, 203,   0},
   {255, 203,   0}, {255, 203,   0}, {255, 203,   0}, {255, 204,   0}, {255, 204,   0},
   {255, 204,   0}, {255, 204,   0}, {255, 205,   0}, {255, 205,   0}, {255, 205,   0},
   {255, 205,   0}, {255, 206,   0}, {255, 206,   0}, {255, 206,   0}, {255, 207,   0},
   {255, 207,   0}, {255, 207,   0}, {255, 207,   0}, {255, 208,   0}, {255, 208,   0},
   {255, 208,   0}, {255, 208,   0}, {255, 209,   0}, {255, 209,   0}, {255, 209,   0},
   {255, 209,   0}, {255, 210,   0}, {255, 210,   0}, {255, 210,   0}, {255, 210,   0},
   {255, 211,   0}, {255, 211,   0}, {255, 211,   0}, {255, 211,   0}, {255, 212,   0},
   {255, 212,   0}, {255, 212,   0}, {255, 212,   0}, {255, 213,   0}, {255, 213,   0},
   {255, 213,   0}, {255, 213,   0}, {255, 214,   0}, {255, 214,   0}, {255, 214,   0},
   {255, 214,   0}, {255, 215,   0}, {255, 215,   0}, {255, 215,   0}, {255, 215,   0},
   {255, 216,   0}, {255, 216,   0}, {255, 216,   0}, {255, 216,   0}, {255, 217,   0},
   {255, 217,   0}, {255, 217,   0}, {255, 217,   0}, {255, 218,   0}, {255, 218,   0},
   {255, 218,   0}, {255, 218,   0}, {255, 219,   0}, {255, 219,   0}, {255, 219,   0},
   {255, 220,   0}, {255, 220,   0}, {255, 220,   0}, {255, 220,   0}, {255, 221,   0},
   {255, 221,   0}, {255, 221,   0}, {255, 221,   0}, {255, 222,   0}, {255, 222,   0},
   {255, 222,   0}, {255, 222,   0}, {255, 223,   0}, {255, 223,   0}, {255, 223,   0},
   {255, 223,   0}, {255, 224,   0}, {255, 224,   0}, {255, 224,   0}, {255, 224,   0},
   {255, 225,   0}, {255, 225,   0}, {255, 225,   0}, {255, 225,   0}, {255, 226,   0},
   {255, 226,   0}, {255, 226,   0}, {255, 226,   0}, {255, 227,   0}, {255, 227,   0},
   {255, 227,   0}, {255, 227,   0}, {255, 228,   0}, {255, 228,   0}, {255, 228,   0},
   {255, 228,   0}, {255, 229,   0}, {255, 229,   0}, {255, 229,   0}, {255, 229,   0},
   {255, 230,   0}, {255, 230,   0}, {255, 230,   0}, {255, 230,   0}, {255, 231,   0},
   {255, 231,   0}, {255, 231,   0}, {255, 232,   0}, {255, 232,   0}, {255, 232,   0},
   {255, 232,   0}, {255, 233,   0}, {255, 233,   0}, {255, 233,   0}, {255, 233,   0},
   {255, 234,   0}, {255, 234,   0}, {255, 234,   0}, {255, 234,   0}, {255, 235,   0},
   {255, 235,   0}, {255, 235,   0}, {255, 235,   0}, {255, 236,   0}, {255, 236,   0},
   {255, 236,   0}, {255, 236,   0}, {255, 237,   0}, {255, 237,   0}, {255, 237,   0},
   {255, 237,   0}, {255, 238,   0}, {255, 238,   0}, {255, 238,   0}, {255, 238,   0},
   {255, 239,   0}, {255, 239,   0}, {255, 239,   0}, {255, 239,   0}, {255, 240,   0},
   {255, 240,   0}, {255, 240,   0}, {255, 240,   0}, {255, 241,   0}, {255, 241,   0},
   {255, 241,   0}, {255, 241,   0}, {255, 242,   0}, {255, 242,   0}, {255, 242,   0},
   {255, 242,   0}, {255, 243,   0}, {255, 243,   0}, {255, 243,   0}, {255, 244,   0},
   {255, 244,   0}, {255, 244,   0}, {255, 244,   0}, {255, 245,   0}, {255, 245,   0},
   {255, 245,   0}, {255, 245,   0}, {255, 246,   0}, {255, 246,   0}, {255, 246,   0},
   {255, 246,   0}, {255, 247,   0}, {255, 247,   0}, {255, 247,   0}, {255, 247,   0},
   {255, 248,   0}, {255, 248,   0}, {255, 248,   0}, {255, 248,   0}, {255, 249,   0},
   {255, 249,   0}, {255, 249,   0}, {255, 249,   0}, {255, 250,   0}, {255, 250,   0},
   {255, 250,   0}, {255, 250,   0}, {255, 251,   0}, {255, 251,   0}, {255, 251,   0},
   {255, 251,   0}, {255, 252,   0}, {255, 252,   0}, {255, 252,   0}, {255, 252,   0},
   {255, 253,   0}, {255, 253,   0}, {255, 253,   0}, {255, 253,   0}, {255, 254,   0},
   {255, 254,   0}, {255, 254,   0}, {255, 254,   0}, {255, 255,   0}, {255, 255,   0}
};

const rgb_t copper_colormap[1000] = {
   {  0,   0,   0}, {  0,   0,   0}, {  1,   0,   0}, {  1,   1,   0}, {  1,   1,   1},
   {  2,   1,   1}, {  2,   1,   1}, {  2,   1,   1}, {  3,   2,   1}, {  3,   2,   1},
   {  3,   2,   1}, {  4,   2,   1}, {  4,   2,   2}, {  4,   3,   2}, {  4,   3,   2},
   {  5,   3,   2}, {  5,   3,   2}, {  5,   3,   2}, {  6,   4,   2}, {  6,   4,   2},
   {  6,   4,   3}, {  7,   4,   3}, {  7,   4,   3}, {  7,   5,   3}, {  8,   5,   3},
   {  8,   5,   3}, {  8,   5,   3}, {  9,   5,   3}, {  9,   6,   4}, {  9,   6,   4},
   { 10,   6,   4}, { 10,   6,   4}, { 10,   6,   4}, { 11,   7,   4}, { 11,   7,   4},
   { 11,   7,   4}, { 11,   7,   5}, { 12,   7,   5}, { 12,   8,   5}, { 12,   8,   5},
   { 13,   8,   5}, { 13,   8,   5}, { 13,   8,   5}, { 14,   9,   5}, { 14,   9,   6},
   { 14,   9,   6}, { 15,   9,   6}, { 15,   9,   6}, { 15,  10,   6}, { 16,  10,   6},
   { 16,  10,   6}, { 16,  10,   6}, { 17,  10,   7}, { 17,  11,   7}, { 17,  11,   7},
   { 18,  11,   7}, { 18,  11,   7}, { 18,  11,   7}, { 19,  12,   7}, { 19,  12,   7},
   { 19,  12,   8}, { 19,  12,   8}, { 20,  12,   8}, { 20,  13,   8}, { 20,  13,   8},
   { 21,  13,   8}, { 21,  13,   8}, { 21,  13,   9}, { 22,  14,   9}, { 22,  14,   9},
   { 22,  14,   9}, { 23,  14,   9}, { 23,  14,   9}, { 23,  15,   9}, { 24,  15,   9},
   { 24,  15,  10}, { 24,  15,  10}, { 25,  15,  10}, { 25,  16,  10}, { 25,  16,  10},
   { 26,  16,  10}, { 26,  16,  10}, { 26,  16,  10}, { 26,  17,  11}, { 27,  17,  11},
   { 27,  17,  11}, { 27,  17,  11}, { 28,  17,  11}, { 28,  18,  11}, { 28,  18,  11},
   { 29,  18,  11}, { 29,  18,  12}, { 29,  18,  12}, { 30,  19,  12}, { 30,  19,  12},
   { 30,  19,  12}, { 31,  19,  12}, { 31,  19,  12}, { 31,  20,  12}, { 32,  20,  13},
   { 32,  20,  13}, { 32,  20,  13}, { 33,  20,  13}, { 33,  21,  13}, { 33,  21,  13},
   { 34,  21,  13}, { 34,  21,  13}, { 34,  21,  14}, { 34,  22,  14}, { 35,  22,  14},
   { 35,  22,  14}, { 35,  22,  14}, { 36,  22,  14}, { 36,  23,  14}, { 36,  23,  14},
   { 37,  23,  15}, { 37,  23,  15}, { 37,  23,  15}, { 38,  24,  15}, { 38,  24,  15},
   { 38,  24,  15}, { 39,  24,  15}, { 39,  24,  15}, { 39,  25,  16}, { 40,  25,  16},
   { 40,  25,  16}, { 40,  25,  16}, { 41,  25,  16}, { 41,  26,  16}, { 41,  26,  16},
   { 41,  26,  17}, { 42,  26,  17}, { 42,  26,  17}, { 42,  27,  17}, { 43,  27,  17},
   { 43,  27,  17}, { 43,  27,  17}, { 44,  27,  17}, { 44,  28,  18}, { 44,  28,  18},
   { 45,  28,  18}, { 45,  28,  18}, { 45,  28,  18}, { 46,  29,  18}, { 46,  29,  18},
   { 46,  29,  18}, { 47,  29,  19}, { 47,  29,  19}, { 47,  30,  19}, { 48,  30,  19},
   { 48,  30,  19}, { 48,  30,  19}, { 48,  30,  19}, { 49,  31,  19}, { 49,  31,  20},
   { 49,  31,  20}, { 50,  31,  20}, { 50,  31,  20}, { 50,  32,  20}, { 51,  32,  20},
   { 51,  32,  20}, { 51,  32,  20}, { 52,  32,  21}, { 52,  33,  21}, { 52,  33,  21},
   { 53,  33,  21}, { 53,  33,  21}, { 53,  33,  21}, { 54,  34,  21}, { 54,  34,  21},
   { 54,  34,  22}, { 55,  34,  22}, { 55,  34,  22}, { 55,  34,  22}, { 56,  35,  22},
   { 56,  35,  22}, { 56,  35,  22}, { 56,  35,  22}, { 57,  35,  23}, { 57,  36,  23},
   { 57,  36,  23}, { 58,  36,  23}, { 58,  36,  23}, { 58,  36,  23}, { 59,  37,  23},
   { 59,  37,  23}, { 59,  37,  24}, { 60,  37,  24}, { 60,  37,  24}, { 60,  38,  24},
   { 61,  38,  24}, { 61,  38,  24}, { 61,  38,  24}, { 62,  38,  25}, { 62,  39,  25},
   { 62,  39,  25}, { 63,  39,  25}, { 63,  39,  25}, { 63,  39,  25}, { 63,  40,  25},
   { 64,  40,  25}, { 64,  40,  26}, { 64,  40,  26}, { 65,  40,  26}, { 65,  41,  26},
   { 65,  41,  26}, { 66,  41,  26}, { 66,  41,  26}, { 66,  41,  26}, { 67,  42,  27},
   { 67,  42,  27}, { 67,  42,  27}, { 68,  42,  27}, { 68,  42,  27}, { 68,  43,  27},
   { 69,  43,  27}, { 69,  43,  27}, { 69,  43,  28}, { 70,  43,  28}, { 70,  44,  28},
   { 70,  44,  28}, { 71,  44,  28}, { 71,  44,  28}, { 71,  44,  28}, { 71,  45,  28},
   { 72,  45,  29}, { 72,  45,  29}, { 72,  45,  29}, { 73,  45,  29}, { 73,  46,  29},
   { 73,  46,  29}, { 74,  46,  29}, { 74,  46,  29}, { 74,  46,  30}, { 75,  47,  30},
   { 75,  47,  30}, { 75,  47,  30}, { 76,  47,  30}, { 76,  47,  30}, { 76,  48,  30},
   { 77,  48,  30}, { 77,  48,  31}, { 77,  48,  31}, { 78,  48,  31}, { 78,  49,  31},
   { 78,  49,  31}, { 78,  49,  31}, { 79,  49,  31}, { 79,  49,  31}, { 79,  50,  32},
   { 80,  50,  32}, { 80,  50,  32}, { 80,  50,  32}, { 81,  50,  32}, { 81,  51,  32},
   { 81,  51,  32}, { 82,  51,  33}, { 82,  51,  33}, { 82,  51,  33}, { 83,  52,  33},
   { 83,  52,  33}, { 83,  52,  33}, { 84,  52,  33}, { 84,  52,  33}, { 84,  53,  34},
   { 85,  53,  34}, { 85,  53,  34}, { 85,  53,  34}, { 86,  53,  34}, { 86,  54,  34},
   { 86,  54,  34}, { 86,  54,  34}, { 87,  54,  35}, { 87,  54,  35}, { 87,  55,  35},
   { 88,  55,  35}, { 88,  55,  35}, { 88,  55,  35}, { 89,  55,  35}, { 89,  56,  35},
   { 89,  56,  36}, { 90,  56,  36}, { 90,  56,  36}, { 90,  56,  36}, { 91,  57,  36},
   { 91,  57,  36}, { 91,  57,  36}, { 92,  57,  36}, { 92,  57,  37}, { 92,  58,  37},
   { 93,  58,  37}, { 93,  58,  37}, { 93,  58,  37}, { 93,  58,  37}, { 94,  59,  37},
   { 94,  59,  37}, { 94,  59,  38}, { 95,  59,  38}, { 95,  59,  38}, { 95,  60,  38},
   { 96,  60,  38}, { 96,  60,  38}, { 96,  60,  38}, { 97,  60,  38}, { 97,  61,  39},
   { 97,  61,  39}, { 98,  61,  39}, { 98,  61,  39}, { 98,  61,  39}, { 99,  62,  39},
   { 99,  62,  39}, { 99,  62,  39}, {100,  62,  40}, {100,  62,  40}, {100,  63,  40},
   {101,  63,  40}, {101,  63,  40}, {101,  63,  40}, {101,  63,  40}, {102,  64,  41},
   {102,  64,  41}, {102,  64,  41}, {103,  64,  41}, {103,  64,  41}, {103,  65,  41},
   {104,  65,  41}, {104,  65,  41}, {104,  65,  42}, {105,  65,  42}, {105,  66,  42},
   {105,  66,  42}, {106,  66,  42}, {106,  66,  42}, {106,  66,  42}, {107,  67,  42},
   {107,  67,  43}, {107,  67,  43}, {108,  67,  43}, {108,  67,  43}, {108,  68,  43},
   {108,  68,  43}, {109,  68,  43}, {109,  68,  43}, {109,  68,  44}, {110,  69,  44},
   {110,  69,  44}, {110,  69,  44}, {111,  69,  44}, {111,  69,  44}, {111,  70,  44},
   {112,  70,  44}, {112,  70,  45}, {112,  70,  45}, {113,  70,  45}, {113,  71,  45},
   {113,  71,  45}, {114,  71,  45}, {114,  71,  45}, {114,  71,  45}, {115,  72,  46},
   {115,  72,  46}, {115,  72,  46}, {116,  72,  46}, {116,  72,  46}, {116,  73,  46},
   {116,  73,  46}, {117,  73,  46}, {117,  73,  47}, {117,  73,  47}, {118,  74,  47},
   {118,  74,  47}, {118,  74,  47}, {119,  74,  47}, {119,  74,  47}, {119,  75,  47},
   {120,  75,  48}, {120,  75,  48}, {120,  75,  48}, {121,  75,  48}, {121,  76,  48},
   {121,  76,  48}, {122,  76,  48}, {122,  76,  49}, {122,  76,  49}, {123,  77,  49},
   {123,  77,  49}, {123,  77,  49}, {123,  77,  49}, {124,  77,  49}, {124,  78,  49},
   {124,  78,  50}, {125,  78,  50}, {125,  78,  50}, {125,  78,  50}, {126,  79,  50},
   {126,  79,  50}, {126,  79,  50}, {127,  79,  50}, {127,  79,  51}, {127,  80,  51},
   {128,  80,  51}, {128,  80,  51}, {128,  80,  51}, {129,  80,  51}, {129,  81,  51},
   {129,  81,  51}, {130,  81,  52}, {130,  81,  52}, {130,  81,  52}, {130,  82,  52},
   {131,  82,  52}, {131,  82,  52}, {131,  82,  52}, {132,  82,  52}, {132,  83,  53},
   {132,  83,  53}, {133,  83,  53}, {133,  83,  53}, {133,  83,  53}, {134,  84,  53},
   {134,  84,  53}, {134,  84,  53}, {135,  84,  54}, {135,  84,  54}, {135,  85,  54},
   {136,  85,  54}, {136,  85,  54}, {136,  85,  54}, {137,  85,  54}, {137,  86,  54},
   {137,  86,  55}, {138,  86,  55}, {138,  86,  55}, {138,  86,  55}, {138,  87,  55},
   {139,  87,  55}, {139,  87,  55}, {139,  87,  55}, {140,  87,  56}, {140,  88,  56},
   {140,  88,  56}, {141,  88,  56}, {141,  88,  56}, {141,  88,  56}, {142,  89,  56},
   {142,  89,  57}, {142,  89,  57}, {143,  89,  57}, {143,  89,  57}, {143,  90,  57},
   {144,  90,  57}, {144,  90,  57}, {144,  90,  57}, {145,  90,  58}, {145,  91,  58},
   {145,  91,  58}, {145,  91,  58}, {146,  91,  58}, {146,  91,  58}, {146,  92,  58},
   {147,  92,  58}, {147,  92,  59}, {147,  92,  59}, {148,  92,  59}, {148,  93,  59},
   {148,  93,  59}, {149,  93,  59}, {149,  93,  59}, {149,  93,  59}, {150,  94,  60},
   {150,  94,  60}, {150,  94,  60}, {151,  94,  60}, {151,  94,  60}, {151,  95,  60},
   {152,  95,  60}, {152,  95,  60}, {152,  95,  61}, {153,  95,  61}, {153,  96,  61},
   {153,  96,  61}, {153,  96,  61}, {154,  96,  61}, {154,  96,  61}, {154,  97,  61},
   {155,  97,  62}, {155,  97,  62}, {155,  97,  62}, {156,  97,  62}, {156,  98,  62},
   {156,  98,  62}, {157,  98,  62}, {157,  98,  62}, {157,  98,  63}, {158,  99,  63},
   {158,  99,  63}, {158,  99,  63}, {159,  99,  63}, {159,  99,  63}, {159, 100,  63},
   {160, 100,  63}, {160, 100,  64}, {160, 100,  64}, {160, 100,  64}, {161, 101,  64},
   {161, 101,  64}, {161, 101,  64}, {162, 101,  64}, {162, 101,  65}, {162, 101,  65},
   {163, 102,  65}, {163, 102,  65}, {163, 102,  65}, {164, 102,  65}, {164, 102,  65},
   {164, 103,  65}, {165, 103,  66}, {165, 103,  66}, {165, 103,  66}, {166, 103,  66},
   {166, 104,  66}, {166, 104,  66}, {167, 104,  66}, {167, 104,  66}, {167, 104,  67},
   {168, 105,  67}, {168, 105,  67}, {168, 105,  67}, {168, 105,  67}, {169, 105,  67},
   {169, 106,  67}, {169, 106,  67}, {170, 106,  68}, {170, 106,  68}, {170, 106,  68},
   {171, 107,  68}, {171, 107,  68}, {171, 107,  68}, {172, 107,  68}, {172, 107,  68},
   {172, 108,  69}, {173, 108,  69}, {173, 108,  69}, {173, 108,  69}, {174, 108,  69},
   {174, 109,  69}, {174, 109,  69}, {175, 109,  69}, {175, 109,  70}, {175, 109,  70},
   {175, 110,  70}, {176, 110,  70}, {176, 110,  70}, {176, 110,  70}, {177, 110,  70},
   {177, 111,  70}, {177, 111,  71}, {178, 111,  71}, {178, 111,  71}, {178, 111,  71},
   {179, 112,  71}, {179, 112,  71}, {179, 112,  71}, {180, 112,  71}, {180, 112,  72},
   {180, 113,  72}, {181, 113,  72}, {181, 113,  72}, {181, 113,  72}, {182, 113,  72},
   {182, 114,  72}, {182, 114,  73}, {183, 114,  73}, {183, 114,  73}, {183, 114,  73},
   {183, 115,  73}, {184, 115,  73}, {184, 115,  73}, {184, 115,  73}, {185, 115,  74},
   {185, 116,  74}, {185, 116,  74}, {186, 116,  74}, {186, 116,  74}, {186, 116,  74},
   {187, 117,  74}, {187, 117,  74}, {187, 117,  75}, {188, 117,  75}, {188, 117,  75},
   {188, 118,  75}, {189, 118,  75}, {189, 118,  75}, {189, 118,  75}, {190, 118,  75},
   {190, 119,  76}, {190, 119,  76}, {190, 119,  76}, {191, 119,  76}, {191, 119,  76},
   {191, 120,  76}, {192, 120,  76}, {192, 120,  76}, {192, 120,  77}, {193, 120,  77},
   {193, 121,  77}, {193, 121,  77}, {194, 121,  77}, {194, 121,  77}, {194, 121,  77},
   {195, 122,  77}, {195, 122,  78}, {195, 122,  78}, {196, 122,  78}, {196, 122,  78},
   {196, 123,  78}, {197, 123,  78}, {197, 123,  78}, {197, 123,  78}, {198, 123,  79},
   {198, 124,  79}, {198, 124,  79}, {198, 124,  79}, {199, 124,  79}, {199, 124,  79},
   {199, 125,  79}, {200, 125,  79}, {200, 125,  80}, {200, 125,  80}, {201, 125,  80},
   {201, 126,  80}, {201, 126,  80}, {202, 126,  80}, {202, 126,  80}, {202, 126,  81},
   {203, 127,  81}, {203, 127,  81}, {203, 127,  81}, {204, 127,  81}, {204, 127,  81},
   {204, 128,  81}, {205, 128,  81}, {205, 128,  82}, {205, 128,  82}, {205, 128,  82},
   {206, 129,  82}, {206, 129,  82}, {206, 129,  82}, {207, 129,  82}, {207, 129,  82},
   {207, 130,  83}, {208, 130,  83}, {208, 130,  83}, {208, 130,  83}, {209, 130,  83},
   {209, 131,  83}, {209, 131,  83}, {210, 131,  83}, {210, 131,  84}, {210, 131,  84},
   {211, 132,  84}, {211, 132,  84}, {211, 132,  84}, {212, 132,  84}, {212, 132,  84},
   {212, 133,  84}, {212, 133,  85}, {213, 133,  85}, {213, 133,  85}, {213, 133,  85},
   {214, 134,  85}, {214, 134,  85}, {214, 134,  85}, {215, 134,  85}, {215, 134,  86},
   {215, 135,  86}, {216, 135,  86}, {216, 135,  86}, {216, 135,  86}, {217, 135,  86},
   {217, 136,  86}, {217, 136,  86}, {218, 136,  87}, {218, 136,  87}, {218, 136,  87},
   {219, 137,  87}, {219, 137,  87}, {219, 137,  87}, {220, 137,  87}, {220, 137,  87},
   {220, 138,  88}, {220, 138,  88}, {221, 138,  88}, {221, 138,  88}, {221, 138,  88},
   {222, 139,  88}, {222, 139,  88}, {222, 139,  89}, {223, 139,  89}, {223, 139,  89},
   {223, 140,  89}, {224, 140,  89}, {224, 140,  89}, {224, 140,  89}, {225, 140,  89},
   {225, 141,  90}, {225, 141,  90}, {226, 141,  90}, {226, 141,  90}, {226, 141,  90},
   {227, 142,  90}, {227, 142,  90}, {227, 142,  90}, {227, 142,  91}, {228, 142,  91},
   {228, 143,  91}, {228, 143,  91}, {229, 143,  91}, {229, 143,  91}, {229, 143,  91},
   {230, 144,  91}, {230, 144,  92}, {230, 144,  92}, {231, 144,  92}, {231, 144,  92},
   {231, 145,  92}, {232, 145,  92}, {232, 145,  92}, {232, 145,  92}, {233, 145,  93},
   {233, 146,  93}, {233, 146,  93}, {234, 146,  93}, {234, 146,  93}, {234, 146,  93},
   {235, 147,  93}, {235, 147,  93}, {235, 147,  94}, {235, 147,  94}, {236, 147,  94},
   {236, 148,  94}, {236, 148,  94}, {237, 148,  94}, {237, 148,  94}, {237, 148,  94},
   {238, 149,  95}, {238, 149,  95}, {238, 149,  95}, {239, 149,  95}, {239, 149,  95},
   {239, 150,  95}, {240, 150,  95}, {240, 150,  95}, {240, 150,  96}, {241, 150,  96},
   {241, 151,  96}, {241, 151,  96}, {242, 151,  96}, {242, 151,  96}, {242, 151,  96},
   {242, 152,  97}, {243, 152,  97}, {243, 152,  97}, {243, 152,  97}, {244, 152,  97},
   {244, 153,  97}, {244, 153,  97}, {245, 153,  97}, {245, 153,  98}, {245, 153,  98},
   {246, 154,  98}, {246, 154,  98}, {246, 154,  98}, {247, 154,  98}, {247, 154,  98},
   {247, 155,  98}, {248, 155,  99}, {248, 155,  99}, {248, 155,  99}, {249, 155,  99},
   {249, 156,  99}, {249, 156,  99}, {250, 156,  99}, {250, 156,  99}, {250, 156, 100},
   {250, 157, 100}, {251, 157, 100}, {251, 157, 100}, {251, 157, 100}, {252, 157, 100},
   {252, 158, 100}, {252, 158, 100}, {253, 158, 101}, {253, 158, 101}, {253, 158, 101},
   {253, 159, 101}, {253, 159, 101}, {254, 159, 101}, {254, 159, 101}, {254, 159, 101},
   {254, 160, 102}, {254, 160, 102}, {254, 160, 102}, {254, 160, 102}, {254, 160, 102},
   {255, 161, 102}, {255, 161, 102}, {255, 161, 102}, {255, 161, 103}, {255, 161, 103},
   {255, 162, 103}, {255, 162, 103}, {255, 162, 103}, {255, 162, 103}, {255, 162, 103},
   {255, 163, 103}, {255, 163, 104}, {255, 163, 104}, {255, 163, 104}, {255, 163, 104},
   {255, 164, 104}, {255, 164, 104}, {255, 164, 104}, {255, 164, 105}, {255, 164, 105},
   {255, 165, 105}, {255, 165, 105}, {255, 165, 105}, {255, 165, 105}, {255, 165, 105},
   {255, 166, 105}, {255, 166, 106}, {255, 166, 106}, {255, 166, 106}, {255, 166, 106},
   {255, 167, 106}, {255, 167, 106}, {255, 167, 106}, {255, 167, 106}, {255, 167, 107},
   {255, 168, 107}, {255, 168, 107}, {255, 168, 107}, {255, 168, 107}, {255, 168, 107},
   {255, 168, 107}, {255, 169, 107}, {255, 169, 108}, {255, 169, 108}, {255, 169, 108},
   {255, 169, 108}, {255, 170, 108}, {255, 170, 108}, {255, 170, 108}, {255, 170, 108},
   {255, 170, 109}, {255, 171, 109}, {255, 171, 109}, {255, 171, 109}, {255, 171, 109},
   {255, 171, 109}, {255, 172, 109}, {255, 172, 109}, {255, 172, 110}, {255, 172, 110},
   {255, 172, 110}, {255, 173, 110}, {255, 173, 110}, {255, 173, 110}, {255, 173, 110},
   {255, 173, 110}, {255, 174, 111}, {255, 174, 111}, {255, 174, 111}, {255, 174, 111},
   {255, 174, 111}, {255, 175, 111}, {255, 175, 111}, {255, 175, 111}, {255, 175, 112},
   {255, 175, 112}, {255, 176, 112}, {255, 176, 112}, {255, 176, 112}, {255, 176, 112},
   {255, 176, 112}, {255, 177, 113}, {255, 177, 113}, {255, 177, 113}, {255, 177, 113},
   {255, 177, 113}, {255, 178, 113}, {255, 178, 113}, {255, 178, 113}, {255, 178, 114},
   {255, 178, 114}, {255, 179, 114}, {255, 179, 114}, {255, 179, 114}, {255, 179, 114},
   {255, 179, 114}, {255, 180, 114}, {255, 180, 115}, {255, 180, 115}, {255, 180, 115},
   {255, 180, 115}, {255, 181, 115}, {255, 181, 115}, {255, 181, 115}, {255, 181, 115},
   {255, 181, 116}, {255, 182, 116}, {255, 182, 116}, {255, 182, 116}, {255, 182, 116},
   {255, 182, 116}, {255, 183, 116}, {255, 183, 116}, {255, 183, 117}, {255, 183, 117},
   {255, 183, 117}, {255, 184, 117}, {255, 184, 117}, {255, 184, 117}, {255, 184, 117},
   {255, 184, 117}, {255, 185, 118}, {255, 185, 118}, {255, 185, 118}, {255, 185, 118},
   {255, 185, 118}, {255, 186, 118}, {255, 186, 118}, {255, 186, 118}, {255, 186, 119},
   {255, 186, 119}, {255, 187, 119}, {255, 187, 119}, {255, 187, 119}, {255, 187, 119},
   {255, 187, 119}, {255, 188, 119}, {255, 188, 120}, {255, 188, 120}, {255, 188, 120},
   {255, 188, 120}, {255, 189, 120}, {255, 189, 120}, {255, 189, 120}, {255, 189, 121},
   {255, 189, 121}, {255, 190, 121}, {255, 190, 121}, {255, 190, 121}, {255, 190, 121},
   {255, 190, 121}, {255, 191, 121}, {255, 191, 122}, {255, 191, 122}, {255, 191, 122},
   {255, 191, 122}, {255, 192, 122}, {255, 192, 122}, {255, 192, 122}, {255, 192, 122},
   {255, 192, 123}, {255, 193, 123}, {255, 193, 123}, {255, 193, 123}, {255, 193, 123},
   {255, 193, 123}, {255, 194, 123}, {255, 194, 123}, {255, 194, 124}, {255, 194, 124},
   {255, 194, 124}, {255, 195, 124}, {255, 195, 124}, {255, 195, 124}, {255, 195, 124},
   {255, 195, 124}, {255, 196, 125}, {255, 196, 125}, {255, 196, 125}, {255, 196, 125},
   {255, 196, 125}, {255, 197, 125}, {255, 197, 125}, {255, 197, 125}, {255, 197, 126},
   {255, 197, 126}, {255, 198, 126}, {255, 198, 126}, {255, 198, 126}, {255, 198, 126},
   {255, 198, 126}, {255, 199, 126}, {255, 199, 127}, {255, 199, 127}, {255, 199, 127}
};

const rgb_t gray_colormap[1000] = {
   {255, 255, 255}, {255, 255, 255}, {254, 254, 254}, {254, 254, 254}, {254, 254, 254},
   {254, 254, 254}, {253, 253, 253}, {253, 253, 253}, {253, 253, 253}, {253, 253, 253},
   {252, 252, 252}, {252, 252, 252}, {252, 252, 252}, {252, 252, 252}, {251, 251, 251},
   {251, 251, 251}, {251, 251, 251}, {251, 251, 251}, {250, 250, 250}, {250, 250, 250},
   {250, 250, 250}, {250, 250, 250}, {249, 249, 249}, {249, 249, 249}, {249, 249, 249},
   {249, 249, 249}, {248, 248, 248}, {248, 248, 248}, {248, 248, 248}, {248, 248, 248},
   {247, 247, 247}, {247, 247, 247}, {247, 247, 247}, {247, 247, 247}, {246, 246, 246},
   {246, 246, 246}, {246, 246, 246}, {246, 246, 246}, {245, 245, 245}, {245, 245, 245},
   {245, 245, 245}, {245, 245, 245}, {244, 244, 244}, {244, 244, 244}, {244, 244, 244},
   {244, 244, 244}, {243, 243, 243}, {243, 243, 243}, {243, 243, 243}, {242, 242, 242},
   {242, 242, 242}, {242, 242, 242}, {242, 242, 242}, {241, 241, 241}, {241, 241, 241},
   {241, 241, 241}, {241, 241, 241}, {240, 240, 240}, {240, 240, 240}, {240, 240, 240},
   {240, 240, 240}, {239, 239, 239}, {239, 239, 239}, {239, 239, 239}, {239, 239, 239},
   {238, 238, 238}, {238, 238, 238}, {238, 238, 238}, {238, 238, 238}, {237, 237, 237},
   {237, 237, 237}, {237, 237, 237}, {237, 237, 237}, {236, 236, 236}, {236, 236, 236},
   {236, 236, 236}, {236, 236, 236}, {235, 235, 235}, {235, 235, 235}, {235, 235, 235},
   {235, 235, 235}, {234, 234, 234}, {234, 234, 234}, {234, 234, 234}, {234, 234, 234},
   {233, 233, 233}, {233, 233, 233}, {233, 233, 233}, {233, 233, 233}, {232, 232, 232},
   {232, 232, 232}, {232, 232, 232}, {232, 232, 232}, {231, 231, 231}, {231, 231, 231},
   {231, 231, 231}, {230, 230, 230}, {230, 230, 230}, {230, 230, 230}, {230, 230, 230},
   {229, 229, 229}, {229, 229, 229}, {229, 229, 229}, {229, 229, 229}, {228, 228, 228},
   {228, 228, 228}, {228, 228, 228}, {228, 228, 228}, {227, 227, 227}, {227, 227, 227},
   {227, 227, 227}, {227, 227, 227}, {226, 226, 226}, {226, 226, 226}, {226, 226, 226},
   {226, 226, 226}, {225, 225, 225}, {225, 225, 225}, {225, 225, 225}, {225, 225, 225},
   {224, 224, 224}, {224, 224, 224}, {224, 224, 224}, {224, 224, 224}, {223, 223, 223},
   {223, 223, 223}, {223, 223, 223}, {223, 223, 223}, {222, 222, 222}, {222, 222, 222},
   {222, 222, 222}, {222, 222, 222}, {221, 221, 221}, {221, 221, 221}, {221, 221, 221},
   {221, 221, 221}, {220, 220, 220}, {220, 220, 220}, {220, 220, 220}, {220, 220, 220},
   {219, 219, 219}, {219, 219, 219}, {219, 219, 219}, {218, 218, 218}, {218, 218, 218},
   {218, 218, 218}, {218, 218, 218}, {217, 217, 217}, {217, 217, 217}, {217, 217, 217},
   {217, 217, 217}, {216, 216, 216}, {216, 216, 216}, {216, 216, 216}, {216, 216, 216},
   {215, 215, 215}, {215, 215, 215}, {215, 215, 215}, {215, 215, 215}, {214, 214, 214},
   {214, 214, 214}, {214, 214, 214}, {214, 214, 214}, {213, 213, 213}, {213, 213, 213},
   {213, 213, 213}, {213, 213, 213}, {212, 212, 212}, {212, 212, 212}, {212, 212, 212},
   {212, 212, 212}, {211, 211, 211}, {211, 211, 211}, {211, 211, 211}, {211, 211, 211},
   {210, 210, 210}, {210, 210, 210}, {210, 210, 210}, {210, 210, 210}, {209, 209, 209},
   {209, 209, 209}, {209, 209, 209}, {209, 209, 209}, {208, 208, 208}, {208, 208, 208},
   {208, 208, 208}, {208, 208, 208}, {207, 207, 207}, {207, 207, 207}, {207, 207, 207},
   {207, 207, 207}, {206, 206, 206}, {206, 206, 206}, {206, 206, 206}, {205, 205, 205},
   {205, 205, 205}, {205, 205, 205}, {205, 205, 205}, {204, 204, 204}, {204, 204, 204},
   {204, 204, 204}, {204, 204, 204}, {203, 203, 203}, {203, 203, 203}, {203, 203, 203},
   {203, 203, 203}, {202, 202, 202}, {202, 202, 202}, {202, 202, 202}, {202, 202, 202},
   {201, 201, 201}, {201, 201, 201}, {201, 201, 201}, {201, 201, 201}, {200, 200, 200},
   {200, 200, 200}, {200, 200, 200}, {200, 200, 200}, {199, 199, 199}, {199, 199, 199},
   {199, 199, 199}, {199, 199, 199}, {198, 198, 198}, {198, 198, 198}, {198, 198, 198},
   {198, 198, 198}, {197, 197, 197}, {197, 197, 197}, {197, 197, 197}, {197, 197, 197},
   {196, 196, 196}, {196, 196, 196}, {196, 196, 196}, {196, 196, 196}, {195, 195, 195},
   {195, 195, 195}, {195, 195, 195}, {195, 195, 195}, {194, 194, 194}, {194, 194, 194},
   {194, 194, 194}, {193, 193, 193}, {193, 193, 193}, {193, 193, 193}, {193, 193, 193},
   {192, 192, 192}, {192, 192, 192}, {192, 192, 192}, {192, 192, 192}, {191, 191, 191},
   {191, 191, 191}, {191, 191, 191}, {191, 191, 191}, {190, 190, 190}, {190, 190, 190},
   {190, 190, 190}, {190, 190, 190}, {189, 189, 189}, {189, 189, 189}, {189, 189, 189},
   {189, 189, 189}, {188, 188, 188}, {188, 188, 188}, {188, 188, 188}, {188, 188, 188},
   {187, 187, 187}, {187, 187, 187}, {187, 187, 187}, {187, 187, 187}, {186, 186, 186},
   {186, 186, 186}, {186, 186, 186}, {186, 186, 186}, {185, 185, 185}, {185, 185, 185},
   {185, 185, 185}, {185, 185, 185}, {184, 184, 184}, {184, 184, 184}, {184, 184, 184},
   {184, 184, 184}, {183, 183, 183}, {183, 183, 183}, {183, 183, 183}, {183, 183, 183},
   {182, 182, 182}, {182, 182, 182}, {182, 182, 182}, {181, 181, 181}, {181, 181, 181},
   {181, 181, 181}, {181, 181, 181}, {180, 180, 180}, {180, 180, 180}, {180, 180, 180},
   {180, 180, 180}, {179, 179, 179}, {179, 179, 179}, {179, 179, 179}, {179, 179, 179},
   {178, 178, 178}, {178, 178, 178}, {178, 178, 178}, {178, 178, 178}, {177, 177, 177},
   {177, 177, 177}, {177, 177, 177}, {177, 177, 177}, {176, 176, 176}, {176, 176, 176},
   {176, 176, 176}, {176, 176, 176}, {175, 175, 175}, {175, 175, 175}, {175, 175, 175},
   {175, 175, 175}, {174, 174, 174}, {174, 174, 174}, {174, 174, 174}, {174, 174, 174},
   {173, 173, 173}, {173, 173, 173}, {173, 173, 173}, {173, 173, 173}, {172, 172, 172},
   {172, 172, 172}, {172, 172, 172}, {172, 172, 172}, {171, 171, 171}, {171, 171, 171},
   {171, 171, 171}, {171, 171, 171}, {170, 170, 170}, {170, 170, 170}, {170, 170, 170},
   {169, 169, 169}, {169, 169, 169}, {169, 169, 169}, {169, 169, 169}, {168, 168, 168},
   {168, 168, 168}, {168, 168, 168}, {168, 168, 168}, {167, 167, 167}, {167, 167, 167},
   {167, 167, 167}, {167, 167, 167}, {166, 166, 166}, {166, 166, 166}, {166, 166, 166},
   {166, 166, 166}, {165, 165, 165}, {165, 165, 165}, {165, 165, 165}, {165, 165, 165},
   {164, 164, 164}, {164, 164, 164}, {164, 164, 164}, {164, 164, 164}, {163, 163, 163},
   {163, 163, 163}, {163, 163, 163}, {163, 163, 163}, {162, 162, 162}, {162, 162, 162},
   {162, 162, 162}, {162, 162, 162}, {161, 161, 161}, {161, 161, 161}, {161, 161, 161},
   {161, 161, 161}, {160, 160, 160}, {160, 160, 160}, {160, 160, 160}, {160, 160, 160},
   {159, 159, 159}, {159, 159, 159}, {159, 159, 159}, {159, 159, 159}, {158, 158, 158},
   {158, 158, 158}, {158, 158, 158}, {157, 157, 157}, {157, 157, 157}, {157, 157, 157},
   {157, 157, 157}, {156, 156, 156}, {156, 156, 156}, {156, 156, 156}, {156, 156, 156},
   {155, 155, 155}, {155, 155, 155}, {155, 155, 155}, {155, 155, 155}, {154, 154, 154},
   {154, 154, 154}, {154, 154, 154}, {154, 154, 154}, {153, 153, 153}, {153, 153, 153},
   {153, 153, 153}, {153, 153, 153}, {152, 152, 152}, {152, 152, 152}, {152, 152, 152},
   {152, 152, 152}, {151, 151, 151}, {151, 151, 151}, {151, 151, 151}, {151, 151, 151},
   {150, 150, 150}, {150, 150, 150}, {150, 150, 150}, {150, 150, 150}, {149, 149, 149},
   {149, 149, 149}, {149, 149, 149}, {149, 149, 149}, {148, 148, 148}, {148, 148, 148},
   {148, 148, 148}, {148, 148, 148}, {147, 147, 147}, {147, 147, 147}, {147, 147, 147},
   {147, 147, 147}, {146, 146, 146}, {146, 146, 146}, {146, 146, 146}, {145, 145, 145},
   {145, 145, 145}, {145, 145, 145}, {145, 145, 145}, {144, 144, 144}, {144, 144, 144},
   {144, 144, 144}, {144, 144, 144}, {143, 143, 143}, {143, 143, 143}, {143, 143, 143},
   {143, 143, 143}, {142, 142, 142}, {142, 142, 142}, {142, 142, 142}, {142, 142, 142},
   {141, 141, 141}, {141, 141, 141}, {141, 141, 141}, {141, 141, 141}, {140, 140, 140},
   {140, 140, 140}, {140, 140, 140}, {140, 140, 140}, {139, 139, 139}, {139, 139, 139},
   {139, 139, 139}, {139, 139, 139}, {138, 138, 138}, {138, 138, 138}, {138, 138, 138},
   {138, 138, 138}, {137, 137, 137}, {137, 137, 137}, {137, 137, 137}, {137, 137, 137},
   {136, 136, 136}, {136, 136, 136}, {136, 136, 136}, {136, 136, 136}, {135, 135, 135},
   {135, 135, 135}, {135, 135, 135}, {135, 135, 135}, {134, 134, 134}, {134, 134, 134},
   {134, 134, 134}, {133, 133, 133}, {133, 133, 133}, {133, 133, 133}, {133, 133, 133},
   {132, 132, 132}, {132, 132, 132}, {132, 132, 132}, {132, 132, 132}, {131, 131, 131},
   {131, 131, 131}, {131, 131, 131}, {131, 131, 131}, {130, 130, 130}, {130, 130, 130},
   {130, 130, 130}, {130, 130, 130}, {129, 129, 129}, {129, 129, 129}, {129, 129, 129},
   {129, 129, 129}, {128, 128, 128}, {128, 128, 128}, {128, 128, 128}, {128, 128, 128},
   {127, 127, 127}, {127, 127, 127}, {127, 127, 127}, {127, 127, 127}, {126, 126, 126},
   {126, 126, 126}, {126, 126, 126}, {126, 126, 126}, {125, 125, 125}, {125, 125, 125},
   {125, 125, 125}, {125, 125, 125}, {124, 124, 124}, {124, 124, 124}, {124, 124, 124},
   {124, 124, 124}, {123, 123, 123}, {123, 123, 123}, {123, 123, 123}, {123, 123, 123},
   {122, 122, 122}, {122, 122, 122}, {122, 122, 122}, {122, 122, 122}, {121, 121, 121},
   {121, 121, 121}, {121, 121, 121}, {120, 120, 120}, {120, 120, 120}, {120, 120, 120},
   {120, 120, 120}, {119, 119, 119}, {119, 119, 119}, {119, 119, 119}, {119, 119, 119},
   {118, 118, 118}, {118, 118, 118}, {118, 118, 118}, {118, 118, 118}, {117, 117, 117},
   {117, 117, 117}, {117, 117, 117}, {117, 117, 117}, {116, 116, 116}, {116, 116, 116},
   {116, 116, 116}, {116, 116, 116}, {115, 115, 115}, {115, 115, 115}, {115, 115, 115},
   {115, 115, 115}, {114, 114, 114}, {114, 114, 114}, {114, 114, 114}, {114, 114, 114},
   {113, 113, 113}, {113, 113, 113}, {113, 113, 113}, {113, 113, 113}, {112, 112, 112},
   {112, 112, 112}, {112, 112, 112}, {112, 112, 112}, {111, 111, 111}, {111, 111, 111},
   {111, 111, 111}, {111, 111, 111}, {110, 110, 110}, {110, 110, 110}, {110, 110, 110},
   {110, 110, 110}, {109, 109, 109}, {109, 109, 109}, {109, 109, 109}, {108, 108, 108},
   {108, 108, 108}, {108, 108, 108}, {108, 108, 108}, {107, 107, 107}, {107, 107, 107},
   {107, 107, 107}, {107, 107, 107}, {106, 106, 106}, {106, 106, 106}, {106, 106, 106},
   {106, 106, 106}, {105, 105, 105}, {105, 105, 105}, {105, 105, 105}, {105, 105, 105},
   {104, 104, 104}, {104, 104, 104}, {104, 104, 104}, {104, 104, 104}, {103, 103, 103},
   {103, 103, 103}, {103, 103, 103}, {103, 103, 103}, {102, 102, 102}, {102, 102, 102},
   {102, 102, 102}, {102, 102, 102}, {101, 101, 101}, {101, 101, 101}, {101, 101, 101},
   {101, 101, 101}, {100, 100, 100}, {100, 100, 100}, {100, 100, 100}, {100, 100, 100},
   { 99,  99,  99}, { 99,  99,  99}, { 99,  99,  99}, { 99,  99,  99}, { 98,  98,  98},
   { 98,  98,  98}, { 98,  98,  98}, { 98,  98,  98}, { 97,  97,  97}, { 97,  97,  97},
   { 97,  97,  97}, { 96,  96,  96}, { 96,  96,  96}, { 96,  96,  96}, { 96,  96,  96},
   { 95,  95,  95}, { 95,  95,  95}, { 95,  95,  95}, { 95,  95,  95}, { 94,  94,  94},
   { 94,  94,  94}, { 94,  94,  94}, { 94,  94,  94}, { 93,  93,  93}, { 93,  93,  93},
   { 93,  93,  93}, { 93,  93,  93}, { 92,  92,  92}, { 92,  92,  92}, { 92,  92,  92},
   { 92,  92,  92}, { 91,  91,  91}, { 91,  91,  91}, { 91,  91,  91}, { 91,  91,  91},
   { 90,  90,  90}, { 90,  90,  90}, { 90,  90,  90}, { 90,  90,  90}, { 89,  89,  89},
   { 89,  89,  89}, { 89,  89,  89}, { 89,  89,  89}, { 88,  88,  88}, { 88,  88,  88},
   { 88,  88,  88}, { 88,  88,  88}, { 87,  87,  87}, { 87,  87,  87}, { 87,  87,  87},
   { 87,  87,  87}, { 86,  86,  86}, { 86,  86,  86}, { 86,  86,  86}, { 86,  86,  86},
   { 85,  85,  85}, { 85,  85,  85}, { 85,  85,  85}, { 84,  84,  84}, { 84,  84,  84},
   { 84,  84,  84}, { 84,  84,  84}, { 83,  83,  83}, { 83,  83,  83}, { 83,  83,  83},
   { 83,  83,  83}, { 82,  82,  82}, { 82,  82,  82}, { 82,  82,  82}, { 82,  82,  82},
   { 81,  81,  81}, { 81,  81,  81}, { 81,  81,  81}, { 81,  81,  81}, { 80,  80,  80},
   { 80,  80,  80}, { 80,  80,  80}, { 80,  80,  80}, { 79,  79,  79}, { 79,  79,  79},
   { 79,  79,  79}, { 79,  79,  79}, { 78,  78,  78}, { 78,  78,  78}, { 78,  78,  78},
   { 78,  78,  78}, { 77,  77,  77}, { 77,  77,  77}, { 77,  77,  77}, { 77,  77,  77},
   { 76,  76,  76}, { 76,  76,  76}, { 76,  76,  76}, { 76,  76,  76}, { 75,  75,  75},
   { 75,  75,  75}, { 75,  75,  75}, { 75,  75,  75}, { 74,  74,  74}, { 74,  74,  74},
   { 74,  74,  74}, { 74,  74,  74}, { 73,  73,  73}, { 73,  73,  73}, { 73,  73,  73},
   { 72,  72,  72}, { 72,  72,  72}, { 72,  72,  72}, { 72,  72,  72}, { 71,  71,  71},
   { 71,  71,  71}, { 71,  71,  71}, { 71,  71,  71}, { 70,  70,  70}, { 70,  70,  70},
   { 70,  70,  70}, { 70,  70,  70}, { 69,  69,  69}, { 69,  69,  69}, { 69,  69,  69},
   { 69,  69,  69}, { 68,  68,  68}, { 68,  68,  68}, { 68,  68,  68}, { 68,  68,  68},
   { 67,  67,  67}, { 67,  67,  67}, { 67,  67,  67}, { 67,  67,  67}, { 66,  66,  66},
   { 66,  66,  66}, { 66,  66,  66}, { 66,  66,  66}, { 65,  65,  65}, { 65,  65,  65},
   { 65,  65,  65}, { 65,  65,  65}, { 64,  64,  64}, { 64,  64,  64}, { 64,  64,  64},
   { 64,  64,  64}, { 63,  63,  63}, { 63,  63,  63}, { 63,  63,  63}, { 63,  63,  63},
   { 62,  62,  62}, { 62,  62,  62}, { 62,  62,  62}, { 62,  62,  62}, { 61,  61,  61},
   { 61,  61,  61}, { 61,  61,  61}, { 60,  60,  60}, { 60,  60,  60}, { 60,  60,  60},
   { 60,  60,  60}, { 59,  59,  59}, { 59,  59,  59}, { 59,  59,  59}, { 59,  59,  59},
   { 58,  58,  58}, { 58,  58,  58}, { 58,  58,  58}, { 58,  58,  58}, { 57,  57,  57},
   { 57,  57,  57}, { 57,  57,  57}, { 57,  57,  57}, { 56,  56,  56}, { 56,  56,  56},
   { 56,  56,  56}, { 56,  56,  56}, { 55,  55,  55}, { 55,  55,  55}, { 55,  55,  55},
   { 55,  55,  55}, { 54,  54,  54}, { 54,  54,  54}, { 54,  54,  54}, { 54,  54,  54},
   { 53,  53,  53}, { 53,  53,  53}, { 53,  53,  53}, { 53,  53,  53}, { 52,  52,  52},
   { 52,  52,  52}, { 52,  52,  52}, { 52,  52,  52}, { 51,  51,  51}, { 51,  51,  51},
   { 51,  51,  51}, { 51,  51,  51}, { 50,  50,  50}, { 50,  50,  50}, { 50,  50,  50},
   { 50,  50,  50}, { 49,  49,  49}, { 49,  49,  49}, { 49,  49,  49}, { 48,  48,  48},
   { 48,  48,  48}, { 48,  48,  48}, { 48,  48,  48}, { 47,  47,  47}, { 47,  47,  47},
   { 47,  47,  47}, { 47,  47,  47}, { 46,  46,  46}, { 46,  46,  46}, { 46,  46,  46},
   { 46,  46,  46}, { 45,  45,  45}, { 45,  45,  45}, { 45,  45,  45}, { 45,  45,  45},
   { 44,  44,  44}, { 44,  44,  44}, { 44,  44,  44}, { 44,  44,  44}, { 43,  43,  43},
   { 43,  43,  43}, { 43,  43,  43}, { 43,  43,  43}, { 42,  42,  42}, { 42,  42,  42},
   { 42,  42,  42}, { 42,  42,  42}, { 41,  41,  41}, { 41,  41,  41}, { 41,  41,  41},
   { 41,  41,  41}, { 40,  40,  40}, { 40,  40,  40}, { 40,  40,  40}, { 40,  40,  40},
   { 39,  39,  39}, { 39,  39,  39}, { 39,  39,  39}, { 39,  39,  39}, { 38,  38,  38},
   { 38,  38,  38}, { 38,  38,  38}, { 38,  38,  38}, { 37,  37,  37}, { 37,  37,  37},
   { 37,  37,  37}, { 37,  37,  37}, { 36,  36,  36}, { 36,  36,  36}, { 36,  36,  36},
   { 35,  35,  35}, { 35,  35,  35}, { 35,  35,  35}, { 35,  35,  35}, { 34,  34,  34},
   { 34,  34,  34}, { 34,  34,  34}, { 34,  34,  34}, { 33,  33,  33}, { 33,  33,  33},
   { 33,  33,  33}, { 33,  33,  33}, { 32,  32,  32}, { 32,  32,  32}, { 32,  32,  32},
   { 32,  32,  32}, { 31,  31,  31}, { 31,  31,  31}, { 31,  31,  31}, { 31,  31,  31},
   { 30,  30,  30}, { 30,  30,  30}, { 30,  30,  30}, { 30,  30,  30}, { 29,  29,  29},
   { 29,  29,  29}, { 29,  29,  29}, { 29,  29,  29}, { 28,  28,  28}, { 28,  28,  28},
   { 28,  28,  28}, { 28,  28,  28}, { 27,  27,  27}, { 27,  27,  27}, { 27,  27,  27},
   { 27,  27,  27}, { 26,  26,  26}, { 26,  26,  26}, { 26,  26,  26}, { 26,  26,  26},
   { 25,  25,  25}, { 25,  25,  25}, { 25,  25,  25}, { 25,  25,  25}, { 24,  24,  24},
   { 24,  24,  24}, { 24,  24,  24}, { 23,  23,  23}, { 23,  23,  23}, { 23,  23,  23},
   { 23,  23,  23}, { 22,  22,  22}, { 22,  22,  22}, { 22,  22,  22}, { 22,  22,  22},
   { 21,  21,  21}, { 21,  21,  21}, { 21,  21,  21}, { 21,  21,  21}, { 20,  20,  20},
   { 20,  20,  20}, { 20,  20,  20}, { 20,  20,  20}, { 19,  19,  19}, { 19,  19,  19},
   { 19,  19,  19}, { 19,  19,  19}, { 18,  18,  18}, { 18,  18,  18}, { 18,  18,  18},
   { 18,  18,  18}, { 17,  17,  17}, { 17,  17,  17}, { 17,  17,  17}, { 17,  17,  17},
   { 16,  16,  16}, { 16,  16,  16}, { 16,  16,  16}, { 16,  16,  16}, { 15,  15,  15},
   { 15,  15,  15}, { 15,  15,  15}, { 15,  15,  15}, { 14,  14,  14}, { 14,  14,  14},
   { 14,  14,  14}, { 14,  14,  14}, { 13,  13,  13}, { 13,  13,  13}, { 13,  13,  13},
   { 13,  13,  13}, { 12,  12,  12}, { 12,  12,  12}, { 12,  12,  12}, { 11,  11,  11},
   { 11,  11,  11}, { 11,  11,  11}, { 11,  11,  11}, { 10,  10,  10}, { 10,  10,  10},
   { 10,  10,  10}, { 10,  10,  10}, {  9,   9,   9}, {  9,   9,   9}, {  9,   9,   9},
   {  9,   9,   9}, {  8,   8,   8}, {  8,   8,   8}, {  8,   8,   8}, {  8,   8,   8},
   {  7,   7,   7}, {  7,   7,   7}, {  7,   7,   7}, {  7,   7,   7}, {  6,   6,   6},
   {  6,   6,   6}, {  6,   6,   6}, {  6,   6,   6}, {  5,   5,   5}, {  5,   5,   5},
   {  5,   5,   5}, {  5,   5,   5}, {  4,   4,   4}, {  4,   4,   4}, {  4,   4,   4},
   {  4,   4,   4}, {  3,   3,   3}, {  3,   3,   3}, {  3,   3,   3}, {  3,   3,   3},
   {  2,   2,   2}, {  2,   2,   2}, {  2,   2,   2}, {  2,   2,   2}, {  1,   1,   1},
   {  1,   1,   1}, {  1,   1,   1}, {  1,   1,   1}, {  0,   0,   0}, {  0,   0,   0}
};

const rgb_t hot_colormap[1000] = {
   { 11,   0,   0}, { 11,   0,   0}, { 12,   0,   0}, { 13,   0,   0}, { 13,   0,   0},
   { 14,   0,   0}, { 15,   0,   0}, { 15,   0,   0}, { 16,   0,   0}, { 17,   0,   0},
   { 17,   0,   0}, { 18,   0,   0}, { 19,   0,   0}, { 19,   0,   0}, { 20,   0,   0},
   { 21,   0,   0}, { 21,   0,   0}, { 22,   0,   0}, { 23,   0,   0}, { 23,   0,   0},
   { 24,   0,   0}, { 25,   0,   0}, { 25,   0,   0}, { 26,   0,   0}, { 27,   0,   0},
   { 27,   0,   0}, { 28,   0,   0}, { 29,   0,   0}, { 29,   0,   0}, { 30,   0,   0},
   { 31,   0,   0}, { 31,   0,   0}, { 32,   0,   0}, { 33,   0,   0}, { 33,   0,   0},
   { 34,   0,   0}, { 35,   0,   0}, { 35,   0,   0}, { 36,   0,   0}, { 37,   0,   0},
   { 37,   0,   0}, { 38,   0,   0}, { 39,   0,   0}, { 39,   0,   0}, { 40,   0,   0},
   { 41,   0,   0}, { 41,   0,   0}, { 42,   0,   0}, { 43,   0,   0}, { 43,   0,   0},
   { 44,   0,   0}, { 45,   0,   0}, { 45,   0,   0}, { 46,   0,   0}, { 47,   0,   0},
   { 47,   0,   0}, { 48,   0,   0}, { 49,   0,   0}, { 49,   0,   0}, { 50,   0,   0},
   { 51,   0,   0}, { 51,   0,   0}, { 52,   0,   0}, { 53,   0,   0}, { 54,   0,   0},
   { 54,   0,   0}, { 55,   0,   0}, { 56,   0,   0}, { 56,   0,   0}, { 57,   0,   0},
   { 58,   0,   0}, { 58,   0,   0}, { 59,   0,   0}, { 60,   0,   0}, { 60,   0,   0},
   { 61,   0,   0}, { 62,   0,   0}, { 62,   0,   0}, { 63,   0,   0}, { 64,   0,   0},
   { 64,   0,   0}, { 65,   0,   0}, { 66,   0,   0}, { 66,   0,   0}, { 67,   0,   0},
   { 68,   0,   0}, { 68,   0,   0}, { 69,   0,   0}, { 70,   0,   0}, { 70,   0,   0},
   { 71,   0,   0}, { 72,   0,   0}, { 72,   0,   0}, { 73,   0,   0}, { 74,   0,   0},
   { 74,   0,   0}, { 75,   0,   0}, { 76,   0,   0}, { 76,   0,   0}, { 77,   0,   0},
   { 78,   0,   0}, { 78,   0,   0}, { 79,   0,   0}, { 80,   0,   0}, { 80,   0,   0},
   { 81,   0,   0}, { 82,   0,   0}, { 82,   0,   0}, { 83,   0,   0}, { 84,   0,   0},
   { 84,   0,   0}, { 85,   0,   0}, { 86,   0,   0}, { 86,   0,   0}, { 87,   0,   0},
   { 88,   0,   0}, { 88,   0,   0}, { 89,   0,   0}, { 90,   0,   0}, { 90,   0,   0},
   { 91,   0,   0}, { 92,   0,   0}, { 92,   0,   0}, { 93,   0,   0}, { 94,   0,   0},
   { 94,   0,   0}, { 95,   0,   0}, { 96,   0,   0}, { 96,   0,   0}, { 97,   0,   0},
   { 98,   0,   0}, { 98,   0,   0}, { 99,   0,   0}, {100,   0,   0}, {100,   0,   0},
   {101,   0,   0}, {102,   0,   0}, {102,   0,   0}, {103,   0,   0}, {104,   0,   0},
   {104,   0,   0}, {105,   0,   0}, {106,   0,   0}, {106,   0,   0}, {107,   0,   0},
   {108,   0,   0}, {108,   0,   0}, {109,   0,   0}, {110,   0,   0}, {110,   0,   0},
   {111,   0,   0}, {112,   0,   0}, {112,   0,   0}, {113,   0,   0}, {114,   0,   0},
   {114,   0,   0}, {115,   0,   0}, {116,   0,   0}, {116,   0,   0}, {117,   0,   0},
   {118,   0,   0}, {119,   0,   0}, {119,   0,   0}, {120,   0,   0}, {121,   0,   0},
   {121,   0,   0}, {122,   0,   0}, {123,   0,   0}, {123,   0,   0}, {124,   0,   0},
   {125,   0,   0}, {125,   0,   0}, {126,   0,   0}, {127,   0,   0}, {127,   0,   0},
   {128,   0,   0}, {129,   0,   0}, {129,   0,   0}, {130,   0,   0}, {131,   0,   0},
   {131,   0,   0}, {132,   0,   0}, {133,   0,   0}, {133,   0,   0}, {134,   0,   0},
   {135,   0,   0}, {135,   0,   0}, {136,   0,   0}, {137,   0,   0}, {137,   0,   0},
   {138,   0,   0}, {139,   0,   0}, {139,   0,   0}, {140,   0,   0}, {141,   0,   0},
   {141,   0,   0}, {142,   0,   0}, {143,   0,   0}, {143,   0,   0}, {144,   0,   0},
   {145,   0,   0}, {145,   0,   0}, {146,   0,   0}, {147,   0,   0}, {147,   0,   0},
   {148,   0,   0}, {149,   0,   0}, {149,   0,   0}, {150,   0,   0}, {151,   0,   0},
   {151,   0,   0}, {152,   0,   0}, {153,   0,   0}, {153,   0,   0}, {154,   0,   0},
   {155,   0,   0}, {155,   0,   0}, {156,   0,   0}, {157,   0,   0}, {157,   0,   0},
   {158,   0,   0}, {159,   0,   0}, {159,   0,   0}, {160,   0,   0}, {161,   0,   0},
   {161,   0,   0}, {162,   0,   0}, {163,   0,   0}, {163,   0,   0}, {164,   0,   0},
   {165,   0,   0}, {165,   0,   0}, {166,   0,   0}, {167,   0,   0}, {167,   0,   0},
   {168,   0,   0}, {169,   0,   0}, {169,   0,   0}, {170,   0,   0}, {171,   0,   0},
   {171,   0,   0}, {172,   0,   0}, {173,   0,   0}, {173,   0,   0}, {174,   0,   0},
   {175,   0,   0}, {175,   0,   0}, {176,   0,   0}, {177,   0,   0}, {177,   0,   0},
   {178,   0,   0}, {179,   0,   0}, {179,   0,   0}, {180,   0,   0}, {181,   0,   0},
   {181,   0,   0}, {182,   0,   0}, {183,   0,   0}, {183,   0,   0}, {184,   0,   0},
   {185,   0,   0}, {186,   0,   0}, {186,   0,   0}, {187,   0,   0}, {188,   0,   0},
   {188,   0,   0}, {189,   0,   0}, {190,   0,   0}, {190,   0,   0}, {191,   0,   0},
   {192,   0,   0}, {192,   0,   0}, {193,   0,   0}, {194,   0,   0}, {194,   0,   0},
   {195,   0,   0}, {196,   0,   0}, {196,   0,   0}, {197,   0,   0}, {198,   0,   0},
   {198,   0,   0}, {199,   0,   0}, {200,   0,   0}, {200,   0,   0}, {201,   0,   0},
   {202,   0,   0}, {202,   0,   0}, {203,   0,   0}, {204,   0,   0}, {204,   0,   0},
   {205,   0,   0}, {206,   0,   0}, {206,   0,   0}, {207,   0,   0}, {208,   0,   0},
   {208,   0,   0}, {209,   0,   0}, {210,   0,   0}, {210,   0,   0}, {211,   0,   0},
   {212,   0,   0}, {212,   0,   0}, {213,   0,   0}, {214,   0,   0}, {214,   0,   0},
   {215,   0,   0}, {216,   0,   0}, {216,   0,   0}, {217,   0,   0}, {218,   0,   0},
   {218,   0,   0}, {219,   0,   0}, {220,   0,   0}, {220,   0,   0}, {221,   0,   0},
   {222,   0,   0}, {222,   0,   0}, {223,   0,   0}, {224,   0,   0}, {224,   0,   0},
   {225,   0,   0}, {226,   0,   0}, {226,   0,   0}, {227,   0,   0}, {228,   0,   0},
   {228,   0,   0}, {229,   0,   0}, {230,   0,   0}, {230,   0,   0}, {231,   0,   0},
   {232,   0,   0}, {232,   0,   0}, {233,   0,   0}, {234,   0,   0}, {234,   0,   0},
   {235,   0,   0}, {236,   0,   0}, {236,   0,   0}, {237,   0,   0}, {238,   0,   0},
   {238,   0,   0}, {239,   0,   0}, {240,   0,   0}, {240,   0,   0}, {241,   0,   0},
   {242,   0,   0}, {242,   0,   0}, {243,   0,   0}, {244,   0,   0}, {244,   0,   0},
   {245,   0,   0}, {246,   0,   0}, {246,   0,   0}, {247,   0,   0}, {248,   0,   0},
   {248,   0,   0}, {249,   0,   0}, {250,   0,   0}, {251,   0,   0}, {251,   0,   0},
   {252,   0,   0}, {253,   0,   0}, {253,   0,   0}, {254,   0,   0}, {255,   0,   0},
   {255,   0,   0}, {255,   1,   0}, {255,   2,   0}, {255,   2,   0}, {255,   3,   0},
   {255,   4,   0}, {255,   4,   0}, {255,   5,   0}, {255,   6,   0}, {255,   6,   0},
   {255,   7,   0}, {255,   8,   0}, {255,   8,   0}, {255,   9,   0}, {255,  10,   0},
   {255,  10,   0}, {255,  11,   0}, {255,  12,   0}, {255,  12,   0}, {255,  13,   0},
   {255,  14,   0}, {255,  14,   0}, {255,  15,   0}, {255,  16,   0}, {255,  16,   0},
   {255,  17,   0}, {255,  18,   0}, {255,  18,   0}, {255,  19,   0}, {255,  20,   0},
   {255,  20,   0}, {255,  21,   0}, {255,  22,   0}, {255,  22,   0}, {255,  23,   0},
   {255,  24,   0}, {255,  24,   0}, {255,  25,   0}, {255,  26,   0}, {255,  26,   0},
   {255,  27,   0}, {255,  28,   0}, {255,  28,   0}, {255,  29,   0}, {255,  30,   0},
   {255,  30,   0}, {255,  31,   0}, {255,  32,   0}, {255,  32,   0}, {255,  33,   0},
   {255,  34,   0}, {255,  34,   0}, {255,  35,   0}, {255,  36,   0}, {255,  36,   0},
   {255,  37,   0}, {255,  38,   0}, {255,  38,   0}, {255,  39,   0}, {255,  40,   0},
   {255,  40,   0}, {255,  41,   0}, {255,  42,   0}, {255,  42,   0}, {255,  43,   0},
   {255,  44,   0}, {255,  44,   0}, {255,  45,   0}, {255,  46,   0}, {255,  46,   0},
   {255,  47,   0}, {255,  48,   0}, {255,  48,   0}, {255,  49,   0}, {255,  50,   0},
   {255,  50,   0}, {255,  51,   0}, {255,  52,   0}, {255,  52,   0}, {255,  53,   0},
   {255,  54,   0}, {255,  54,   0}, {255,  55,   0}, {255,  56,   0}, {255,  56,   0},
   {255,  57,   0}, {255,  58,   0}, {255,  58,   0}, {255,  59,   0}, {255,  60,   0},
   {255,  60,   0}, {255,  61,   0}, {255,  62,   0}, {255,  63,   0}, {255,  63,   0},
   {255,  64,   0}, {255,  65,   0}, {255,  65,   0}, {255,  66,   0}, {255,  67,   0},
   {255,  67,   0}, {255,  68,   0}, {255,  69,   0}, {255,  69,   0}, {255,  70,   0},
   {255,  71,   0}, {255,  71,   0}, {255,  72,   0}, {255,  73,   0}, {255,  73,   0},
   {255,  74,   0}, {255,  75,   0}, {255,  75,   0}, {255,  76,   0}, {255,  77,   0},
   {255,  77,   0}, {255,  78,   0}, {255,  79,   0}, {255,  79,   0}, {255,  80,   0},
   {255,  81,   0}, {255,  81,   0}, {255,  82,   0}, {255,  83,   0}, {255,  83,   0},
   {255,  84,   0}, {255,  85,   0}, {255,  85,   0}, {255,  86,   0}, {255,  87,   0},
   {255,  87,   0}, {255,  88,   0}, {255,  89,   0}, {255,  89,   0}, {255,  90,   0},
   {255,  91,   0}, {255,  91,   0}, {255,  92,   0}, {255,  93,   0}, {255,  93,   0},
   {255,  94,   0}, {255,  95,   0}, {255,  95,   0}, {255,  96,   0}, {255,  97,   0},
   {255,  97,   0}, {255,  98,   0}, {255,  99,   0}, {255,  99,   0}, {255, 100,   0},
   {255, 101,   0}, {255, 101,   0}, {255, 102,   0}, {255, 103,   0}, {255, 103,   0},
   {255, 104,   0}, {255, 105,   0}, {255, 105,   0}, {255, 106,   0}, {255, 107,   0},
   {255, 107,   0}, {255, 108,   0}, {255, 109,   0}, {255, 109,   0}, {255, 110,   0},
   {255, 111,   0}, {255, 111,   0}, {255, 112,   0}, {255, 113,   0}, {255, 113,   0},
   {255, 114,   0}, {255, 115,   0}, {255, 115,   0}, {255, 116,   0}, {255, 117,   0},
   {255, 117,   0}, {255, 118,   0}, {255, 119,   0}, {255, 119,   0}, {255, 120,   0},
   {255, 121,   0}, {255, 121,   0}, {255, 122,   0}, {255, 123,   0}, {255, 123,   0},
   {255, 124,   0}, {255, 125,   0}, {255, 125,   0}, {255, 126,   0}, {255, 127,   0},
   {255, 128,   0}, {255, 128,   0}, {255, 129,   0}, {255, 130,   0}, {255, 130,   0},
   {255, 131,   0}, {255, 132,   0}, {255, 132,   0}, {255, 133,   0}, {255, 134,   0},
   {255, 134,   0}, {255, 135,   0}, {255, 136,   0}, {255, 136,   0}, {255, 137,   0},
   {255, 138,   0}, {255, 138,   0}, {255, 139,   0}, {255, 140,   0}, {255, 140,   0},
   {255, 141,   0}, {255, 142,   0}, {255, 142,   0}, {255, 143,   0}, {255, 144,   0},
   {255, 144,   0}, {255, 145,   0}, {255, 146,   0}, {255, 146,   0}, {255, 147,   0},
   {255, 148,   0}, {255, 148,   0}, {255, 149,   0}, {255, 150,   0}, {255, 150,   0},
   {255, 151,   0}, {255, 152,   0}, {255, 152,   0}, {255, 153,   0}, {255, 154,   0},
   {255, 154,   0}, {255, 155,   0}, {255, 156,   0}, {255, 156,   0}, {255, 157,   0},
   {255, 158,   0}, {255, 158,   0}, {255, 159,   0}, {255, 160,   0}, {255, 160,   0},
   {255, 161,   0}, {255, 162,   0}, {255, 162,   0}, {255, 163,   0}, {255, 164,   0},
   {255, 164,   0}, {255, 165,   0}, {255, 166,   0}, {255, 166,   0}, {255, 167,   0},
   {255, 168,   0}, {255, 168,   0}, {255, 169,   0}, {255, 170,   0}, {255, 170,   0},
   {255, 171,   0}, {255, 172,   0}, {255, 172,   0}, {255, 173,   0}, {255, 174,   0},
   {255, 174,   0}, {255, 175,   0}, {255, 176,   0}, {255, 176,   0}, {255, 177,   0},
   {255, 178,   0}, {255, 178,   0}, {255, 179,   0}, {255, 180,   0}, {255, 180,   0},
   {255, 181,   0}, {255, 182,   0}, {255, 182,   0}, {255, 183,   0}, {255, 184,   0},
   {255, 184,   0}, {255, 185,   0}, {255, 186,   0}, {255, 186,   0}, {255, 187,   0},
   {255, 188,   0}, {255, 188,   0}, {255, 189,   0}, {255, 190,   0}, {255, 190,   0},
   {255, 191,   0}, {255, 192,   0}, {255, 192,   0}, {255, 193,   0}, {255, 194,   0},
   {255, 195,   0}, {255, 195,   0}, {255, 196,   0}, {255, 197,   0}, {255, 197,   0},
   {255, 198,   0}, {255, 199,   0}, {255, 199,   0}, {255, 200,   0}, {255, 201,   0},
   {255, 201,   0}, {255, 202,   0}, {255, 203,   0}, {255, 203,   0}, {255, 204,   0},
   {255, 205,   0}, {255, 205,   0}, {255, 206,   0}, {255, 207,   0}, {255, 207,   0},
   {255, 208,   0}, {255, 209,   0}, {255, 209,   0}, {255, 210,   0}, {255, 211,   0},
   {255, 211,   0}, {255, 212,   0}, {255, 213,   0}, {255, 213,   0}, {255, 214,   0},
   {255, 215,   0}, {255, 215,   0}, {255, 216,   0}, {255, 217,   0}, {255, 217,   0},
   {255, 218,   0}, {255, 219,   0}, {255, 219,   0}, {255, 220,   0}, {255, 221,   0},
   {255, 221,   0}, {255, 222,   0}, {255, 223,   0}, {255, 223,   0}, {255, 224,   0},
   {255, 225,   0}, {255, 225,   0}, {255, 226,   0}, {255, 227,   0}, {255, 227,   0},
   {255, 228,   0}, {255, 229,   0}, {255, 229,   0}, {255, 230,   0}, {255, 231,   0},
   {255, 231,   0}, {255, 232,   0}, {255, 233,   0}, {255, 233,   0}, {255, 234,   0},
   {255, 235,   0}, {255, 235,   0}, {255, 236,   0}, {255, 237,   0}, {255, 237,   0},
   {255, 238,   0}, {255, 239,   0}, {255, 239,   0}, {255, 240,   0}, {255, 241,   0},
   {255, 241,   0}, {255, 242,   0}, {255, 243,   0}, {255, 243,   0}, {255, 244,   0},
   {255, 245,   0}, {255, 245,   0}, {255, 246,   0}, {255, 247,   0}, {255, 247,   0},
   {255, 248,   0}, {255, 249,   0}, {255, 249,   0}, {255, 250,   0}, {255, 251,   0},
   {255, 251,   0}, {255, 252,   0}, {255, 253,   0}, {255, 253,   0}, {255, 254,   0},
   {255, 255,   0}, {255, 255,   1}, {255, 255,   2}, {255, 255,   3}, {255, 255,   4},
   {255, 255,   5}, {255, 255,   6}, {255, 255,   7}, {255, 255,   8}, {255, 255,   9},
   {255, 255,  10}, {255, 255,  11}, {255, 255,  12}, {255, 255,  13}, {255, 255,  14},
   {255, 255,  15}, {255, 255,  16}, {255, 255,  17}, {255, 255,  18}, {255, 255,  19},
   {255, 255,  20}, {255, 255,  21}, {255, 255,  22}, {255, 255,  23}, {255, 255,  24},
   {255, 255,  25}, {255, 255,  26}, {255, 255,  27}, {255, 255,  28}, {255, 255,  29},
   {255, 255,  30}, {255, 255,  31}, {255, 255,  32}, {255, 255,  33}, {255, 255,  34},
   {255, 255,  35}, {255, 255,  36}, {255, 255,  37}, {255, 255,  38}, {255, 255,  39},
   {255, 255,  40}, {255, 255,  41}, {255, 255,  42}, {255, 255,  43}, {255, 255,  44},
   {255, 255,  45}, {255, 255,  46}, {255, 255,  47}, {255, 255,  48}, {255, 255,  49},
   {255, 255,  50}, {255, 255,  51}, {255, 255,  52}, {255, 255,  53}, {255, 255,  54},
   {255, 255,  55}, {255, 255,  56}, {255, 255,  57}, {255, 255,  58}, {255, 255,  59},
   {255, 255,  60}, {255, 255,  61}, {255, 255,  62}, {255, 255,  63}, {255, 255,  64},
   {255, 255,  65}, {255, 255,  66}, {255, 255,  67}, {255, 255,  68}, {255, 255,  69},
   {255, 255,  70}, {255, 255,  71}, {255, 255,  72}, {255, 255,  73}, {255, 255,  74},
   {255, 255,  75}, {255, 255,  76}, {255, 255,  77}, {255, 255,  78}, {255, 255,  79},
   {255, 255,  80}, {255, 255,  81}, {255, 255,  82}, {255, 255,  83}, {255, 255,  84},
   {255, 255,  85}, {255, 255,  86}, {255, 255,  87}, {255, 255,  88}, {255, 255,  89},
   {255, 255,  90}, {255, 255,  91}, {255, 255,  92}, {255, 255,  93}, {255, 255,  94},
   {255, 255,  95}, {255, 255,  96}, {255, 255,  97}, {255, 255,  98}, {255, 255,  99},
   {255, 255, 100}, {255, 255, 101}, {255, 255, 102}, {255, 255, 103}, {255, 255, 104},
   {255, 255, 105}, {255, 255, 106}, {255, 255, 107}, {255, 255, 108}, {255, 255, 109},
   {255, 255, 110}, {255, 255, 111}, {255, 255, 112}, {255, 255, 113}, {255, 255, 114},
   {255, 255, 115}, {255, 255, 116}, {255, 255, 117}, {255, 255, 118}, {255, 255, 119},
   {255, 255, 120}, {255, 255, 121}, {255, 255, 122}, {255, 255, 123}, {255, 255, 124},
   {255, 255, 125}, {255, 255, 126}, {255, 255, 127}, {255, 255, 128}, {255, 255, 129},
   {255, 255, 130}, {255, 255, 131}, {255, 255, 132}, {255, 255, 133}, {255, 255, 134},
   {255, 255, 135}, {255, 255, 136}, {255, 255, 137}, {255, 255, 138}, {255, 255, 139},
   {255, 255, 140}, {255, 255, 141}, {255, 255, 142}, {255, 255, 143}, {255, 255, 144},
   {255, 255, 145}, {255, 255, 146}, {255, 255, 147}, {255, 255, 148}, {255, 255, 149},
   {255, 255, 150}, {255, 255, 151}, {255, 255, 152}, {255, 255, 153}, {255, 255, 154},
   {255, 255, 155}, {255, 255, 157}, {255, 255, 158}, {255, 255, 159}, {255, 255, 160},
   {255, 255, 161}, {255, 255, 162}, {255, 255, 163}, {255, 255, 164}, {255, 255, 165},
   {255, 255, 166}, {255, 255, 167}, {255, 255, 168}, {255, 255, 169}, {255, 255, 170},
   {255, 255, 171}, {255, 255, 172}, {255, 255, 173}, {255, 255, 174}, {255, 255, 175},
   {255, 255, 176}, {255, 255, 177}, {255, 255, 178}, {255, 255, 179}, {255, 255, 180},
   {255, 255, 181}, {255, 255, 182}, {255, 255, 183}, {255, 255, 184}, {255, 255, 185},
   {255, 255, 186}, {255, 255, 187}, {255, 255, 188}, {255, 255, 189}, {255, 255, 190},
   {255, 255, 191}, {255, 255, 192}, {255, 255, 193}, {255, 255, 194}, {255, 255, 195},
   {255, 255, 196}, {255, 255, 197}, {255, 255, 198}, {255, 255, 199}, {255, 255, 200},
   {255, 255, 201}, {255, 255, 202}, {255, 255, 203}, {255, 255, 204}, {255, 255, 205},
   {255, 255, 206}, {255, 255, 207}, {255, 255, 208}, {255, 255, 209}, {255, 255, 210},
   {255, 255, 211}, {255, 255, 212}, {255, 255, 213}, {255, 255, 214}, {255, 255, 215},
   {255, 255, 216}, {255, 255, 217}, {255, 255, 218}, {255, 255, 219}, {255, 255, 220},
   {255, 255, 221}, {255, 255, 222}, {255, 255, 223}, {255, 255, 224}, {255, 255, 225},
   {255, 255, 226}, {255, 255, 227}, {255, 255, 228}, {255, 255, 229}, {255, 255, 230},
   {255, 255, 231}, {255, 255, 232}, {255, 255, 233}, {255, 255, 234}, {255, 255, 235},
   {255, 255, 236}, {255, 255, 237}, {255, 255, 238}, {255, 255, 239}, {255, 255, 240},
   {255, 255, 241}, {255, 255, 242}, {255, 255, 243}, {255, 255, 244}, {255, 255, 245},
   {255, 255, 246}, {255, 255, 247}, {255, 255, 248}, {255, 255, 249}, {255, 255, 250},
   {255, 255, 251}, {255, 255, 252}, {255, 255, 253}, {255, 255, 254}, {255, 255, 255}
};

const rgb_t hsv_colormap[1000] = {
   {255,   0,   0}, {255,   2,   0}, {255,   3,   0}, {255,   5,   0}, {255,   6,   0},
   {255,   8,   0}, {255,   9,   0}, {255,  11,   0}, {255,  12,   0}, {255,  14,   0},
   {255,  15,   0}, {255,  17,   0}, {255,  18,   0}, {255,  20,   0}, {255,  21,   0},
   {255,  23,   0}, {255,  24,   0}, {255,  26,   0}, {255,  27,   0}, {255,  29,   0},
   {255,  30,   0}, {255,  32,   0}, {255,  33,   0}, {255,  35,   0}, {255,  36,   0},
   {255,  38,   0}, {255,  39,   0}, {255,  41,   0}, {255,  42,   0}, {255,  44,   0},
   {255,  45,   0}, {255,  47,   0}, {255,  48,   0}, {255,  50,   0}, {255,  51,   0},
   {255,  53,   0}, {255,  54,   0}, {255,  56,   0}, {255,  57,   0}, {255,  59,   0},
   {255,  60,   0}, {255,  62,   0}, {255,  63,   0}, {255,  65,   0}, {255,  66,   0},
   {255,  68,   0}, {255,  69,   0}, {255,  71,   0}, {255,  72,   0}, {255,  74,   0},
   {255,  75,   0}, {255,  77,   0}, {255,  78,   0}, {255,  80,   0}, {255,  81,   0},
   {255,  83,   0}, {255,  84,   0}, {255,  86,   0}, {255,  87,   0}, {255,  89,   0},
   {255,  90,   0}, {255,  92,   0}, {255,  93,   0}, {255,  95,   0}, {255,  96,   0},
   {255,  98,   0}, {255, 100,   0}, {255, 101,   0}, {255, 103,   0}, {255, 104,   0},
   {255, 106,   0}, {255, 107,   0}, {255, 109,   0}, {255, 110,   0}, {255, 112,   0},
   {255, 113,   0}, {255, 115,   0}, {255, 116,   0}, {255, 118,   0}, {255, 119,   0},
   {255, 121,   0}, {255, 122,   0}, {255, 124,   0}, {255, 125,   0}, {255, 127,   0},
   {255, 128,   0}, {255, 130,   0}, {255, 131,   0}, {255, 133,   0}, {255, 134,   0},
   {255, 136,   0}, {255, 137,   0}, {255, 139,   0}, {255, 140,   0}, {255, 142,   0},
   {255, 143,   0}, {255, 145,   0}, {255, 146,   0}, {255, 148,   0}, {255, 149,   0},
   {255, 151,   0}, {255, 152,   0}, {255, 154,   0}, {255, 155,   0}, {255, 157,   0},
   {255, 158,   0}, {255, 160,   0}, {255, 161,   0}, {255, 163,   0}, {255, 164,   0},
   {255, 166,   0}, {255, 167,   0}, {255, 169,   0}, {255, 170,   0}, {255, 172,   0},
   {255, 173,   0}, {255, 175,   0}, {255, 176,   0}, {255, 178,   0}, {255, 179,   0},
   {255, 181,   0}, {255, 182,   0}, {255, 184,   0}, {255, 185,   0}, {255, 187,   0},
   {255, 188,   0}, {255, 190,   0}, {255, 191,   0}, {255, 193,   0}, {255, 194,   0},
   {255, 196,   0}, {255, 197,   0}, {255, 199,   0}, {255, 201,   0}, {255, 202,   0},
   {255, 204,   0}, {255, 205,   0}, {255, 207,   0}, {255, 208,   0}, {255, 210,   0},
   {255, 211,   0}, {255, 213,   0}, {255, 214,   0}, {255, 216,   0}, {255, 217,   0},
   {255, 219,   0}, {255, 220,   0}, {255, 222,   0}, {255, 223,   0}, {255, 225,   0},
   {255, 226,   0}, {255, 228,   0}, {255, 229,   0}, {255, 231,   0}, {255, 232,   0},
   {255, 234,   0}, {255, 235,   0}, {255, 237,   0}, {255, 238,   0}, {255, 239,   0},
   {254, 240,   0}, {254, 242,   0}, {253, 243,   0}, {253, 244,   0}, {252, 245,   0},
   {252, 246,   0}, {251, 247,   0}, {251, 248,   0}, {250, 249,   0}, {250, 250,   0},
   {249, 251,   0}, {249, 252,   0}, {248, 253,   0}, {248, 254,   0}, {247, 255,   0},
   {246, 255,   0}, {245, 255,   0}, {243, 255,   0}, {242, 255,   0}, {240, 255,   0},
   {239, 255,   0}, {237, 255,   0}, {236, 255,   0}, {234, 255,   0}, {233, 255,   0},
   {231, 255,   0}, {230, 255,   0}, {228, 255,   0}, {227, 255,   0}, {225, 255,   0},
   {224, 255,   0}, {222, 255,   0}, {221, 255,   0}, {219, 255,   0}, {218, 255,   0},
   {216, 255,   0}, {215, 255,   0}, {213, 255,   0}, {211, 255,   0}, {210, 255,   0},
   {208, 255,   0}, {207, 255,   0}, {205, 255,   0}, {204, 255,   0}, {202, 255,   0},
   {201, 255,   0}, {199, 255,   0}, {198, 255,   0}, {196, 255,   0}, {195, 255,   0},
   {193, 255,   0}, {192, 255,   0}, {190, 255,   0}, {189, 255,   0}, {187, 255,   0},
   {186, 255,   0}, {184, 255,   0}, {183, 255,   0}, {181, 255,   0}, {180, 255,   0},
   {178, 255,   0}, {177, 255,   0}, {175, 255,   0}, {174, 255,   0}, {172, 255,   0},
   {171, 255,   0}, {169, 255,   0}, {168, 255,   0}, {166, 255,   0}, {165, 255,   0},
   {163, 255,   0}, {162, 255,   0}, {160, 255,   0}, {159, 255,   0}, {157, 255,   0},
   {156, 255,   0}, {154, 255,   0}, {153, 255,   0}, {151, 255,   0}, {150, 255,   0},
   {148, 255,   0}, {147, 255,   0}, {145, 255,   0}, {144, 255,   0}, {142, 255,   0},
   {141, 255,   0}, {139, 255,   0}, {138, 255,   0}, {136, 255,   0}, {135, 255,   0},
   {133, 255,   0}, {132, 255,   0}, {130, 255,   0}, {129, 255,   0}, {127, 255,   0},
   {126, 255,   0}, {124, 255,   0}, {123, 255,   0}, {121, 255,   0}, {120, 255,   0},
   {118, 255,   0}, {117, 255,   0}, {115, 255,   0}, {114, 255,   0}, {112, 255,   0},
   {110, 255,   0}, {109, 255,   0}, {107, 255,   0}, {106, 255,   0}, {104, 255,   0},
   {103, 255,   0}, {101, 255,   0}, {100, 255,   0}, { 98, 255,   0}, { 97, 255,   0},
   { 95, 255,   0}, { 94, 255,   0}, { 92, 255,   0}, { 91, 255,   0}, { 89, 255,   0},
   { 88, 255,   0}, { 86, 255,   0}, { 85, 255,   0}, { 83, 255,   0}, { 82, 255,   0},
   { 80, 255,   0}, { 79, 255,   0}, { 77, 255,   0}, { 76, 255,   0}, { 74, 255,   0},
   { 73, 255,   0}, { 71, 255,   0}, { 70, 255,   0}, { 68, 255,   0}, { 67, 255,   0},
   { 65, 255,   0}, { 64, 255,   0}, { 62, 255,   0}, { 61, 255,   0}, { 59, 255,   0},
   { 58, 255,   0}, { 56, 255,   0}, { 55, 255,   0}, { 53, 255,   0}, { 52, 255,   0},
   { 50, 255,   0}, { 49, 255,   0}, { 47, 255,   0}, { 46, 255,   0}, { 44, 255,   0},
   { 43, 255,   0}, { 41, 255,   0}, { 40, 255,   0}, { 38, 255,   0}, { 37, 255,   0},
   { 35, 255,   0}, { 34, 255,   0}, { 32, 255,   0}, { 31, 255,   0}, { 29, 255,   0},
   { 28, 255,   0}, { 26, 255,   0}, { 25, 255,   0}, { 23, 255,   0}, { 22, 255,   0},
   { 20, 255,   0}, { 19, 255,   0}, { 17, 255,   0}, { 16, 255,   0}, { 14, 255,   0},
   { 12, 255,   0}, { 11, 255,   0}, {  9, 255,   0}, {  8, 255,   0}, {  7, 255,   1},
   {  7, 255,   2}, {  6, 255,   3}, {  6, 255,   4}, {  5, 255,   5}, {  5, 255,   6},
   {  4, 255,   7}, {  4, 255,   8}, {  3, 255,   9}, {  3, 255,  10}, {  2, 255,  11},
   {  2, 255,  12}, {  1, 255,  13}, {  1, 255,  14}, {  0, 255,  15}, {  0, 255,  16},
   {  0, 255,  18}, {  0, 255,  19}, {  0, 255,  21}, {  0, 255,  22}, {  0, 255,  24},
   {  0, 255,  25}, {  0, 255,  27}, {  0, 255,  28}, {  0, 255,  30}, {  0, 255,  31},
   {  0, 255,  33}, {  0, 255,  34}, {  0, 255,  36}, {  0, 255,  37}, {  0, 255,  39},
   {  0, 255,  40}, {  0, 255,  42}, {  0, 255,  43}, {  0, 255,  45}, {  0, 255,  46},
   {  0, 255,  48}, {  0, 255,  49}, {  0, 255,  51}, {  0, 255,  52}, {  0, 255,  54},
   {  0, 255,  55}, {  0, 255,  57}, {  0, 255,  58}, {  0, 255,  60}, {  0, 255,  61},
   {  0, 255,  63}, {  0, 255,  64}, {  0, 255,  66}, {  0, 255,  67}, {  0, 255,  69},
   {  0, 255,  70}, {  0, 255,  72}, {  0, 255,  73}, {  0, 255,  75}, {  0, 255,  76},
   {  0, 255,  78}, {  0, 255,  79}, {  0, 255,  81}, {  0, 255,  82}, {  0, 255,  84},
   {  0, 255,  86}, {  0, 255,  87}, {  0, 255,  89}, {  0, 255,  90}, {  0, 255,  92},
   {  0, 255,  93}, {  0, 255,  95}, {  0, 255,  96}, {  0, 255,  98}, {  0, 255,  99},
   {  0, 255, 101}, {  0, 255, 102}, {  0, 255, 104}, {  0, 255, 105}, {  0, 255, 107},
   {  0, 255, 108}, {  0, 255, 110}, {  0, 255, 111}, {  0, 255, 113}, {  0, 255, 114},
   {  0, 255, 116}, {  0, 255, 117}, {  0, 255, 119}, {  0, 255, 120}, {  0, 255, 122},
   {  0, 255, 123}, {  0, 255, 125}, {  0, 255, 126}, {  0, 255, 128}, {  0, 255, 129},
   {  0, 255, 131}, {  0, 255, 132}, {  0, 255, 134}, {  0, 255, 135}, {  0, 255, 137},
   {  0, 255, 138}, {  0, 255, 140}, {  0, 255, 141}, {  0, 255, 143}, {  0, 255, 144},
   {  0, 255, 146}, {  0, 255, 147}, {  0, 255, 149}, {  0, 255, 150}, {  0, 255, 152},
   {  0, 255, 153}, {  0, 255, 155}, {  0, 255, 156}, {  0, 255, 158}, {  0, 255, 159},
   {  0, 255, 161}, {  0, 255, 162}, {  0, 255, 164}, {  0, 255, 165}, {  0, 255, 167},
   {  0, 255, 168}, {  0, 255, 170}, {  0, 255, 171}, {  0, 255, 173}, {  0, 255, 174},
   {  0, 255, 176}, {  0, 255, 177}, {  0, 255, 179}, {  0, 255, 180}, {  0, 255, 182},
   {  0, 255, 183}, {  0, 255, 185}, {  0, 255, 187}, {  0, 255, 188}, {  0, 255, 190},
   {  0, 255, 191}, {  0, 255, 193}, {  0, 255, 194}, {  0, 255, 196}, {  0, 255, 197},
   {  0, 255, 199}, {  0, 255, 200}, {  0, 255, 202}, {  0, 255, 203}, {  0, 255, 205},
   {  0, 255, 206}, {  0, 255, 208}, {  0, 255, 209}, {  0, 255, 211}, {  0, 255, 212},
   {  0, 255, 214}, {  0, 255, 215}, {  0, 255, 217}, {  0, 255, 218}, {  0, 255, 220},
   {  0, 255, 221}, {  0, 255, 223}, {  0, 255, 224}, {  0, 255, 226}, {  0, 255, 227},
   {  0, 255, 229}, {  0, 255, 230}, {  0, 255, 232}, {  0, 255, 233}, {  0, 255, 235},
   {  0, 255, 236}, {  0, 255, 238}, {  0, 255, 239}, {  0, 255, 241}, {  0, 255, 242},
   {  0, 255, 244}, {  0, 255, 245}, {  0, 255, 247}, {  0, 255, 248}, {  0, 255, 250},
   {  0, 255, 251}, {  0, 255, 253}, {  0, 255, 254}, {  0, 254, 255}, {  0, 253, 255},
   {  0, 251, 255}, {  0, 250, 255}, {  0, 248, 255}, {  0, 247, 255}, {  0, 245, 255},
   {  0, 244, 255}, {  0, 242, 255}, {  0, 241, 255}, {  0, 239, 255}, {  0, 238, 255},
   {  0, 236, 255}, {  0, 235, 255}, {  0, 233, 255}, {  0, 232, 255}, {  0, 230, 255},
   {  0, 229, 255}, {  0, 227, 255}, {  0, 225, 255}, {  0, 224, 255}, {  0, 222, 255},
   {  0, 221, 255}, {  0, 219, 255}, {  0, 218, 255}, {  0, 216, 255}, {  0, 215, 255},
   {  0, 213, 255}, {  0, 212, 255}, {  0, 210, 255}, {  0, 209, 255}, {  0, 207, 255},
   {  0, 206, 255}, {  0, 204, 255}, {  0, 203, 255}, {  0, 201, 255}, {  0, 200, 255},
   {  0, 198, 255}, {  0, 197, 255}, {  0, 195, 255}, {  0, 194, 255}, {  0, 192, 255},
   {  0, 191, 255}, {  0, 189, 255}, {  0, 188, 255}, {  0, 186, 255}, {  0, 185, 255},
   {  0, 183, 255}, {  0, 182, 255}, {  0, 180, 255}, {  0, 179, 255}, {  0, 177, 255},
   {  0, 176, 255}, {  0, 174, 255}, {  0, 173, 255}, {  0, 171, 255}, {  0, 170, 255},
   {  0, 168, 255}, {  0, 167, 255}, {  0, 165, 255}, {  0, 164, 255}, {  0, 162, 255},
   {  0, 161, 255}, {  0, 159, 255}, {  0, 158, 255}, {  0, 156, 255}, {  0, 155, 255},
   {  0, 153, 255}, {  0, 152, 255}, {  0, 150, 255}, {  0, 149, 255}, {  0, 147, 255},
   {  0, 146, 255}, {  0, 144, 255}, {  0, 143, 255}, {  0, 141, 255}, {  0, 140, 255},
   {  0, 138, 255}, {  0, 137, 255}, {  0, 135, 255}, {  0, 134, 255}, {  0, 132, 255},
   {  0, 131, 255}, {  0, 129, 255}, {  0, 128, 255}, {  0, 126, 255}, {  0, 124, 255},
   {  0, 123, 255}, {  0, 121, 255}, {  0, 120, 255}, {  0, 118, 255}, {  0, 117, 255},
   {  0, 115, 255}, {  0, 114, 255}, {  0, 112, 255}, {  0, 111, 255}, {  0, 109, 255},
   {  0, 108, 255}, {  0, 106, 255}, {  0, 105, 255}, {  0, 103, 255}, {  0, 102, 255},
   {  0, 100, 255}, {  0,  99, 255}, {  0,  97, 255}, {  0,  96, 255}, {  0,  94, 255},
   {  0,  93, 255}, {  0,  91, 255}, {  0,  90, 255}, {  0,  88, 255}, {  0,  87, 255},
   {  0,  85, 255}, {  0,  84, 255}, {  0,  82, 255}, {  0,  81, 255}, {  0,  79, 255},
   {  0,  78, 255}, {  0,  76, 255}, {  0,  75, 255}, {  0,  73, 255}, {  0,  72, 255},
   {  0,  70, 255}, {  0,  69, 255}, {  0,  67, 255}, {  0,  66, 255}, {  0,  64, 255},
   {  0,  63, 255}, {  0,  61, 255}, {  0,  60, 255}, {  0,  58, 255}, {  0,  57, 255},
   {  0,  55, 255}, {  0,  54, 255}, {  0,  52, 255}, {  0,  51, 255}, {  0,  49, 255},
   {  0,  48, 255}, {  0,  46, 255}, {  0,  45, 255}, {  0,  43, 255}, {  0,  42, 255},
   {  0,  40, 255}, {  0,  39, 255}, {  0,  37, 255}, {  0,  36, 255}, {  0,  34, 255},
   {  0,  33, 255}, {  0,  31, 255}, {  0,  30, 255}, {  0,  28, 255}, {  0,  26, 255},
   {  0,  25, 255}, {  0,  23, 255}, {  0,  22, 255}, {  0,  20, 255}, {  0,  19, 255},
   {  0,  17, 255}, {  0,  16, 255}, {  1,  15, 255}, {  1,  14, 255}, {  2,  13, 255},
   {  2,  12, 255}, {  3,  11, 255}, {  3,  10, 255}, {  4,   9, 255}, {  4,   8, 255},
   {  5,   7, 255}, {  5,   6, 255}, {  6,   5, 255}, {  6,   4, 255}, {  7,   3, 255},
   {  7,   2, 255}, {  8,   1, 255}, {  8,   0, 255}, { 10,   0, 255}, { 11,   0, 255},
   { 13,   0, 255}, { 14,   0, 255}, { 16,   0, 255}, { 17,   0, 255}, { 19,   0, 255},
   { 20,   0, 255}, { 22,   0, 255}, { 23,   0, 255}, { 25,   0, 255}, { 26,   0, 255},
   { 28,   0, 255}, { 29,   0, 255}, { 31,   0, 255}, { 32,   0, 255}, { 34,   0, 255},
   { 35,   0, 255}, { 37,   0, 255}, { 38,   0, 255}, { 40,   0, 255}, { 41,   0, 255},
   { 43,   0, 255}, { 44,   0, 255}, { 46,   0, 255}, { 47,   0, 255}, { 49,   0, 255},
   { 50,   0, 255}, { 52,   0, 255}, { 53,   0, 255}, { 55,   0, 255}, { 56,   0, 255},
   { 58,   0, 255}, { 59,   0, 255}, { 61,   0, 255}, { 62,   0, 255}, { 64,   0, 255},
   { 65,   0, 255}, { 67,   0, 255}, { 68,   0, 255}, { 70,   0, 255}, { 72,   0, 255},
   { 73,   0, 255}, { 75,   0, 255}, { 76,   0, 255}, { 78,   0, 255}, { 79,   0, 255},
   { 81,   0, 255}, { 82,   0, 255}, { 84,   0, 255}, { 85,   0, 255}, { 87,   0, 255},
   { 88,   0, 255}, { 90,   0, 255}, { 91,   0, 255}, { 93,   0, 255}, { 94,   0, 255},
   { 96,   0, 255}, { 97,   0, 255}, { 99,   0, 255}, {100,   0, 255}, {102,   0, 255},
   {103,   0, 255}, {105,   0, 255}, {106,   0, 255}, {108,   0, 255}, {109,   0, 255},
   {111,   0, 255}, {112,   0, 255}, {114,   0, 255}, {115,   0, 255}, {117,   0, 255},
   {118,   0, 255}, {120,   0, 255}, {121,   0, 255}, {123,   0, 255}, {124,   0, 255},
   {126,   0, 255}, {127,   0, 255}, {129,   0, 255}, {130,   0, 255}, {132,   0, 255},
   {133,   0, 255}, {135,   0, 255}, {136,   0, 255}, {138,   0, 255}, {139,   0, 255},
   {141,   0, 255}, {142,   0, 255}, {144,   0, 255}, {145,   0, 255}, {147,   0, 255},
   {148,   0, 255}, {150,   0, 255}, {151,   0, 255}, {153,   0, 255}, {154,   0, 255},
   {156,   0, 255}, {157,   0, 255}, {159,   0, 255}, {160,   0, 255}, {162,   0, 255},
   {163,   0, 255}, {165,   0, 255}, {166,   0, 255}, {168,   0, 255}, {169,   0, 255},
   {171,   0, 255}, {173,   0, 255}, {174,   0, 255}, {176,   0, 255}, {177,   0, 255},
   {179,   0, 255}, {180,   0, 255}, {182,   0, 255}, {183,   0, 255}, {185,   0, 255},
   {186,   0, 255}, {188,   0, 255}, {189,   0, 255}, {191,   0, 255}, {192,   0, 255},
   {194,   0, 255}, {195,   0, 255}, {197,   0, 255}, {198,   0, 255}, {200,   0, 255},
   {201,   0, 255}, {203,   0, 255}, {204,   0, 255}, {206,   0, 255}, {207,   0, 255},
   {209,   0, 255}, {210,   0, 255}, {212,   0, 255}, {213,   0, 255}, {215,   0, 255},
   {216,   0, 255}, {218,   0, 255}, {219,   0, 255}, {221,   0, 255}, {222,   0, 255},
   {224,   0, 255}, {225,   0, 255}, {227,   0, 255}, {228,   0, 255}, {230,   0, 255},
   {231,   0, 255}, {233,   0, 255}, {234,   0, 255}, {236,   0, 255}, {237,   0, 255},
   {239,   0, 255}, {240,   0, 255}, {242,   0, 255}, {243,   0, 255}, {245,   0, 255},
   {246,   0, 255}, {247,   0, 254}, {248,   0, 253}, {248,   0, 252}, {249,   0, 251},
   {249,   0, 250}, {250,   0, 249}, {250,   0, 248}, {251,   0, 247}, {251,   0, 246},
   {252,   0, 245}, {252,   0, 244}, {253,   0, 243}, {253,   0, 242}, {254,   0, 241},
   {254,   0, 240}, {255,   0, 239}, {255,   0, 238}, {255,   0, 236}, {255,   0, 235},
   {255,   0, 233}, {255,   0, 232}, {255,   0, 230}, {255,   0, 229}, {255,   0, 227},
   {255,   0, 226}, {255,   0, 224}, {255,   0, 223}, {255,   0, 221}, {255,   0, 220},
   {255,   0, 218}, {255,   0, 217}, {255,   0, 215}, {255,   0, 214}, {255,   0, 212},
   {255,   0, 211}, {255,   0, 209}, {255,   0, 208}, {255,   0, 206}, {255,   0, 205},
   {255,   0, 203}, {255,   0, 202}, {255,   0, 200}, {255,   0, 199}, {255,   0, 197},
   {255,   0, 196}, {255,   0, 194}, {255,   0, 193}, {255,   0, 191}, {255,   0, 190},
   {255,   0, 188}, {255,   0, 187}, {255,   0, 185}, {255,   0, 184}, {255,   0, 182},
   {255,   0, 181}, {255,   0, 179}, {255,   0, 178}, {255,   0, 176}, {255,   0, 175},
   {255,   0, 173}, {255,   0, 172}, {255,   0, 170}, {255,   0, 169}, {255,   0, 167},
   {255,   0, 166}, {255,   0, 164}, {255,   0, 163}, {255,   0, 161}, {255,   0, 160},
   {255,   0, 158}, {255,   0, 157}, {255,   0, 155}, {255,   0, 154}, {255,   0, 152},
   {255,   0, 151}, {255,   0, 149}, {255,   0, 148}, {255,   0, 146}, {255,   0, 145},
   {255,   0, 143}, {255,   0, 141}, {255,   0, 140}, {255,   0, 138}, {255,   0, 137},
   {255,   0, 135}, {255,   0, 134}, {255,   0, 132}, {255,   0, 131}, {255,   0, 129},
   {255,   0, 128}, {255,   0, 126}, {255,   0, 125}, {255,   0, 123}, {255,   0, 122},
   {255,   0, 120}, {255,   0, 119}, {255,   0, 117}, {255,   0, 116}, {255,   0, 114},
   {255,   0, 113}, {255,   0, 111}, {255,   0, 110}, {255,   0, 108}, {255,   0, 107},
   {255,   0, 105}, {255,   0, 104}, {255,   0, 102}, {255,   0, 101}, {255,   0,  99},
   {255,   0,  98}, {255,   0,  96}, {255,   0,  95}, {255,   0,  93}, {255,   0,  92},
   {255,   0,  90}, {255,   0,  89}, {255,   0,  87}, {255,   0,  86}, {255,   0,  84},
   {255,   0,  83}, {255,   0,  81}, {255,   0,  80}, {255,   0,  78}, {255,   0,  77},
   {255,   0,  75}, {255,   0,  74}, {255,   0,  72}, {255,   0,  71}, {255,   0,  69},
   {255,   0,  68}, {255,   0,  66}, {255,   0,  65}, {255,   0,  63}, {255,   0,  62},
   {255,   0,  60}, {255,   0,  59}, {255,   0,  57}, {255,   0,  56}, {255,   0,  54},
   {255,   0,  53}, {255,   0,  51}, {255,   0,  50}, {255,   0,  48}, {255,   0,  47},
   {255,   0,  45}, {255,   0,  44}, {255,   0,  42}, {255,   0,  40}, {255,   0,  39},
   {255,   0,  37}, {255,   0,  36}, {255,   0,  34}, {255,   0,  33}, {255,   0,  31},
   {255,   0,  30}, {255,   0,  28}, {255,   0,  27}, {255,   0,  25}, {255,   0,  24}
};

const rgb_t jet_colormap[1000] = {
   { 29,   0, 102}, { 23,   0, 107}, { 17,   0, 112}, { 12,   0, 117}, {  6,   0, 122},
   {  0,   0, 127}, {  0,   0, 128}, {  0,   0, 129}, {  0,   0, 129}, {  0,   0, 130},
   {  0,   0, 131}, {  0,   0, 132}, {  0,   0, 133}, {  0,   0, 133}, {  0,   0, 134},
   {  0,   0, 135}, {  0,   0, 136}, {  0,   0, 137}, {  0,   0, 138}, {  0,   0, 140},
   {  0,   0, 141}, {  0,   0, 142}, {  0,   0, 143}, {  0,   0, 145}, {  0,   0, 146},
   {  0,   0, 147}, {  0,   0, 148}, {  0,   0, 150}, {  0,   0, 151}, {  0,   0, 152},
   {  0,   0, 153}, {  0,   0, 154}, {  0,   0, 156}, {  0,   0, 157}, {  0,   0, 158},
   {  0,   0, 159}, {  0,   0, 160}, {  0,   0, 161}, {  0,   0, 163}, {  0,   0, 164},
   {  0,   0, 165}, {  0,   0, 166}, {  0,   0, 168}, {  0,   0, 169}, {  0,   0, 170},
   {  0,   0, 171}, {  0,   0, 173}, {  0,   0, 174}, {  0,   0, 175}, {  0,   0, 176},
   {  0,   0, 178}, {  0,   0, 179}, {  0,   0, 180}, {  0,   0, 181}, {  0,   0, 183},
   {  0,   0, 184}, {  0,   0, 185}, {  0,   0, 186}, {  0,   0, 188}, {  0,   0, 189},
   {  0,   0, 190}, {  0,   0, 191}, {  0,   0, 193}, {  0,   0, 194}, {  0,   0, 195},
   {  0,   0, 196}, {  0,   0, 197}, {  0,   0, 198}, {  0,   0, 200}, {  0,   0, 201},
   {  0,   0, 202}, {  0,   0, 203}, {  0,   0, 204}, {  0,   0, 206}, {  0,   0, 207},
   {  0,   0, 208}, {  0,   0, 209}, {  0,   0, 211}, {  0,   0, 212}, {  0,   0, 213},
   {  0,   0, 214}, {  0,   0, 216}, {  0,   0, 217}, {  0,   0, 218}, {  0,   0, 219},
   {  0,   0, 221}, {  0,   0, 222}, {  0,   0, 223}, {  0,   0, 225}, {  0,   0, 226},
   {  0,   0, 227}, {  0,   0, 228}, {  0,   0, 230}, {  0,   0, 231}, {  0,   0, 232},
   {  0,   0, 233}, {  0,   0, 234}, {  0,   0, 234}, {  0,   0, 235}, {  0,   0, 236},
   {  0,   0, 237}, {  0,   0, 238}, {  0,   0, 239}, {  0,   0, 239}, {  0,   0, 240},
   {  0,   0, 241}, {  0,   0, 242}, {  0,   0, 243}, {  0,   0, 244}, {  0,   0, 246},
   {  0,   0, 247}, {  0,   0, 248}, {  0,   0, 249}, {  0,   0, 250}, {  0,   0, 251},
   {  0,   0, 253}, {  0,   0, 254}, {  0,   0, 254}, {  0,   0, 254}, {  0,   0, 254},
   {  0,   0, 254}, {  0,   0, 254}, {  0,   0, 255}, {  0,   0, 255}, {  0,   0, 255},
   {  0,   0, 255}, {  0,   0, 255}, {  0,   0, 255}, {  0,   1, 255}, {  0,   1, 255},
   {  0,   2, 255}, {  0,   3, 255}, {  0,   3, 255}, {  0,   4, 255}, {  0,   5, 255},
   {  0,   6, 255}, {  0,   6, 255}, {  0,   7, 255}, {  0,   8, 255}, {  0,   9, 255},
   {  0,  10, 255}, {  0,  11, 255}, {  0,  12, 255}, {  0,  13, 255}, {  0,  14, 255},
   {  0,  15, 255}, {  0,  16, 255}, {  0,  17, 255}, {  0,  18, 255}, {  0,  19, 255},
   {  0,  21, 255}, {  0,  22, 255}, {  0,  23, 255}, {  0,  24, 255}, {  0,  25, 255},
   {  0,  26, 255}, {  0,  27, 255}, {  0,  28, 255}, {  0,  29, 255}, {  0,  30, 255},
   {  0,  31, 255}, {  0,  32, 255}, {  0,  34, 255}, {  0,  35, 255}, {  0,  36, 255},
   {  0,  37, 255}, {  0,  38, 255}, {  0,  39, 255}, {  0,  40, 255}, {  0,  41, 255},
   {  0,  42, 255}, {  0,  43, 255}, {  0,  44, 255}, {  0,  45, 255}, {  0,  46, 255},
   {  0,  48, 255}, {  0,  49, 255}, {  0,  50, 255}, {  0,  51, 255}, {  0,  52, 255},
   {  0,  53, 255}, {  0,  54, 255}, {  0,  55, 255}, {  0,  56, 255}, {  0,  57, 255},
   {  0,  58, 255}, {  0,  58, 255}, {  0,  59, 255}, {  0,  60, 255}, {  0,  60, 255},
   {  0,  61, 255}, {  0,  62, 255}, {  0,  63, 255}, {  0,  63, 255}, {  0,  64, 255},
   {  0,  65, 255}, {  0,  66, 255}, {  0,  67, 255}, {  0,  68, 255}, {  0,  69, 255},
   {  0,  71, 255}, {  0,  72, 255}, {  0,  73, 255}, {  0,  74, 255}, {  0,  75, 255},
   {  0,  76, 255}, {  0,  77, 255}, {  0,  78, 255}, {  0,  79, 255}, {  0,  80, 255},
   {  0,  81, 255}, {  0,  82, 255}, {  0,  84, 255}, {  0,  85, 255}, {  0,  86, 255},
   {  0,  87, 255}, {  0,  88, 255}, {  0,  89, 255}, {  0,  90, 255}, {  0,  91, 255},
   {  0,  92, 255}, {  0,  93, 255}, {  0,  94, 255}, {  0,  95, 255}, {  0,  96, 255},
   {  0,  98, 255}, {  0,  99, 255}, {  0, 100, 255}, {  0, 101, 255}, {  0, 102, 255},
   {  0, 103, 255}, {  0, 104, 255}, {  0, 105, 255}, {  0, 106, 255}, {  0, 107, 255},
   {  0, 108, 255}, {  0, 109, 255}, {  0, 111, 255}, {  0, 112, 255}, {  0, 113, 255},
   {  0, 114, 255}, {  0, 115, 255}, {  0, 116, 255}, {  0, 117, 255}, {  0, 118, 255},
   {  0, 119, 255}, {  0, 120, 255}, {  0, 121, 255}, {  0, 122, 255}, {  0, 123, 255},
   {  0, 125, 255}, {  0, 126, 255}, {  0, 127, 255}, {  0, 128, 255}, {  0, 129, 255},
   {  0, 130, 255}, {  0, 131, 255}, {  0, 132, 255}, {  0, 133, 255}, {  0, 134, 255},
   {  0, 135, 255}, {  0, 136, 255}, {  0, 138, 255}, {  0, 139, 255}, {  0, 140, 255},
   {  0, 141, 255}, {  0, 142, 255}, {  0, 143, 255}, {  0, 144, 255}, {  0, 145, 255},
   {  0, 146, 255}, {  0, 147, 255}, {  0, 148, 255}, {  0, 149, 255}, {  0, 150, 255},
   {  0, 150, 255}, {  0, 151, 255}, {  0, 152, 255}, {  0, 153, 255}, {  0, 153, 255},
   {  0, 154, 255}, {  0, 155, 255}, {  0, 155, 255}, {  0, 156, 255}, {  0, 157, 255},
   {  0, 158, 255}, {  0, 159, 255}, {  0, 161, 255}, {  0, 162, 255}, {  0, 163, 255},
   {  0, 164, 255}, {  0, 165, 255}, {  0, 166, 255}, {  0, 167, 255}, {  0, 168, 255},
   {  0, 169, 255}, {  0, 170, 255}, {  0, 171, 255}, {  0, 172, 255}, {  0, 173, 255},
   {  0, 175, 255}, {  0, 176, 255}, {  0, 177, 255}, {  0, 178, 255}, {  0, 179, 255},
   {  0, 180, 255}, {  0, 181, 255}, {  0, 182, 255}, {  0, 183, 255}, {  0, 184, 255},
   {  0, 185, 255}, {  0, 186, 255}, {  0, 188, 255}, {  0, 189, 255}, {  0, 190, 255},
   {  0, 191, 255}, {  0, 192, 255}, {  0, 193, 255}, {  0, 194, 255}, {  0, 195, 255},
   {  0, 196, 255}, {  0, 197, 255}, {  0, 198, 255}, {  0, 199, 255}, {  0, 200, 255},
   {  0, 202, 255}, {  0, 203, 255}, {  0, 204, 255}, {  0, 205, 255}, {  0, 206, 255},
   {  0, 207, 255}, {  0, 208, 255}, {  0, 209, 255}, {  0, 210, 255}, {  0, 211, 255},
   {  0, 212, 255}, {  0, 213, 255}, {  0, 215, 255}, {  0, 216, 255}, {  0, 217, 255},
   {  0, 218, 254}, {  0, 219, 253}, {  0, 220, 252}, {  0, 221, 252}, {  0, 222, 251},
   {  0, 223, 250}, {  0, 224, 250}, {  0, 225, 249}, {  0, 226, 248}, {  0, 227, 247},
   {  0, 229, 247}, {  1, 230, 246}, {  2, 231, 245}, {  3, 232, 244}, {  3, 233, 243},
   {  4, 234, 242}, {  5, 235, 241}, {  5, 236, 240}, {  6, 237, 239}, {  7, 238, 238},
   {  8, 239, 238}, {  8, 240, 237}, {  9, 241, 236}, { 10, 242, 236}, { 10, 242, 235},
   { 11, 243, 235}, { 11, 244, 234}, { 12, 245, 234}, { 13, 245, 233}, { 13, 246, 232},
   { 14, 247, 232}, { 15, 247, 231}, { 15, 248, 231}, { 16, 249, 230}, { 17, 249, 229},
   { 18, 250, 228}, { 18, 251, 227}, { 19, 251, 226}, { 20, 252, 225}, { 21, 253, 224},
   { 22, 253, 224}, { 23, 254, 223}, { 23, 254, 222}, { 24, 255, 221}, { 25, 255, 220},
   { 26, 255, 219}, { 27, 255, 218}, { 28, 255, 218}, { 29, 255, 217}, { 30, 255, 216},
   { 30, 255, 215}, { 31, 255, 214}, { 32, 255, 214}, { 33, 255, 213}, { 34, 255, 212},
   { 35, 255, 211}, { 36, 255, 210}, { 37, 255, 209}, { 38, 255, 208}, { 39, 255, 207},
   { 39, 255, 207}, { 40, 255, 206}, { 41, 255, 205}, { 42, 255, 204}, { 43, 255, 203},
   { 44, 255, 202}, { 45, 255, 201}, { 46, 255, 200}, { 47, 255, 199}, { 48, 255, 198},
   { 48, 255, 198}, { 49, 255, 197}, { 50, 255, 196}, { 51, 255, 195}, { 52, 255, 194},
   { 53, 255, 193}, { 54, 255, 192}, { 55, 255, 191}, { 55, 255, 191}, { 56, 255, 190},
   { 57, 255, 189}, { 58, 255, 188}, { 59, 255, 187}, { 60, 255, 186}, { 60, 255, 186},
   { 61, 255, 185}, { 62, 255, 184}, { 63, 255, 183}, { 64, 255, 182}, { 65, 255, 181},
   { 65, 255, 181}, { 66, 255, 180}, { 67, 255, 179}, { 68, 255, 178}, { 69, 255, 177},
   { 70, 255, 176}, { 71, 255, 175}, { 72, 255, 174}, { 73, 255, 173}, { 74, 255, 172},
   { 74, 255, 172}, { 75, 255, 171}, { 76, 255, 170}, { 77, 255, 169}, { 78, 255, 168},
   { 79, 255, 167}, { 80, 255, 166}, { 81, 255, 165}, { 82, 255, 164}, { 83, 255, 163},
   { 83, 255, 163}, { 84, 255, 162}, { 84, 255, 162}, { 85, 255, 161}, { 85, 255, 161},
   { 86, 255, 160}, { 87, 255, 159}, { 87, 255, 159}, { 88, 255, 158}, { 88, 255, 158},
   { 89, 255, 157}, { 89, 255, 157}, { 90, 255, 156}, { 91, 255, 155}, { 92, 255, 154},
   { 93, 255, 153}, { 94, 255, 152}, { 95, 255, 151}, { 96, 255, 150}, { 97, 255, 149},
   { 97, 255, 149}, { 98, 255, 148}, { 99, 255, 147}, {100, 255, 146}, {101, 255, 145},
   {102, 255, 144}, {102, 255, 143}, {103, 255, 142}, {104, 255, 141}, {105, 255, 140},
   {106, 255, 140}, {107, 255, 139}, {107, 255, 138}, {108, 255, 137}, {109, 255, 136},
   {110, 255, 135}, {111, 255, 134}, {112, 255, 134}, {113, 255, 133}, {114, 255, 132},
   {114, 255, 131}, {115, 255, 130}, {116, 255, 130}, {117, 255, 129}, {118, 255, 128},
   {119, 255, 127}, {120, 255, 126}, {121, 255, 125}, {122, 255, 124}, {123, 255, 123},
   {123, 255, 123}, {124, 255, 122}, {125, 255, 121}, {126, 255, 120}, {127, 255, 119},
   {128, 255, 118}, {129, 255, 117}, {130, 255, 116}, {130, 255, 115}, {131, 255, 114},
   {132, 255, 114}, {133, 255, 113}, {134, 255, 112}, {134, 255, 111}, {135, 255, 110},
   {136, 255, 109}, {137, 255, 108}, {138, 255, 107}, {139, 255, 107}, {140, 255, 106},
   {140, 255, 105}, {141, 255, 104}, {142, 255, 103}, {143, 255, 102}, {144, 255, 102},
   {145, 255, 101}, {146, 255, 100}, {147, 255,  99}, {148, 255,  98}, {149, 255,  97},
   {149, 255,  97}, {150, 255,  96}, {151, 255,  95}, {152, 255,  94}, {153, 255,  93},
   {154, 255,  92}, {155, 255,  91}, {156, 255,  90}, {157, 255,  89}, {157, 255,  89},
   {158, 255,  88}, {158, 255,  88}, {159, 255,  87}, {159, 255,  87}, {160, 255,  86},
   {161, 255,  85}, {161, 255,  85}, {162, 255,  84}, {162, 255,  84}, {163, 255,  83},
   {163, 255,  83}, {164, 255,  82}, {165, 255,  81}, {166, 255,  80}, {167, 255,  79},
   {168, 255,  78}, {169, 255,  77}, {170, 255,  76}, {171, 255,  75}, {172, 255,  74},
   {172, 255,  74}, {173, 255,  73}, {174, 255,  72}, {175, 255,  71}, {176, 255,  70},
   {177, 255,  69}, {178, 255,  68}, {179, 255,  67}, {180, 255,  66}, {181, 255,  65},
   {181, 255,  65}, {182, 255,  64}, {183, 255,  63}, {184, 255,  62}, {185, 255,  61},
   {186, 255,  60}, {186, 255,  60}, {187, 255,  59}, {188, 255,  58}, {189, 255,  57},
   {190, 255,  56}, {191, 255,  55}, {191, 255,  55}, {192, 255,  54}, {193, 255,  53},
   {194, 255,  52}, {195, 255,  51}, {196, 255,  50}, {197, 255,  49}, {198, 255,  48},
   {198, 255,  48}, {199, 255,  47}, {200, 255,  46}, {201, 255,  45}, {202, 255,  44},
   {203, 255,  43}, {204, 255,  42}, {205, 255,  41}, {206, 255,  40}, {207, 255,  39},
   {207, 255,  39}, {208, 255,  38}, {209, 255,  37}, {210, 255,  36}, {211, 255,  35},
   {212, 255,  34}, {213, 255,  33}, {214, 255,  32}, {214, 255,  31}, {215, 255,  30},
   {216, 255,  30}, {217, 255,  29}, {218, 255,  28}, {218, 255,  27}, {219, 255,  26},
   {220, 255,  25}, {221, 255,  24}, {222, 255,  23}, {223, 255,  23}, {224, 255,  22},
   {224, 255,  21}, {225, 255,  20}, {226, 255,  19}, {227, 255,  18}, {228, 255,  18},
   {229, 255,  17}, {230, 255,  16}, {231, 255,  15}, {231, 255,  15}, {232, 255,  14},
   {232, 255,  13}, {233, 255,  13}, {234, 255,  12}, {234, 255,  11}, {235, 255,  11},
   {235, 255,  10}, {236, 255,  10}, {236, 255,   9}, {237, 255,   8}, {238, 254,   8},
   {238, 253,   7}, {239, 252,   6}, {240, 251,   5}, {241, 250,   5}, {242, 249,   4},
   {243, 248,   3}, {244, 247,   3}, {245, 246,   2}, {246, 246,   1}, {247, 245,   0},
   {247, 243,   0}, {248, 242,   0}, {249, 242,   0}, {250, 241,   0}, {250, 240,   0},
   {251, 239,   0}, {252, 238,   0}, {252, 237,   0}, {253, 236,   0}, {254, 235,   0},
   {255, 234,   0}, {255, 233,   0}, {255, 232,   0}, {255, 231,   0}, {255, 230,   0},
   {255, 229,   0}, {255, 228,   0}, {255, 227,   0}, {255, 226,   0}, {255, 225,   0},
   {255, 224,   0}, {255, 223,   0}, {255, 222,   0}, {255, 221,   0}, {255, 220,   0},
   {255, 219,   0}, {255, 218,   0}, {255, 217,   0}, {255, 216,   0}, {255, 215,   0},
   {255, 214,   0}, {255, 213,   0}, {255, 212,   0}, {255, 211,   0}, {255, 210,   0},
   {255, 209,   0}, {255, 208,   0}, {255, 207,   0}, {255, 206,   0}, {255, 205,   0},
   {255, 204,   0}, {255, 203,   0}, {255, 202,   0}, {255, 201,   0}, {255, 200,   0},
   {255, 199,   0}, {255, 198,   0}, {255, 197,   0}, {255, 196,   0}, {255, 195,   0},
   {255, 194,   0}, {255, 193,   0}, {255, 192,   0}, {255, 191,   0}, {255, 190,   0},
   {255, 189,   0}, {255, 188,   0}, {255, 187,   0}, {255, 186,   0}, {255, 185,   0},
   {255, 184,   0}, {255, 183,   0}, {255, 182,   0}, {255, 180,   0}, {255, 179,   0},
   {255, 178,   0}, {255, 177,   0}, {255, 176,   0}, {255, 176,   0}, {255, 175,   0},
   {255, 175,   0}, {255, 174,   0}, {255, 173,   0}, {255, 173,   0}, {255, 172,   0},
   {255, 171,   0}, {255, 171,   0}, {255, 170,   0}, {255, 169,   0}, {255, 168,   0},
   {255, 167,   0}, {255, 166,   0}, {255, 165,   0}, {255, 164,   0}, {255, 163,   0},
   {255, 162,   0}, {255, 161,   0}, {255, 160,   0}, {255, 159,   0}, {255, 158,   0},
   {255, 157,   0}, {255, 156,   0}, {255, 155,   0}, {255, 154,   0}, {255, 153,   0},
   {255, 152,   0}, {255, 151,   0}, {255, 150,   0}, {255, 150,   0}, {255, 149,   0},
   {255, 147,   0}, {255, 146,   0}, {255, 146,   0}, {255, 145,   0}, {255, 144,   0},
   {255, 143,   0}, {255, 142,   0}, {255, 141,   0}, {255, 140,   0}, {255, 139,   0},
   {255, 138,   0}, {255, 137,   0}, {255, 136,   0}, {255, 135,   0}, {255, 134,   0},
   {255, 133,   0}, {255, 132,   0}, {255, 131,   0}, {255, 130,   0}, {255, 129,   0},
   {255, 128,   0}, {255, 127,   0}, {255, 126,   0}, {255, 125,   0}, {255, 124,   0},
   {255, 123,   0}, {255, 122,   0}, {255, 121,   0}, {255, 120,   0}, {255, 119,   0},
   {255, 118,   0}, {255, 117,   0}, {255, 116,   0}, {255, 115,   0}, {255, 114,   0},
   {255, 113,   0}, {255, 112,   0}, {255, 111,   0}, {255, 109,   0}, {255, 108,   0},
   {255, 107,   0}, {255, 106,   0}, {255, 105,   0}, {255, 104,   0}, {255, 103,   0},
   {255, 102,   0}, {255, 101,   0}, {255, 100,   0}, {255,  99,   0}, {255,  98,   0},
   {255,  97,   0}, {255,  96,   0}, {255,  95,   0}, {255,  94,   0}, {255,  93,   0},
   {255,  92,   0}, {255,  91,   0}, {255,  91,   0}, {255,  90,   0}, {255,  90,   0},
   {255,  89,   0}, {255,  88,   0}, {255,  88,   0}, {255,  87,   0}, {255,  86,   0},
   {255,  86,   0}, {255,  85,   0}, {255,  84,   0}, {255,  83,   0}, {255,  82,   0},
   {255,  81,   0}, {255,  80,   0}, {255,  79,   0}, {255,  78,   0}, {255,  77,   0},
   {255,  76,   0}, {255,  75,   0}, {255,  74,   0}, {255,  73,   0}, {255,  72,   0},
   {255,  71,   0}, {255,  70,   0}, {255,  69,   0}, {255,  68,   0}, {255,  67,   0},
   {255,  66,   0}, {255,  65,   0}, {255,  64,   0}, {255,  63,   0}, {255,  62,   0},
   {255,  61,   0}, {255,  60,   0}, {255,  59,   0}, {255,  58,   0}, {255,  57,   0},
   {255,  56,   0}, {255,  55,   0}, {255,  54,   0}, {255,  54,   0}, {255,  53,   0},
   {255,  51,   0}, {255,  50,   0}, {255,  49,   0}, {255,  48,   0}, {255,  47,   0},
   {255,  46,   0}, {255,  45,   0}, {255,  44,   0}, {255,  43,   0}, {255,  42,   0},
   {255,  41,   0}, {255,  40,   0}, {255,  39,   0}, {255,  38,   0}, {255,  37,   0},
   {255,  36,   0}, {255,  35,   0}, {255,  34,   0}, {255,  33,   0}, {255,  32,   0},
   {255,  31,   0}, {255,  30,   0}, {255,  29,   0}, {255,  28,   0}, {255,  27,   0},
   {255,  26,   0}, {255,  25,   0}, {255,  24,   0}, {254,  23,   0}, {254,  22,   0},
   {254,  21,   0}, {254,  20,   0}, {254,  19,   0}, {254,  18,   0}, {253,  17,   0},
   {251,  16,   0}, {250,  15,   0}, {249,  14,   0}, {248,  13,   0}, {247,  12,   0},
   {246,  11,   0}, {244,  10,   0}, {243,   9,   0}, {242,   8,   0}, {241,   7,   0},
   {240,   6,   0}, {239,   6,   0}, {239,   5,   0}, {238,   4,   0}, {237,   4,   0},
   {236,   3,   0}, {235,   3,   0}, {234,   2,   0}, {234,   1,   0}, {233,   1,   0},
   {232,   0,   0}, {231,   0,   0}, {230,   0,   0}, {228,   0,   0}, {227,   0,   0},
   {226,   0,   0}, {225,   0,   0}, {223,   0,   0}, {222,   0,   0}, {221,   0,   0},
   {219,   0,   0}, {218,   0,   0}, {217,   0,   0}, {216,   0,   0}, {214,   0,   0},
   {213,   0,   0}, {212,   0,   0}, {211,   0,   0}, {209,   0,   0}, {208,   0,   0},
   {207,   0,   0}, {206,   0,   0}, {204,   0,   0}, {203,   0,   0}, {202,   0,   0},
   {201,   0,   0}, {200,   0,   0}, {198,   0,   0}, {197,   0,   0}, {196,   0,   0},
   {195,   0,   0}, {194,   0,   0}, {193,   0,   0}, {191,   0,   0}, {190,   0,   0},
   {189,   0,   0}, {188,   0,   0}, {186,   0,   0}, {185,   0,   0}, {184,   0,   0},
   {183,   0,   0}, {181,   0,   0}, {180,   0,   0}, {179,   0,   0}, {178,   0,   0},
   {176,   0,   0}, {175,   0,   0}, {174,   0,   0}, {173,   0,   0}, {171,   0,   0},
   {170,   0,   0}, {169,   0,   0}, {168,   0,   0}, {166,   0,   0}, {165,   0,   0},
   {164,   0,   0}, {163,   0,   0}, {161,   0,   0}, {160,   0,   0}, {159,   0,   0},
   {158,   0,   0}, {157,   0,   0}, {156,   0,   0}, {154,   0,   0}, {153,   0,   0},
   {152,   0,   0}, {151,   0,   0}, {150,   0,   0}, {148,   0,   0}, {147,   0,   0},
   {146,   0,   0}, {145,   0,   0}, {143,   0,   0}, {142,   0,   0}, {141,   0,   0},
   {140,   0,   0}, {138,   0,   0}, {137,   0,   0}, {136,   0,   0}, {135,   0,   0},
   {134,   0,   0}, {133,   0,   0}, {133,   0,   0}, {132,   0,   0}, {131,   0,   0},
   {130,   0,   0}, {129,   0,   0}, {129,   0,   0}, {128,   0,   0}, {127,   0,   0},
   {122,   0,   9}, {117,   0,  18}, {112,   0,  27}, {107,   0,  36}, {102,   0,  45}
};

const rgb_t prism_colormap[1000] = {
   {255,   0,   0}, {255,   2,   0}, {255,   4,   0}, {255,   6,   0}, {255,   8,   0},
   {255,  10,   0}, {255,  11,   0}, {255,  13,   0}, {255,  15,   0}, {255,  17,   0},
   {255,  19,   0}, {255,  21,   0}, {255,  23,   0}, {255,  25,   0}, {255,  27,   0},
   {255,  29,   0}, {255,  31,   0}, {255,  33,   0}, {255,  34,   0}, {255,  36,   0},
   {255,  38,   0}, {255,  40,   0}, {255,  42,   0}, {255,  44,   0}, {255,  46,   0},
   {255,  48,   0}, {255,  50,   0}, {255,  52,   0}, {255,  54,   0}, {255,  56,   0},
   {255,  57,   0}, {255,  59,   0}, {255,  61,   0}, {255,  63,   0}, {255,  65,   0},
   {255,  67,   0}, {255,  69,   0}, {255,  71,   0}, {255,  73,   0}, {255,  75,   0},
   {255,  77,   0}, {255,  78,   0}, {255,  80,   0}, {255,  82,   0}, {255,  84,   0},
   {255,  86,   0}, {255,  88,   0}, {255,  90,   0}, {255,  92,   0}, {255,  94,   0},
   {255,  96,   0}, {255,  98,   0}, {255, 100,   0}, {255, 101,   0}, {255, 103,   0},
   {255, 105,   0}, {255, 107,   0}, {255, 109,   0}, {255, 111,   0}, {255, 113,   0},
   {255, 115,   0}, {255, 117,   0}, {255, 119,   0}, {255, 121,   0}, {255, 123,   0},
   {255, 124,   0}, {255, 126,   0}, {255, 128,   0}, {255, 130,   0}, {255, 132,   0},
   {255, 134,   0}, {255, 136,   0}, {255, 138,   0}, {255, 140,   0}, {255, 142,   0},
   {255, 144,   0}, {255, 145,   0}, {255, 147,   0}, {255, 149,   0}, {255, 151,   0},
   {255, 153,   0}, {255, 155,   0}, {255, 157,   0}, {255, 159,   0}, {255, 161,   0},
   {255, 163,   0}, {255, 165,   0}, {255, 167,   0}, {255, 168,   0}, {255, 170,   0},
   {255, 172,   0}, {255, 174,   0}, {255, 176,   0}, {255, 178,   0}, {255, 180,   0},
   {255, 182,   0}, {255, 184,   0}, {255, 186,   0}, {255, 188,   0}, {255, 190,   0},
   {255, 191,   0}, {255, 193,   0}, {255, 195,   0}, {255, 197,   0}, {255, 199,   0},
   {255, 201,   0}, {255, 203,   0}, {255, 205,   0}, {255, 207,   0}, {255, 209,   0},
   {255, 211,   0}, {255, 212,   0}, {255, 214,   0}, {255, 216,   0}, {255, 218,   0},
   {255, 220,   0}, {255, 222,   0}, {255, 224,   0}, {255, 226,   0}, {255, 228,   0},
   {255, 230,   0}, {255, 232,   0}, {255, 234,   0}, {255, 235,   0}, {255, 237,   0},
   {255, 239,   0}, {255, 241,   0}, {255, 243,   0}, {255, 245,   0}, {255, 247,   0},
   {255, 249,   0}, {255, 251,   0}, {255, 253,   0}, {255, 255,   0}, {252, 255,   0},
   {248, 255,   0}, {244, 255,   0}, {240, 255,   0}, {237, 255,   0}, {233, 255,   0},
   {229, 255,   0}, {225, 255,   0}, {221, 255,   0}, {217, 255,   0}, {214, 255,   0},
   {210, 255,   0}, {206, 255,   0}, {202, 255,   0}, {198, 255,   0}, {195, 255,   0},
   {191, 255,   0}, {187, 255,   0}, {183, 255,   0}, {179, 255,   0}, {175, 255,   0},
   {172, 255,   0}, {168, 255,   0}, {164, 255,   0}, {160, 255,   0}, {156, 255,   0},
   {152, 255,   0}, {149, 255,   0}, {145, 255,   0}, {141, 255,   0}, {137, 255,   0},
   {133, 255,   0}, {129, 255,   0}, {126, 255,   0}, {122, 255,   0}, {118, 255,   0},
   {114, 255,   0}, {110, 255,   0}, {106, 255,   0}, {103, 255,   0}, { 99, 255,   0},
   { 95, 255,   0}, { 91, 255,   0}, { 87, 255,   0}, { 83, 255,   0}, { 80, 255,   0},
   { 76, 255,   0}, { 72, 255,   0}, { 68, 255,   0}, { 64, 255,   0}, { 60, 255,   0},
   { 57, 255,   0}, { 53, 255,   0}, { 49, 255,   0}, { 45, 255,   0}, { 41, 255,   0},
   { 38, 255,   0}, { 34, 255,   0}, { 30, 255,   0}, { 26, 255,   0}, { 22, 255,   0},
   { 18, 255,   0}, { 15, 255,   0}, { 11, 255,   0}, {  7, 255,   0}, {  3, 255,   0},
   {  0, 254,   1}, {  0, 250,   5}, {  0, 247,   8}, {  0, 243,  12}, {  0, 239,  16},
   {  0, 235,  20}, {  0, 231,  24}, {  0, 227,  28}, {  0, 224,  31}, {  0, 220,  35},
   {  0, 216,  39}, {  0, 212,  43}, {  0, 208,  47}, {  0, 204,  51}, {  0, 201,  54},
   {  0, 197,  58}, {  0, 193,  62}, {  0, 189,  66}, {  0, 185,  70}, {  0, 181,  74},
   {  0, 178,  77}, {  0, 174,  81}, {  0, 170,  85}, {  0, 166,  89}, {  0, 162,  93},
   {  0, 159,  96}, {  0, 155, 100}, {  0, 151, 104}, {  0, 147, 108}, {  0, 143, 112},
   {  0, 139, 116}, {  0, 136, 119}, {  0, 132, 123}, {  0, 128, 127}, {  0, 124, 131},
   {  0, 120, 135}, {  0, 116, 139}, {  0, 113, 142}, {  0, 109, 146}, {  0, 105, 150},
   {  0, 101, 154}, {  0,  97, 158}, {  0,  93, 162}, {  0,  90, 165}, {  0,  86, 169},
   {  0,  82, 173}, {  0,  78, 177}, {  0,  74, 181}, {  0,  70, 185}, {  0,  67, 188},
   {  0,  63, 192}, {  0,  59, 196}, {  0,  55, 200}, {  0,  51, 204}, {  0,  47, 208},
   {  0,  44, 211}, {  0,  40, 215}, {  0,  36, 219}, {  0,  32, 223}, {  0,  28, 227},
   {  0,  25, 230}, {  0,  21, 234}, {  0,  17, 238}, {  0,  13, 242}, {  0,   9, 246},
   {  0,   5, 250}, {  0,   2, 253}, {  2,   0, 255}, {  4,   0, 255}, {  7,   0, 255},
   {  9,   0, 255}, { 12,   0, 255}, { 14,   0, 255}, { 17,   0, 255}, { 19,   0, 255},
   { 22,   0, 255}, { 25,   0, 255}, { 27,   0, 255}, { 30,   0, 255}, { 32,   0, 255},
   { 35,   0, 255}, { 37,   0, 255}, { 40,   0, 255}, { 42,   0, 255}, { 45,   0, 255},
   { 47,   0, 255}, { 50,   0, 255}, { 53,   0, 255}, { 55,   0, 255}, { 58,   0, 255},
   { 60,   0, 255}, { 63,   0, 255}, { 65,   0, 255}, { 68,   0, 255}, { 70,   0, 255},
   { 73,   0, 255}, { 76,   0, 255}, { 78,   0, 255}, { 81,   0, 255}, { 83,   0, 255},
   { 86,   0, 255}, { 88,   0, 255}, { 91,   0, 255}, { 93,   0, 255}, { 96,   0, 255},
   { 99,   0, 255}, {101,   0, 255}, {104,   0, 255}, {106,   0, 255}, {109,   0, 255},
   {111,   0, 255}, {114,   0, 255}, {116,   0, 255}, {119,   0, 255}, {122,   0, 255},
   {124,   0, 255}, {127,   0, 255}, {129,   0, 255}, {132,   0, 255}, {134,   0, 255},
   {137,   0, 255}, {139,   0, 255}, {142,   0, 255}, {144,   0, 255}, {147,   0, 255},
   {150,   0, 255}, {152,   0, 255}, {155,   0, 255}, {157,   0, 255}, {160,   0, 255},
   {162,   0, 255}, {165,   0, 255}, {167,   0, 255}, {170,   0, 255}, {171,   0, 251},
   {173,   0, 247}, {174,   0, 244}, {175,   0, 240}, {176,   0, 236}, {178,   0, 232},
   {179,   0, 228}, {180,   0, 224}, {181,   0, 221}, {183,   0, 217}, {184,   0, 213},
   {185,   0, 209}, {187,   0, 205}, {188,   0, 201}, {189,   0, 198}, {190,   0, 194},
   {192,   0, 190}, {193,   0, 186}, {194,   0, 182}, {196,   0, 178}, {197,   0, 175},
   {198,   0, 171}, {199,   0, 167}, {201,   0, 163}, {202,   0, 159}, {203,   0, 155},
   {204,   0, 152}, {206,   0, 148}, {207,   0, 144}, {208,   0, 140}, {210,   0, 136},
   {211,   0, 132}, {212,   0, 129}, {213,   0, 125}, {215,   0, 121}, {216,   0, 117},
   {217,   0, 113}, {218,   0, 110}, {220,   0, 106}, {221,   0, 102}, {222,   0,  98},
   {224,   0,  94}, {225,   0,  90}, {226,   0,  87}, {227,   0,  83}, {229,   0,  79},
   {230,   0,  75}, {231,   0,  71}, {233,   0,  67}, {234,   0,  64}, {235,   0,  60},
   {236,   0,  56}, {238,   0,  52}, {239,   0,  48}, {240,   0,  44}, {241,   0,  41},
   {243,   0,  37}, {244,   0,  33}, {245,   0,  29}, {247,   0,  25}, {248,   0,  21},
   {249,   0,  18}, {250,   0,  14}, {252,   0,  10}, {253,   0,   6}, {254,   0,   2},
   {255,   1,   0}, {255,   3,   0}, {255,   5,   0}, {255,   7,   0}, {255,   8,   0},
   {255,  10,   0}, {255,  12,   0}, {255,  14,   0}, {255,  16,   0}, {255,  18,   0},
   {255,  20,   0}, {255,  22,   0}, {255,  24,   0}, {255,  26,   0}, {255,  28,   0},
   {255,  29,   0}, {255,  31,   0}, {255,  33,   0}, {255,  35,   0}, {255,  37,   0},
   {255,  39,   0}, {255,  41,   0}, {255,  43,   0}, {255,  45,   0}, {255,  47,   0},
   {255,  49,   0}, {255,  51,   0}, {255,  52,   0}, {255,  54,   0}, {255,  56,   0},
   {255,  58,   0}, {255,  60,   0}, {255,  62,   0}, {255,  64,   0}, {255,  66,   0},
   {255,  68,   0}, {255,  70,   0}, {255,  72,   0}, {255,  74,   0}, {255,  75,   0},
   {255,  77,   0}, {255,  79,   0}, {255,  81,   0}, {255,  83,   0}, {255,  85,   0},
   {255,  87,   0}, {255,  89,   0}, {255,  91,   0}, {255,  93,   0}, {255,  95,   0},
   {255,  96,   0}, {255,  98,   0}, {255, 100,   0}, {255, 102,   0}, {255, 104,   0},
   {255, 106,   0}, {255, 108,   0}, {255, 110,   0}, {255, 112,   0}, {255, 114,   0},
   {255, 116,   0}, {255, 118,   0}, {255, 119,   0}, {255, 121,   0}, {255, 123,   0},
   {255, 125,   0}, {255, 127,   0}, {255, 129,   0}, {255, 131,   0}, {255, 133,   0},
   {255, 135,   0}, {255, 137,   0}, {255, 139,   0}, {255, 141,   0}, {255, 142,   0},
   {255, 144,   0}, {255, 146,   0}, {255, 148,   0}, {255, 150,   0}, {255, 152,   0},
   {255, 154,   0}, {255, 156,   0}, {255, 158,   0}, {255, 160,   0}, {255, 162,   0},
   {255, 163,   0}, {255, 165,   0}, {255, 167,   0}, {255, 169,   0}, {255, 171,   0},
   {255, 173,   0}, {255, 175,   0}, {255, 177,   0}, {255, 179,   0}, {255, 181,   0},
   {255, 183,   0}, {255, 185,   0}, {255, 186,   0}, {255, 188,   0}, {255, 190,   0},
   {255, 192,   0}, {255, 194,   0}, {255, 196,   0}, {255, 198,   0}, {255, 200,   0},
   {255, 202,   0}, {255, 204,   0}, {255, 206,   0}, {255, 208,   0}, {255, 209,   0},
   {255, 211,   0}, {255, 213,   0}, {255, 215,   0}, {255, 217,   0}, {255, 219,   0},
   {255, 221,   0}, {255, 223,   0}, {255, 225,   0}, {255, 227,   0}, {255, 229,   0},
   {255, 230,   0}, {255, 232,   0}, {255, 234,   0}, {255, 236,   0}, {255, 238,   0},
   {255, 240,   0}, {255, 242,   0}, {255, 244,   0}, {255, 246,   0}, {255, 248,   0},
   {255, 250,   0}, {255, 252,   0}, {255, 253,   0}, {254, 255,   0}, {250, 255,   0},
   {247, 255,   0}, {243, 255,   0}, {239, 255,   0}, {235, 255,   0}, {231, 255,   0},
   {227, 255,   0}, {224, 255,   0}, {220, 255,   0}, {216, 255,   0}, {212, 255,   0},
   {208, 255,   0}, {204, 255,   0}, {201, 255,   0}, {197, 255,   0}, {193, 255,   0},
   {189, 255,   0}, {185, 255,   0}, {181, 255,   0}, {178, 255,   0}, {174, 255,   0},
   {170, 255,   0}, {166, 255,   0}, {162, 255,   0}, {159, 255,   0}, {155, 255,   0},
   {151, 255,   0}, {147, 255,   0}, {143, 255,   0}, {139, 255,   0}, {136, 255,   0},
   {132, 255,   0}, {128, 255,   0}, {124, 255,   0}, {120, 255,   0}, {116, 255,   0},
   {113, 255,   0}, {109, 255,   0}, {105, 255,   0}, {101, 255,   0}, { 97, 255,   0},
   { 93, 255,   0}, { 90, 255,   0}, { 86, 255,   0}, { 82, 255,   0}, { 78, 255,   0},
   { 74, 255,   0}, { 70, 255,   0}, { 67, 255,   0}, { 63, 255,   0}, { 59, 255,   0},
   { 55, 255,   0}, { 51, 255,   0}, { 47, 255,   0}, { 44, 255,   0}, { 40, 255,   0},
   { 36, 255,   0}, { 32, 255,   0}, { 28, 255,   0}, { 25, 255,   0}, { 21, 255,   0},
   { 17, 255,   0}, { 13, 255,   0}, {  9, 255,   0}, {  5, 255,   0}, {  2, 255,   0},
   {  0, 253,   2}, {  0, 249,   6}, {  0, 245,  10}, {  0, 241,  14}, {  0, 237,  18},
   {  0, 234,  21}, {  0, 230,  25}, {  0, 226,  29}, {  0, 222,  33}, {  0, 218,  37},
   {  0, 214,  41}, {  0, 211,  44}, {  0, 207,  48}, {  0, 203,  52}, {  0, 199,  56},
   {  0, 195,  60}, {  0, 191,  64}, {  0, 188,  67}, {  0, 184,  71}, {  0, 180,  75},
   {  0, 176,  79}, {  0, 172,  83}, {  0, 168,  87}, {  0, 165,  90}, {  0, 161,  94},
   {  0, 157,  98}, {  0, 153, 102}, {  0, 149, 106}, {  0, 145, 110}, {  0, 142, 113},
   {  0, 138, 117}, {  0, 134, 121}, {  0, 130, 125}, {  0, 126, 129}, {  0, 123, 132},
   {  0, 119, 136}, {  0, 115, 140}, {  0, 111, 144}, {  0, 107, 148}, {  0, 103, 152},
   {  0, 100, 155}, {  0,  96, 159}, {  0,  92, 163}, {  0,  88, 167}, {  0,  84, 171},
   {  0,  80, 175}, {  0,  77, 178}, {  0,  73, 182}, {  0,  69, 186}, {  0,  65, 190},
   {  0,  61, 194}, {  0,  57, 198}, {  0,  54, 201}, {  0,  50, 205}, {  0,  46, 209},
   {  0,  42, 213}, {  0,  38, 217}, {  0,  34, 221}, {  0,  31, 224}, {  0,  27, 228},
   {  0,  23, 232}, {  0,  19, 236}, {  0,  15, 240}, {  0,  11, 244}, {  0,   8, 247},
   {  0,   4, 251}, {  0,   0, 255}, {  3,   0, 255}, {  5,   0, 255}, {  8,   0, 255},
   { 10,   0, 255}, { 13,   0, 255}, { 15,   0, 255}, { 18,   0, 255}, { 20,   0, 255},
   { 23,   0, 255}, { 26,   0, 255}, { 28,   0, 255}, { 31,   0, 255}, { 33,   0, 255},
   { 36,   0, 255}, { 38,   0, 255}, { 41,   0, 255}, { 43,   0, 255}, { 46,   0, 255},
   { 48,   0, 255}, { 51,   0, 255}, { 54,   0, 255}, { 56,   0, 255}, { 59,   0, 255},
   { 61,   0, 255}, { 64,   0, 255}, { 66,   0, 255}, { 69,   0, 255}, { 71,   0, 255},
   { 74,   0, 255}, { 77,   0, 255}, { 79,   0, 255}, { 82,   0, 255}, { 84,   0, 255},
   { 87,   0, 255}, { 89,   0, 255}, { 92,   0, 255}, { 94,   0, 255}, { 97,   0, 255},
   {100,   0, 255}, {102,   0, 255}, {105,   0, 255}, {107,   0, 255}, {110,   0, 255},
   {112,   0, 255}, {115,   0, 255}, {117,   0, 255}, {120,   0, 255}, {123,   0, 255},
   {125,   0, 255}, {128,   0, 255}, {130,   0, 255}, {133,   0, 255}, {135,   0, 255},
   {138,   0, 255}, {140,   0, 255}, {143,   0, 255}, {145,   0, 255}, {148,   0, 255},
   {151,   0, 255}, {153,   0, 255}, {156,   0, 255}, {158,   0, 255}, {161,   0, 255},
   {163,   0, 255}, {166,   0, 255}, {168,   0, 255}, {171,   0, 253}, {172,   0, 250},
   {173,   0, 246}, {174,   0, 242}, {176,   0, 238}, {177,   0, 234}, {178,   0, 230},
   {179,   0, 227}, {181,   0, 223}, {182,   0, 219}, {183,   0, 215}, {185,   0, 211},
   {186,   0, 208}, {187,   0, 204}, {188,   0, 200}, {190,   0, 196}, {191,   0, 192},
   {192,   0, 188}, {193,   0, 185}, {195,   0, 181}, {196,   0, 177}, {197,   0, 173},
   {199,   0, 169}, {200,   0, 165}, {201,   0, 162}, {202,   0, 158}, {204,   0, 154},
   {205,   0, 150}, {206,   0, 146}, {208,   0, 142}, {209,   0, 139}, {210,   0, 135},
   {211,   0, 131}, {213,   0, 127}, {214,   0, 123}, {215,   0, 119}, {216,   0, 116},
   {218,   0, 112}, {219,   0, 108}, {220,   0, 104}, {222,   0, 100}, {223,   0,  96},
   {224,   0,  93}, {225,   0,  89}, {227,   0,  85}, {228,   0,  81}, {229,   0,  77},
   {230,   0,  74}, {232,   0,  70}, {233,   0,  66}, {234,   0,  62}, {236,   0,  58},
   {237,   0,  54}, {238,   0,  51}, {239,   0,  47}, {241,   0,  43}, {242,   0,  39},
   {243,   0,  35}, {245,   0,  31}, {246,   0,  28}, {247,   0,  24}, {248,   0,  20},
   {250,   0,  16}, {251,   0,  12}, {252,   0,   8}, {253,   0,   5}, {255,   0,   1},
   {255,   2,   0}, {255,   3,   0}, {255,   5,   0}, {255,   7,   0}, {255,   9,   0},
   {255,  11,   0}, {255,  13,   0}, {255,  15,   0}, {255,  17,   0}, {255,  19,   0},
   {255,  21,   0}, {255,  23,   0}, {255,  25,   0}, {255,  26,   0}, {255,  28,   0},
   {255,  30,   0}, {255,  32,   0}, {255,  34,   0}, {255,  36,   0}, {255,  38,   0},
   {255,  40,   0}, {255,  42,   0}, {255,  44,   0}, {255,  46,   0}, {255,  47,   0},
   {255,  49,   0}, {255,  51,   0}, {255,  53,   0}, {255,  55,   0}, {255,  57,   0},
   {255,  59,   0}, {255,  61,   0}, {255,  63,   0}, {255,  65,   0}, {255,  67,   0},
   {255,  69,   0}, {255,  70,   0}, {255,  72,   0}, {255,  74,   0}, {255,  76,   0},
   {255,  78,   0}, {255,  80,   0}, {255,  82,   0}, {255,  84,   0}, {255,  86,   0},
   {255,  88,   0}, {255,  90,   0}, {255,  92,   0}, {255,  93,   0}, {255,  95,   0},
   {255,  97,   0}, {255,  99,   0}, {255, 101,   0}, {255, 103,   0}, {255, 105,   0},
   {255, 107,   0}, {255, 109,   0}, {255, 111,   0}, {255, 113,   0}, {255, 114,   0},
   {255, 116,   0}, {255, 118,   0}, {255, 120,   0}, {255, 122,   0}, {255, 124,   0},
   {255, 126,   0}, {255, 128,   0}, {255, 130,   0}, {255, 132,   0}, {255, 134,   0},
   {255, 136,   0}, {255, 137,   0}, {255, 139,   0}, {255, 141,   0}, {255, 143,   0},
   {255, 145,   0}, {255, 147,   0}, {255, 149,   0}, {255, 151,   0}, {255, 153,   0},
   {255, 155,   0}, {255, 157,   0}, {255, 159,   0}, {255, 160,   0}, {255, 162,   0},
   {255, 164,   0}, {255, 166,   0}, {255, 168,   0}, {255, 170,   0}, {255, 172,   0},
   {255, 174,   0}, {255, 176,   0}, {255, 178,   0}, {255, 180,   0}, {255, 181,   0},
   {255, 183,   0}, {255, 185,   0}, {255, 187,   0}, {255, 189,   0}, {255, 191,   0},
   {255, 193,   0}, {255, 195,   0}, {255, 197,   0}, {255, 199,   0}, {255, 201,   0},
   {255, 203,   0}, {255, 204,   0}, {255, 206,   0}, {255, 208,   0}, {255, 210,   0},
   {255, 212,   0}, {255, 214,   0}, {255, 216,   0}, {255, 218,   0}, {255, 220,   0},
   {255, 222,   0}, {255, 224,   0}, {255, 226,   0}, {255, 227,   0}, {255, 229,   0},
   {255, 231,   0}, {255, 233,   0}, {255, 235,   0}, {255, 237,   0}, {255, 239,   0},
   {255, 241,   0}, {255, 243,   0}, {255, 245,   0}, {255, 247,   0}, {255, 248,   0},
   {255, 250,   0}, {255, 252,   0}, {255, 254,   0}, {253, 255,   0}, {249, 255,   0},
   {245, 255,   0}, {241, 255,   0}, {237, 255,   0}, {234, 255,   0}, {230, 255,   0},
   {226, 255,   0}, {222, 255,   0}, {218, 255,   0}, {214, 255,   0}, {211, 255,   0},
   {207, 255,   0}, {203, 255,   0}, {199, 255,   0}, {195, 255,   0}, {191, 255,   0},
   {188, 255,   0}, {184, 255,   0}, {180, 255,   0}, {176, 255,   0}, {172, 255,   0},
   {168, 255,   0}, {165, 255,   0}, {161, 255,   0}, {157, 255,   0}, {153, 255,   0},
   {149, 255,   0}, {145, 255,   0}, {142, 255,   0}, {138, 255,   0}, {134, 255,   0},
   {130, 255,   0}, {126, 255,   0}, {123, 255,   0}, {119, 255,   0}, {115, 255,   0},
   {111, 255,   0}, {107, 255,   0}, {103, 255,   0}, {100, 255,   0}, { 96, 255,   0},
   { 92, 255,   0}, { 88, 255,   0}, { 84, 255,   0}, { 80, 255,   0}, { 77, 255,   0},
   { 73, 255,   0}, { 69, 255,   0}, { 65, 255,   0}, { 61, 255,   0}, { 57, 255,   0},
   { 54, 255,   0}, { 50, 255,   0}, { 46, 255,   0}, { 42, 255,   0}, { 38, 255,   0},
   { 34, 255,   0}, { 31, 255,   0}, { 27, 255,   0}, { 23, 255,   0}, { 19, 255,   0},
   { 15, 255,   0}, { 11, 255,   0}, {  8, 255,   0}, {  4, 255,   0}, {  0, 255,   0}
};

const rgb_t vga_colormap[1000] = {
   {255, 255, 255}, {254, 254, 254}, {253, 253, 253}, {252, 252, 252}, {251, 251, 251},
   {250, 250, 250}, {249, 249, 249}, {248, 248, 248}, {247, 247, 247}, {246, 246, 246},
   {245, 245, 245}, {244, 244, 244}, {244, 244, 244}, {243, 243, 243}, {242, 242, 242},
   {241, 241, 241}, {240, 240, 240}, {239, 239, 239}, {238, 238, 238}, {237, 237, 237},
   {236, 236, 236}, {235, 235, 235}, {234, 234, 234}, {233, 233, 233}, {232, 232, 232},
   {231, 231, 231}, {230, 230, 230}, {229, 229, 229}, {228, 228, 228}, {227, 227, 227},
   {226, 226, 226}, {225, 225, 225}, {224, 224, 224}, {223, 223, 223}, {222, 222, 222},
   {221, 221, 221}, {221, 221, 221}, {220, 220, 220}, {219, 219, 219}, {218, 218, 218},
   {217, 217, 217}, {216, 216, 216}, {215, 215, 215}, {214, 214, 214}, {213, 213, 213},
   {212, 212, 212}, {211, 211, 211}, {210, 210, 210}, {209, 209, 209}, {208, 208, 208},
   {207, 207, 207}, {206, 206, 206}, {205, 205, 205}, {204, 204, 204}, {203, 203, 203},
   {202, 202, 202}, {201, 201, 201}, {200, 200, 200}, {199, 199, 199}, {199, 199, 199},
   {198, 198, 198}, {197, 197, 197}, {196, 196, 196}, {195, 195, 195}, {194, 194, 194},
   {193, 193, 193}, {192, 192, 192}, {192, 190, 190}, {193, 187, 187}, {194, 184, 184},
   {195, 181, 181}, {195, 179, 179}, {196, 176, 176}, {197, 173, 173}, {198, 170, 170},
   {199, 167, 167}, {200, 164, 164}, {201, 161, 161}, {202, 159, 159}, {203, 156, 156},
   {204, 153, 153}, {205, 150, 150}, {206, 147, 147}, {207, 144, 144}, {208, 141, 141},
   {209, 138, 138}, {210, 136, 136}, {211, 133, 133}, {212, 130, 130}, {213, 127, 127},
   {214, 124, 124}, {215, 121, 121}, {216, 118, 118}, {217, 115, 115}, {217, 113, 113},
   {218, 110, 110}, {219, 107, 107}, {220, 104, 104}, {221, 101, 101}, {222,  98,  98},
   {223,  95,  95}, {224,  92,  92}, {225,  90,  90}, {226,  87,  87}, {227,  84,  84},
   {228,  81,  81}, {229,  78,  78}, {230,  75,  75}, {231,  72,  72}, {232,  69,  69},
   {233,  67,  67}, {234,  64,  64}, {235,  61,  61}, {236,  58,  58}, {237,  55,  55},
   {238,  52,  52}, {239,  49,  49}, {239,  47,  47}, {240,  44,  44}, {241,  41,  41},
   {242,  38,  38}, {243,  35,  35}, {244,  32,  32}, {245,  29,  29}, {246,  26,  26},
   {247,  24,  24}, {248,  21,  21}, {249,  18,  18}, {250,  15,  15}, {251,  12,  12},
   {252,   9,   9}, {253,   6,   6}, {254,   3,   3}, {255,   1,   1}, {255,   3,   0},
   {255,   7,   0}, {255,  11,   0}, {255,  15,   0}, {255,  18,   0}, {255,  22,   0},
   {255,  26,   0}, {255,  30,   0}, {255,  34,   0}, {255,  38,   0}, {255,  41,   0},
   {255,  45,   0}, {255,  49,   0}, {255,  53,   0}, {255,  57,   0}, {255,  60,   0},
   {255,  64,   0}, {255,  68,   0}, {255,  72,   0}, {255,  76,   0}, {255,  80,   0},
   {255,  83,   0}, {255,  87,   0}, {255,  91,   0}, {255,  95,   0}, {255,  99,   0},
   {255, 103,   0}, {255, 106,   0}, {255, 110,   0}, {255, 114,   0}, {255, 118,   0},
   {255, 122,   0}, {255, 126,   0}, {255, 129,   0}, {255, 133,   0}, {255, 137,   0},
   {255, 141,   0}, {255, 145,   0}, {255, 149,   0}, {255, 152,   0}, {255, 156,   0},
   {255, 160,   0}, {255, 164,   0}, {255, 168,   0}, {255, 172,   0}, {255, 175,   0},
   {255, 179,   0}, {255, 183,   0}, {255, 187,   0}, {255, 191,   0}, {255, 195,   0},
   {255, 198,   0}, {255, 202,   0}, {255, 206,   0}, {255, 210,   0}, {255, 214,   0},
   {255, 217,   0}, {255, 221,   0}, {255, 225,   0}, {255, 229,   0}, {255, 233,   0},
   {255, 237,   0}, {255, 240,   0}, {255, 244,   0}, {255, 248,   0}, {255, 252,   0},
   {254, 255,   0}, {250, 255,   0}, {247, 255,   0}, {243, 255,   0}, {239, 255,   0},
   {235, 255,   0}, {231, 255,   0}, {227, 255,   0}, {224, 255,   0}, {220, 255,   0},
   {216, 255,   0}, {212, 255,   0}, {208, 255,   0}, {204, 255,   0}, {201, 255,   0},
   {197, 255,   0}, {193, 255,   0}, {189, 255,   0}, {185, 255,   0}, {181, 255,   0},
   {178, 255,   0}, {174, 255,   0}, {170, 255,   0}, {166, 255,   0}, {162, 255,   0},
   {159, 255,   0}, {155, 255,   0}, {151, 255,   0}, {147, 255,   0}, {143, 255,   0},
   {139, 255,   0}, {136, 255,   0}, {132, 255,   0}, {128, 255,   0}, {124, 255,   0},
   {120, 255,   0}, {116, 255,   0}, {113, 255,   0}, {109, 255,   0}, {105, 255,   0},
   {101, 255,   0}, { 97, 255,   0}, { 93, 255,   0}, { 90, 255,   0}, { 86, 255,   0},
   { 82, 255,   0}, { 78, 255,   0}, { 74, 255,   0}, { 70, 255,   0}, { 67, 255,   0},
   { 63, 255,   0}, { 59, 255,   0}, { 55, 255,   0}, { 51, 255,   0}, { 47, 255,   0},
   { 44, 255,   0}, { 40, 255,   0}, { 36, 255,   0}, { 32, 255,   0}, { 28, 255,   0},
   { 25, 255,   0}, { 21, 255,   0}, { 17, 255,   0}, { 13, 255,   0}, {  9, 255,   0},
   {  5, 255,   0}, {  2, 255,   0}, {  0, 255,   2}, {  0, 255,   6}, {  0, 255,  10},
   {  0, 255,  14}, {  0, 255,  18}, {  0, 255,  21}, {  0, 255,  25}, {  0, 255,  29},
   {  0, 255,  33}, {  0, 255,  37}, {  0, 255,  41}, {  0, 255,  44}, {  0, 255,  48},
   {  0, 255,  52}, {  0, 255,  56}, {  0, 255,  60}, {  0, 255,  64}, {  0, 255,  67},
   {  0, 255,  71}, {  0, 255,  75}, {  0, 255,  79}, {  0, 255,  83}, {  0, 255,  87},
   {  0, 255,  90}, {  0, 255,  94}, {  0, 255,  98}, {  0, 255, 102}, {  0, 255, 106},
   {  0, 255, 110}, {  0, 255, 113}, {  0, 255, 117}, {  0, 255, 121}, {  0, 255, 125},
   {  0, 255, 129}, {  0, 255, 132}, {  0, 255, 136}, {  0, 255, 140}, {  0, 255, 144},
   {  0, 255, 148}, {  0, 255, 152}, {  0, 255, 155}, {  0, 255, 159}, {  0, 255, 163},
   {  0, 255, 167}, {  0, 255, 171}, {  0, 255, 175}, {  0, 255, 178}, {  0, 255, 182},
   {  0, 255, 186}, {  0, 255, 190}, {  0, 255, 194}, {  0, 255, 198}, {  0, 255, 201},
   {  0, 255, 205}, {  0, 255, 209}, {  0, 255, 213}, {  0, 255, 217}, {  0, 255, 221},
   {  0, 255, 224}, {  0, 255, 228}, {  0, 255, 232}, {  0, 255, 236}, {  0, 255, 240},
   {  0, 255, 244}, {  0, 255, 247}, {  0, 255, 251}, {  0, 255, 255}, {  0, 251, 255},
   {  0, 247, 255}, {  0, 244, 255}, {  0, 240, 255}, {  0, 236, 255}, {  0, 232, 255},
   {  0, 228, 255}, {  0, 224, 255}, {  0, 221, 255}, {  0, 217, 255}, {  0, 213, 255},
   {  0, 209, 255}, {  0, 205, 255}, {  0, 201, 255}, {  0, 198, 255}, {  0, 194, 255},
   {  0, 190, 255}, {  0, 186, 255}, {  0, 182, 255}, {  0, 178, 255}, {  0, 175, 255},
   {  0, 171, 255}, {  0, 167, 255}, {  0, 163, 255}, {  0, 159, 255}, {  0, 155, 255},
   {  0, 152, 255}, {  0, 148, 255}, {  0, 144, 255}, {  0, 140, 255}, {  0, 136, 255},
   {  0, 132, 255}, {  0, 129, 255}, {  0, 125, 255}, {  0, 121, 255}, {  0, 117, 255},
   {  0, 113, 255}, {  0, 110, 255}, {  0, 106, 255}, {  0, 102, 255}, {  0,  98, 255},
   {  0,  94, 255}, {  0,  90, 255}, {  0,  87, 255}, {  0,  83, 255}, {  0,  79, 255},
   {  0,  75, 255}, {  0,  71, 255}, {  0,  67, 255}, {  0,  64, 255}, {  0,  60, 255},
   {  0,  56, 255}, {  0,  52, 255}, {  0,  48, 255}, {  0,  44, 255}, {  0,  41, 255},
   {  0,  37, 255}, {  0,  33, 255}, {  0,  29, 255}, {  0,  25, 255}, {  0,  21, 255},
   {  0,  18, 255}, {  0,  14, 255}, {  0,  10, 255}, {  0,   6, 255}, {  0,   2, 255},
   {  2,   0, 255}, {  5,   0, 255}, {  9,   0, 255}, { 13,   0, 255}, { 17,   0, 255},
   { 21,   0, 255}, { 25,   0, 255}, { 28,   0, 255}, { 32,   0, 255}, { 36,   0, 255},
   { 40,   0, 255}, { 44,   0, 255}, { 47,   0, 255}, { 51,   0, 255}, { 55,   0, 255},
   { 59,   0, 255}, { 63,   0, 255}, { 67,   0, 255}, { 70,   0, 255}, { 74,   0, 255},
   { 78,   0, 255}, { 82,   0, 255}, { 86,   0, 255}, { 90,   0, 255}, { 93,   0, 255},
   { 97,   0, 255}, {101,   0, 255}, {105,   0, 255}, {109,   0, 255}, {113,   0, 255},
   {116,   0, 255}, {120,   0, 255}, {124,   0, 255}, {128,   0, 255}, {132,   0, 255},
   {136,   0, 255}, {139,   0, 255}, {143,   0, 255}, {147,   0, 255}, {151,   0, 255},
   {155,   0, 255}, {159,   0, 255}, {162,   0, 255}, {166,   0, 255}, {170,   0, 255},
   {174,   0, 255}, {178,   0, 255}, {181,   0, 255}, {185,   0, 255}, {189,   0, 255},
   {193,   0, 255}, {197,   0, 255}, {201,   0, 255}, {204,   0, 255}, {208,   0, 255},
   {212,   0, 255}, {216,   0, 255}, {220,   0, 255}, {224,   0, 255}, {227,   0, 255},
   {231,   0, 255}, {235,   0, 255}, {239,   0, 255}, {243,   0, 255}, {247,   0, 255},
   {250,   0, 255}, {254,   0, 255}, {252,   0, 252}, {248,   0, 248}, {244,   0, 244},
   {240,   0, 240}, {237,   0, 237}, {233,   0, 233}, {229,   0, 229}, {225,   0, 225},
   {221,   0, 221}, {217,   0, 217}, {214,   0, 214}, {210,   0, 210}, {206,   0, 206},
   {202,   0, 202}, {198,   0, 198}, {195,   0, 195}, {191,   0, 191}, {187,   0, 187},
   {183,   0, 183}, {179,   0, 179}, {175,   0, 175}, {172,   0, 172}, {168,   0, 168},
   {164,   0, 164}, {160,   0, 160}, {156,   0, 156}, {152,   0, 152}, {149,   0, 149},
   {145,   0, 145}, {141,   0, 141}, {137,   0, 137}, {133,   0, 133}, {129,   0, 129},
   {126,   0, 126}, {122,   0, 122}, {118,   0, 118}, {114,   0, 114}, {110,   0, 110},
   {106,   0, 106}, {103,   0, 103}, { 99,   0,  99}, { 95,   0,  95}, { 91,   0,  91},
   { 87,   0,  87}, { 83,   0,  83}, { 80,   0,  80}, { 76,   0,  76}, { 72,   0,  72},
   { 68,   0,  68}, { 64,   0,  64}, { 60,   0,  60}, { 57,   0,  57}, { 53,   0,  53},
   { 49,   0,  49}, { 45,   0,  45}, { 41,   0,  41}, { 38,   0,  38}, { 34,   0,  34},
   { 30,   0,  30}, { 26,   0,  26}, { 22,   0,  22}, { 18,   0,  18}, { 15,   0,  15},
   { 11,   0,  11}, {  7,   0,   7}, {  3,   0,   3}, {  0,   0,   0}, {  2,   2,   2},
   {  4,   4,   4}, {  6,   6,   6}, {  8,   8,   8}, { 10,  10,  10}, { 12,  12,  12},
   { 14,  14,  14}, { 16,  16,  16}, { 18,  18,  18}, { 20,  20,  20}, { 21,  21,  21},
   { 23,  23,  23}, { 25,  25,  25}, { 27,  27,  27}, { 29,  29,  29}, { 31,  31,  31},
   { 33,  33,  33}, { 35,  35,  35}, { 37,  37,  37}, { 39,  39,  39}, { 41,  41,  41},
   { 43,  43,  43}, { 44,  44,  44}, { 46,  46,  46}, { 48,  48,  48}, { 50,  50,  50},
   { 52,  52,  52}, { 54,  54,  54}, { 56,  56,  56}, { 58,  58,  58}, { 60,  60,  60},
   { 62,  62,  62}, { 64,  64,  64}, { 65,  65,  65}, { 67,  67,  67}, { 69,  69,  69},
   { 71,  71,  71}, { 73,  73,  73}, { 75,  75,  75}, { 77,  77,  77}, { 79,  79,  79},
   { 81,  81,  81}, { 83,  83,  83}, { 85,  85,  85}, { 87,  87,  87}, { 88,  88,  88},
   { 90,  90,  90}, { 92,  92,  92}, { 94,  94,  94}, { 96,  96,  96}, { 98,  98,  98},
   {100, 100, 100}, {102, 102, 102}, {104, 104, 104}, {106, 106, 106}, {108, 108, 108},
   {110, 110, 110}, {111, 111, 111}, {113, 113, 113}, {115, 115, 115}, {117, 117, 117},
   {119, 119, 119}, {121, 121, 121}, {123, 123, 123}, {125, 125, 125}, {127, 127, 127},
   {128, 126, 126}, {128, 124, 124}, {128, 123, 123}, {128, 121, 121}, {128, 119, 119},
   {128, 117, 117}, {128, 115, 115}, {128, 113, 113}, {128, 111, 111}, {128, 109, 109},
   {128, 107, 107}, {128, 105, 105}, {128, 103, 103}, {128, 101, 101}, {128, 100, 100},
   {128,  98,  98}, {128,  96,  96}, {128,  94,  94}, {128,  92,  92}, {128,  90,  90},
   {128,  88,  88}, {128,  86,  86}, {128,  84,  84}, {128,  82,  82}, {128,  80,  80},
   {128,  78,  78}, {128,  77,  77}, {128,  75,  75}, {128,  73,  73}, {128,  71,  71},
   {128,  69,  69}, {128,  67,  67}, {128,  65,  65}, {128,  63,  63}, {128,  61,  61},
   {128,  59,  59}, {128,  57,  57}, {128,  56,  56}, {128,  54,  54}, {128,  52,  52},
   {128,  50,  50}, {128,  48,  48}, {128,  46,  46}, {128,  44,  44}, {128,  42,  42},
   {128,  40,  40}, {128,  38,  38}, {128,  36,  36}, {128,  34,  34}, {128,  33,  33},
   {128,  31,  31}, {128,  29,  29}, {128,  27,  27}, {128,  25,  25}, {128,  23,  23},
   {128,  21,  21}, {128,  19,  19}, {128,  17,  17}, {128,  15,  15}, {128,  13,  13},
   {128,  11,  11}, {128,  10,  10}, {128,   8,   8}, {128,   6,   6}, {128,   4,   4},
   {128,   2,   2}, {128,   0,   0}, {128,   2,   0}, {128,   4,   0}, {128,   6,   0},
   {128,   8,   0}, {128,  10,   0}, {128,  11,   0}, {128,  13,   0}, {128,  15,   0},
   {128,  17,   0}, {128,  19,   0}, {128,  21,   0}, {128,  23,   0}, {128,  25,   0},
   {128,  27,   0}, {128,  29,   0}, {128,  31,   0}, {128,  33,   0}, {128,  34,   0},
   {128,  36,   0}, {128,  38,   0}, {128,  40,   0}, {128,  42,   0}, {128,  44,   0},
   {128,  46,   0}, {128,  48,   0}, {128,  50,   0}, {128,  52,   0}, {128,  54,   0},
   {128,  56,   0}, {128,  57,   0}, {128,  59,   0}, {128,  61,   0}, {128,  63,   0},
   {128,  65,   0}, {128,  67,   0}, {128,  69,   0}, {128,  71,   0}, {128,  73,   0},
   {128,  75,   0}, {128,  77,   0}, {128,  78,   0}, {128,  80,   0}, {128,  82,   0},
   {128,  84,   0}, {128,  86,   0}, {128,  88,   0}, {128,  90,   0}, {128,  92,   0},
   {128,  94,   0}, {128,  96,   0}, {128,  98,   0}, {128, 100,   0}, {128, 101,   0},
   {128, 103,   0}, {128, 105,   0}, {128, 107,   0}, {128, 109,   0}, {128, 111,   0},
   {128, 113,   0}, {128, 115,   0}, {128, 117,   0}, {128, 119,   0}, {128, 121,   0},
   {128, 123,   0}, {128, 124,   0}, {128, 126,   0}, {127, 128,   0}, {125, 128,   0},
   {123, 128,   0}, {121, 128,   0}, {119, 128,   0}, {117, 128,   0}, {115, 128,   0},
   {113, 128,   0}, {111, 128,   0}, {110, 128,   0}, {108, 128,   0}, {106, 128,   0},
   {104, 128,   0}, {102, 128,   0}, {100, 128,   0}, { 98, 128,   0}, { 96, 128,   0},
   { 94, 128,   0}, { 92, 128,   0}, { 90, 128,   0}, { 88, 128,   0}, { 87, 128,   0},
   { 85, 128,   0}, { 83, 128,   0}, { 81, 128,   0}, { 79, 128,   0}, { 77, 128,   0},
   { 75, 128,   0}, { 73, 128,   0}, { 71, 128,   0}, { 69, 128,   0}, { 67, 128,   0},
   { 65, 128,   0}, { 64, 128,   0}, { 62, 128,   0}, { 60, 128,   0}, { 58, 128,   0},
   { 56, 128,   0}, { 54, 128,   0}, { 52, 128,   0}, { 50, 128,   0}, { 48, 128,   0},
   { 46, 128,   0}, { 44, 128,   0}, { 43, 128,   0}, { 41, 128,   0}, { 39, 128,   0},
   { 37, 128,   0}, { 35, 128,   0}, { 33, 128,   0}, { 31, 128,   0}, { 29, 128,   0},
   { 27, 128,   0}, { 25, 128,   0}, { 23, 128,   0}, { 21, 128,   0}, { 20, 128,   0},
   { 18, 128,   0}, { 16, 128,   0}, { 14, 128,   0}, { 12, 128,   0}, { 10, 128,   0},
   {  8, 128,   0}, {  6, 128,   0}, {  4, 128,   0}, {  2, 128,   0}, {  0, 128,   0},
   {  0, 128,   2}, {  0, 128,   3}, {  0, 128,   5}, {  0, 128,   7}, {  0, 128,   9},
   {  0, 128,  11}, {  0, 128,  13}, {  0, 128,  15}, {  0, 128,  17}, {  0, 128,  19},
   {  0, 128,  21}, {  0, 128,  23}, {  0, 128,  25}, {  0, 128,  26}, {  0, 128,  28},
   {  0, 128,  30}, {  0, 128,  32}, {  0, 128,  34}, {  0, 128,  36}, {  0, 128,  38},
   {  0, 128,  40}, {  0, 128,  42}, {  0, 128,  44}, {  0, 128,  46}, {  0, 128,  47},
   {  0, 128,  49}, {  0, 128,  51}, {  0, 128,  53}, {  0, 128,  55}, {  0, 128,  57},
   {  0, 128,  59}, {  0, 128,  61}, {  0, 128,  63}, {  0, 128,  65}, {  0, 128,  67},
   {  0, 128,  69}, {  0, 128,  70}, {  0, 128,  72}, {  0, 128,  74}, {  0, 128,  76},
   {  0, 128,  78}, {  0, 128,  80}, {  0, 128,  82}, {  0, 128,  84}, {  0, 128,  86},
   {  0, 128,  88}, {  0, 128,  90}, {  0, 128,  92}, {  0, 128,  93}, {  0, 128,  95},
   {  0, 128,  97}, {  0, 128,  99}, {  0, 128, 101}, {  0, 128, 103}, {  0, 128, 105},
   {  0, 128, 107}, {  0, 128, 109}, {  0, 128, 111}, {  0, 128, 113}, {  0, 128, 114},
   {  0, 128, 116}, {  0, 128, 118}, {  0, 128, 120}, {  0, 128, 122}, {  0, 128, 124},
   {  0, 128, 126}, {  0, 127, 128}, {  0, 125, 128}, {  0, 123, 128}, {  0, 121, 128},
   {  0, 119, 128}, {  0, 118, 128}, {  0, 116, 128}, {  0, 114, 128}, {  0, 112, 128},
   {  0, 110, 128}, {  0, 108, 128}, {  0, 106, 128}, {  0, 104, 128}, {  0, 102, 128},
   {  0, 100, 128}, {  0,  98, 128}, {  0,  96, 128}, {  0,  95, 128}, {  0,  93, 128},
   {  0,  91, 128}, {  0,  89, 128}, {  0,  87, 128}, {  0,  85, 128}, {  0,  83, 128},
   {  0,  81, 128}, {  0,  79, 128}, {  0,  77, 128}, {  0,  75, 128}, {  0,  74, 128},
   {  0,  72, 128}, {  0,  70, 128}, {  0,  68, 128}, {  0,  66, 128}, {  0,  64, 128},
   {  0,  62, 128}, {  0,  60, 128}, {  0,  58, 128}, {  0,  56, 128}, {  0,  54, 128},
   {  0,  52, 128}, {  0,  51, 128}, {  0,  49, 128}, {  0,  47, 128}, {  0,  45, 128},
   {  0,  43, 128}, {  0,  41, 128}, {  0,  39, 128}, {  0,  37, 128}, {  0,  35, 128},
   {  0,  33, 128}, {  0,  31, 128}, {  0,  29, 128}, {  0,  28, 128}, {  0,  26, 128},
   {  0,  24, 128}, {  0,  22, 128}, {  0,  20, 128}, {  0,  18, 128}, {  0,  16, 128},
   {  0,  14, 128}, {  0,  12, 128}, {  0,  10, 128}, {  0,   8, 128}, {  0,   7, 128},
   {  0,   5, 128}, {  0,   3, 128}, {  0,   1, 128}, {  1,   0, 128}, {  3,   0, 128},
   {  5,   0, 128}, {  7,   0, 128}, {  9,   0, 128}, { 11,   0, 128}, { 13,   0, 128},
   { 15,   0, 128}, { 16,   0, 128}, { 18,   0, 128}, { 20,   0, 128}, { 22,   0, 128},
   { 24,   0, 128}, { 26,   0, 128}, { 28,   0, 128}, { 30,   0, 128}, { 32,   0, 128},
   { 34,   0, 128}, { 36,   0, 128}, { 38,   0, 128}, { 39,   0, 128}, { 41,   0, 128},
   { 43,   0, 128}, { 45,   0, 128}, { 47,   0, 128}, { 49,   0, 128}, { 51,   0, 128},
   { 53,   0, 128}, { 55,   0, 128}, { 57,   0, 128}, { 59,   0, 128}, { 60,   0, 128},
   { 62,   0, 128}, { 64,   0, 128}, { 66,   0, 128}, { 68,   0, 128}, { 70,   0, 128},
   { 72,   0, 128}, { 74,   0, 128}, { 76,   0, 128}, { 78,   0, 128}, { 80,   0, 128},
   { 82,   0, 128}, { 83,   0, 128}, { 85,   0, 128}, { 87,   0, 128}, { 89,   0, 128},
   { 91,   0, 128}, { 93,   0, 128}, { 95,   0, 128}, { 97,   0, 128}, { 99,   0, 128},
   {101,   0, 128}, {103,   0, 128}, {105,   0, 128}, {106,   0, 128}, {108,   0, 128},
   {110,   0, 128}, {112,   0, 128}, {114,   0, 128}, {116,   0, 128}, {118,   0, 128},
   {120,   0, 128}, {122,   0, 128}, {124,   0, 128}, {126,   0, 128}, {128,   0, 128}
};

const rgb_t yarg_colormap[1000] = {
   {  0,   0,   0}, {  0,   0,   0}, {  1,   1,   1}, {  1,   1,   1}, {  1,   1,   1},
   {  1,   1,   1}, {  2,   2,   2}, {  2,   2,   2}, {  2,   2,   2}, {  2,   2,   2},
   {  3,   3,   3}, {  3,   3,   3}, {  3,   3,   3}, {  3,   3,   3}, {  4,   4,   4},
   {  4,   4,   4}, {  4,   4,   4}, {  4,   4,   4}, {  5,   5,   5}, {  5,   5,   5},
   {  5,   5,   5}, {  5,   5,   5}, {  6,   6,   6}, {  6,   6,   6}, {  6,   6,   6},
   {  6,   6,   6}, {  7,   7,   7}, {  7,   7,   7}, {  7,   7,   7}, {  7,   7,   7},
   {  8,   8,   8}, {  8,   8,   8}, {  8,   8,   8}, {  8,   8,   8}, {  9,   9,   9},
   {  9,   9,   9}, {  9,   9,   9}, {  9,   9,   9}, { 10,  10,  10}, { 10,  10,  10},
   { 10,  10,  10}, { 10,  10,  10}, { 11,  11,  11}, { 11,  11,  11}, { 11,  11,  11},
   { 11,  11,  11}, { 12,  12,  12}, { 12,  12,  12}, { 12,  12,  12}, { 13,  13,  13},
   { 13,  13,  13}, { 13,  13,  13}, { 13,  13,  13}, { 14,  14,  14}, { 14,  14,  14},
   { 14,  14,  14}, { 14,  14,  14}, { 15,  15,  15}, { 15,  15,  15}, { 15,  15,  15},
   { 15,  15,  15}, { 16,  16,  16}, { 16,  16,  16}, { 16,  16,  16}, { 16,  16,  16},
   { 17,  17,  17}, { 17,  17,  17}, { 17,  17,  17}, { 17,  17,  17}, { 18,  18,  18},
   { 18,  18,  18}, { 18,  18,  18}, { 18,  18,  18}, { 19,  19,  19}, { 19,  19,  19},
   { 19,  19,  19}, { 19,  19,  19}, { 20,  20,  20}, { 20,  20,  20}, { 20,  20,  20},
   { 20,  20,  20}, { 21,  21,  21}, { 21,  21,  21}, { 21,  21,  21}, { 21,  21,  21},
   { 22,  22,  22}, { 22,  22,  22}, { 22,  22,  22}, { 22,  22,  22}, { 23,  23,  23},
   { 23,  23,  23}, { 23,  23,  23}, { 23,  23,  23}, { 24,  24,  24}, { 24,  24,  24},
   { 24,  24,  24}, { 25,  25,  25}, { 25,  25,  25}, { 25,  25,  25}, { 25,  25,  25},
   { 26,  26,  26}, { 26,  26,  26}, { 26,  26,  26}, { 26,  26,  26}, { 27,  27,  27},
   { 27,  27,  27}, { 27,  27,  27}, { 27,  27,  27}, { 28,  28,  28}, { 28,  28,  28},
   { 28,  28,  28}, { 28,  28,  28}, { 29,  29,  29}, { 29,  29,  29}, { 29,  29,  29},
   { 29,  29,  29}, { 30,  30,  30}, { 30,  30,  30}, { 30,  30,  30}, { 30,  30,  30},
   { 31,  31,  31}, { 31,  31,  31}, { 31,  31,  31}, { 31,  31,  31}, { 32,  32,  32},
   { 32,  32,  32}, { 32,  32,  32}, { 32,  32,  32}, { 33,  33,  33}, { 33,  33,  33},
   { 33,  33,  33}, { 33,  33,  33}, { 34,  34,  34}, { 34,  34,  34}, { 34,  34,  34},
   { 34,  34,  34}, { 35,  35,  35}, { 35,  35,  35}, { 35,  35,  35}, { 35,  35,  35},
   { 36,  36,  36}, { 36,  36,  36}, { 36,  36,  36}, { 37,  37,  37}, { 37,  37,  37},
   { 37,  37,  37}, { 37,  37,  37}, { 38,  38,  38}, { 38,  38,  38}, { 38,  38,  38},
   { 38,  38,  38}, { 39,  39,  39}, { 39,  39,  39}, { 39,  39,  39}, { 39,  39,  39},
   { 40,  40,  40}, { 40,  40,  40}, { 40,  40,  40}, { 40,  40,  40}, { 41,  41,  41},
   { 41,  41,  41}, { 41,  41,  41}, { 41,  41,  41}, { 42,  42,  42}, { 42,  42,  42},
   { 42,  42,  42}, { 42,  42,  42}, { 43,  43,  43}, { 43,  43,  43}, { 43,  43,  43},
   { 43,  43,  43}, { 44,  44,  44}, { 44,  44,  44}, { 44,  44,  44}, { 44,  44,  44},
   { 45,  45,  45}, { 45,  45,  45}, { 45,  45,  45}, { 45,  45,  45}, { 46,  46,  46},
   { 46,  46,  46}, { 46,  46,  46}, { 46,  46,  46}, { 47,  47,  47}, { 47,  47,  47},
   { 47,  47,  47}, { 47,  47,  47}, { 48,  48,  48}, { 48,  48,  48}, { 48,  48,  48},
   { 48,  48,  48}, { 49,  49,  49}, { 49,  49,  49}, { 49,  49,  49}, { 50,  50,  50},
   { 50,  50,  50}, { 50,  50,  50}, { 50,  50,  50}, { 51,  51,  51}, { 51,  51,  51},
   { 51,  51,  51}, { 51,  51,  51}, { 52,  52,  52}, { 52,  52,  52}, { 52,  52,  52},
   { 52,  52,  52}, { 53,  53,  53}, { 53,  53,  53}, { 53,  53,  53}, { 53,  53,  53},
   { 54,  54,  54}, { 54,  54,  54}, { 54,  54,  54}, { 54,  54,  54}, { 55,  55,  55},
   { 55,  55,  55}, { 55,  55,  55}, { 55,  55,  55}, { 56,  56,  56}, { 56,  56,  56},
   { 56,  56,  56}, { 56,  56,  56}, { 57,  57,  57}, { 57,  57,  57}, { 57,  57,  57},
   { 57,  57,  57}, { 58,  58,  58}, { 58,  58,  58}, { 58,  58,  58}, { 58,  58,  58},
   { 59,  59,  59}, { 59,  59,  59}, { 59,  59,  59}, { 59,  59,  59}, { 60,  60,  60},
   { 60,  60,  60}, { 60,  60,  60}, { 60,  60,  60}, { 61,  61,  61}, { 61,  61,  61},
   { 61,  61,  61}, { 62,  62,  62}, { 62,  62,  62}, { 62,  62,  62}, { 62,  62,  62},
   { 63,  63,  63}, { 63,  63,  63}, { 63,  63,  63}, { 63,  63,  63}, { 64,  64,  64},
   { 64,  64,  64}, { 64,  64,  64}, { 64,  64,  64}, { 65,  65,  65}, { 65,  65,  65},
   { 65,  65,  65}, { 65,  65,  65}, { 66,  66,  66}, { 66,  66,  66}, { 66,  66,  66},
   { 66,  66,  66}, { 67,  67,  67}, { 67,  67,  67}, { 67,  67,  67}, { 67,  67,  67},
   { 68,  68,  68}, { 68,  68,  68}, { 68,  68,  68}, { 68,  68,  68}, { 69,  69,  69},
   { 69,  69,  69}, { 69,  69,  69}, { 69,  69,  69}, { 70,  70,  70}, { 70,  70,  70},
   { 70,  70,  70}, { 70,  70,  70}, { 71,  71,  71}, { 71,  71,  71}, { 71,  71,  71},
   { 71,  71,  71}, { 72,  72,  72}, { 72,  72,  72}, { 72,  72,  72}, { 72,  72,  72},
   { 73,  73,  73}, { 73,  73,  73}, { 73,  73,  73}, { 74,  74,  74}, { 74,  74,  74},
   { 74,  74,  74}, { 74,  74,  74}, { 75,  75,  75}, { 75,  75,  75}, { 75,  75,  75},
   { 75,  75,  75}, { 76,  76,  76}, { 76,  76,  76}, { 76,  76,  76}, { 76,  76,  76},
   { 77,  77,  77}, { 77,  77,  77}, { 77,  77,  77}, { 77,  77,  77}, { 78,  78,  78},
   { 78,  78,  78}, { 78,  78,  78}, { 78,  78,  78}, { 79,  79,  79}, { 79,  79,  79},
   { 79,  79,  79}, { 79,  79,  79}, { 80,  80,  80}, { 80,  80,  80}, { 80,  80,  80},
   { 80,  80,  80}, { 81,  81,  81}, { 81,  81,  81}, { 81,  81,  81}, { 81,  81,  81},
   { 82,  82,  82}, { 82,  82,  82}, { 82,  82,  82}, { 82,  82,  82}, { 83,  83,  83},
   { 83,  83,  83}, { 83,  83,  83}, { 83,  83,  83}, { 84,  84,  84}, { 84,  84,  84},
   { 84,  84,  84}, { 84,  84,  84}, { 85,  85,  85}, { 85,  85,  85}, { 85,  85,  85},
   { 86,  86,  86}, { 86,  86,  86}, { 86,  86,  86}, { 86,  86,  86}, { 87,  87,  87},
   { 87,  87,  87}, { 87,  87,  87}, { 87,  87,  87}, { 88,  88,  88}, { 88,  88,  88},
   { 88,  88,  88}, { 88,  88,  88}, { 89,  89,  89}, { 89,  89,  89}, { 89,  89,  89},
   { 89,  89,  89}, { 90,  90,  90}, { 90,  90,  90}, { 90,  90,  90}, { 90,  90,  90},
   { 91,  91,  91}, { 91,  91,  91}, { 91,  91,  91}, { 91,  91,  91}, { 92,  92,  92},
   { 92,  92,  92}, { 92,  92,  92}, { 92,  92,  92}, { 93,  93,  93}, { 93,  93,  93},
   { 93,  93,  93}, { 93,  93,  93}, { 94,  94,  94}, { 94,  94,  94}, { 94,  94,  94},
   { 94,  94,  94}, { 95,  95,  95}, { 95,  95,  95}, { 95,  95,  95}, { 95,  95,  95},
   { 96,  96,  96}, { 96,  96,  96}, { 96,  96,  96}, { 96,  96,  96}, { 97,  97,  97},
   { 97,  97,  97}, { 97,  97,  97}, { 98,  98,  98}, { 98,  98,  98}, { 98,  98,  98},
   { 98,  98,  98}, { 99,  99,  99}, { 99,  99,  99}, { 99,  99,  99}, { 99,  99,  99},
   {100, 100, 100}, {100, 100, 100}, {100, 100, 100}, {100, 100, 100}, {101, 101, 101},
   {101, 101, 101}, {101, 101, 101}, {101, 101, 101}, {102, 102, 102}, {102, 102, 102},
   {102, 102, 102}, {102, 102, 102}, {103, 103, 103}, {103, 103, 103}, {103, 103, 103},
   {103, 103, 103}, {104, 104, 104}, {104, 104, 104}, {104, 104, 104}, {104, 104, 104},
   {105, 105, 105}, {105, 105, 105}, {105, 105, 105}, {105, 105, 105}, {106, 106, 106},
   {106, 106, 106}, {106, 106, 106}, {106, 106, 106}, {107, 107, 107}, {107, 107, 107},
   {107, 107, 107}, {107, 107, 107}, {108, 108, 108}, {108, 108, 108}, {108, 108, 108},
   {108, 108, 108}, {109, 109, 109}, {109, 109, 109}, {109, 109, 109}, {110, 110, 110},
   {110, 110, 110}, {110, 110, 110}, {110, 110, 110}, {111, 111, 111}, {111, 111, 111},
   {111, 111, 111}, {111, 111, 111}, {112, 112, 112}, {112, 112, 112}, {112, 112, 112},
   {112, 112, 112}, {113, 113, 113}, {113, 113, 113}, {113, 113, 113}, {113, 113, 113},
   {114, 114, 114}, {114, 114, 114}, {114, 114, 114}, {114, 114, 114}, {115, 115, 115},
   {115, 115, 115}, {115, 115, 115}, {115, 115, 115}, {116, 116, 116}, {116, 116, 116},
   {116, 116, 116}, {116, 116, 116}, {117, 117, 117}, {117, 117, 117}, {117, 117, 117},
   {117, 117, 117}, {118, 118, 118}, {118, 118, 118}, {118, 118, 118}, {118, 118, 118},
   {119, 119, 119}, {119, 119, 119}, {119, 119, 119}, {119, 119, 119}, {120, 120, 120},
   {120, 120, 120}, {120, 120, 120}, {120, 120, 120}, {121, 121, 121}, {121, 121, 121},
   {121, 121, 121}, {122, 122, 122}, {122, 122, 122}, {122, 122, 122}, {122, 122, 122},
   {123, 123, 123}, {123, 123, 123}, {123, 123, 123}, {123, 123, 123}, {124, 124, 124},
   {124, 124, 124}, {124, 124, 124}, {124, 124, 124}, {125, 125, 125}, {125, 125, 125},
   {125, 125, 125}, {125, 125, 125}, {126, 126, 126}, {126, 126, 126}, {126, 126, 126},
   {126, 126, 126}, {127, 127, 127}, {127, 127, 127}, {127, 127, 127}, {127, 127, 127},
   {128, 128, 128}, {128, 128, 128}, {128, 128, 128}, {128, 128, 128}, {129, 129, 129},
   {129, 129, 129}, {129, 129, 129}, {129, 129, 129}, {130, 130, 130}, {130, 130, 130},
   {130, 130, 130}, {130, 130, 130}, {131, 131, 131}, {131, 131, 131}, {131, 131, 131},
   {131, 131, 131}, {132, 132, 132}, {132, 132, 132}, {132, 132, 132}, {132, 132, 132},
   {133, 133, 133}, {133, 133, 133}, {133, 133, 133}, {133, 133, 133}, {134, 134, 134},
   {134, 134, 134}, {134, 134, 134}, {135, 135, 135}, {135, 135, 135}, {135, 135, 135},
   {135, 135, 135}, {136, 136, 136}, {136, 136, 136}, {136, 136, 136}, {136, 136, 136},
   {137, 137, 137}, {137, 137, 137}, {137, 137, 137}, {137, 137, 137}, {138, 138, 138},
   {138, 138, 138}, {138, 138, 138}, {138, 138, 138}, {139, 139, 139}, {139, 139, 139},
   {139, 139, 139}, {139, 139, 139}, {140, 140, 140}, {140, 140, 140}, {140, 140, 140},
   {140, 140, 140}, {141, 141, 141}, {141, 141, 141}, {141, 141, 141}, {141, 141, 141},
   {142, 142, 142}, {142, 142, 142}, {142, 142, 142}, {142, 142, 142}, {143, 143, 143},
   {143, 143, 143}, {143, 143, 143}, {143, 143, 143}, {144, 144, 144}, {144, 144, 144},
   {144, 144, 144}, {144, 144, 144}, {145, 145, 145}, {145, 145, 145}, {145, 145, 145},
   {145, 145, 145}, {146, 146, 146}, {146, 146, 146}, {146, 146, 146}, {147, 147, 147},
   {147, 147, 147}, {147, 147, 147}, {147, 147, 147}, {148, 148, 148}, {148, 148, 148},
   {148, 148, 148}, {148, 148, 148}, {149, 149, 149}, {149, 149, 149}, {149, 149, 149},
   {149, 149, 149}, {150, 150, 150}, {150, 150, 150}, {150, 150, 150}, {150, 150, 150},
   {151, 151, 151}, {151, 151, 151}, {151, 151, 151}, {151, 151, 151}, {152, 152, 152},
   {152, 152, 152}, {152, 152, 152}, {152, 152, 152}, {153, 153, 153}, {153, 153, 153},
   {153, 153, 153}, {153, 153, 153}, {154, 154, 154}, {154, 154, 154}, {154, 154, 154},
   {154, 154, 154}, {155, 155, 155}, {155, 155, 155}, {155, 155, 155}, {155, 155, 155},
   {156, 156, 156}, {156, 156, 156}, {156, 156, 156}, {156, 156, 156}, {157, 157, 157},
   {157, 157, 157}, {157, 157, 157}, {157, 157, 157}, {158, 158, 158}, {158, 158, 158},
   {158, 158, 158}, {159, 159, 159}, {159, 159, 159}, {159, 159, 159}, {159, 159, 159},
   {160, 160, 160}, {160, 160, 160}, {160, 160, 160}, {160, 160, 160}, {161, 161, 161},
   {161, 161, 161}, {161, 161, 161}, {161, 161, 161}, {162, 162, 162}, {162, 162, 162},
   {162, 162, 162}, {162, 162, 162}, {163, 163, 163}, {163, 163, 163}, {163, 163, 163},
   {163, 163, 163}, {164, 164, 164}, {164, 164, 164}, {164, 164, 164}, {164, 164, 164},
   {165, 165, 165}, {165, 165, 165}, {165, 165, 165}, {165, 165, 165}, {166, 166, 166},
   {166, 166, 166}, {166, 166, 166}, {166, 166, 166}, {167, 167, 167}, {167, 167, 167},
   {167, 167, 167}, {167, 167, 167}, {168, 168, 168}, {168, 168, 168}, {168, 168, 168},
   {168, 168, 168}, {169, 169, 169}, {169, 169, 169}, {169, 169, 169}, {169, 169, 169},
   {170, 170, 170}, {170, 170, 170}, {170, 170, 170}, {171, 171, 171}, {171, 171, 171},
   {171, 171, 171}, {171, 171, 171}, {172, 172, 172}, {172, 172, 172}, {172, 172, 172},
   {172, 172, 172}, {173, 173, 173}, {173, 173, 173}, {173, 173, 173}, {173, 173, 173},
   {174, 174, 174}, {174, 174, 174}, {174, 174, 174}, {174, 174, 174}, {175, 175, 175},
   {175, 175, 175}, {175, 175, 175}, {175, 175, 175}, {176, 176, 176}, {176, 176, 176},
   {176, 176, 176}, {176, 176, 176}, {177, 177, 177}, {177, 177, 177}, {177, 177, 177},
   {177, 177, 177}, {178, 178, 178}, {178, 178, 178}, {178, 178, 178}, {178, 178, 178},
   {179, 179, 179}, {179, 179, 179}, {179, 179, 179}, {179, 179, 179}, {180, 180, 180},
   {180, 180, 180}, {180, 180, 180}, {180, 180, 180}, {181, 181, 181}, {181, 181, 181},
   {181, 181, 181}, {181, 181, 181}, {182, 182, 182}, {182, 182, 182}, {182, 182, 182},
   {183, 183, 183}, {183, 183, 183}, {183, 183, 183}, {183, 183, 183}, {184, 184, 184},
   {184, 184, 184}, {184, 184, 184}, {184, 184, 184}, {185, 185, 185}, {185, 185, 185},
   {185, 185, 185}, {185, 185, 185}, {186, 186, 186}, {186, 186, 186}, {186, 186, 186},
   {186, 186, 186}, {187, 187, 187}, {187, 187, 187}, {187, 187, 187}, {187, 187, 187},
   {188, 188, 188}, {188, 188, 188}, {188, 188, 188}, {188, 188, 188}, {189, 189, 189},
   {189, 189, 189}, {189, 189, 189}, {189, 189, 189}, {190, 190, 190}, {190, 190, 190},
   {190, 190, 190}, {190, 190, 190}, {191, 191, 191}, {191, 191, 191}, {191, 191, 191},
   {191, 191, 191}, {192, 192, 192}, {192, 192, 192}, {192, 192, 192}, {192, 192, 192},
   {193, 193, 193}, {193, 193, 193}, {193, 193, 193}, {193, 193, 193}, {194, 194, 194},
   {194, 194, 194}, {194, 194, 194}, {195, 195, 195}, {195, 195, 195}, {195, 195, 195},
   {195, 195, 195}, {196, 196, 196}, {196, 196, 196}, {196, 196, 196}, {196, 196, 196},
   {197, 197, 197}, {197, 197, 197}, {197, 197, 197}, {197, 197, 197}, {198, 198, 198},
   {198, 198, 198}, {198, 198, 198}, {198, 198, 198}, {199, 199, 199}, {199, 199, 199},
   {199, 199, 199}, {199, 199, 199}, {200, 200, 200}, {200, 200, 200}, {200, 200, 200},
   {200, 200, 200}, {201, 201, 201}, {201, 201, 201}, {201, 201, 201}, {201, 201, 201},
   {202, 202, 202}, {202, 202, 202}, {202, 202, 202}, {202, 202, 202}, {203, 203, 203},
   {203, 203, 203}, {203, 203, 203}, {203, 203, 203}, {204, 204, 204}, {204, 204, 204},
   {204, 204, 204}, {204, 204, 204}, {205, 205, 205}, {205, 205, 205}, {205, 205, 205},
   {205, 205, 205}, {206, 206, 206}, {206, 206, 206}, {206, 206, 206}, {207, 207, 207},
   {207, 207, 207}, {207, 207, 207}, {207, 207, 207}, {208, 208, 208}, {208, 208, 208},
   {208, 208, 208}, {208, 208, 208}, {209, 209, 209}, {209, 209, 209}, {209, 209, 209},
   {209, 209, 209}, {210, 210, 210}, {210, 210, 210}, {210, 210, 210}, {210, 210, 210},
   {211, 211, 211}, {211, 211, 211}, {211, 211, 211}, {211, 211, 211}, {212, 212, 212},
   {212, 212, 212}, {212, 212, 212}, {212, 212, 212}, {213, 213, 213}, {213, 213, 213},
   {213, 213, 213}, {213, 213, 213}, {214, 214, 214}, {214, 214, 214}, {214, 214, 214},
   {214, 214, 214}, {215, 215, 215}, {215, 215, 215}, {215, 215, 215}, {215, 215, 215},
   {216, 216, 216}, {216, 216, 216}, {216, 216, 216}, {216, 216, 216}, {217, 217, 217},
   {217, 217, 217}, {217, 217, 217}, {217, 217, 217}, {218, 218, 218}, {218, 218, 218},
   {218, 218, 218}, {218, 218, 218}, {219, 219, 219}, {219, 219, 219}, {219, 219, 219},
   {220, 220, 220}, {220, 220, 220}, {220, 220, 220}, {220, 220, 220}, {221, 221, 221},
   {221, 221, 221}, {221, 221, 221}, {221, 221, 221}, {222, 222, 222}, {222, 222, 222},
   {222, 222, 222}, {222, 222, 222}, {223, 223, 223}, {223, 223, 223}, {223, 223, 223},
   {223, 223, 223}, {224, 224, 224}, {224, 224, 224}, {224, 224, 224}, {224, 224, 224},
   {225, 225, 225}, {225, 225, 225}, {225, 225, 225}, {225, 225, 225}, {226, 226, 226},
   {226, 226, 226}, {226, 226, 226}, {226, 226, 226}, {227, 227, 227}, {227, 227, 227},
   {227, 227, 227}, {227, 227, 227}, {228, 228, 228}, {228, 228, 228}, {228, 228, 228},
   {228, 228, 228}, {229, 229, 229}, {229, 229, 229}, {229, 229, 229}, {229, 229, 229},
   {230, 230, 230}, {230, 230, 230}, {230, 230, 230}, {230, 230, 230}, {231, 231, 231},
   {231, 231, 231}, {231, 231, 231}, {232, 232, 232}, {232, 232, 232}, {232, 232, 232},
   {232, 232, 232}, {233, 233, 233}, {233, 233, 233}, {233, 233, 233}, {233, 233, 233},
   {234, 234, 234}, {234, 234, 234}, {234, 234, 234}, {234, 234, 234}, {235, 235, 235},
   {235, 235, 235}, {235, 235, 235}, {235, 235, 235}, {236, 236, 236}, {236, 236, 236},
   {236, 236, 236}, {236, 236, 236}, {237, 237, 237}, {237, 237, 237}, {237, 237, 237},
   {237, 237, 237}, {238, 238, 238}, {238, 238, 238}, {238, 238, 238}, {238, 238, 238},
   {239, 239, 239}, {239, 239, 239}, {239, 239, 239}, {239, 239, 239}, {240, 240, 240},
   {240, 240, 240}, {240, 240, 240}, {240, 240, 240}, {241, 241, 241}, {241, 241, 241},
   {241, 241, 241}, {241, 241, 241}, {242, 242, 242}, {242, 242, 242}, {242, 242, 242},
   {242, 242, 242}, {243, 243, 243}, {243, 243, 243}, {243, 243, 243}, {244, 244, 244},
   {244, 244, 244}, {244, 244, 244}, {244, 244, 244}, {245, 245, 245}, {245, 245, 245},
   {245, 245, 245}, {245, 245, 245}, {246, 246, 246}, {246, 246, 246}, {246, 246, 246},
   {246, 246, 246}, {247, 247, 247}, {247, 247, 247}, {247, 247, 247}, {247, 247, 247},
   {248, 248, 248}, {248, 248, 248}, {248, 248, 248}, {248, 248, 248}, {249, 249, 249},
   {249, 249, 249}, {249, 249, 249}, {249, 249, 249}, {250, 250, 250}, {250, 250, 250},
   {250, 250, 250}, {250, 250, 250}, {251, 251, 251}, {251, 251, 251}, {251, 251, 251},
   {251, 251, 251}, {252, 252, 252}, {252, 252, 252}, {252, 252, 252}, {252, 252, 252},
   {253, 253, 253}, {253, 253, 253}, {253, 253, 253}, {253, 253, 253}, {254, 254, 254},
   {254, 254, 254}, {254, 254, 254}, {254, 254, 254}, {255, 255, 255}, {255, 255, 255}
};

#endif


==> figs/from-dave/deps/csci441/include/csci441/matrix3.h <==
#ifndef _CSCI441_MATRIX3_H_
#define _CSCI441_MATRIX3_H_

#include <sstream>

#include <csci441/matrix4.h>

class Matrix3 {
private:
    unsigned int idx(unsigned int r, unsigned int c) const {
        return r + c*3;
    }

public:
    float values[9];

    Matrix3() {
        set_to_identity();
    };

    std::string to_string()  const {
        std::ostringstream os;
        for (int row = 0; row < 3; ++row) {
            for (int col = 0; col < 3; ++col) {
                os << values[idx(row, col)] << " ";
            }
            os << std::endl;
        }
        return os.str();
    }

    friend std::ostream& operator<<(std::ostream& os, const Matrix3& m) {
        os << m.to_string();
        return os;
    }

    void set_to_identity() {
        for (int i = 0; i < 3; ++i) {
            for (int j = 0; j < 3; ++j) {
                values[idx(i,j)] = i==j;
            }
        }
    }

    void inverse_transpose(const Matrix4& m) {
        set_to_identity();

        values[idx(0,0)] = m(1,1)*m(2,2) - m(1,2)*m(2,1);
        values[idx(0,1)] = m(1,2)*m(2,0) - m(1,0)*m(2,2);
        values[idx(0,2)] = m(1,0)*m(2,1) - m(1,1)*m(2,0);

        values[idx(1,0)] = m(0,2)*m(2,1) - m(0,1)*m(2,2);
        values[idx(1,1)] = m(0,0)*m(2,2) - m(0,2)*m(2,0);
        values[idx(1,2)] = m(0,1)*m(2,0) - m(0,0)*m(2,1);

        values[idx(2,0)] = m(0,1)*m(1,2) - m(0,2)*m(1,1);
        values[idx(2,1)] = m(0,2)*m(1,0) - m(0,0)*m(1,2);
        values[idx(2,2)] = m(0,0)*m(1,1) - m(0,1)*m(1,0);
    }
};

#endif



==> figs/from-dave/deps/csci441/include/csci441/matrix4.h <==
#ifndef _CSCI441_MATRIX4_H_
#define _CSCI441_MATRIX4_H_

#include <sstream>

#define _USE_MATH_DEFINES
#include <cmath>

#include <glm/glm.hpp>

#include "vector4.h"

class Matrix4 {
private:
    unsigned int idx(unsigned int r, unsigned int c) const {
        return r + c*4;
    }

public:
    float values[16];

    Matrix4() {
        set_to_identity();
    };

    Matrix4(const glm::mat4& m) {
        for (int i = 0; i < 4; ++i) {
            for (int j = 0; j < 4; ++j) {
                values[idx(i,j)] = m[j][i];
            }
        }
    };

    float operator()(int row, int col) const {
        return values[idx(row, col)];
    }

    void set(int row, int col, float value) {
        values[idx(row, col)] = value;
    }

    void scale(float x, float y, float z) {
        set_to_identity();
        values[idx(0,0)] = x;
        values[idx(1,1)] = y;
        values[idx(2,2)] = z;
    }

    void rotate_x(float theta) {
        double theta_radians = theta*M_PI/180.0;

        set_to_identity();
        values[idx(1,1)] = std::cos(theta_radians);
        values[idx(1,2)] = -std::sin(theta_radians);
        values[idx(2,1)] = std::sin(theta_radians);
        values[idx(2,2)] = std::cos(theta_radians);
    }

    void rotate_y(float theta) {
        double theta_radians = theta*M_PI/180.0;

        set_to_identity();
        values[idx(0,0)] = std::cos(theta_radians);
        values[idx(0,2)] = std::sin(theta_radians);
        values[idx(2,0)] = -std::sin(theta_radians);
        values[idx(2,2)] = std::cos(theta_radians);
    }

    void rotate_z(float theta) {
        double theta_radians = theta*M_PI/180.0;

        set_to_identity();
        values[idx(0,0)] = std::cos(theta_radians);
        values[idx(0,1)] = -std::sin(theta_radians);
        values[idx(1,0)] = std::sin(theta_radians);
        values[idx(1,1)] = std::cos(theta_radians);
    }

    void translate(float x, float y, float z) {
        set_to_identity();
        values[idx(0,3)] = x;
        values[idx(1,3)] = y;
        values[idx(2,3)] = z;
    }

    void look_at(const Vector4& eye, const Vector4& target, const Vector4& up) {
        Vector4 gaze = target-eye;
        Vector4 w = gaze.normalized().scale(-1);
        Vector4 u = up.cross(w).normalized();
        Vector4 v = w.cross(u);

        Matrix4 camera;
        Vector4* basis[3] = {&u, &v, &w};
        for (int i = 0; i < 3; ++i) {
            for (int j = 0; j < 3; ++j) {
                camera.values[idx(i,j)] = basis[i]->coord(j);
            }
        }

        Matrix4 translate;
        translate.translate(-eye.x(), -eye.y(), -eye.z());

        set_to_identity();
        mult(values, camera.values, translate.values);
    }

    void ortho(float l, float r, float b, float t, float n, float f) {
        set_to_identity();
        values[idx(0,0)] = 2 / (r-l);
        values[idx(0,3)] = -(r+l) / (r-l);

        values[idx(1,1)] = 2 / (t-b);
        values[idx(1,3)] = -(t+b) / (t-b);

        values[idx(2,2)] = -2 / (f-n);
        values[idx(2,3)] = -(f+n) / (f-n);
    }

    void perspective(float min_fov, float aspect_ratio, float n, float f) {
        set_to_identity();

        double theta = min_fov*M_PI/180.0;

        values[idx(0,0)] = 1 / (aspect_ratio*tan(theta));
        values[idx(1,1)] = 1 / (tan(theta));
        values[idx(2,2)] = -(f+n) / (f-n);
        values[idx(2,3)] = (-2*f*n) / (f-n);
        values[idx(3,2)] = -1;
        values[idx(3,3)] = 0;
    }

    void perspective(float l, float r, float b, float t, float n, float f) {
        set_to_identity();
        values[idx(0,0)] = 2*n / (r-l);
        values[idx(0,2)] = (r+l) / (r-l);

        values[idx(1,1)] = 2*n / (t-b);
        values[idx(1,2)] = (t+b) / (t-b);

        values[idx(2,2)] = -(f+n) / (f-n);
        values[idx(2,3)] = (-2*f*n) / (f-n);

        values[idx(3,2)] = -1;
        values[idx(3,3)] = 0;
    }

    Matrix4 operator*(const Matrix4& m) const {
        Matrix4 ret;
        mult(ret.values, values, m.values);
        return ret;
    }

    Vector4 operator*(const Vector4& v) const {
        Vector4 ret;
        for (int i = 0; i < 4; ++i) {
            ret.values[i] = dot(values, i, v.values, 0);
        }
        return ret;
    }

    std::string to_string()  const {
        std::ostringstream os;
        for (int row = 0; row < 4; ++row) {
            for (int col = 0; col < 4; ++col) {
                os << values[idx(row, col)] << " ";
            }
            os << std::endl;
        }
        return os.str();
    }

    friend std::ostream& operator<<(std::ostream& os, const Matrix4& m) {
        os << m.to_string();
        return os;
    }

private:

    double dot(const float* m1, unsigned int row, const float* m2, int col) const {
        double dot = 0;
        for (int i = 0; i < 4; ++i) {
            dot += m1[idx(row,i)]*m2[idx(i,col)];
        }
        return dot;
    }

    void mult(float* target, const float* const m1, const float* const m2) const {
        for (int i = 0; i < 4; ++i) {
            for (int j = 0; j < 4; ++j) {
                target[idx(i,j)] = dot(m1, i, m2, j);
            }
        }
    }

    void set_to_identity() {
        for (int i = 0; i < 4; ++i) {
            for (int j = 0; j < 4; ++j) {
                values[idx(i,j)] = i==j;
            }
        }
    }
};

#endif


==> figs/from-dave/deps/csci441/include/csci441/shader.h <==
#ifndef _CSCI441_SHADER_H_
#define _CSCI441_SHADER_H_

#include <iostream>
#include <string>
#include <sstream>
#include <fstream>

class Shader {
    // adapted from shader loading code presented in
    // https://learnopengl.com/Getting-started/Hello-Triangle
private:
    GLuint _id;

public:
    Shader(const std::string& vertexPath, const std::string& fragmentPath) {
        // create the shaders
        GLuint vertexShader = createShader(vertexPath, GL_VERTEX_SHADER);
        GLuint fragmentShader = createShader(fragmentPath, GL_FRAGMENT_SHADER);

        // create the program
        _id = createShaderProgram(vertexShader, fragmentShader);

        // cleanup the shaders
        glDeleteShader(vertexShader);
        glDeleteShader(fragmentShader);
    }

    GLuint id() const {
        return _id;
    }

    void use() {
        glUseProgram(id());
    }

protected:

    GLuint createShaderProgram(GLuint vertexShader, GLuint fragmentShader) {
        GLuint program = glCreateProgram();
        glAttachShader(program, vertexShader);
        glAttachShader(program, fragmentShader);
        glLinkProgram(program);

        int success;
        glGetProgramiv(program, GL_LINK_STATUS, &success);
        if (!success) {
            char infoLog[512];
            glGetProgramInfoLog(program, 512, NULL, infoLog);
            std::cerr << "ERROR::PROGRAM:COMPILATION_FAILED\n"
                << infoLog << std::endl;
        }

        return program;
    }

    std::string shaderTypeName(GLenum shaderType) {
        switch(shaderType) {
            case GL_VERTEX_SHADER: return "VERTEX";
            case GL_FRAGMENT_SHADER: return "FRAGMENT";
            default: return "UNKNOWN";
        }
    }

    GLuint createShader(const std::string& fileName, GLenum shaderType) {
        std::ifstream stream(fileName);
        std::stringstream buffer;
        buffer << stream.rdbuf();
        stream.close();

        std::string source = buffer.str();
        std::cout << "Source:" << std::endl;
        std::cout << source << std::endl;

        GLuint shader = glCreateShader(shaderType);
        const char* src_ptr = source.c_str();
        glShaderSource(shader, 1, &src_ptr, NULL);
        glCompileShader(shader);

        int success;
        char infoLog[512];
        glGetShaderiv(shader, GL_COMPILE_STATUS, &success);
        if (!success) {
            glGetShaderInfoLog(shader, 512, NULL, infoLog);
            std::cerr << "ERROR::SHADER::" << shaderTypeName(shaderType)
                <<"::COMPILATION_FAILED\n"
                << infoLog << std::endl;
        }
        return shader;
    }
};

#endif


==> figs/from-dave/deps/csci441/include/csci441/uniform.h <==
#ifndef _CSCI441_UNIFORM_H_
#define _CSCI441_UNIFORM_H_

#include <csci441/matrix4.h>
#include <csci441/matrix3.h>
#include <csci441/vector4.h>

class Uniform {
public:
    static void set(GLuint shader, const std::string &name, const Matrix4& m) {
        GLuint loc = location(shader, name);
        glUniformMatrix4fv(loc, 1, GL_FALSE, m.values);
    }

    static void set(GLuint shader, const std::string &name, const Matrix3& m) {
        GLuint loc = location(shader, name);
        glUniformMatrix3fv(loc, 1, GL_FALSE, m.values);
    }

    static void set(GLuint shader, const std::string &name, const Vector4& v) {
        GLuint loc = location(shader, name);
        glUniform3f(loc, v.x(), v.y(), v.z());
    }

    static void set(GLuint shader, const std::string &name, const int v) {
        GLuint loc = location(shader, name);
        glUniform1i(loc, v);
    }

    static void set(GLuint shader, const std::string &name, const float v) {
        GLuint loc = location(shader, name);
        glUniform1f(loc, v);
    }

private:

    static GLuint location(GLuint shader, const std::string &name) {
        return glGetUniformLocation(shader, name.c_str());
    }
};

#endif




==> figs/from-dave/deps/csci441/include/csci441/vector4.h <==
#ifndef _CSCI441_VECTOR4_H_
#define _CSCI441_VECTOR4_H_

#include <sstream>

class Vector4 {
    const static int X=0;
    const static int Y=1;
    const static int Z=2;
    const static int W=3;
    const static int N_COORDS = 4;

    float det(float a, float b, float c, float d) const {
        return  a*d - b*c;
    }

public:
    float values[N_COORDS];

    Vector4(float x=0, float y=0, float z=0, float w=1) : values{x, y, z, w} { }

    Vector4 operator-(const Vector4& v) const {
        return Vector4(
                values[X] - v.values[X],
                values[Y] - v.values[Y],
                values[Z] - v.values[Z],
                values[W] - v.values[W]);
    }

    float x() const { return values[X]; }
    float y() const { return values[Y]; }
    float z() const { return values[Z]; }
    float w() const { return values[W]; }
    float coord(int idx) { return values[idx % N_COORDS]; }

    Vector4 scale(double s) const {
        return Vector4(
                s*values[X],
                s*values[Y],
                s*values[Z]);
    }

    Vector4 normalized() const {
        double inv_norm = 1/norm();
        return scale(inv_norm);
    }

    Vector4 cross(const Vector4& v) const {
        return Vector4(
                 det(values[Y], values[Z], v.values[Y], v.values[Z]),
                -det(values[X], values[Z], v.values[X], v.values[Z]),
                 det(values[X], values[Y], v.values[X], v.values[Y]),
                 0);
    }

    double norm() const {
        double n_sq = 0;
        for (int i = 0; i < N_COORDS; ++i) {
            n_sq += values[i]*values[i];
        }
        return sqrt(n_sq);
    }

    std::string to_string()  const {
        std::ostringstream os;
        for (int i = 0; i < N_COORDS; ++i) {
            os << values[i] << " ";
        }
        return os.str();
    }

    friend std::ostream& operator<<(std::ostream& os, const Vector4& v) {
        os << v.to_string();
        return os;
    }
};

#endif


==> figs/from-dave/deps/glad/include/KHR/khrplatform.h <==
#ifndef __khrplatform_h_
#define __khrplatform_h_

/*
** Copyright (c) 2008-2009 The Khronos Group Inc.
**
** Permission is hereby granted, free of charge, to any person obtaining a
** copy of this software and/or associated documentation files (the
** "Materials"), to deal in the Materials without restriction, including
** without limitation the rights to use, copy, modify, merge, publish,
** distribute, sublicense, and/or sell copies of the Materials, and to
** permit persons to whom the Materials are furnished to do so, subject to
** the following conditions:
**
** The above copyright notice and this permission notice shall be included
** in all copies or substantial portions of the Materials.
**
** THE MATERIALS ARE PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND,
** EXPRESS OR IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF
** MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT.
** IN NO EVENT SHALL THE AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY
** CLAIM, DAMAGES OR OTHER LIABILITY, WHETHER IN AN ACTION OF CONTRACT,
** TORT OR OTHERWISE, ARISING FROM, OUT OF OR IN CONNECTION WITH THE
** MATERIALS OR THE USE OR OTHER DEALINGS IN THE MATERIALS.
*/

/* Khronos platform-specific types and definitions.
 *
 * $Revision: 32517 $ on $Date: 2016-03-11 02:41:19 -0800 (Fri, 11 Mar 2016) $
 *
 * Adopters may modify this file to suit their platform. Adopters are
 * encouraged to submit platform specific modifications to the Khronos
 * group so that they can be included in future versions of this file.
 * Please submit changes by sending them to the public Khronos Bugzilla
 * (http://khronos.org/bugzilla) by filing a bug against product
 * "Khronos (general)" component "Registry".
 *
 * A predefined template which fills in some of the bug fields can be
 * reached using http://tinyurl.com/khrplatform-h-bugreport, but you
 * must create a Bugzilla login first.
 *
 *
 * See the Implementer's Guidelines for information about where this file
 * should be located on your system and for more details of its use:
 *    http://www.khronos.org/registry/implementers_guide.pdf
 *
 * This file should be included as
 *        #include <KHR/khrplatform.h>
 * by Khronos client API header files that use its types and defines.
 *
 * The types in khrplatform.h should only be used to define API-specific types.
 *
 * Types defined in khrplatform.h:
 *    khronos_int8_t              signed   8  bit
 *    khronos_uint8_t             unsigned 8  bit
 *    khronos_int16_t             signed   16 bit
 *    khronos_uint16_t            unsigned 16 bit
 *    khronos_int32_t             signed   32 bit
 *    khronos_uint32_t            unsigned 32 bit
 *    khronos_int64_t             signed   64 bit
 *    khronos_uint64_t            unsigned 64 bit
 *    khronos_intptr_t            signed   same number of bits as a pointer
 *    khronos_uintptr_t           unsigned same number of bits as a pointer
 *    khronos_ssize_t             signed   size
 *    khronos_usize_t             unsigned size
 *    khronos_float_t             signed   32 bit floating point
 *    khronos_time_ns_t           unsigned 64 bit time in nanoseconds
 *    khronos_utime_nanoseconds_t unsigned time interval or absolute time in
 *                                         nanoseconds
 *    khronos_stime_nanoseconds_t signed time interval in nanoseconds
 *    khronos_boolean_enum_t      enumerated boolean type. This should
 *      only be used as a base type when a client API's boolean type is
 *      an enum. Client APIs which use an integer or other type for
 *      booleans cannot use this as the base type for their boolean.
 *
 * Tokens defined in khrplatform.h:
 *
 *    KHRONOS_FALSE, KHRONOS_TRUE Enumerated boolean false/true values.
 *
 *    KHRONOS_SUPPORT_INT64 is 1 if 64 bit integers are supported; otherwise 0.
 *    KHRONOS_SUPPORT_FLOAT is 1 if floats are supported; otherwise 0.
 *
 * Calling convention macros defined in this file:
 *    KHRONOS_APICALL
 *    KHRONOS_APIENTRY
 *    KHRONOS_APIATTRIBUTES
 *
 * These may be used in function prototypes as:
 *
 *      KHRONOS_APICALL void KHRONOS_APIENTRY funcname(
 *                                  int arg1,
 *                                  int arg2) KHRONOS_APIATTRIBUTES;
 */

/*-------------------------------------------------------------------------
 * Definition of KHRONOS_APICALL
 *-------------------------------------------------------------------------
 * This precedes the return type of the function in the function prototype.
 */
#if defined(_WIN32) && !defined(__SCITECH_SNAP__)
#   define KHRONOS_APICALL __declspec(dllimport)
#elif defined (__SYMBIAN32__)
#   define KHRONOS_APICALL IMPORT_C
#elif defined(__ANDROID__)
#   define KHRONOS_APICALL __attribute__((visibility("default")))
#else
#   define KHRONOS_APICALL
#endif

/*-------------------------------------------------------------------------
 * Definition of KHRONOS_APIENTRY
 *-------------------------------------------------------------------------
 * This follows the return type of the function  and precedes the function
 * name in the function prototype.
 */
#if defined(_WIN32) && !defined(_WIN32_WCE) && !defined(__SCITECH_SNAP__)
    /* Win32 but not WinCE */
#   define KHRONOS_APIENTRY __stdcall
#else
#   define KHRONOS_APIENTRY
#endif

/*-------------------------------------------------------------------------
 * Definition of KHRONOS_APIATTRIBUTES
 *-------------------------------------------------------------------------
 * This follows the closing parenthesis of the function prototype arguments.
 */
#if defined (__ARMCC_2__)
#define KHRONOS_APIATTRIBUTES __softfp
#else
#define KHRONOS_APIATTRIBUTES
#endif

/*-------------------------------------------------------------------------
 * basic type definitions
 *-----------------------------------------------------------------------*/
#if (defined(__STDC_VERSION__) && __STDC_VERSION__ >= 199901L) || defined(__GNUC__) || defined(__SCO__) || defined(__USLC__)


/*
 * Using <stdint.h>
 */
#include <stdint.h>
typedef int32_t                 khronos_int32_t;
typedef uint32_t                khronos_uint32_t;
typedef int64_t                 khronos_int64_t;
typedef uint64_t                khronos_uint64_t;
#define KHRONOS_SUPPORT_INT64   1
#define KHRONOS_SUPPORT_FLOAT   1

#elif defined(__VMS ) || defined(__sgi)

/*
 * Using <inttypes.h>
 */
#include <inttypes.h>
typedef int32_t                 khronos_int32_t;
typedef uint32_t                khronos_uint32_t;
typedef int64_t                 khronos_int64_t;
typedef uint64_t                khronos_uint64_t;
#define KHRONOS_SUPPORT_INT64   1
#define KHRONOS_SUPPORT_FLOAT   1

#elif defined(_WIN32) && !defined(__SCITECH_SNAP__)

/*
 * Win32
 */
typedef __int32                 khronos_int32_t;
typedef unsigned __int32        khronos_uint32_t;
typedef __int64                 khronos_int64_t;
typedef unsigned __int64        khronos_uint64_t;
#define KHRONOS_SUPPORT_INT64   1
#define KHRONOS_SUPPORT_FLOAT   1

#elif defined(__sun__) || defined(__digital__)

/*
 * Sun or Digital
 */
typedef int                     khronos_int32_t;
typedef unsigned int            khronos_uint32_t;
#if defined(__arch64__) || defined(_LP64)
typedef long int                khronos_int64_t;
typedef unsigned long int       khronos_uint64_t;
#else
typedef long long int           khronos_int64_t;
typedef unsigned long long int  khronos_uint64_t;
#endif /* __arch64__ */
#define KHRONOS_SUPPORT_INT64   1
#define KHRONOS_SUPPORT_FLOAT   1

#elif 0

/*
 * Hypothetical platform with no float or int64 support
 */
typedef int                     khronos_int32_t;
typedef unsigned int            khronos_uint32_t;
#define KHRONOS_SUPPORT_INT64   0
#define KHRONOS_SUPPORT_FLOAT   0

#else

/*
 * Generic fallback
 */
#include <stdint.h>
typedef int32_t                 khronos_int32_t;
typedef uint32_t                khronos_uint32_t;
typedef int64_t                 khronos_int64_t;
typedef uint64_t                khronos_uint64_t;
#define KHRONOS_SUPPORT_INT64   1
#define KHRONOS_SUPPORT_FLOAT   1

#endif


/*
 * Types that are (so far) the same on all platforms
 */
typedef signed   char          khronos_int8_t;
typedef unsigned char          khronos_uint8_t;
typedef signed   short int     khronos_int16_t;
typedef unsigned short int     khronos_uint16_t;

/*
 * Types that differ between LLP64 and LP64 architectures - in LLP64,
 * pointers are 64 bits, but 'long' is still 32 bits. Win64 appears
 * to be the only LLP64 architecture in current use.
 */
#ifdef _WIN64
typedef signed   long long int khronos_intptr_t;
typedef unsigned long long int khronos_uintptr_t;
typedef signed   long long int khronos_ssize_t;
typedef unsigned long long int khronos_usize_t;
#else
typedef signed   long  int     khronos_intptr_t;
typedef unsigned long  int     khronos_uintptr_t;
typedef signed   long  int     khronos_ssize_t;
typedef unsigned long  int     khronos_usize_t;
#endif

#if KHRONOS_SUPPORT_FLOAT
/*
 * Float type
 */
typedef          float         khronos_float_t;
#endif

#if KHRONOS_SUPPORT_INT64
/* Time types
 *
 * These types can be used to represent a time interval in nanoseconds or
 * an absolute Unadjusted System Time.  Unadjusted System Time is the number
 * of nanoseconds since some arbitrary system event (e.g. since the last
 * time the system booted).  The Unadjusted System Time is an unsigned
 * 64 bit value that wraps back to 0 every 584 years.  Time intervals
 * may be either signed or unsigned.
 */
typedef khronos_uint64_t       khronos_utime_nanoseconds_t;
typedef khronos_int64_t        khronos_stime_nanoseconds_t;
#endif

/*
 * Dummy value used to pad enum types to 32 bits.
 */
#ifndef KHRONOS_MAX_ENUM
#define KHRONOS_MAX_ENUM 0x7FFFFFFF
#endif

/*
 * Enumerated boolean type
 *
 * Values other than zero should be considered to be true.  Therefore
 * comparisons should not be made against KHRONOS_TRUE.
 */
typedef enum {
    KHRONOS_FALSE = 0,
    KHRONOS_TRUE  = 1,
    KHRONOS_BOOLEAN_ENUM_FORCE_SIZE = KHRONOS_MAX_ENUM
} khronos_boolean_enum_t;

#endif /* __khrplatform_h_ */


==> figs/from-dave/deps/glad/include/glad/glad.h <==
/*

    OpenGL loader generated by glad 0.1.16a0 on Thu Jan 25 02:05:26 2018.

    Language/Generator: C/C++
    Specification: gl
    APIs: gl=3.3
    Profile: core
    Extensions:
        
    Loader: True
    Local files: False
    Omit khrplatform: False

    Commandline:
        --profile="core" --api="gl=3.3" --generator="c" --spec="gl" --extensions=""
    Online:
        http://glad.dav1d.de/#profile=core&language=c&specification=gl&loader=on&api=gl%3D3.3
*/


#ifndef __glad_h_
#define __glad_h_

#ifdef __gl_h_
#error OpenGL header already included, remove this include, glad already provides it
#endif
#define __gl_h_

#if defined(_WIN32) && !defined(APIENTRY) && !defined(__CYGWIN__) && !defined(__SCITECH_SNAP__)
#ifndef WIN32_LEAN_AND_MEAN
#define WIN32_LEAN_AND_MEAN 1
#endif
#ifndef NOMINMAX
#define NOMINMAX 1
#endif
#include <windows.h>
#endif

#ifndef APIENTRY
#define APIENTRY
#endif
#ifndef APIENTRYP
#define APIENTRYP APIENTRY *
#endif

#ifdef __cplusplus
extern "C" {
#endif

struct gladGLversionStruct {
    int major;
    int minor;
};

typedef void* (* GLADloadproc)(const char *name);

#ifndef GLAPI
# if defined(GLAD_GLAPI_EXPORT)
#  if defined(_WIN32) || defined(__CYGWIN__)
#   if defined(GLAD_GLAPI_EXPORT_BUILD)
#    if defined(__GNUC__)
#     define GLAPI __attribute__ ((dllexport)) extern
#    else
#     define GLAPI __declspec(dllexport) extern
#    endif
#   else
#    if defined(__GNUC__)
#     define GLAPI __attribute__ ((dllimport)) extern
#    else
#     define GLAPI __declspec(dllimport) extern
#    endif
#   endif
#  elif defined(__GNUC__) && defined(GLAD_GLAPI_EXPORT_BUILD)
#   define GLAPI __attribute__ ((visibility ("default"))) extern
#  else
#   define GLAPI extern
#  endif
# else
#  define GLAPI extern
# endif
#endif

GLAPI struct gladGLversionStruct GLVersion;

GLAPI int gladLoadGL(void);

GLAPI int gladLoadGLLoader(GLADloadproc);

#include <stddef.h>
#include <KHR/khrplatform.h>
#ifndef GLEXT_64_TYPES_DEFINED
/* This code block is duplicated in glxext.h, so must be protected */
#define GLEXT_64_TYPES_DEFINED
/* Define int32_t, int64_t, and uint64_t types for UST/MSC */
/* (as used in the GL_EXT_timer_query extension). */
#if defined(__STDC_VERSION__) && __STDC_VERSION__ >= 199901L
#include <inttypes.h>
#elif defined(__sun__) || defined(__digital__)
#include <inttypes.h>
#if defined(__STDC__)
#if defined(__arch64__) || defined(_LP64)
typedef long int int64_t;
typedef unsigned long int uint64_t;
#else
typedef long long int int64_t;
typedef unsigned long long int uint64_t;
#endif /* __arch64__ */
#endif /* __STDC__ */
#elif defined( __VMS ) || defined(__sgi)
#include <inttypes.h>
#elif defined(__SCO__) || defined(__USLC__)
#include <stdint.h>
#elif defined(__UNIXOS2__) || defined(__SOL64__)
typedef long int int32_t;
typedef long long int int64_t;
typedef unsigned long long int uint64_t;
#elif defined(_WIN32) && defined(__GNUC__)
#include <stdint.h>
#elif defined(_WIN32)
typedef __int32 int32_t;
typedef __int64 int64_t;
typedef unsigned __int64 uint64_t;
#else
/* Fallback if nothing above works */
#include <inttypes.h>
#endif
#endif
typedef unsigned int GLenum;
typedef unsigned char GLboolean;
typedef unsigned int GLbitfield;
typedef void GLvoid;
typedef signed char GLbyte;
typedef short GLshort;
typedef int GLint;
typedef int GLclampx;
typedef unsigned char GLubyte;
typedef unsigned short GLushort;
typedef unsigned int GLuint;
typedef int GLsizei;
typedef float GLfloat;
typedef float GLclampf;
typedef double GLdouble;
typedef double GLclampd;
typedef void *GLeglClientBufferEXT;
typedef void *GLeglImageOES;
typedef char GLchar;
typedef char GLcharARB;
#ifdef __APPLE__
typedef void *GLhandleARB;
#else
typedef unsigned int GLhandleARB;
#endif
typedef unsigned short GLhalfARB;
typedef unsigned short GLhalf;
typedef GLint GLfixed;
#if defined(__ENVIRONMENT_MAC_OS_X_VERSION_MIN_REQUIRED__) && (__ENVIRONMENT_MAC_OS_X_VERSION_MIN_REQUIRED__ > 1060)
typedef long GLintptr;
#else
typedef ptrdiff_t GLintptr;
#endif
#if defined(__ENVIRONMENT_MAC_OS_X_VERSION_MIN_REQUIRED__) && (__ENVIRONMENT_MAC_OS_X_VERSION_MIN_REQUIRED__ > 1060)
typedef long GLsizeiptr;
#else
typedef ptrdiff_t GLsizeiptr;
#endif
typedef int64_t GLint64;
typedef uint64_t GLuint64;
#if defined(__ENVIRONMENT_MAC_OS_X_VERSION_MIN_REQUIRED__) && (__ENVIRONMENT_MAC_OS_X_VERSION_MIN_REQUIRED__ > 1060)
typedef long GLintptrARB;
#else
typedef ptrdiff_t GLintptrARB;
#endif
#if defined(__ENVIRONMENT_MAC_OS_X_VERSION_MIN_REQUIRED__) && (__ENVIRONMENT_MAC_OS_X_VERSION_MIN_REQUIRED__ > 1060)
typedef long GLsizeiptrARB;
#else
typedef ptrdiff_t GLsizeiptrARB;
#endif
typedef int64_t GLint64EXT;
typedef uint64_t GLuint64EXT;
typedef struct __GLsync *GLsync;
struct _cl_context;
struct _cl_event;
typedef void (APIENTRY *GLDEBUGPROC)(GLenum source,GLenum type,GLuint id,GLenum severity,GLsizei length,const GLchar *message,const void *userParam);
typedef void (APIENTRY *GLDEBUGPROCARB)(GLenum source,GLenum type,GLuint id,GLenum severity,GLsizei length,const GLchar *message,const void *userParam);
typedef void (APIENTRY *GLDEBUGPROCKHR)(GLenum source,GLenum type,GLuint id,GLenum severity,GLsizei length,const GLchar *message,const void *userParam);
typedef void (APIENTRY *GLDEBUGPROCAMD)(GLuint id,GLenum category,GLenum severity,GLsizei length,const GLchar *message,void *userParam);
typedef unsigned short GLhalfNV;
typedef GLintptr GLvdpauSurfaceNV;
typedef void (APIENTRY *GLVULKANPROCNV)(void);
#define GL_DEPTH_BUFFER_BIT 0x00000100
#define GL_STENCIL_BUFFER_BIT 0x00000400
#define GL_COLOR_BUFFER_BIT 0x00004000
#define GL_FALSE 0
#define GL_TRUE 1
#define GL_POINTS 0x0000
#define GL_LINES 0x0001
#define GL_LINE_LOOP 0x0002
#define GL_LINE_STRIP 0x0003
#define GL_TRIANGLES 0x0004
#define GL_TRIANGLE_STRIP 0x0005
#define GL_TRIANGLE_FAN 0x0006
#define GL_NEVER 0x0200
#define GL_LESS 0x0201
#define GL_EQUAL 0x0202
#define GL_LEQUAL 0x0203
#define GL_GREATER 0x0204
#define GL_NOTEQUAL 0x0205
#define GL_GEQUAL 0x0206
#define GL_ALWAYS 0x0207
#define GL_ZERO 0
#define GL_ONE 1
#define GL_SRC_COLOR 0x0300
#define GL_ONE_MINUS_SRC_COLOR 0x0301
#define GL_SRC_ALPHA 0x0302
#define GL_ONE_MINUS_SRC_ALPHA 0x0303
#define GL_DST_ALPHA 0x0304
#define GL_ONE_MINUS_DST_ALPHA 0x0305
#define GL_DST_COLOR 0x0306
#define GL_ONE_MINUS_DST_COLOR 0x0307
#define GL_SRC_ALPHA_SATURATE 0x0308
#define GL_NONE 0
#define GL_FRONT_LEFT 0x0400
#define GL_FRONT_RIGHT 0x0401
#define GL_BACK_LEFT 0x0402
#define GL_BACK_RIGHT 0x0403
#define GL_FRONT 0x0404
#define GL_BACK 0x0405
#define GL_LEFT 0x0406
#define GL_RIGHT 0x0407
#define GL_FRONT_AND_BACK 0x0408
#define GL_NO_ERROR 0
#define GL_INVALID_ENUM 0x0500
#define GL_INVALID_VALUE 0x0501
#define GL_INVALID_OPERATION 0x0502
#define GL_OUT_OF_MEMORY 0x0505
#define GL_CW 0x0900
#define GL_CCW 0x0901
#define GL_POINT_SIZE 0x0B11
#define GL_POINT_SIZE_RANGE 0x0B12
#define GL_POINT_SIZE_GRANULARITY 0x0B13
#define GL_LINE_SMOOTH 0x0B20
#define GL_LINE_WIDTH 0x0B21
#define GL_LINE_WIDTH_RANGE 0x0B22
#define GL_LINE_WIDTH_GRANULARITY 0x0B23
#define GL_POLYGON_MODE 0x0B40
#define GL_POLYGON_SMOOTH 0x0B41
#define GL_CULL_FACE 0x0B44
#define GL_CULL_FACE_MODE 0x0B45
#define GL_FRONT_FACE 0x0B46
#define GL_DEPTH_RANGE 0x0B70
#define GL_DEPTH_TEST 0x0B71
#define GL_DEPTH_WRITEMASK 0x0B72
#define GL_DEPTH_CLEAR_VALUE 0x0B73
#define GL_DEPTH_FUNC 0x0B74
#define GL_STENCIL_TEST 0x0B90
#define GL_STENCIL_CLEAR_VALUE 0x0B91
#define GL_STENCIL_FUNC 0x0B92
#define GL_STENCIL_VALUE_MASK 0x0B93
#define GL_STENCIL_FAIL 0x0B94
#define GL_STENCIL_PASS_DEPTH_FAIL 0x0B95
#define GL_STENCIL_PASS_DEPTH_PASS 0x0B96
#define GL_STENCIL_REF 0x0B97
#define GL_STENCIL_WRITEMASK 0x0B98
#define GL_VIEWPORT 0x0BA2
#define GL_DITHER 0x0BD0
#define GL_BLEND_DST 0x0BE0
#define GL_BLEND_SRC 0x0BE1
#define GL_BLEND 0x0BE2
#define GL_LOGIC_OP_MODE 0x0BF0
#define GL_DRAW_BUFFER 0x0C01
#define GL_READ_BUFFER 0x0C02
#define GL_SCISSOR_BOX 0x0C10
#define GL_SCISSOR_TEST 0x0C11
#define GL_COLOR_CLEAR_VALUE 0x0C22
#define GL_COLOR_WRITEMASK 0x0C23
#define GL_DOUBLEBUFFER 0x0C32
#define GL_STEREO 0x0C33
#define GL_LINE_SMOOTH_HINT 0x0C52
#define GL_POLYGON_SMOOTH_HINT 0x0C53
#define GL_UNPACK_SWAP_BYTES 0x0CF0
#define GL_UNPACK_LSB_FIRST 0x0CF1
#define GL_UNPACK_ROW_LENGTH 0x0CF2
#define GL_UNPACK_SKIP_ROWS 0x0CF3
#define GL_UNPACK_SKIP_PIXELS 0x0CF4
#define GL_UNPACK_ALIGNMENT 0x0CF5
#define GL_PACK_SWAP_BYTES 0x0D00
#define GL_PACK_LSB_FIRST 0x0D01
#define GL_PACK_ROW_LENGTH 0x0D02
#define GL_PACK_SKIP_ROWS 0x0D03
#define GL_PACK_SKIP_PIXELS 0x0D04
#define GL_PACK_ALIGNMENT 0x0D05
#define GL_MAX_TEXTURE_SIZE 0x0D33
#define GL_MAX_VIEWPORT_DIMS 0x0D3A
#define GL_SUBPIXEL_BITS 0x0D50
#define GL_TEXTURE_1D 0x0DE0
#define GL_TEXTURE_2D 0x0DE1
#define GL_TEXTURE_WIDTH 0x1000
#define GL_TEXTURE_HEIGHT 0x1001
#define GL_TEXTURE_BORDER_COLOR 0x1004
#define GL_DONT_CARE 0x1100
#define GL_FASTEST 0x1101
#define GL_NICEST 0x1102
#define GL_BYTE 0x1400
#define GL_UNSIGNED_BYTE 0x1401
#define GL_SHORT 0x1402
#define GL_UNSIGNED_SHORT 0x1403
#define GL_INT 0x1404
#define GL_UNSIGNED_INT 0x1405
#define GL_FLOAT 0x1406
#define GL_CLEAR 0x1500
#define GL_AND 0x1501
#define GL_AND_REVERSE 0x1502
#define GL_COPY 0x1503
#define GL_AND_INVERTED 0x1504
#define GL_NOOP 0x1505
#define GL_XOR 0x1506
#define GL_OR 0x1507
#define GL_NOR 0x1508
#define GL_EQUIV 0x1509
#define GL_INVERT 0x150A
#define GL_OR_REVERSE 0x150B
#define GL_COPY_INVERTED 0x150C
#define GL_OR_INVERTED 0x150D
#define GL_NAND 0x150E
#define GL_SET 0x150F
#define GL_TEXTURE 0x1702
#define GL_COLOR 0x1800
#define GL_DEPTH 0x1801
#define GL_STENCIL 0x1802
#define GL_STENCIL_INDEX 0x1901
#define GL_DEPTH_COMPONENT 0x1902
#define GL_RED 0x1903
#define GL_GREEN 0x1904
#define GL_BLUE 0x1905
#define GL_ALPHA 0x1906
#define GL_RGB 0x1907
#define GL_RGBA 0x1908
#define GL_POINT 0x1B00
#define GL_LINE 0x1B01
#define GL_FILL 0x1B02
#define GL_KEEP 0x1E00
#define GL_REPLACE 0x1E01
#define GL_INCR 0x1E02
#define GL_DECR 0x1E03
#define GL_VENDOR 0x1F00
#define GL_RENDERER 0x1F01
#define GL_VERSION 0x1F02
#define GL_EXTENSIONS 0x1F03
#define GL_NEAREST 0x2600
#define GL_LINEAR 0x2601
#define GL_NEAREST_MIPMAP_NEAREST 0x2700
#define GL_LINEAR_MIPMAP_NEAREST 0x2701
#define GL_NEAREST_MIPMAP_LINEAR 0x2702
#define GL_LINEAR_MIPMAP_LINEAR 0x2703
#define GL_TEXTURE_MAG_FILTER 0x2800
#define GL_TEXTURE_MIN_FILTER 0x2801
#define GL_TEXTURE_WRAP_S 0x2802
#define GL_TEXTURE_WRAP_T 0x2803
#define GL_REPEAT 0x2901
#define GL_COLOR_LOGIC_OP 0x0BF2
#define GL_POLYGON_OFFSET_UNITS 0x2A00
#define GL_POLYGON_OFFSET_POINT 0x2A01
#define GL_POLYGON_OFFSET_LINE 0x2A02
#define GL_POLYGON_OFFSET_FILL 0x8037
#define GL_POLYGON_OFFSET_FACTOR 0x8038
#define GL_TEXTURE_BINDING_1D 0x8068
#define GL_TEXTURE_BINDING_2D 0x8069
#define GL_TEXTURE_INTERNAL_FORMAT 0x1003
#define GL_TEXTURE_RED_SIZE 0x805C
#define GL_TEXTURE_GREEN_SIZE 0x805D
#define GL_TEXTURE_BLUE_SIZE 0x805E
#define GL_TEXTURE_ALPHA_SIZE 0x805F
#define GL_DOUBLE 0x140A
#define GL_PROXY_TEXTURE_1D 0x8063
#define GL_PROXY_TEXTURE_2D 0x8064
#define GL_R3_G3_B2 0x2A10
#define GL_RGB4 0x804F
#define GL_RGB5 0x8050
#define GL_RGB8 0x8051
#define GL_RGB10 0x8052
#define GL_RGB12 0x8053
#define GL_RGB16 0x8054
#define GL_RGBA2 0x8055
#define GL_RGBA4 0x8056
#define GL_RGB5_A1 0x8057
#define GL_RGBA8 0x8058
#define GL_RGB10_A2 0x8059
#define GL_RGBA12 0x805A
#define GL_RGBA16 0x805B
#define GL_UNSIGNED_BYTE_3_3_2 0x8032
#define GL_UNSIGNED_SHORT_4_4_4_4 0x8033
#define GL_UNSIGNED_SHORT_5_5_5_1 0x8034
#define GL_UNSIGNED_INT_8_8_8_8 0x8035
#define GL_UNSIGNED_INT_10_10_10_2 0x8036
#define GL_TEXTURE_BINDING_3D 0x806A
#define GL_PACK_SKIP_IMAGES 0x806B
#define GL_PACK_IMAGE_HEIGHT 0x806C
#define GL_UNPACK_SKIP_IMAGES 0x806D
#define GL_UNPACK_IMAGE_HEIGHT 0x806E
#define GL_TEXTURE_3D 0x806F
#define GL_PROXY_TEXTURE_3D 0x8070
#define GL_TEXTURE_DEPTH 0x8071
#define GL_TEXTURE_WRAP_R 0x8072
#define GL_MAX_3D_TEXTURE_SIZE 0x8073
#define GL_UNSIGNED_BYTE_2_3_3_REV 0x8362
#define GL_UNSIGNED_SHORT_5_6_5 0x8363
#define GL_UNSIGNED_SHORT_5_6_5_REV 0x8364
#define GL_UNSIGNED_SHORT_4_4_4_4_REV 0x8365
#define GL_UNSIGNED_SHORT_1_5_5_5_REV 0x8366
#define GL_UNSIGNED_INT_8_8_8_8_REV 0x8367
#define GL_UNSIGNED_INT_2_10_10_10_REV 0x8368
#define GL_BGR 0x80E0
#define GL_BGRA 0x80E1
#define GL_MAX_ELEMENTS_VERTICES 0x80E8
#define GL_MAX_ELEMENTS_INDICES 0x80E9
#define GL_CLAMP_TO_EDGE 0x812F
#define GL_TEXTURE_MIN_LOD 0x813A
#define GL_TEXTURE_MAX_LOD 0x813B
#define GL_TEXTURE_BASE_LEVEL 0x813C
#define GL_TEXTURE_MAX_LEVEL 0x813D
#define GL_SMOOTH_POINT_SIZE_RANGE 0x0B12
#define GL_SMOOTH_POINT_SIZE_GRANULARITY 0x0B13
#define GL_SMOOTH_LINE_WIDTH_RANGE 0x0B22
#define GL_SMOOTH_LINE_WIDTH_GRANULARITY 0x0B23
#define GL_ALIASED_LINE_WIDTH_RANGE 0x846E
#define GL_TEXTURE0 0x84C0
#define GL_TEXTURE1 0x84C1
#define GL_TEXTURE2 0x84C2
#define GL_TEXTURE3 0x84C3
#define GL_TEXTURE4 0x84C4
#define GL_TEXTURE5 0x84C5
#define GL_TEXTURE6 0x84C6
#define GL_TEXTURE7 0x84C7
#define GL_TEXTURE8 0x84C8
#define GL_TEXTURE9 0x84C9
#define GL_TEXTURE10 0x84CA
#define GL_TEXTURE11 0x84CB
#define GL_TEXTURE12 0x84CC
#define GL_TEXTURE13 0x84CD
#define GL_TEXTURE14 0x84CE
#define GL_TEXTURE15 0x84CF
#define GL_TEXTURE16 0x84D0
#define GL_TEXTURE17 0x84D1
#define GL_TEXTURE18 0x84D2
#define GL_TEXTURE19 0x84D3
#define GL_TEXTURE20 0x84D4
#define GL_TEXTURE21 0x84D5
#define GL_TEXTURE22 0x84D6
#define GL_TEXTURE23 0x84D7
#define GL_TEXTURE24 0x84D8
#define GL_TEXTURE25 0x84D9
#define GL_TEXTURE26 0x84DA
#define GL_TEXTURE27 0x84DB
#define GL_TEXTURE28 0x84DC
#define GL_TEXTURE29 0x84DD
#define GL_TEXTURE30 0x84DE
#define GL_TEXTURE31 0x84DF
#define GL_ACTIVE_TEXTURE 0x84E0
#define GL_MULTISAMPLE 0x809D
#define GL_SAMPLE_ALPHA_TO_COVERAGE 0x809E
#define GL_SAMPLE_ALPHA_TO_ONE 0x809F
#define GL_SAMPLE_COVERAGE 0x80A0
#define GL_SAMPLE_BUFFERS 0x80A8
#define GL_SAMPLES 0x80A9
#define GL_SAMPLE_COVERAGE_VALUE 0x80AA
#define GL_SAMPLE_COVERAGE_INVERT 0x80AB
#define GL_TEXTURE_CUBE_MAP 0x8513
#define GL_TEXTURE_BINDING_CUBE_MAP 0x8514
#define GL_TEXTURE_CUBE_MAP_POSITIVE_X 0x8515
#define GL_TEXTURE_CUBE_MAP_NEGATIVE_X 0x8516
#define GL_TEXTURE_CUBE_MAP_POSITIVE_Y 0x8517
#define GL_TEXTURE_CUBE_MAP_NEGATIVE_Y 0x8518
#define GL_TEXTURE_CUBE_MAP_POSITIVE_Z 0x8519
#define GL_TEXTURE_CUBE_MAP_NEGATIVE_Z 0x851A
#define GL_PROXY_TEXTURE_CUBE_MAP 0x851B
#define GL_MAX_CUBE_MAP_TEXTURE_SIZE 0x851C
#define GL_COMPRESSED_RGB 0x84ED
#define GL_COMPRESSED_RGBA 0x84EE
#define GL_TEXTURE_COMPRESSION_HINT 0x84EF
#define GL_TEXTURE_COMPRESSED_IMAGE_SIZE 0x86A0
#define GL_TEXTURE_COMPRESSED 0x86A1
#define GL_NUM_COMPRESSED_TEXTURE_FORMATS 0x86A2
#define GL_COMPRESSED_TEXTURE_FORMATS 0x86A3
#define GL_CLAMP_TO_BORDER 0x812D
#define GL_BLEND_DST_RGB 0x80C8
#define GL_BLEND_SRC_RGB 0x80C9
#define GL_BLEND_DST_ALPHA 0x80CA
#define GL_BLEND_SRC_ALPHA 0x80CB
#define GL_POINT_FADE_THRESHOLD_SIZE 0x8128
#define GL_DEPTH_COMPONENT16 0x81A5
#define GL_DEPTH_COMPONENT24 0x81A6
#define GL_DEPTH_COMPONENT32 0x81A7
#define GL_MIRRORED_REPEAT 0x8370
#define GL_MAX_TEXTURE_LOD_BIAS 0x84FD
#define GL_TEXTURE_LOD_BIAS 0x8501
#define GL_INCR_WRAP 0x8507
#define GL_DECR_WRAP 0x8508
#define GL_TEXTURE_DEPTH_SIZE 0x884A
#define GL_TEXTURE_COMPARE_MODE 0x884C
#define GL_TEXTURE_COMPARE_FUNC 0x884D
#define GL_BLEND_COLOR 0x8005
#define GL_BLEND_EQUATION 0x8009
#define GL_CONSTANT_COLOR 0x8001
#define GL_ONE_MINUS_CONSTANT_COLOR 0x8002
#define GL_CONSTANT_ALPHA 0x8003
#define GL_ONE_MINUS_CONSTANT_ALPHA 0x8004
#define GL_FUNC_ADD 0x8006
#define GL_FUNC_REVERSE_SUBTRACT 0x800B
#define GL_FUNC_SUBTRACT 0x800A
#define GL_MIN 0x8007
#define GL_MAX 0x8008
#define GL_BUFFER_SIZE 0x8764
#define GL_BUFFER_USAGE 0x8765
#define GL_QUERY_COUNTER_BITS 0x8864
#define GL_CURRENT_QUERY 0x8865
#define GL_QUERY_RESULT 0x8866
#define GL_QUERY_RESULT_AVAILABLE 0x8867
#define GL_ARRAY_BUFFER 0x8892
#define GL_ELEMENT_ARRAY_BUFFER 0x8893
#define GL_ARRAY_BUFFER_BINDING 0x8894
#define GL_ELEMENT_ARRAY_BUFFER_BINDING 0x8895
#define GL_VERTEX_ATTRIB_ARRAY_BUFFER_BINDING 0x889F
#define GL_READ_ONLY 0x88B8
#define GL_WRITE_ONLY 0x88B9
#define GL_READ_WRITE 0x88BA
#define GL_BUFFER_ACCESS 0x88BB
#define GL_BUFFER_MAPPED 0x88BC
#define GL_BUFFER_MAP_POINTER 0x88BD
#define GL_STREAM_DRAW 0x88E0
#define GL_STREAM_READ 0x88E1
#define GL_STREAM_COPY 0x88E2
#define GL_STATIC_DRAW 0x88E4
#define GL_STATIC_READ 0x88E5
#define GL_STATIC_COPY 0x88E6
#define GL_DYNAMIC_DRAW 0x88E8
#define GL_DYNAMIC_READ 0x88E9
#define GL_DYNAMIC_COPY 0x88EA
#define GL_SAMPLES_PASSED 0x8914
#define GL_SRC1_ALPHA 0x8589
#define GL_BLEND_EQUATION_RGB 0x8009
#define GL_VERTEX_ATTRIB_ARRAY_ENABLED 0x8622
#define GL_VERTEX_ATTRIB_ARRAY_SIZE 0x8623
#define GL_VERTEX_ATTRIB_ARRAY_STRIDE 0x8624
#define GL_VERTEX_ATTRIB_ARRAY_TYPE 0x8625
#define GL_CURRENT_VERTEX_ATTRIB 0x8626
#define GL_VERTEX_PROGRAM_POINT_SIZE 0x8642
#define GL_VERTEX_ATTRIB_ARRAY_POINTER 0x8645
#define GL_STENCIL_BACK_FUNC 0x8800
#define GL_STENCIL_BACK_FAIL 0x8801
#define GL_STENCIL_BACK_PASS_DEPTH_FAIL 0x8802
#define GL_STENCIL_BACK_PASS_DEPTH_PASS 0x8803
#define GL_MAX_DRAW_BUFFERS 0x8824
#define GL_DRAW_BUFFER0 0x8825
#define GL_DRAW_BUFFER1 0x8826
#define GL_DRAW_BUFFER2 0x8827
#define GL_DRAW_BUFFER3 0x8828
#define GL_DRAW_BUFFER4 0x8829
#define GL_DRAW_BUFFER5 0x882A
#define GL_DRAW_BUFFER6 0x882B
#define GL_DRAW_BUFFER7 0x882C
#define GL_DRAW_BUFFER8 0x882D
#define GL_DRAW_BUFFER9 0x882E
#define GL_DRAW_BUFFER10 0x882F
#define GL_DRAW_BUFFER11 0x8830
#define GL_DRAW_BUFFER12 0x8831
#define GL_DRAW_BUFFER13 0x8832
#define GL_DRAW_BUFFER14 0x8833
#define GL_DRAW_BUFFER15 0x8834
#define GL_BLEND_EQUATION_ALPHA 0x883D
#define GL_MAX_VERTEX_ATTRIBS 0x8869
#define GL_VERTEX_ATTRIB_ARRAY_NORMALIZED 0x886A
#define GL_MAX_TEXTURE_IMAGE_UNITS 0x8872
#define GL_FRAGMENT_SHADER 0x8B30
#define GL_VERTEX_SHADER 0x8B31
#define GL_MAX_FRAGMENT_UNIFORM_COMPONENTS 0x8B49
#define GL_MAX_VERTEX_UNIFORM_COMPONENTS 0x8B4A
#define GL_MAX_VARYING_FLOATS 0x8B4B
#define GL_MAX_VERTEX_TEXTURE_IMAGE_UNITS 0x8B4C
#define GL_MAX_COMBINED_TEXTURE_IMAGE_UNITS 0x8B4D
#define GL_SHADER_TYPE 0x8B4F
#define GL_FLOAT_VEC2 0x8B50
#define GL_FLOAT_VEC3 0x8B51
#define GL_FLOAT_VEC4 0x8B52
#define GL_INT_VEC2 0x8B53
#define GL_INT_VEC3 0x8B54
#define GL_INT_VEC4 0x8B55
#define GL_BOOL 0x8B56
#define GL_BOOL_VEC2 0x8B57
#define GL_BOOL_VEC3 0x8B58
#define GL_BOOL_VEC4 0x8B59
#define GL_FLOAT_MAT2 0x8B5A
#define GL_FLOAT_MAT3 0x8B5B
#define GL_FLOAT_MAT4 0x8B5C
#define GL_SAMPLER_1D 0x8B5D
#define GL_SAMPLER_2D 0x8B5E
#define GL_SAMPLER_3D 0x8B5F
#define GL_SAMPLER_CUBE 0x8B60
#define GL_SAMPLER_1D_SHADOW 0x8B61
#define GL_SAMPLER_2D_SHADOW 0x8B62
#define GL_DELETE_STATUS 0x8B80
#define GL_COMPILE_STATUS 0x8B81
#define GL_LINK_STATUS 0x8B82
#define GL_VALIDATE_STATUS 0x8B83
#define GL_INFO_LOG_LENGTH 0x8B84
#define GL_ATTACHED_SHADERS 0x8B85
#define GL_ACTIVE_UNIFORMS 0x8B86
#define GL_ACTIVE_UNIFORM_MAX_LENGTH 0x8B87
#define GL_SHADER_SOURCE_LENGTH 0x8B88
#define GL_ACTIVE_ATTRIBUTES 0x8B89
#define GL_ACTIVE_ATTRIBUTE_MAX_LENGTH 0x8B8A
#define GL_FRAGMENT_SHADER_DERIVATIVE_HINT 0x8B8B
#define GL_SHADING_LANGUAGE_VERSION 0x8B8C
#define GL_CURRENT_PROGRAM 0x8B8D
#define GL_POINT_SPRITE_COORD_ORIGIN 0x8CA0
#define GL_LOWER_LEFT 0x8CA1
#define GL_UPPER_LEFT 0x8CA2
#define GL_STENCIL_BACK_REF 0x8CA3
#define GL_STENCIL_BACK_VALUE_MASK 0x8CA4
#define GL_STENCIL_BACK_WRITEMASK 0x8CA5
#define GL_PIXEL_PACK_BUFFER 0x88EB
#define GL_PIXEL_UNPACK_BUFFER 0x88EC
#define GL_PIXEL_PACK_BUFFER_BINDING 0x88ED
#define GL_PIXEL_UNPACK_BUFFER_BINDING 0x88EF
#define GL_FLOAT_MAT2x3 0x8B65
#define GL_FLOAT_MAT2x4 0x8B66
#define GL_FLOAT_MAT3x2 0x8B67
#define GL_FLOAT_MAT3x4 0x8B68
#define GL_FLOAT_MAT4x2 0x8B69
#define GL_FLOAT_MAT4x3 0x8B6A
#define GL_SRGB 0x8C40
#define GL_SRGB8 0x8C41
#define GL_SRGB_ALPHA 0x8C42
#define GL_SRGB8_ALPHA8 0x8C43
#define GL_COMPRESSED_SRGB 0x8C48
#define GL_COMPRESSED_SRGB_ALPHA 0x8C49
#define GL_COMPARE_REF_TO_TEXTURE 0x884E
#define GL_CLIP_DISTANCE0 0x3000
#define GL_CLIP_DISTANCE1 0x3001
#define GL_CLIP_DISTANCE2 0x3002
#define GL_CLIP_DISTANCE3 0x3003
#define GL_CLIP_DISTANCE4 0x3004
#define GL_CLIP_DISTANCE5 0x3005
#define GL_CLIP_DISTANCE6 0x3006
#define GL_CLIP_DISTANCE7 0x3007
#define GL_MAX_CLIP_DISTANCES 0x0D32
#define GL_MAJOR_VERSION 0x821B
#define GL_MINOR_VERSION 0x821C
#define GL_NUM_EXTENSIONS 0x821D
#define GL_CONTEXT_FLAGS 0x821E
#define GL_COMPRESSED_RED 0x8225
#define GL_COMPRESSED_RG 0x8226
#define GL_CONTEXT_FLAG_FORWARD_COMPATIBLE_BIT 0x00000001
#define GL_RGBA32F 0x8814
#define GL_RGB32F 0x8815
#define GL_RGBA16F 0x881A
#define GL_RGB16F 0x881B
#define GL_VERTEX_ATTRIB_ARRAY_INTEGER 0x88FD
#define GL_MAX_ARRAY_TEXTURE_LAYERS 0x88FF
#define GL_MIN_PROGRAM_TEXEL_OFFSET 0x8904
#define GL_MAX_PROGRAM_TEXEL_OFFSET 0x8905
#define GL_CLAMP_READ_COLOR 0x891C
#define GL_FIXED_ONLY 0x891D
#define GL_MAX_VARYING_COMPONENTS 0x8B4B
#define GL_TEXTURE_1D_ARRAY 0x8C18
#define GL_PROXY_TEXTURE_1D_ARRAY 0x8C19
#define GL_TEXTURE_2D_ARRAY 0x8C1A
#define GL_PROXY_TEXTURE_2D_ARRAY 0x8C1B
#define GL_TEXTURE_BINDING_1D_ARRAY 0x8C1C
#define GL_TEXTURE_BINDING_2D_ARRAY 0x8C1D
#define GL_R11F_G11F_B10F 0x8C3A
#define GL_UNSIGNED_INT_10F_11F_11F_REV 0x8C3B
#define GL_RGB9_E5 0x8C3D
#define GL_UNSIGNED_INT_5_9_9_9_REV 0x8C3E
#define GL_TEXTURE_SHARED_SIZE 0x8C3F
#define GL_TRANSFORM_FEEDBACK_VARYING_MAX_LENGTH 0x8C76
#define GL_TRANSFORM_FEEDBACK_BUFFER_MODE 0x8C7F
#define GL_MAX_TRANSFORM_FEEDBACK_SEPARATE_COMPONENTS 0x8C80
#define GL_TRANSFORM_FEEDBACK_VARYINGS 0x8C83
#define GL_TRANSFORM_FEEDBACK_BUFFER_START 0x8C84
#define GL_TRANSFORM_FEEDBACK_BUFFER_SIZE 0x8C85
#define GL_PRIMITIVES_GENERATED 0x8C87
#define GL_TRANSFORM_FEEDBACK_PRIMITIVES_WRITTEN 0x8C88
#define GL_RASTERIZER_DISCARD 0x8C89
#define GL_MAX_TRANSFORM_FEEDBACK_INTERLEAVED_COMPONENTS 0x8C8A
#define GL_MAX_TRANSFORM_FEEDBACK_SEPARATE_ATTRIBS 0x8C8B
#define GL_INTERLEAVED_ATTRIBS 0x8C8C
#define GL_SEPARATE_ATTRIBS 0x8C8D
#define GL_TRANSFORM_FEEDBACK_BUFFER 0x8C8E
#define GL_TRANSFORM_FEEDBACK_BUFFER_BINDING 0x8C8F
#define GL_RGBA32UI 0x8D70
#define GL_RGB32UI 0x8D71
#define GL_RGBA16UI 0x8D76
#define GL_RGB16UI 0x8D77
#define GL_RGBA8UI 0x8D7C
#define GL_RGB8UI 0x8D7D
#define GL_RGBA32I 0x8D82
#define GL_RGB32I 0x8D83
#define GL_RGBA16I 0x8D88
#define GL_RGB16I 0x8D89
#define GL_RGBA8I 0x8D8E
#define GL_RGB8I 0x8D8F
#define GL_RED_INTEGER 0x8D94
#define GL_GREEN_INTEGER 0x8D95
#define GL_BLUE_INTEGER 0x8D96
#define GL_RGB_INTEGER 0x8D98
#define GL_RGBA_INTEGER 0x8D99
#define GL_BGR_INTEGER 0x8D9A
#define GL_BGRA_INTEGER 0x8D9B
#define GL_SAMPLER_1D_ARRAY 0x8DC0
#define GL_SAMPLER_2D_ARRAY 0x8DC1
#define GL_SAMPLER_1D_ARRAY_SHADOW 0x8DC3
#define GL_SAMPLER_2D_ARRAY_SHADOW 0x8DC4
#define GL_SAMPLER_CUBE_SHADOW 0x8DC5
#define GL_UNSIGNED_INT_VEC2 0x8DC6
#define GL_UNSIGNED_INT_VEC3 0x8DC7
#define GL_UNSIGNED_INT_VEC4 0x8DC8
#define GL_INT_SAMPLER_1D 0x8DC9
#define GL_INT_SAMPLER_2D 0x8DCA
#define GL_INT_SAMPLER_3D 0x8DCB
#define GL_INT_SAMPLER_CUBE 0x8DCC
#define GL_INT_SAMPLER_1D_ARRAY 0x8DCE
#define GL_INT_SAMPLER_2D_ARRAY 0x8DCF
#define GL_UNSIGNED_INT_SAMPLER_1D 0x8DD1
#define GL_UNSIGNED_INT_SAMPLER_2D 0x8DD2
#define GL_UNSIGNED_INT_SAMPLER_3D 0x8DD3
#define GL_UNSIGNED_INT_SAMPLER_CUBE 0x8DD4
#define GL_UNSIGNED_INT_SAMPLER_1D_ARRAY 0x8DD6
#define GL_UNSIGNED_INT_SAMPLER_2D_ARRAY 0x8DD7
#define GL_QUERY_WAIT 0x8E13
#define GL_QUERY_NO_WAIT 0x8E14
#define GL_QUERY_BY_REGION_WAIT 0x8E15
#define GL_QUERY_BY_REGION_NO_WAIT 0x8E16
#define GL_BUFFER_ACCESS_FLAGS 0x911F
#define GL_BUFFER_MAP_LENGTH 0x9120
#define GL_BUFFER_MAP_OFFSET 0x9121
#define GL_DEPTH_COMPONENT32F 0x8CAC
#define GL_DEPTH32F_STENCIL8 0x8CAD
#define GL_FLOAT_32_UNSIGNED_INT_24_8_REV 0x8DAD
#define GL_INVALID_FRAMEBUFFER_OPERATION 0x0506
#define GL_FRAMEBUFFER_ATTACHMENT_COLOR_ENCODING 0x8210
#define GL_FRAMEBUFFER_ATTACHMENT_COMPONENT_TYPE 0x8211
#define GL_FRAMEBUFFER_ATTACHMENT_RED_SIZE 0x8212
#define GL_FRAMEBUFFER_ATTACHMENT_GREEN_SIZE 0x8213
#define GL_FRAMEBUFFER_ATTACHMENT_BLUE_SIZE 0x8214
#define GL_FRAMEBUFFER_ATTACHMENT_ALPHA_SIZE 0x8215
#define GL_FRAMEBUFFER_ATTACHMENT_DEPTH_SIZE 0x8216
#define GL_FRAMEBUFFER_ATTACHMENT_STENCIL_SIZE 0x8217
#define GL_FRAMEBUFFER_DEFAULT 0x8218
#define GL_FRAMEBUFFER_UNDEFINED 0x8219
#define GL_DEPTH_STENCIL_ATTACHMENT 0x821A
#define GL_MAX_RENDERBUFFER_SIZE 0x84E8
#define GL_DEPTH_STENCIL 0x84F9
#define GL_UNSIGNED_INT_24_8 0x84FA
#define GL_DEPTH24_STENCIL8 0x88F0
#define GL_TEXTURE_STENCIL_SIZE 0x88F1
#define GL_TEXTURE_RED_TYPE 0x8C10
#define GL_TEXTURE_GREEN_TYPE 0x8C11
#define GL_TEXTURE_BLUE_TYPE 0x8C12
#define GL_TEXTURE_ALPHA_TYPE 0x8C13
#define GL_TEXTURE_DEPTH_TYPE 0x8C16
#define GL_UNSIGNED_NORMALIZED 0x8C17
#define GL_FRAMEBUFFER_BINDING 0x8CA6
#define GL_DRAW_FRAMEBUFFER_BINDING 0x8CA6
#define GL_RENDERBUFFER_BINDING 0x8CA7
#define GL_READ_FRAMEBUFFER 0x8CA8
#define GL_DRAW_FRAMEBUFFER 0x8CA9
#define GL_READ_FRAMEBUFFER_BINDING 0x8CAA
#define GL_RENDERBUFFER_SAMPLES 0x8CAB
#define GL_FRAMEBUFFER_ATTACHMENT_OBJECT_TYPE 0x8CD0
#define GL_FRAMEBUFFER_ATTACHMENT_OBJECT_NAME 0x8CD1
#define GL_FRAMEBUFFER_ATTACHMENT_TEXTURE_LEVEL 0x8CD2
#define GL_FRAMEBUFFER_ATTACHMENT_TEXTURE_CUBE_MAP_FACE 0x8CD3
#define GL_FRAMEBUFFER_ATTACHMENT_TEXTURE_LAYER 0x8CD4
#define GL_FRAMEBUFFER_COMPLETE 0x8CD5
#define GL_FRAMEBUFFER_INCOMPLETE_ATTACHMENT 0x8CD6
#define GL_FRAMEBUFFER_INCOMPLETE_MISSING_ATTACHMENT 0x8CD7
#define GL_FRAMEBUFFER_INCOMPLETE_DRAW_BUFFER 0x8CDB
#define GL_FRAMEBUFFER_INCOMPLETE_READ_BUFFER 0x8CDC
#define GL_FRAMEBUFFER_UNSUPPORTED 0x8CDD
#define GL_MAX_COLOR_ATTACHMENTS 0x8CDF
#define GL_COLOR_ATTACHMENT0 0x8CE0
#define GL_COLOR_ATTACHMENT1 0x8CE1
#define GL_COLOR_ATTACHMENT2 0x8CE2
#define GL_COLOR_ATTACHMENT3 0x8CE3
#define GL_COLOR_ATTACHMENT4 0x8CE4
#define GL_COLOR_ATTACHMENT5 0x8CE5
#define GL_COLOR_ATTACHMENT6 0x8CE6
#define GL_COLOR_ATTACHMENT7 0x8CE7
#define GL_COLOR_ATTACHMENT8 0x8CE8
#define GL_COLOR_ATTACHMENT9 0x8CE9
#define GL_COLOR_ATTACHMENT10 0x8CEA
#define GL_COLOR_ATTACHMENT11 0x8CEB
#define GL_COLOR_ATTACHMENT12 0x8CEC
#define GL_COLOR_ATTACHMENT13 0x8CED
#define GL_COLOR_ATTACHMENT14 0x8CEE
#define GL_COLOR_ATTACHMENT15 0x8CEF
#define GL_COLOR_ATTACHMENT16 0x8CF0
#define GL_COLOR_ATTACHMENT17 0x8CF1
#define GL_COLOR_ATTACHMENT18 0x8CF2
#define GL_COLOR_ATTACHMENT19 0x8CF3
#define GL_COLOR_ATTACHMENT20 0x8CF4
#define GL_COLOR_ATTACHMENT21 0x8CF5
#define GL_COLOR_ATTACHMENT22 0x8CF6
#define GL_COLOR_ATTACHMENT23 0x8CF7
#define GL_COLOR_ATTACHMENT24 0x8CF8
#define GL_COLOR_ATTACHMENT25 0x8CF9
#define GL_COLOR_ATTACHMENT26 0x8CFA
#define GL_COLOR_ATTACHMENT27 0x8CFB
#define GL_COLOR_ATTACHMENT28 0x8CFC
#define GL_COLOR_ATTACHMENT29 0x8CFD
#define GL_COLOR_ATTACHMENT30 0x8CFE
#define GL_COLOR_ATTACHMENT31 0x8CFF
#define GL_DEPTH_ATTACHMENT 0x8D00
#define GL_STENCIL_ATTACHMENT 0x8D20
#define GL_FRAMEBUFFER 0x8D40
#define GL_RENDERBUFFER 0x8D41
#define GL_RENDERBUFFER_WIDTH 0x8D42
#define GL_RENDERBUFFER_HEIGHT 0x8D43
#define GL_RENDERBUFFER_INTERNAL_FORMAT 0x8D44
#define GL_STENCIL_INDEX1 0x8D46
#define GL_STENCIL_INDEX4 0x8D47
#define GL_STENCIL_INDEX8 0x8D48
#define GL_STENCIL_INDEX16 0x8D49
#define GL_RENDERBUFFER_RED_SIZE 0x8D50
#define GL_RENDERBUFFER_GREEN_SIZE 0x8D51
#define GL_RENDERBUFFER_BLUE_SIZE 0x8D52
#define GL_RENDERBUFFER_ALPHA_SIZE 0x8D53
#define GL_RENDERBUFFER_DEPTH_SIZE 0x8D54
#define GL_RENDERBUFFER_STENCIL_SIZE 0x8D55
#define GL_FRAMEBUFFER_INCOMPLETE_MULTISAMPLE 0x8D56
#define GL_MAX_SAMPLES 0x8D57
#define GL_INDEX 0x8222
#define GL_FRAMEBUFFER_SRGB 0x8DB9
#define GL_HALF_FLOAT 0x140B
#define GL_MAP_READ_BIT 0x0001
#define GL_MAP_WRITE_BIT 0x0002
#define GL_MAP_INVALIDATE_RANGE_BIT 0x0004
#define GL_MAP_INVALIDATE_BUFFER_BIT 0x0008
#define GL_MAP_FLUSH_EXPLICIT_BIT 0x0010
#define GL_MAP_UNSYNCHRONIZED_BIT 0x0020
#define GL_COMPRESSED_RED_RGTC1 0x8DBB
#define GL_COMPRESSED_SIGNED_RED_RGTC1 0x8DBC
#define GL_COMPRESSED_RG_RGTC2 0x8DBD
#define GL_COMPRESSED_SIGNED_RG_RGTC2 0x8DBE
#define GL_RG 0x8227
#define GL_RG_INTEGER 0x8228
#define GL_R8 0x8229
#define GL_R16 0x822A
#define GL_RG8 0x822B
#define GL_RG16 0x822C
#define GL_R16F 0x822D
#define GL_R32F 0x822E
#define GL_RG16F 0x822F
#define GL_RG32F 0x8230
#define GL_R8I 0x8231
#define GL_R8UI 0x8232
#define GL_R16I 0x8233
#define GL_R16UI 0x8234
#define GL_R32I 0x8235
#define GL_R32UI 0x8236
#define GL_RG8I 0x8237
#define GL_RG8UI 0x8238
#define GL_RG16I 0x8239
#define GL_RG16UI 0x823A
#define GL_RG32I 0x823B
#define GL_RG32UI 0x823C
#define GL_VERTEX_ARRAY_BINDING 0x85B5
#define GL_SAMPLER_2D_RECT 0x8B63
#define GL_SAMPLER_2D_RECT_SHADOW 0x8B64
#define GL_SAMPLER_BUFFER 0x8DC2
#define GL_INT_SAMPLER_2D_RECT 0x8DCD
#define GL_INT_SAMPLER_BUFFER 0x8DD0
#define GL_UNSIGNED_INT_SAMPLER_2D_RECT 0x8DD5
#define GL_UNSIGNED_INT_SAMPLER_BUFFER 0x8DD8
#define GL_TEXTURE_BUFFER 0x8C2A
#define GL_MAX_TEXTURE_BUFFER_SIZE 0x8C2B
#define GL_TEXTURE_BINDING_BUFFER 0x8C2C
#define GL_TEXTURE_BUFFER_DATA_STORE_BINDING 0x8C2D
#define GL_TEXTURE_RECTANGLE 0x84F5
#define GL_TEXTURE_BINDING_RECTANGLE 0x84F6
#define GL_PROXY_TEXTURE_RECTANGLE 0x84F7
#define GL_MAX_RECTANGLE_TEXTURE_SIZE 0x84F8
#define GL_R8_SNORM 0x8F94
#define GL_RG8_SNORM 0x8F95
#define GL_RGB8_SNORM 0x8F96
#define GL_RGBA8_SNORM 0x8F97
#define GL_R16_SNORM 0x8F98
#define GL_RG16_SNORM 0x8F99
#define GL_RGB16_SNORM 0x8F9A
#define GL_RGBA16_SNORM 0x8F9B
#define GL_SIGNED_NORMALIZED 0x8F9C
#define GL_PRIMITIVE_RESTART 0x8F9D
#define GL_PRIMITIVE_RESTART_INDEX 0x8F9E
#define GL_COPY_READ_BUFFER 0x8F36
#define GL_COPY_WRITE_BUFFER 0x8F37
#define GL_UNIFORM_BUFFER 0x8A11
#define GL_UNIFORM_BUFFER_BINDING 0x8A28
#define GL_UNIFORM_BUFFER_START 0x8A29
#define GL_UNIFORM_BUFFER_SIZE 0x8A2A
#define GL_MAX_VERTEX_UNIFORM_BLOCKS 0x8A2B
#define GL_MAX_GEOMETRY_UNIFORM_BLOCKS 0x8A2C
#define GL_MAX_FRAGMENT_UNIFORM_BLOCKS 0x8A2D
#define GL_MAX_COMBINED_UNIFORM_BLOCKS 0x8A2E
#define GL_MAX_UNIFORM_BUFFER_BINDINGS 0x8A2F
#define GL_MAX_UNIFORM_BLOCK_SIZE 0x8A30
#define GL_MAX_COMBINED_VERTEX_UNIFORM_COMPONENTS 0x8A31
#define GL_MAX_COMBINED_GEOMETRY_UNIFORM_COMPONENTS 0x8A32
#define GL_MAX_COMBINED_FRAGMENT_UNIFORM_COMPONENTS 0x8A33
#define GL_UNIFORM_BUFFER_OFFSET_ALIGNMENT 0x8A34
#define GL_ACTIVE_UNIFORM_BLOCK_MAX_NAME_LENGTH 0x8A35
#define GL_ACTIVE_UNIFORM_BLOCKS 0x8A36
#define GL_UNIFORM_TYPE 0x8A37
#define GL_UNIFORM_SIZE 0x8A38
#define GL_UNIFORM_NAME_LENGTH 0x8A39
#define GL_UNIFORM_BLOCK_INDEX 0x8A3A
#define GL_UNIFORM_OFFSET 0x8A3B
#define GL_UNIFORM_ARRAY_STRIDE 0x8A3C
#define GL_UNIFORM_MATRIX_STRIDE 0x8A3D
#define GL_UNIFORM_IS_ROW_MAJOR 0x8A3E
#define GL_UNIFORM_BLOCK_BINDING 0x8A3F
#define GL_UNIFORM_BLOCK_DATA_SIZE 0x8A40
#define GL_UNIFORM_BLOCK_NAME_LENGTH 0x8A41
#define GL_UNIFORM_BLOCK_ACTIVE_UNIFORMS 0x8A42
#define GL_UNIFORM_BLOCK_ACTIVE_UNIFORM_INDICES 0x8A43
#define GL_UNIFORM_BLOCK_REFERENCED_BY_VERTEX_SHADER 0x8A44
#define GL_UNIFORM_BLOCK_REFERENCED_BY_GEOMETRY_SHADER 0x8A45
#define GL_UNIFORM_BLOCK_REFERENCED_BY_FRAGMENT_SHADER 0x8A46
#define GL_INVALID_INDEX 0xFFFFFFFF
#define GL_CONTEXT_CORE_PROFILE_BIT 0x00000001
#define GL_CONTEXT_COMPATIBILITY_PROFILE_BIT 0x00000002
#define GL_LINES_ADJACENCY 0x000A
#define GL_LINE_STRIP_ADJACENCY 0x000B
#define GL_TRIANGLES_ADJACENCY 0x000C
#define GL_TRIANGLE_STRIP_ADJACENCY 0x000D
#define GL_PROGRAM_POINT_SIZE 0x8642
#define GL_MAX_GEOMETRY_TEXTURE_IMAGE_UNITS 0x8C29
#define GL_FRAMEBUFFER_ATTACHMENT_LAYERED 0x8DA7
#define GL_FRAMEBUFFER_INCOMPLETE_LAYER_TARGETS 0x8DA8
#define GL_GEOMETRY_SHADER 0x8DD9
#define GL_GEOMETRY_VERTICES_OUT 0x8916
#define GL_GEOMETRY_INPUT_TYPE 0x8917
#define GL_GEOMETRY_OUTPUT_TYPE 0x8918
#define GL_MAX_GEOMETRY_UNIFORM_COMPONENTS 0x8DDF
#define GL_MAX_GEOMETRY_OUTPUT_VERTICES 0x8DE0
#define GL_MAX_GEOMETRY_TOTAL_OUTPUT_COMPONENTS 0x8DE1
#define GL_MAX_VERTEX_OUTPUT_COMPONENTS 0x9122
#define GL_MAX_GEOMETRY_INPUT_COMPONENTS 0x9123
#define GL_MAX_GEOMETRY_OUTPUT_COMPONENTS 0x9124
#define GL_MAX_FRAGMENT_INPUT_COMPONENTS 0x9125
#define GL_CONTEXT_PROFILE_MASK 0x9126
#define GL_DEPTH_CLAMP 0x864F
#define GL_QUADS_FOLLOW_PROVOKING_VERTEX_CONVENTION 0x8E4C
#define GL_FIRST_VERTEX_CONVENTION 0x8E4D
#define GL_LAST_VERTEX_CONVENTION 0x8E4E
#define GL_PROVOKING_VERTEX 0x8E4F
#define GL_TEXTURE_CUBE_MAP_SEAMLESS 0x884F
#define GL_MAX_SERVER_WAIT_TIMEOUT 0x9111
#define GL_OBJECT_TYPE 0x9112
#define GL_SYNC_CONDITION 0x9113
#define GL_SYNC_STATUS 0x9114
#define GL_SYNC_FLAGS 0x9115
#define GL_SYNC_FENCE 0x9116
#define GL_SYNC_GPU_COMMANDS_COMPLETE 0x9117
#define GL_UNSIGNALED 0x9118
#define GL_SIGNALED 0x9119
#define GL_ALREADY_SIGNALED 0x911A
#define GL_TIMEOUT_EXPIRED 0x911B
#define GL_CONDITION_SATISFIED 0x911C
#define GL_WAIT_FAILED 0x911D
#define GL_TIMEOUT_IGNORED 0xFFFFFFFFFFFFFFFF
#define GL_SYNC_FLUSH_COMMANDS_BIT 0x00000001
#define GL_SAMPLE_POSITION 0x8E50
#define GL_SAMPLE_MASK 0x8E51
#define GL_SAMPLE_MASK_VALUE 0x8E52
#define GL_MAX_SAMPLE_MASK_WORDS 0x8E59
#define GL_TEXTURE_2D_MULTISAMPLE 0x9100
#define GL_PROXY_TEXTURE_2D_MULTISAMPLE 0x9101
#define GL_TEXTURE_2D_MULTISAMPLE_ARRAY 0x9102
#define GL_PROXY_TEXTURE_2D_MULTISAMPLE_ARRAY 0x9103
#define GL_TEXTURE_BINDING_2D_MULTISAMPLE 0x9104
#define GL_TEXTURE_BINDING_2D_MULTISAMPLE_ARRAY 0x9105
#define GL_TEXTURE_SAMPLES 0x9106
#define GL_TEXTURE_FIXED_SAMPLE_LOCATIONS 0x9107
#define GL_SAMPLER_2D_MULTISAMPLE 0x9108
#define GL_INT_SAMPLER_2D_MULTISAMPLE 0x9109
#define GL_UNSIGNED_INT_SAMPLER_2D_MULTISAMPLE 0x910A
#define GL_SAMPLER_2D_MULTISAMPLE_ARRAY 0x910B
#define GL_INT_SAMPLER_2D_MULTISAMPLE_ARRAY 0x910C
#define GL_UNSIGNED_INT_SAMPLER_2D_MULTISAMPLE_ARRAY 0x910D
#define GL_MAX_COLOR_TEXTURE_SAMPLES 0x910E
#define GL_MAX_DEPTH_TEXTURE_SAMPLES 0x910F
#define GL_MAX_INTEGER_SAMPLES 0x9110
#define GL_VERTEX_ATTRIB_ARRAY_DIVISOR 0x88FE
#define GL_SRC1_COLOR 0x88F9
#define GL_ONE_MINUS_SRC1_COLOR 0x88FA
#define GL_ONE_MINUS_SRC1_ALPHA 0x88FB
#define GL_MAX_DUAL_SOURCE_DRAW_BUFFERS 0x88FC
#define GL_ANY_SAMPLES_PASSED 0x8C2F
#define GL_SAMPLER_BINDING 0x8919
#define GL_RGB10_A2UI 0x906F
#define GL_TEXTURE_SWIZZLE_R 0x8E42
#define GL_TEXTURE_SWIZZLE_G 0x8E43
#define GL_TEXTURE_SWIZZLE_B 0x8E44
#define GL_TEXTURE_SWIZZLE_A 0x8E45
#define GL_TEXTURE_SWIZZLE_RGBA 0x8E46
#define GL_TIME_ELAPSED 0x88BF
#define GL_TIMESTAMP 0x8E28
#define GL_INT_2_10_10_10_REV 0x8D9F
#ifndef GL_VERSION_1_0
#define GL_VERSION_1_0 1
GLAPI int GLAD_GL_VERSION_1_0;
typedef void (APIENTRYP PFNGLCULLFACEPROC)(GLenum mode);
GLAPI PFNGLCULLFACEPROC glad_glCullFace;
#define glCullFace glad_glCullFace
typedef void (APIENTRYP PFNGLFRONTFACEPROC)(GLenum mode);
GLAPI PFNGLFRONTFACEPROC glad_glFrontFace;
#define glFrontFace glad_glFrontFace
typedef void (APIENTRYP PFNGLHINTPROC)(GLenum target, GLenum mode);
GLAPI PFNGLHINTPROC glad_glHint;
#define glHint glad_glHint
typedef void (APIENTRYP PFNGLLINEWIDTHPROC)(GLfloat width);
GLAPI PFNGLLINEWIDTHPROC glad_glLineWidth;
#define glLineWidth glad_glLineWidth
typedef void (APIENTRYP PFNGLPOINTSIZEPROC)(GLfloat size);
GLAPI PFNGLPOINTSIZEPROC glad_glPointSize;
#define glPointSize glad_glPointSize
typedef void (APIENTRYP PFNGLPOLYGONMODEPROC)(GLenum face, GLenum mode);
GLAPI PFNGLPOLYGONMODEPROC glad_glPolygonMode;
#define glPolygonMode glad_glPolygonMode
typedef void (APIENTRYP PFNGLSCISSORPROC)(GLint x, GLint y, GLsizei width, GLsizei height);
GLAPI PFNGLSCISSORPROC glad_glScissor;
#define glScissor glad_glScissor
typedef void (APIENTRYP PFNGLTEXPARAMETERFPROC)(GLenum target, GLenum pname, GLfloat param);
GLAPI PFNGLTEXPARAMETERFPROC glad_glTexParameterf;
#define glTexParameterf glad_glTexParameterf
typedef void (APIENTRYP PFNGLTEXPARAMETERFVPROC)(GLenum target, GLenum pname, const GLfloat *params);
GLAPI PFNGLTEXPARAMETERFVPROC glad_glTexParameterfv;
#define glTexParameterfv glad_glTexParameterfv
typedef void (APIENTRYP PFNGLTEXPARAMETERIPROC)(GLenum target, GLenum pname, GLint param);
GLAPI PFNGLTEXPARAMETERIPROC glad_glTexParameteri;
#define glTexParameteri glad_glTexParameteri
typedef void (APIENTRYP PFNGLTEXPARAMETERIVPROC)(GLenum target, GLenum pname, const GLint *params);
GLAPI PFNGLTEXPARAMETERIVPROC glad_glTexParameteriv;
#define glTexParameteriv glad_glTexParameteriv
typedef void (APIENTRYP PFNGLTEXIMAGE1DPROC)(GLenum target, GLint level, GLint internalformat, GLsizei width, GLint border, GLenum format, GLenum type, const void *pixels);
GLAPI PFNGLTEXIMAGE1DPROC glad_glTexImage1D;
#define glTexImage1D glad_glTexImage1D
typedef void (APIENTRYP PFNGLTEXIMAGE2DPROC)(GLenum target, GLint level, GLint internalformat, GLsizei width, GLsizei height, GLint border, GLenum format, GLenum type, const void *pixels);
GLAPI PFNGLTEXIMAGE2DPROC glad_glTexImage2D;
#define glTexImage2D glad_glTexImage2D
typedef void (APIENTRYP PFNGLDRAWBUFFERPROC)(GLenum buf);
GLAPI PFNGLDRAWBUFFERPROC glad_glDrawBuffer;
#define glDrawBuffer glad_glDrawBuffer
typedef void (APIENTRYP PFNGLCLEARPROC)(GLbitfield mask);
GLAPI PFNGLCLEARPROC glad_glClear;
#define glClear glad_glClear
typedef void (APIENTRYP PFNGLCLEARCOLORPROC)(GLfloat red, GLfloat green, GLfloat blue, GLfloat alpha);
GLAPI PFNGLCLEARCOLORPROC glad_glClearColor;
#define glClearColor glad_glClearColor
typedef void (APIENTRYP PFNGLCLEARSTENCILPROC)(GLint s);
GLAPI PFNGLCLEARSTENCILPROC glad_glClearStencil;
#define glClearStencil glad_glClearStencil
typedef void (APIENTRYP PFNGLCLEARDEPTHPROC)(GLdouble depth);
GLAPI PFNGLCLEARDEPTHPROC glad_glClearDepth;
#define glClearDepth glad_glClearDepth
typedef void (APIENTRYP PFNGLSTENCILMASKPROC)(GLuint mask);
GLAPI PFNGLSTENCILMASKPROC glad_glStencilMask;
#define glStencilMask glad_glStencilMask
typedef void (APIENTRYP PFNGLCOLORMASKPROC)(GLboolean red, GLboolean green, GLboolean blue, GLboolean alpha);
GLAPI PFNGLCOLORMASKPROC glad_glColorMask;
#define glColorMask glad_glColorMask
typedef void (APIENTRYP PFNGLDEPTHMASKPROC)(GLboolean flag);
GLAPI PFNGLDEPTHMASKPROC glad_glDepthMask;
#define glDepthMask glad_glDepthMask
typedef void (APIENTRYP PFNGLDISABLEPROC)(GLenum cap);
GLAPI PFNGLDISABLEPROC glad_glDisable;
#define glDisable glad_glDisable
typedef void (APIENTRYP PFNGLENABLEPROC)(GLenum cap);
GLAPI PFNGLENABLEPROC glad_glEnable;
#define glEnable glad_glEnable
typedef void (APIENTRYP PFNGLFINISHPROC)(void);
GLAPI PFNGLFINISHPROC glad_glFinish;
#define glFinish glad_glFinish
typedef void (APIENTRYP PFNGLFLUSHPROC)(void);
GLAPI PFNGLFLUSHPROC glad_glFlush;
#define glFlush glad_glFlush
typedef void (APIENTRYP PFNGLBLENDFUNCPROC)(GLenum sfactor, GLenum dfactor);
GLAPI PFNGLBLENDFUNCPROC glad_glBlendFunc;
#define glBlendFunc glad_glBlendFunc
typedef void (APIENTRYP PFNGLLOGICOPPROC)(GLenum opcode);
GLAPI PFNGLLOGICOPPROC glad_glLogicOp;
#define glLogicOp glad_glLogicOp
typedef void (APIENTRYP PFNGLSTENCILFUNCPROC)(GLenum func, GLint ref, GLuint mask);
GLAPI PFNGLSTENCILFUNCPROC glad_glStencilFunc;
#define glStencilFunc glad_glStencilFunc
typedef void (APIENTRYP PFNGLSTENCILOPPROC)(GLenum fail, GLenum zfail, GLenum zpass);
GLAPI PFNGLSTENCILOPPROC glad_glStencilOp;
#define glStencilOp glad_glStencilOp
typedef void (APIENTRYP PFNGLDEPTHFUNCPROC)(GLenum func);
GLAPI PFNGLDEPTHFUNCPROC glad_glDepthFunc;
#define glDepthFunc glad_glDepthFunc
typedef void (APIENTRYP PFNGLPIXELSTOREFPROC)(GLenum pname, GLfloat param);
GLAPI PFNGLPIXELSTOREFPROC glad_glPixelStoref;
#define glPixelStoref glad_glPixelStoref
typedef void (APIENTRYP PFNGLPIXELSTOREIPROC)(GLenum pname, GLint param);
GLAPI PFNGLPIXELSTOREIPROC glad_glPixelStorei;
#define glPixelStorei glad_glPixelStorei
typedef void (APIENTRYP PFNGLREADBUFFERPROC)(GLenum src);
GLAPI PFNGLREADBUFFERPROC glad_glReadBuffer;
#define glReadBuffer glad_glReadBuffer
typedef void (APIENTRYP PFNGLREADPIXELSPROC)(GLint x, GLint y, GLsizei width, GLsizei height, GLenum format, GLenum type, void *pixels);
GLAPI PFNGLREADPIXELSPROC glad_glReadPixels;
#define glReadPixels glad_glReadPixels
typedef void (APIENTRYP PFNGLGETBOOLEANVPROC)(GLenum pname, GLboolean *data);
GLAPI PFNGLGETBOOLEANVPROC glad_glGetBooleanv;
#define glGetBooleanv glad_glGetBooleanv
typedef void (APIENTRYP PFNGLGETDOUBLEVPROC)(GLenum pname, GLdouble *data);
GLAPI PFNGLGETDOUBLEVPROC glad_glGetDoublev;
#define glGetDoublev glad_glGetDoublev
typedef GLenum (APIENTRYP PFNGLGETERRORPROC)(void);
GLAPI PFNGLGETERRORPROC glad_glGetError;
#define glGetError glad_glGetError
typedef void (APIENTRYP PFNGLGETFLOATVPROC)(GLenum pname, GLfloat *data);
GLAPI PFNGLGETFLOATVPROC glad_glGetFloatv;
#define glGetFloatv glad_glGetFloatv
typedef void (APIENTRYP PFNGLGETINTEGERVPROC)(GLenum pname, GLint *data);
GLAPI PFNGLGETINTEGERVPROC glad_glGetIntegerv;
#define glGetIntegerv glad_glGetIntegerv
typedef const GLubyte * (APIENTRYP PFNGLGETSTRINGPROC)(GLenum name);
GLAPI PFNGLGETSTRINGPROC glad_glGetString;
#define glGetString glad_glGetString
typedef void (APIENTRYP PFNGLGETTEXIMAGEPROC)(GLenum target, GLint level, GLenum format, GLenum type, void *pixels);
GLAPI PFNGLGETTEXIMAGEPROC glad_glGetTexImage;
#define glGetTexImage glad_glGetTexImage
typedef void (APIENTRYP PFNGLGETTEXPARAMETERFVPROC)(GLenum target, GLenum pname, GLfloat *params);
GLAPI PFNGLGETTEXPARAMETERFVPROC glad_glGetTexParameterfv;
#define glGetTexParameterfv glad_glGetTexParameterfv
typedef void (APIENTRYP PFNGLGETTEXPARAMETERIVPROC)(GLenum target, GLenum pname, GLint *params);
GLAPI PFNGLGETTEXPARAMETERIVPROC glad_glGetTexParameteriv;
#define glGetTexParameteriv glad_glGetTexParameteriv
typedef void (APIENTRYP PFNGLGETTEXLEVELPARAMETERFVPROC)(GLenum target, GLint level, GLenum pname, GLfloat *params);
GLAPI PFNGLGETTEXLEVELPARAMETERFVPROC glad_glGetTexLevelParameterfv;
#define glGetTexLevelParameterfv glad_glGetTexLevelParameterfv
typedef void (APIENTRYP PFNGLGETTEXLEVELPARAMETERIVPROC)(GLenum target, GLint level, GLenum pname, GLint *params);
GLAPI PFNGLGETTEXLEVELPARAMETERIVPROC glad_glGetTexLevelParameteriv;
#define glGetTexLevelParameteriv glad_glGetTexLevelParameteriv
typedef GLboolean (APIENTRYP PFNGLISENABLEDPROC)(GLenum cap);
GLAPI PFNGLISENABLEDPROC glad_glIsEnabled;
#define glIsEnabled glad_glIsEnabled
typedef void (APIENTRYP PFNGLDEPTHRANGEPROC)(GLdouble near, GLdouble far);
GLAPI PFNGLDEPTHRANGEPROC glad_glDepthRange;
#define glDepthRange glad_glDepthRange
typedef void (APIENTRYP PFNGLVIEWPORTPROC)(GLint x, GLint y, GLsizei width, GLsizei height);
GLAPI PFNGLVIEWPORTPROC glad_glViewport;
#define glViewport glad_glViewport
#endif
#ifndef GL_VERSION_1_1
#define GL_VERSION_1_1 1
GLAPI int GLAD_GL_VERSION_1_1;
typedef void (APIENTRYP PFNGLDRAWARRAYSPROC)(GLenum mode, GLint first, GLsizei count);
GLAPI PFNGLDRAWARRAYSPROC glad_glDrawArrays;
#define glDrawArrays glad_glDrawArrays
typedef void (APIENTRYP PFNGLDRAWELEMENTSPROC)(GLenum mode, GLsizei count, GLenum type, const void *indices);
GLAPI PFNGLDRAWELEMENTSPROC glad_glDrawElements;
#define glDrawElements glad_glDrawElements
typedef void (APIENTRYP PFNGLPOLYGONOFFSETPROC)(GLfloat factor, GLfloat units);
GLAPI PFNGLPOLYGONOFFSETPROC glad_glPolygonOffset;
#define glPolygonOffset glad_glPolygonOffset
typedef void (APIENTRYP PFNGLCOPYTEXIMAGE1DPROC)(GLenum target, GLint level, GLenum internalformat, GLint x, GLint y, GLsizei width, GLint border);
GLAPI PFNGLCOPYTEXIMAGE1DPROC glad_glCopyTexImage1D;
#define glCopyTexImage1D glad_glCopyTexImage1D
typedef void (APIENTRYP PFNGLCOPYTEXIMAGE2DPROC)(GLenum target, GLint level, GLenum internalformat, GLint x, GLint y, GLsizei width, GLsizei height, GLint border);
GLAPI PFNGLCOPYTEXIMAGE2DPROC glad_glCopyTexImage2D;
#define glCopyTexImage2D glad_glCopyTexImage2D
typedef void (APIENTRYP PFNGLCOPYTEXSUBIMAGE1DPROC)(GLenum target, GLint level, GLint xoffset, GLint x, GLint y, GLsizei width);
GLAPI PFNGLCOPYTEXSUBIMAGE1DPROC glad_glCopyTexSubImage1D;
#define glCopyTexSubImage1D glad_glCopyTexSubImage1D
typedef void (APIENTRYP PFNGLCOPYTEXSUBIMAGE2DPROC)(GLenum target, GLint level, GLint xoffset, GLint yoffset, GLint x, GLint y, GLsizei width, GLsizei height);
GLAPI PFNGLCOPYTEXSUBIMAGE2DPROC glad_glCopyTexSubImage2D;
#define glCopyTexSubImage2D glad_glCopyTexSubImage2D
typedef void (APIENTRYP PFNGLTEXSUBIMAGE1DPROC)(GLenum target, GLint level, GLint xoffset, GLsizei width, GLenum format, GLenum type, const void *pixels);
GLAPI PFNGLTEXSUBIMAGE1DPROC glad_glTexSubImage1D;
#define glTexSubImage1D glad_glTexSubImage1D
typedef void (APIENTRYP PFNGLTEXSUBIMAGE2DPROC)(GLenum target, GLint level, GLint xoffset, GLint yoffset, GLsizei width, GLsizei height, GLenum format, GLenum type, const void *pixels);
GLAPI PFNGLTEXSUBIMAGE2DPROC glad_glTexSubImage2D;
#define glTexSubImage2D glad_glTexSubImage2D
typedef void (APIENTRYP PFNGLBINDTEXTUREPROC)(GLenum target, GLuint texture);
GLAPI PFNGLBINDTEXTUREPROC glad_glBindTexture;
#define glBindTexture glad_glBindTexture
typedef void (APIENTRYP PFNGLDELETETEXTURESPROC)(GLsizei n, const GLuint *textures);
GLAPI PFNGLDELETETEXTURESPROC glad_glDeleteTextures;
#define glDeleteTextures glad_glDeleteTextures
typedef void (APIENTRYP PFNGLGENTEXTURESPROC)(GLsizei n, GLuint *textures);
GLAPI PFNGLGENTEXTURESPROC glad_glGenTextures;
#define glGenTextures glad_glGenTextures
typedef GLboolean (APIENTRYP PFNGLISTEXTUREPROC)(GLuint texture);
GLAPI PFNGLISTEXTUREPROC glad_glIsTexture;
#define glIsTexture glad_glIsTexture
#endif
#ifndef GL_VERSION_1_2
#define GL_VERSION_1_2 1
GLAPI int GLAD_GL_VERSION_1_2;
typedef void (APIENTRYP PFNGLDRAWRANGEELEMENTSPROC)(GLenum mode, GLuint start, GLuint end, GLsizei count, GLenum type, const void *indices);
GLAPI PFNGLDRAWRANGEELEMENTSPROC glad_glDrawRangeElements;
#define glDrawRangeElements glad_glDrawRangeElements
typedef void (APIENTRYP PFNGLTEXIMAGE3DPROC)(GLenum target, GLint level, GLint internalformat, GLsizei width, GLsizei height, GLsizei depth, GLint border, GLenum format, GLenum type, const void *pixels);
GLAPI PFNGLTEXIMAGE3DPROC glad_glTexImage3D;
#define glTexImage3D glad_glTexImage3D
typedef void (APIENTRYP PFNGLTEXSUBIMAGE3DPROC)(GLenum target, GLint level, GLint xoffset, GLint yoffset, GLint zoffset, GLsizei width, GLsizei height, GLsizei depth, GLenum format, GLenum type, const void *pixels);
GLAPI PFNGLTEXSUBIMAGE3DPROC glad_glTexSubImage3D;
#define glTexSubImage3D glad_glTexSubImage3D
typedef void (APIENTRYP PFNGLCOPYTEXSUBIMAGE3DPROC)(GLenum target, GLint level, GLint xoffset, GLint yoffset, GLint zoffset, GLint x, GLint y, GLsizei width, GLsizei height);
GLAPI PFNGLCOPYTEXSUBIMAGE3DPROC glad_glCopyTexSubImage3D;
#define glCopyTexSubImage3D glad_glCopyTexSubImage3D
#endif
#ifndef GL_VERSION_1_3
#define GL_VERSION_1_3 1
GLAPI int GLAD_GL_VERSION_1_3;
typedef void (APIENTRYP PFNGLACTIVETEXTUREPROC)(GLenum texture);
GLAPI PFNGLACTIVETEXTUREPROC glad_glActiveTexture;
#define glActiveTexture glad_glActiveTexture
typedef void (APIENTRYP PFNGLSAMPLECOVERAGEPROC)(GLfloat value, GLboolean invert);
GLAPI PFNGLSAMPLECOVERAGEPROC glad_glSampleCoverage;
#define glSampleCoverage glad_glSampleCoverage
typedef void (APIENTRYP PFNGLCOMPRESSEDTEXIMAGE3DPROC)(GLenum target, GLint level, GLenum internalformat, GLsizei width, GLsizei height, GLsizei depth, GLint border, GLsizei imageSize, const void *data);
GLAPI PFNGLCOMPRESSEDTEXIMAGE3DPROC glad_glCompressedTexImage3D;
#define glCompressedTexImage3D glad_glCompressedTexImage3D
typedef void (APIENTRYP PFNGLCOMPRESSEDTEXIMAGE2DPROC)(GLenum target, GLint level, GLenum internalformat, GLsizei width, GLsizei height, GLint border, GLsizei imageSize, const void *data);
GLAPI PFNGLCOMPRESSEDTEXIMAGE2DPROC glad_glCompressedTexImage2D;
#define glCompressedTexImage2D glad_glCompressedTexImage2D
typedef void (APIENTRYP PFNGLCOMPRESSEDTEXIMAGE1DPROC)(GLenum target, GLint level, GLenum internalformat, GLsizei width, GLint border, GLsizei imageSize, const void *data);
GLAPI PFNGLCOMPRESSEDTEXIMAGE1DPROC glad_glCompressedTexImage1D;
#define glCompressedTexImage1D glad_glCompressedTexImage1D
typedef void (APIENTRYP PFNGLCOMPRESSEDTEXSUBIMAGE3DPROC)(GLenum target, GLint level, GLint xoffset, GLint yoffset, GLint zoffset, GLsizei width, GLsizei height, GLsizei depth, GLenum format, GLsizei imageSize, const void *data);
GLAPI PFNGLCOMPRESSEDTEXSUBIMAGE3DPROC glad_glCompressedTexSubImage3D;
#define glCompressedTexSubImage3D glad_glCompressedTexSubImage3D
typedef void (APIENTRYP PFNGLCOMPRESSEDTEXSUBIMAGE2DPROC)(GLenum target, GLint level, GLint xoffset, GLint yoffset, GLsizei width, GLsizei height, GLenum format, GLsizei imageSize, const void *data);
GLAPI PFNGLCOMPRESSEDTEXSUBIMAGE2DPROC glad_glCompressedTexSubImage2D;
#define glCompressedTexSubImage2D glad_glCompressedTexSubImage2D
typedef void (APIENTRYP PFNGLCOMPRESSEDTEXSUBIMAGE1DPROC)(GLenum target, GLint level, GLint xoffset, GLsizei width, GLenum format, GLsizei imageSize, const void *data);
GLAPI PFNGLCOMPRESSEDTEXSUBIMAGE1DPROC glad_glCompressedTexSubImage1D;
#define glCompressedTexSubImage1D glad_glCompressedTexSubImage1D
typedef void (APIENTRYP PFNGLGETCOMPRESSEDTEXIMAGEPROC)(GLenum target, GLint level, void *img);
GLAPI PFNGLGETCOMPRESSEDTEXIMAGEPROC glad_glGetCompressedTexImage;
#define glGetCompressedTexImage glad_glGetCompressedTexImage
#endif
#ifndef GL_VERSION_1_4
#define GL_VERSION_1_4 1
GLAPI int GLAD_GL_VERSION_1_4;
typedef void (APIENTRYP PFNGLBLENDFUNCSEPARATEPROC)(GLenum sfactorRGB, GLenum dfactorRGB, GLenum sfactorAlpha, GLenum dfactorAlpha);
GLAPI PFNGLBLENDFUNCSEPARATEPROC glad_glBlendFuncSeparate;
#define glBlendFuncSeparate glad_glBlendFuncSeparate
typedef void (APIENTRYP PFNGLMULTIDRAWARRAYSPROC)(GLenum mode, const GLint *first, const GLsizei *count, GLsizei drawcount);
GLAPI PFNGLMULTIDRAWARRAYSPROC glad_glMultiDrawArrays;
#define glMultiDrawArrays glad_glMultiDrawArrays
typedef void (APIENTRYP PFNGLMULTIDRAWELEMENTSPROC)(GLenum mode, const GLsizei *count, GLenum type, const void *const*indices, GLsizei drawcount);
GLAPI PFNGLMULTIDRAWELEMENTSPROC glad_glMultiDrawElements;
#define glMultiDrawElements glad_glMultiDrawElements
typedef void (APIENTRYP PFNGLPOINTPARAMETERFPROC)(GLenum pname, GLfloat param);
GLAPI PFNGLPOINTPARAMETERFPROC glad_glPointParameterf;
#define glPointParameterf glad_glPointParameterf
typedef void (APIENTRYP PFNGLPOINTPARAMETERFVPROC)(GLenum pname, const GLfloat *params);
GLAPI PFNGLPOINTPARAMETERFVPROC glad_glPointParameterfv;
#define glPointParameterfv glad_glPointParameterfv
typedef void (APIENTRYP PFNGLPOINTPARAMETERIPROC)(GLenum pname, GLint param);
GLAPI PFNGLPOINTPARAMETERIPROC glad_glPointParameteri;
#define glPointParameteri glad_glPointParameteri
typedef void (APIENTRYP PFNGLPOINTPARAMETERIVPROC)(GLenum pname, const GLint *params);
GLAPI PFNGLPOINTPARAMETERIVPROC glad_glPointParameteriv;
#define glPointParameteriv glad_glPointParameteriv
typedef void (APIENTRYP PFNGLBLENDCOLORPROC)(GLfloat red, GLfloat green, GLfloat blue, GLfloat alpha);
GLAPI PFNGLBLENDCOLORPROC glad_glBlendColor;
#define glBlendColor glad_glBlendColor
typedef void (APIENTRYP PFNGLBLENDEQUATIONPROC)(GLenum mode);
GLAPI PFNGLBLENDEQUATIONPROC glad_glBlendEquation;
#define glBlendEquation glad_glBlendEquation
#endif
#ifndef GL_VERSION_1_5
#define GL_VERSION_1_5 1
GLAPI int GLAD_GL_VERSION_1_5;
typedef void (APIENTRYP PFNGLGENQUERIESPROC)(GLsizei n, GLuint *ids);
GLAPI PFNGLGENQUERIESPROC glad_glGenQueries;
#define glGenQueries glad_glGenQueries
typedef void (APIENTRYP PFNGLDELETEQUERIESPROC)(GLsizei n, const GLuint *ids);
GLAPI PFNGLDELETEQUERIESPROC glad_glDeleteQueries;
#define glDeleteQueries glad_glDeleteQueries
typedef GLboolean (APIENTRYP PFNGLISQUERYPROC)(GLuint id);
GLAPI PFNGLISQUERYPROC glad_glIsQuery;
#define glIsQuery glad_glIsQuery
typedef void (APIENTRYP PFNGLBEGINQUERYPROC)(GLenum target, GLuint id);
GLAPI PFNGLBEGINQUERYPROC glad_glBeginQuery;
#define glBeginQuery glad_glBeginQuery
typedef void (APIENTRYP PFNGLENDQUERYPROC)(GLenum target);
GLAPI PFNGLENDQUERYPROC glad_glEndQuery;
#define glEndQuery glad_glEndQuery
typedef void (APIENTRYP PFNGLGETQUERYIVPROC)(GLenum target, GLenum pname, GLint *params);
GLAPI PFNGLGETQUERYIVPROC glad_glGetQueryiv;
#define glGetQueryiv glad_glGetQueryiv
typedef void (APIENTRYP PFNGLGETQUERYOBJECTIVPROC)(GLuint id, GLenum pname, GLint *params);
GLAPI PFNGLGETQUERYOBJECTIVPROC glad_glGetQueryObjectiv;
#define glGetQueryObjectiv glad_glGetQueryObjectiv
typedef void (APIENTRYP PFNGLGETQUERYOBJECTUIVPROC)(GLuint id, GLenum pname, GLuint *params);
GLAPI PFNGLGETQUERYOBJECTUIVPROC glad_glGetQueryObjectuiv;
#define glGetQueryObjectuiv glad_glGetQueryObjectuiv
typedef void (APIENTRYP PFNGLBINDBUFFERPROC)(GLenum target, GLuint buffer);
GLAPI PFNGLBINDBUFFERPROC glad_glBindBuffer;
#define glBindBuffer glad_glBindBuffer
typedef void (APIENTRYP PFNGLDELETEBUFFERSPROC)(GLsizei n, const GLuint *buffers);
GLAPI PFNGLDELETEBUFFERSPROC glad_glDeleteBuffers;
#define glDeleteBuffers glad_glDeleteBuffers
typedef void (APIENTRYP PFNGLGENBUFFERSPROC)(GLsizei n, GLuint *buffers);
GLAPI PFNGLGENBUFFERSPROC glad_glGenBuffers;
#define glGenBuffers glad_glGenBuffers
typedef GLboolean (APIENTRYP PFNGLISBUFFERPROC)(GLuint buffer);
GLAPI PFNGLISBUFFERPROC glad_glIsBuffer;
#define glIsBuffer glad_glIsBuffer
typedef void (APIENTRYP PFNGLBUFFERDATAPROC)(GLenum target, GLsizeiptr size, const void *data, GLenum usage);
GLAPI PFNGLBUFFERDATAPROC glad_glBufferData;
#define glBufferData glad_glBufferData
typedef void (APIENTRYP PFNGLBUFFERSUBDATAPROC)(GLenum target, GLintptr offset, GLsizeiptr size, const void *data);
GLAPI PFNGLBUFFERSUBDATAPROC glad_glBufferSubData;
#define glBufferSubData glad_glBufferSubData
typedef void (APIENTRYP PFNGLGETBUFFERSUBDATAPROC)(GLenum target, GLintptr offset, GLsizeiptr size, void *data);
GLAPI PFNGLGETBUFFERSUBDATAPROC glad_glGetBufferSubData;
#define glGetBufferSubData glad_glGetBufferSubData
typedef void * (APIENTRYP PFNGLMAPBUFFERPROC)(GLenum target, GLenum access);
GLAPI PFNGLMAPBUFFERPROC glad_glMapBuffer;
#define glMapBuffer glad_glMapBuffer
typedef GLboolean (APIENTRYP PFNGLUNMAPBUFFERPROC)(GLenum target);
GLAPI PFNGLUNMAPBUFFERPROC glad_glUnmapBuffer;
#define glUnmapBuffer glad_glUnmapBuffer
typedef void (APIENTRYP PFNGLGETBUFFERPARAMETERIVPROC)(GLenum target, GLenum pname, GLint *params);
GLAPI PFNGLGETBUFFERPARAMETERIVPROC glad_glGetBufferParameteriv;
#define glGetBufferParameteriv glad_glGetBufferParameteriv
typedef void (APIENTRYP PFNGLGETBUFFERPOINTERVPROC)(GLenum target, GLenum pname, void **params);
GLAPI PFNGLGETBUFFERPOINTERVPROC glad_glGetBufferPointerv;
#define glGetBufferPointerv glad_glGetBufferPointerv
#endif
#ifndef GL_VERSION_2_0
#define GL_VERSION_2_0 1
GLAPI int GLAD_GL_VERSION_2_0;
typedef void (APIENTRYP PFNGLBLENDEQUATIONSEPARATEPROC)(GLenum modeRGB, GLenum modeAlpha);
GLAPI PFNGLBLENDEQUATIONSEPARATEPROC glad_glBlendEquationSeparate;
#define glBlendEquationSeparate glad_glBlendEquationSeparate
typedef void (APIENTRYP PFNGLDRAWBUFFERSPROC)(GLsizei n, const GLenum *bufs);
GLAPI PFNGLDRAWBUFFERSPROC glad_glDrawBuffers;
#define glDrawBuffers glad_glDrawBuffers
typedef void (APIENTRYP PFNGLSTENCILOPSEPARATEPROC)(GLenum face, GLenum sfail, GLenum dpfail, GLenum dppass);
GLAPI PFNGLSTENCILOPSEPARATEPROC glad_glStencilOpSeparate;
#define glStencilOpSeparate glad_glStencilOpSeparate
typedef void (APIENTRYP PFNGLSTENCILFUNCSEPARATEPROC)(GLenum face, GLenum func, GLint ref, GLuint mask);
GLAPI PFNGLSTENCILFUNCSEPARATEPROC glad_glStencilFuncSeparate;
#define glStencilFuncSeparate glad_glStencilFuncSeparate
typedef void (APIENTRYP PFNGLSTENCILMASKSEPARATEPROC)(GLenum face, GLuint mask);
GLAPI PFNGLSTENCILMASKSEPARATEPROC glad_glStencilMaskSeparate;
#define glStencilMaskSeparate glad_glStencilMaskSeparate
typedef void (APIENTRYP PFNGLATTACHSHADERPROC)(GLuint program, GLuint shader);
GLAPI PFNGLATTACHSHADERPROC glad_glAttachShader;
#define glAttachShader glad_glAttachShader
typedef void (APIENTRYP PFNGLBINDATTRIBLOCATIONPROC)(GLuint program, GLuint index, const GLchar *name);
GLAPI PFNGLBINDATTRIBLOCATIONPROC glad_glBindAttribLocation;
#define glBindAttribLocation glad_glBindAttribLocation
typedef void (APIENTRYP PFNGLCOMPILESHADERPROC)(GLuint shader);
GLAPI PFNGLCOMPILESHADERPROC glad_glCompileShader;
#define glCompileShader glad_glCompileShader
typedef GLuint (APIENTRYP PFNGLCREATEPROGRAMPROC)(void);
GLAPI PFNGLCREATEPROGRAMPROC glad_glCreateProgram;
#define glCreateProgram glad_glCreateProgram
typedef GLuint (APIENTRYP PFNGLCREATESHADERPROC)(GLenum type);
GLAPI PFNGLCREATESHADERPROC glad_glCreateShader;
#define glCreateShader glad_glCreateShader
typedef void (APIENTRYP PFNGLDELETEPROGRAMPROC)(GLuint program);
GLAPI PFNGLDELETEPROGRAMPROC glad_glDeleteProgram;
#define glDeleteProgram glad_glDeleteProgram
typedef void (APIENTRYP PFNGLDELETESHADERPROC)(GLuint shader);
GLAPI PFNGLDELETESHADERPROC glad_glDeleteShader;
#define glDeleteShader glad_glDeleteShader
typedef void (APIENTRYP PFNGLDETACHSHADERPROC)(GLuint program, GLuint shader);
GLAPI PFNGLDETACHSHADERPROC glad_glDetachShader;
#define glDetachShader glad_glDetachShader
typedef void (APIENTRYP PFNGLDISABLEVERTEXATTRIBARRAYPROC)(GLuint index);
GLAPI PFNGLDISABLEVERTEXATTRIBARRAYPROC glad_glDisableVertexAttribArray;
#define glDisableVertexAttribArray glad_glDisableVertexAttribArray
typedef void (APIENTRYP PFNGLENABLEVERTEXATTRIBARRAYPROC)(GLuint index);
GLAPI PFNGLENABLEVERTEXATTRIBARRAYPROC glad_glEnableVertexAttribArray;
#define glEnableVertexAttribArray glad_glEnableVertexAttribArray
typedef void (APIENTRYP PFNGLGETACTIVEATTRIBPROC)(GLuint program, GLuint index, GLsizei bufSize, GLsizei *length, GLint *size, GLenum *type, GLchar *name);
GLAPI PFNGLGETACTIVEATTRIBPROC glad_glGetActiveAttrib;
#define glGetActiveAttrib glad_glGetActiveAttrib
typedef void (APIENTRYP PFNGLGETACTIVEUNIFORMPROC)(GLuint program, GLuint index, GLsizei bufSize, GLsizei *length, GLint *size, GLenum *type, GLchar *name);
GLAPI PFNGLGETACTIVEUNIFORMPROC glad_glGetActiveUniform;
#define glGetActiveUniform glad_glGetActiveUniform
typedef void (APIENTRYP PFNGLGETATTACHEDSHADERSPROC)(GLuint program, GLsizei maxCount, GLsizei *count, GLuint *shaders);
GLAPI PFNGLGETATTACHEDSHADERSPROC glad_glGetAttachedShaders;
#define glGetAttachedShaders glad_glGetAttachedShaders
typedef GLint (APIENTRYP PFNGLGETATTRIBLOCATIONPROC)(GLuint program, const GLchar *name);
GLAPI PFNGLGETATTRIBLOCATIONPROC glad_glGetAttribLocation;
#define glGetAttribLocation glad_glGetAttribLocation
typedef void (APIENTRYP PFNGLGETPROGRAMIVPROC)(GLuint program, GLenum pname, GLint *params);
GLAPI PFNGLGETPROGRAMIVPROC glad_glGetProgramiv;
#define glGetProgramiv glad_glGetProgramiv
typedef void (APIENTRYP PFNGLGETPROGRAMINFOLOGPROC)(GLuint program, GLsizei bufSize, GLsizei *length, GLchar *infoLog);
GLAPI PFNGLGETPROGRAMINFOLOGPROC glad_glGetProgramInfoLog;
#define glGetProgramInfoLog glad_glGetProgramInfoLog
typedef void (APIENTRYP PFNGLGETSHADERIVPROC)(GLuint shader, GLenum pname, GLint *params);
GLAPI PFNGLGETSHADERIVPROC glad_glGetShaderiv;
#define glGetShaderiv glad_glGetShaderiv
typedef void (APIENTRYP PFNGLGETSHADERINFOLOGPROC)(GLuint shader, GLsizei bufSize, GLsizei *length, GLchar *infoLog);
GLAPI PFNGLGETSHADERINFOLOGPROC glad_glGetShaderInfoLog;
#define glGetShaderInfoLog glad_glGetShaderInfoLog
typedef void (APIENTRYP PFNGLGETSHADERSOURCEPROC)(GLuint shader, GLsizei bufSize, GLsizei *length, GLchar *source);
GLAPI PFNGLGETSHADERSOURCEPROC glad_glGetShaderSource;
#define glGetShaderSource glad_glGetShaderSource
typedef GLint (APIENTRYP PFNGLGETUNIFORMLOCATIONPROC)(GLuint program, const GLchar *name);
GLAPI PFNGLGETUNIFORMLOCATIONPROC glad_glGetUniformLocation;
#define glGetUniformLocation glad_glGetUniformLocation
typedef void (APIENTRYP PFNGLGETUNIFORMFVPROC)(GLuint program, GLint location, GLfloat *params);
GLAPI PFNGLGETUNIFORMFVPROC glad_glGetUniformfv;
#define glGetUniformfv glad_glGetUniformfv
typedef void (APIENTRYP PFNGLGETUNIFORMIVPROC)(GLuint program, GLint location, GLint *params);
GLAPI PFNGLGETUNIFORMIVPROC glad_glGetUniformiv;
#define glGetUniformiv glad_glGetUniformiv
typedef void (APIENTRYP PFNGLGETVERTEXATTRIBDVPROC)(GLuint index, GLenum pname, GLdouble *params);
GLAPI PFNGLGETVERTEXATTRIBDVPROC glad_glGetVertexAttribdv;
#define glGetVertexAttribdv glad_glGetVertexAttribdv
typedef void (APIENTRYP PFNGLGETVERTEXATTRIBFVPROC)(GLuint index, GLenum pname, GLfloat *params);
GLAPI PFNGLGETVERTEXATTRIBFVPROC glad_glGetVertexAttribfv;
#define glGetVertexAttribfv glad_glGetVertexAttribfv
typedef void (APIENTRYP PFNGLGETVERTEXATTRIBIVPROC)(GLuint index, GLenum pname, GLint *params);
GLAPI PFNGLGETVERTEXATTRIBIVPROC glad_glGetVertexAttribiv;
#define glGetVertexAttribiv glad_glGetVertexAttribiv
typedef void (APIENTRYP PFNGLGETVERTEXATTRIBPOINTERVPROC)(GLuint index, GLenum pname, void **pointer);
GLAPI PFNGLGETVERTEXATTRIBPOINTERVPROC glad_glGetVertexAttribPointerv;
#define glGetVertexAttribPointerv glad_glGetVertexAttribPointerv
typedef GLboolean (APIENTRYP PFNGLISPROGRAMPROC)(GLuint program);
GLAPI PFNGLISPROGRAMPROC glad_glIsProgram;
#define glIsProgram glad_glIsProgram
typedef GLboolean (APIENTRYP PFNGLISSHADERPROC)(GLuint shader);
GLAPI PFNGLISSHADERPROC glad_glIsShader;
#define glIsShader glad_glIsShader
typedef void (APIENTRYP PFNGLLINKPROGRAMPROC)(GLuint program);
GLAPI PFNGLLINKPROGRAMPROC glad_glLinkProgram;
#define glLinkProgram glad_glLinkProgram
typedef void (APIENTRYP PFNGLSHADERSOURCEPROC)(GLuint shader, GLsizei count, const GLchar *const*string, const GLint *length);
GLAPI PFNGLSHADERSOURCEPROC glad_glShaderSource;
#define glShaderSource glad_glShaderSource
typedef void (APIENTRYP PFNGLUSEPROGRAMPROC)(GLuint program);
GLAPI PFNGLUSEPROGRAMPROC glad_glUseProgram;
#define glUseProgram glad_glUseProgram
typedef void (APIENTRYP PFNGLUNIFORM1FPROC)(GLint location, GLfloat v0);
GLAPI PFNGLUNIFORM1FPROC glad_glUniform1f;
#define glUniform1f glad_glUniform1f
typedef void (APIENTRYP PFNGLUNIFORM2FPROC)(GLint location, GLfloat v0, GLfloat v1);
GLAPI PFNGLUNIFORM2FPROC glad_glUniform2f;
#define glUniform2f glad_glUniform2f
typedef void (APIENTRYP PFNGLUNIFORM3FPROC)(GLint location, GLfloat v0, GLfloat v1, GLfloat v2);
GLAPI PFNGLUNIFORM3FPROC glad_glUniform3f;
#define glUniform3f glad_glUniform3f
typedef void (APIENTRYP PFNGLUNIFORM4FPROC)(GLint location, GLfloat v0, GLfloat v1, GLfloat v2, GLfloat v3);
GLAPI PFNGLUNIFORM4FPROC glad_glUniform4f;
#define glUniform4f glad_glUniform4f
typedef void (APIENTRYP PFNGLUNIFORM1IPROC)(GLint location, GLint v0);
GLAPI PFNGLUNIFORM1IPROC glad_glUniform1i;
#define glUniform1i glad_glUniform1i
typedef void (APIENTRYP PFNGLUNIFORM2IPROC)(GLint location, GLint v0, GLint v1);
GLAPI PFNGLUNIFORM2IPROC glad_glUniform2i;
#define glUniform2i glad_glUniform2i
typedef void (APIENTRYP PFNGLUNIFORM3IPROC)(GLint location, GLint v0, GLint v1, GLint v2);
GLAPI PFNGLUNIFORM3IPROC glad_glUniform3i;
#define glUniform3i glad_glUniform3i
typedef void (APIENTRYP PFNGLUNIFORM4IPROC)(GLint location, GLint v0, GLint v1, GLint v2, GLint v3);
GLAPI PFNGLUNIFORM4IPROC glad_glUniform4i;
#define glUniform4i glad_glUniform4i
typedef void (APIENTRYP PFNGLUNIFORM1FVPROC)(GLint location, GLsizei count, const GLfloat *value);
GLAPI PFNGLUNIFORM1FVPROC glad_glUniform1fv;
#define glUniform1fv glad_glUniform1fv
typedef void (APIENTRYP PFNGLUNIFORM2FVPROC)(GLint location, GLsizei count, const GLfloat *value);
GLAPI PFNGLUNIFORM2FVPROC glad_glUniform2fv;
#define glUniform2fv glad_glUniform2fv
typedef void (APIENTRYP PFNGLUNIFORM3FVPROC)(GLint location, GLsizei count, const GLfloat *value);
GLAPI PFNGLUNIFORM3FVPROC glad_glUniform3fv;
#define glUniform3fv glad_glUniform3fv
typedef void (APIENTRYP PFNGLUNIFORM4FVPROC)(GLint location, GLsizei count, const GLfloat *value);
GLAPI PFNGLUNIFORM4FVPROC glad_glUniform4fv;
#define glUniform4fv glad_glUniform4fv
typedef void (APIENTRYP PFNGLUNIFORM1IVPROC)(GLint location, GLsizei count, const GLint *value);
GLAPI PFNGLUNIFORM1IVPROC glad_glUniform1iv;
#define glUniform1iv glad_glUniform1iv
typedef void (APIENTRYP PFNGLUNIFORM2IVPROC)(GLint location, GLsizei count, const GLint *value);
GLAPI PFNGLUNIFORM2IVPROC glad_glUniform2iv;
#define glUniform2iv glad_glUniform2iv
typedef void (APIENTRYP PFNGLUNIFORM3IVPROC)(GLint location, GLsizei count, const GLint *value);
GLAPI PFNGLUNIFORM3IVPROC glad_glUniform3iv;
#define glUniform3iv glad_glUniform3iv
typedef void (APIENTRYP PFNGLUNIFORM4IVPROC)(GLint location, GLsizei count, const GLint *value);
GLAPI PFNGLUNIFORM4IVPROC glad_glUniform4iv;
#define glUniform4iv glad_glUniform4iv
typedef void (APIENTRYP PFNGLUNIFORMMATRIX2FVPROC)(GLint location, GLsizei count, GLboolean transpose, const GLfloat *value);
GLAPI PFNGLUNIFORMMATRIX2FVPROC glad_glUniformMatrix2fv;
#define glUniformMatrix2fv glad_glUniformMatrix2fv
typedef void (APIENTRYP PFNGLUNIFORMMATRIX3FVPROC)(GLint location, GLsizei count, GLboolean transpose, const GLfloat *value);
GLAPI PFNGLUNIFORMMATRIX3FVPROC glad_glUniformMatrix3fv;
#define glUniformMatrix3fv glad_glUniformMatrix3fv
typedef void (APIENTRYP PFNGLUNIFORMMATRIX4FVPROC)(GLint location, GLsizei count, GLboolean transpose, const GLfloat *value);
GLAPI PFNGLUNIFORMMATRIX4FVPROC glad_glUniformMatrix4fv;
#define glUniformMatrix4fv glad_glUniformMatrix4fv
typedef void (APIENTRYP PFNGLVALIDATEPROGRAMPROC)(GLuint program);
GLAPI PFNGLVALIDATEPROGRAMPROC glad_glValidateProgram;
#define glValidateProgram glad_glValidateProgram
typedef void (APIENTRYP PFNGLVERTEXATTRIB1DPROC)(GLuint index, GLdouble x);
GLAPI PFNGLVERTEXATTRIB1DPROC glad_glVertexAttrib1d;
#define glVertexAttrib1d glad_glVertexAttrib1d
typedef void (APIENTRYP PFNGLVERTEXATTRIB1DVPROC)(GLuint index, const GLdouble *v);
GLAPI PFNGLVERTEXATTRIB1DVPROC glad_glVertexAttrib1dv;
#define glVertexAttrib1dv glad_glVertexAttrib1dv
typedef void (APIENTRYP PFNGLVERTEXATTRIB1FPROC)(GLuint index, GLfloat x);
GLAPI PFNGLVERTEXATTRIB1FPROC glad_glVertexAttrib1f;
#define glVertexAttrib1f glad_glVertexAttrib1f
typedef void (APIENTRYP PFNGLVERTEXATTRIB1FVPROC)(GLuint index, const GLfloat *v);
GLAPI PFNGLVERTEXATTRIB1FVPROC glad_glVertexAttrib1fv;
#define glVertexAttrib1fv glad_glVertexAttrib1fv
typedef void (APIENTRYP PFNGLVERTEXATTRIB1SPROC)(GLuint index, GLshort x);
GLAPI PFNGLVERTEXATTRIB1SPROC glad_glVertexAttrib1s;
#define glVertexAttrib1s glad_glVertexAttrib1s
typedef void (APIENTRYP PFNGLVERTEXATTRIB1SVPROC)(GLuint index, const GLshort *v);
GLAPI PFNGLVERTEXATTRIB1SVPROC glad_glVertexAttrib1sv;
#define glVertexAttrib1sv glad_glVertexAttrib1sv
typedef void (APIENTRYP PFNGLVERTEXATTRIB2DPROC)(GLuint index, GLdouble x, GLdouble y);
GLAPI PFNGLVERTEXATTRIB2DPROC glad_glVertexAttrib2d;
#define glVertexAttrib2d glad_glVertexAttrib2d
typedef void (APIENTRYP PFNGLVERTEXATTRIB2DVPROC)(GLuint index, const GLdouble *v);
GLAPI PFNGLVERTEXATTRIB2DVPROC glad_glVertexAttrib2dv;
#define glVertexAttrib2dv glad_glVertexAttrib2dv
typedef void (APIENTRYP PFNGLVERTEXATTRIB2FPROC)(GLuint index, GLfloat x, GLfloat y);
GLAPI PFNGLVERTEXATTRIB2FPROC glad_glVertexAttrib2f;
#define glVertexAttrib2f glad_glVertexAttrib2f
typedef void (APIENTRYP PFNGLVERTEXATTRIB2FVPROC)(GLuint index, const GLfloat *v);
GLAPI PFNGLVERTEXATTRIB2FVPROC glad_glVertexAttrib2fv;
#define glVertexAttrib2fv glad_glVertexAttrib2fv
typedef void (APIENTRYP PFNGLVERTEXATTRIB2SPROC)(GLuint index, GLshort x, GLshort y);
GLAPI PFNGLVERTEXATTRIB2SPROC glad_glVertexAttrib2s;
#define glVertexAttrib2s glad_glVertexAttrib2s
typedef void (APIENTRYP PFNGLVERTEXATTRIB2SVPROC)(GLuint index, const GLshort *v);
GLAPI PFNGLVERTEXATTRIB2SVPROC glad_glVertexAttrib2sv;
#define glVertexAttrib2sv glad_glVertexAttrib2sv
typedef void (APIENTRYP PFNGLVERTEXATTRIB3DPROC)(GLuint index, GLdouble x, GLdouble y, GLdouble z);
GLAPI PFNGLVERTEXATTRIB3DPROC glad_glVertexAttrib3d;
#define glVertexAttrib3d glad_glVertexAttrib3d
typedef void (APIENTRYP PFNGLVERTEXATTRIB3DVPROC)(GLuint index, const GLdouble *v);
GLAPI PFNGLVERTEXATTRIB3DVPROC glad_glVertexAttrib3dv;
#define glVertexAttrib3dv glad_glVertexAttrib3dv
typedef void (APIENTRYP PFNGLVERTEXATTRIB3FPROC)(GLuint index, GLfloat x, GLfloat y, GLfloat z);
GLAPI PFNGLVERTEXATTRIB3FPROC glad_glVertexAttrib3f;
#define glVertexAttrib3f glad_glVertexAttrib3f
typedef void (APIENTRYP PFNGLVERTEXATTRIB3FVPROC)(GLuint index, const GLfloat *v);
GLAPI PFNGLVERTEXATTRIB3FVPROC glad_glVertexAttrib3fv;
#define glVertexAttrib3fv glad_glVertexAttrib3fv
typedef void (APIENTRYP PFNGLVERTEXATTRIB3SPROC)(GLuint index, GLshort x, GLshort y, GLshort z);
GLAPI PFNGLVERTEXATTRIB3SPROC glad_glVertexAttrib3s;
#define glVertexAttrib3s glad_glVertexAttrib3s
typedef void (APIENTRYP PFNGLVERTEXATTRIB3SVPROC)(GLuint index, const GLshort *v);
GLAPI PFNGLVERTEXATTRIB3SVPROC glad_glVertexAttrib3sv;
#define glVertexAttrib3sv glad_glVertexAttrib3sv
typedef void (APIENTRYP PFNGLVERTEXATTRIB4NBVPROC)(GLuint index, const GLbyte *v);
GLAPI PFNGLVERTEXATTRIB4NBVPROC glad_glVertexAttrib4Nbv;
#define glVertexAttrib4Nbv glad_glVertexAttrib4Nbv
typedef void (APIENTRYP PFNGLVERTEXATTRIB4NIVPROC)(GLuint index, const GLint *v);
GLAPI PFNGLVERTEXATTRIB4NIVPROC glad_glVertexAttrib4Niv;
#define glVertexAttrib4Niv glad_glVertexAttrib4Niv
typedef void (APIENTRYP PFNGLVERTEXATTRIB4NSVPROC)(GLuint index, const GLshort *v);
GLAPI PFNGLVERTEXATTRIB4NSVPROC glad_glVertexAttrib4Nsv;
#define glVertexAttrib4Nsv glad_glVertexAttrib4Nsv
typedef void (APIENTRYP PFNGLVERTEXATTRIB4NUBPROC)(GLuint index, GLubyte x, GLubyte y, GLubyte z, GLubyte w);
GLAPI PFNGLVERTEXATTRIB4NUBPROC glad_glVertexAttrib4Nub;
#define glVertexAttrib4Nub glad_glVertexAttrib4Nub
typedef void (APIENTRYP PFNGLVERTEXATTRIB4NUBVPROC)(GLuint index, const GLubyte *v);
GLAPI PFNGLVERTEXATTRIB4NUBVPROC glad_glVertexAttrib4Nubv;
#define glVertexAttrib4Nubv glad_glVertexAttrib4Nubv
typedef void (APIENTRYP PFNGLVERTEXATTRIB4NUIVPROC)(GLuint index, const GLuint *v);
GLAPI PFNGLVERTEXATTRIB4NUIVPROC glad_glVertexAttrib4Nuiv;
#define glVertexAttrib4Nuiv glad_glVertexAttrib4Nuiv
typedef void (APIENTRYP PFNGLVERTEXATTRIB4NUSVPROC)(GLuint index, const GLushort *v);
GLAPI PFNGLVERTEXATTRIB4NUSVPROC glad_glVertexAttrib4Nusv;
#define glVertexAttrib4Nusv glad_glVertexAttrib4Nusv
typedef void (APIENTRYP PFNGLVERTEXATTRIB4BVPROC)(GLuint index, const GLbyte *v);
GLAPI PFNGLVERTEXATTRIB4BVPROC glad_glVertexAttrib4bv;
#define glVertexAttrib4bv glad_glVertexAttrib4bv
typedef void (APIENTRYP PFNGLVERTEXATTRIB4DPROC)(GLuint index, GLdouble x, GLdouble y, GLdouble z, GLdouble w);
GLAPI PFNGLVERTEXATTRIB4DPROC glad_glVertexAttrib4d;
#define glVertexAttrib4d glad_glVertexAttrib4d
typedef void (APIENTRYP PFNGLVERTEXATTRIB4DVPROC)(GLuint index, const GLdouble *v);
GLAPI PFNGLVERTEXATTRIB4DVPROC glad_glVertexAttrib4dv;
#define glVertexAttrib4dv glad_glVertexAttrib4dv
typedef void (APIENTRYP PFNGLVERTEXATTRIB4FPROC)(GLuint index, GLfloat x, GLfloat y, GLfloat z, GLfloat w);
GLAPI PFNGLVERTEXATTRIB4FPROC glad_glVertexAttrib4f;
#define glVertexAttrib4f glad_glVertexAttrib4f
typedef void (APIENTRYP PFNGLVERTEXATTRIB4FVPROC)(GLuint index, const GLfloat *v);
GLAPI PFNGLVERTEXATTRIB4FVPROC glad_glVertexAttrib4fv;
#define glVertexAttrib4fv glad_glVertexAttrib4fv
typedef void (APIENTRYP PFNGLVERTEXATTRIB4IVPROC)(GLuint index, const GLint *v);
GLAPI PFNGLVERTEXATTRIB4IVPROC glad_glVertexAttrib4iv;
#define glVertexAttrib4iv glad_glVertexAttrib4iv
typedef void (APIENTRYP PFNGLVERTEXATTRIB4SPROC)(GLuint index, GLshort x, GLshort y, GLshort z, GLshort w);
GLAPI PFNGLVERTEXATTRIB4SPROC glad_glVertexAttrib4s;
#define glVertexAttrib4s glad_glVertexAttrib4s
typedef void (APIENTRYP PFNGLVERTEXATTRIB4SVPROC)(GLuint index, const GLshort *v);
GLAPI PFNGLVERTEXATTRIB4SVPROC glad_glVertexAttrib4sv;
#define glVertexAttrib4sv glad_glVertexAttrib4sv
typedef void (APIENTRYP PFNGLVERTEXATTRIB4UBVPROC)(GLuint index, const GLubyte *v);
GLAPI PFNGLVERTEXATTRIB4UBVPROC glad_glVertexAttrib4ubv;
#define glVertexAttrib4ubv glad_glVertexAttrib4ubv
typedef void (APIENTRYP PFNGLVERTEXATTRIB4UIVPROC)(GLuint index, const GLuint *v);
GLAPI PFNGLVERTEXATTRIB4UIVPROC glad_glVertexAttrib4uiv;
#define glVertexAttrib4uiv glad_glVertexAttrib4uiv
typedef void (APIENTRYP PFNGLVERTEXATTRIB4USVPROC)(GLuint index, const GLushort *v);
GLAPI PFNGLVERTEXATTRIB4USVPROC glad_glVertexAttrib4usv;
#define glVertexAttrib4usv glad_glVertexAttrib4usv
typedef void (APIENTRYP PFNGLVERTEXATTRIBPOINTERPROC)(GLuint index, GLint size, GLenum type, GLboolean normalized, GLsizei stride, const void *pointer);
GLAPI PFNGLVERTEXATTRIBPOINTERPROC glad_glVertexAttribPointer;
#define glVertexAttribPointer glad_glVertexAttribPointer
#endif
#ifndef GL_VERSION_2_1
#define GL_VERSION_2_1 1
GLAPI int GLAD_GL_VERSION_2_1;
typedef void (APIENTRYP PFNGLUNIFORMMATRIX2X3FVPROC)(GLint location, GLsizei count, GLboolean transpose, const GLfloat *value);
GLAPI PFNGLUNIFORMMATRIX2X3FVPROC glad_glUniformMatrix2x3fv;
#define glUniformMatrix2x3fv glad_glUniformMatrix2x3fv
typedef void (APIENTRYP PFNGLUNIFORMMATRIX3X2FVPROC)(GLint location, GLsizei count, GLboolean transpose, const GLfloat *value);
GLAPI PFNGLUNIFORMMATRIX3X2FVPROC glad_glUniformMatrix3x2fv;
#define glUniformMatrix3x2fv glad_glUniformMatrix3x2fv
typedef void (APIENTRYP PFNGLUNIFORMMATRIX2X4FVPROC)(GLint location, GLsizei count, GLboolean transpose, const GLfloat *value);
GLAPI PFNGLUNIFORMMATRIX2X4FVPROC glad_glUniformMatrix2x4fv;
#define glUniformMatrix2x4fv glad_glUniformMatrix2x4fv
typedef void (APIENTRYP PFNGLUNIFORMMATRIX4X2FVPROC)(GLint location, GLsizei count, GLboolean transpose, const GLfloat *value);
GLAPI PFNGLUNIFORMMATRIX4X2FVPROC glad_glUniformMatrix4x2fv;
#define glUniformMatrix4x2fv glad_glUniformMatrix4x2fv
typedef void (APIENTRYP PFNGLUNIFORMMATRIX3X4FVPROC)(GLint location, GLsizei count, GLboolean transpose, const GLfloat *value);
GLAPI PFNGLUNIFORMMATRIX3X4FVPROC glad_glUniformMatrix3x4fv;
#define glUniformMatrix3x4fv glad_glUniformMatrix3x4fv
typedef void (APIENTRYP PFNGLUNIFORMMATRIX4X3FVPROC)(GLint location, GLsizei count, GLboolean transpose, const GLfloat *value);
GLAPI PFNGLUNIFORMMATRIX4X3FVPROC glad_glUniformMatrix4x3fv;
#define glUniformMatrix4x3fv glad_glUniformMatrix4x3fv
#endif
#ifndef GL_VERSION_3_0
#define GL_VERSION_3_0 1
GLAPI int GLAD_GL_VERSION_3_0;
typedef void (APIENTRYP PFNGLCOLORMASKIPROC)(GLuint index, GLboolean r, GLboolean g, GLboolean b, GLboolean a);
GLAPI PFNGLCOLORMASKIPROC glad_glColorMaski;
#define glColorMaski glad_glColorMaski
typedef void (APIENTRYP PFNGLGETBOOLEANI_VPROC)(GLenum target, GLuint index, GLboolean *data);
GLAPI PFNGLGETBOOLEANI_VPROC glad_glGetBooleani_v;
#define glGetBooleani_v glad_glGetBooleani_v
typedef void (APIENTRYP PFNGLGETINTEGERI_VPROC)(GLenum target, GLuint index, GLint *data);
GLAPI PFNGLGETINTEGERI_VPROC glad_glGetIntegeri_v;
#define glGetIntegeri_v glad_glGetIntegeri_v
typedef void (APIENTRYP PFNGLENABLEIPROC)(GLenum target, GLuint index);
GLAPI PFNGLENABLEIPROC glad_glEnablei;
#define glEnablei glad_glEnablei
typedef void (APIENTRYP PFNGLDISABLEIPROC)(GLenum target, GLuint index);
GLAPI PFNGLDISABLEIPROC glad_glDisablei;
#define glDisablei glad_glDisablei
typedef GLboolean (APIENTRYP PFNGLISENABLEDIPROC)(GLenum target, GLuint index);
GLAPI PFNGLISENABLEDIPROC glad_glIsEnabledi;
#define glIsEnabledi glad_glIsEnabledi
typedef void (APIENTRYP PFNGLBEGINTRANSFORMFEEDBACKPROC)(GLenum primitiveMode);
GLAPI PFNGLBEGINTRANSFORMFEEDBACKPROC glad_glBeginTransformFeedback;
#define glBeginTransformFeedback glad_glBeginTransformFeedback
typedef void (APIENTRYP PFNGLENDTRANSFORMFEEDBACKPROC)(void);
GLAPI PFNGLENDTRANSFORMFEEDBACKPROC glad_glEndTransformFeedback;
#define glEndTransformFeedback glad_glEndTransformFeedback
typedef void (APIENTRYP PFNGLBINDBUFFERRANGEPROC)(GLenum target, GLuint index, GLuint buffer, GLintptr offset, GLsizeiptr size);
GLAPI PFNGLBINDBUFFERRANGEPROC glad_glBindBufferRange;
#define glBindBufferRange glad_glBindBufferRange
typedef void (APIENTRYP PFNGLBINDBUFFERBASEPROC)(GLenum target, GLuint index, GLuint buffer);
GLAPI PFNGLBINDBUFFERBASEPROC glad_glBindBufferBase;
#define glBindBufferBase glad_glBindBufferBase
typedef void (APIENTRYP PFNGLTRANSFORMFEEDBACKVARYINGSPROC)(GLuint program, GLsizei count, const GLchar *const*varyings, GLenum bufferMode);
GLAPI PFNGLTRANSFORMFEEDBACKVARYINGSPROC glad_glTransformFeedbackVaryings;
#define glTransformFeedbackVaryings glad_glTransformFeedbackVaryings
typedef void (APIENTRYP PFNGLGETTRANSFORMFEEDBACKVARYINGPROC)(GLuint program, GLuint index, GLsizei bufSize, GLsizei *length, GLsizei *size, GLenum *type, GLchar *name);
GLAPI PFNGLGETTRANSFORMFEEDBACKVARYINGPROC glad_glGetTransformFeedbackVarying;
#define glGetTransformFeedbackVarying glad_glGetTransformFeedbackVarying
typedef void (APIENTRYP PFNGLCLAMPCOLORPROC)(GLenum target, GLenum clamp);
GLAPI PFNGLCLAMPCOLORPROC glad_glClampColor;
#define glClampColor glad_glClampColor
typedef void (APIENTRYP PFNGLBEGINCONDITIONALRENDERPROC)(GLuint id, GLenum mode);
GLAPI PFNGLBEGINCONDITIONALRENDERPROC glad_glBeginConditionalRender;
#define glBeginConditionalRender glad_glBeginConditionalRender
typedef void (APIENTRYP PFNGLENDCONDITIONALRENDERPROC)(void);
GLAPI PFNGLENDCONDITIONALRENDERPROC glad_glEndConditionalRender;
#define glEndConditionalRender glad_glEndConditionalRender
typedef void (APIENTRYP PFNGLVERTEXATTRIBIPOINTERPROC)(GLuint index, GLint size, GLenum type, GLsizei stride, const void *pointer);
GLAPI PFNGLVERTEXATTRIBIPOINTERPROC glad_glVertexAttribIPointer;
#define glVertexAttribIPointer glad_glVertexAttribIPointer
typedef void (APIENTRYP PFNGLGETVERTEXATTRIBIIVPROC)(GLuint index, GLenum pname, GLint *params);
GLAPI PFNGLGETVERTEXATTRIBIIVPROC glad_glGetVertexAttribIiv;
#define glGetVertexAttribIiv glad_glGetVertexAttribIiv
typedef void (APIENTRYP PFNGLGETVERTEXATTRIBIUIVPROC)(GLuint index, GLenum pname, GLuint *params);
GLAPI PFNGLGETVERTEXATTRIBIUIVPROC glad_glGetVertexAttribIuiv;
#define glGetVertexAttribIuiv glad_glGetVertexAttribIuiv
typedef void (APIENTRYP PFNGLVERTEXATTRIBI1IPROC)(GLuint index, GLint x);
GLAPI PFNGLVERTEXATTRIBI1IPROC glad_glVertexAttribI1i;
#define glVertexAttribI1i glad_glVertexAttribI1i
typedef void (APIENTRYP PFNGLVERTEXATTRIBI2IPROC)(GLuint index, GLint x, GLint y);
GLAPI PFNGLVERTEXATTRIBI2IPROC glad_glVertexAttribI2i;
#define glVertexAttribI2i glad_glVertexAttribI2i
typedef void (APIENTRYP PFNGLVERTEXATTRIBI3IPROC)(GLuint index, GLint x, GLint y, GLint z);
GLAPI PFNGLVERTEXATTRIBI3IPROC glad_glVertexAttribI3i;
#define glVertexAttribI3i glad_glVertexAttribI3i
typedef void (APIENTRYP PFNGLVERTEXATTRIBI4IPROC)(GLuint index, GLint x, GLint y, GLint z, GLint w);
GLAPI PFNGLVERTEXATTRIBI4IPROC glad_glVertexAttribI4i;
#define glVertexAttribI4i glad_glVertexAttribI4i
typedef void (APIENTRYP PFNGLVERTEXATTRIBI1UIPROC)(GLuint index, GLuint x);
GLAPI PFNGLVERTEXATTRIBI1UIPROC glad_glVertexAttribI1ui;
#define glVertexAttribI1ui glad_glVertexAttribI1ui
typedef void (APIENTRYP PFNGLVERTEXATTRIBI2UIPROC)(GLuint index, GLuint x, GLuint y);
GLAPI PFNGLVERTEXATTRIBI2UIPROC glad_glVertexAttribI2ui;
#define glVertexAttribI2ui glad_glVertexAttribI2ui
typedef void (APIENTRYP PFNGLVERTEXATTRIBI3UIPROC)(GLuint index, GLuint x, GLuint y, GLuint z);
GLAPI PFNGLVERTEXATTRIBI3UIPROC glad_glVertexAttribI3ui;
#define glVertexAttribI3ui glad_glVertexAttribI3ui
typedef void (APIENTRYP PFNGLVERTEXATTRIBI4UIPROC)(GLuint index, GLuint x, GLuint y, GLuint z, GLuint w);
GLAPI PFNGLVERTEXATTRIBI4UIPROC glad_glVertexAttribI4ui;
#define glVertexAttribI4ui glad_glVertexAttribI4ui
typedef void (APIENTRYP PFNGLVERTEXATTRIBI1IVPROC)(GLuint index, const GLint *v);
GLAPI PFNGLVERTEXATTRIBI1IVPROC glad_glVertexAttribI1iv;
#define glVertexAttribI1iv glad_glVertexAttribI1iv
typedef void (APIENTRYP PFNGLVERTEXATTRIBI2IVPROC)(GLuint index, const GLint *v);
GLAPI PFNGLVERTEXATTRIBI2IVPROC glad_glVertexAttribI2iv;
#define glVertexAttribI2iv glad_glVertexAttribI2iv
typedef void (APIENTRYP PFNGLVERTEXATTRIBI3IVPROC)(GLuint index, const GLint *v);
GLAPI PFNGLVERTEXATTRIBI3IVPROC glad_glVertexAttribI3iv;
#define glVertexAttribI3iv glad_glVertexAttribI3iv
typedef void (APIENTRYP PFNGLVERTEXATTRIBI4IVPROC)(GLuint index, const GLint *v);
GLAPI PFNGLVERTEXATTRIBI4IVPROC glad_glVertexAttribI4iv;
#define glVertexAttribI4iv glad_glVertexAttribI4iv
typedef void (APIENTRYP PFNGLVERTEXATTRIBI1UIVPROC)(GLuint index, const GLuint *v);
GLAPI PFNGLVERTEXATTRIBI1UIVPROC glad_glVertexAttribI1uiv;
#define glVertexAttribI1uiv glad_glVertexAttribI1uiv
typedef void (APIENTRYP PFNGLVERTEXATTRIBI2UIVPROC)(GLuint index, const GLuint *v);
GLAPI PFNGLVERTEXATTRIBI2UIVPROC glad_glVertexAttribI2uiv;
#define glVertexAttribI2uiv glad_glVertexAttribI2uiv
typedef void (APIENTRYP PFNGLVERTEXATTRIBI3UIVPROC)(GLuint index, const GLuint *v);
GLAPI PFNGLVERTEXATTRIBI3UIVPROC glad_glVertexAttribI3uiv;
#define glVertexAttribI3uiv glad_glVertexAttribI3uiv
typedef void (APIENTRYP PFNGLVERTEXATTRIBI4UIVPROC)(GLuint index, const GLuint *v);
GLAPI PFNGLVERTEXATTRIBI4UIVPROC glad_glVertexAttribI4uiv;
#define glVertexAttribI4uiv glad_glVertexAttribI4uiv
typedef void (APIENTRYP PFNGLVERTEXATTRIBI4BVPROC)(GLuint index, const GLbyte *v);
GLAPI PFNGLVERTEXATTRIBI4BVPROC glad_glVertexAttribI4bv;
#define glVertexAttribI4bv glad_glVertexAttribI4bv
typedef void (APIENTRYP PFNGLVERTEXATTRIBI4SVPROC)(GLuint index, const GLshort *v);
GLAPI PFNGLVERTEXATTRIBI4SVPROC glad_glVertexAttribI4sv;
#define glVertexAttribI4sv glad_glVertexAttribI4sv
typedef void (APIENTRYP PFNGLVERTEXATTRIBI4UBVPROC)(GLuint index, const GLubyte *v);
GLAPI PFNGLVERTEXATTRIBI4UBVPROC glad_glVertexAttribI4ubv;
#define glVertexAttribI4ubv glad_glVertexAttribI4ubv
typedef void (APIENTRYP PFNGLVERTEXATTRIBI4USVPROC)(GLuint index, const GLushort *v);
GLAPI PFNGLVERTEXATTRIBI4USVPROC glad_glVertexAttribI4usv;
#define glVertexAttribI4usv glad_glVertexAttribI4usv
typedef void (APIENTRYP PFNGLGETUNIFORMUIVPROC)(GLuint program, GLint location, GLuint *params);
GLAPI PFNGLGETUNIFORMUIVPROC glad_glGetUniformuiv;
#define glGetUniformuiv glad_glGetUniformuiv
typedef void (APIENTRYP PFNGLBINDFRAGDATALOCATIONPROC)(GLuint program, GLuint color, const GLchar *name);
GLAPI PFNGLBINDFRAGDATALOCATIONPROC glad_glBindFragDataLocation;
#define glBindFragDataLocation glad_glBindFragDataLocation
typedef GLint (APIENTRYP PFNGLGETFRAGDATALOCATIONPROC)(GLuint program, const GLchar *name);
GLAPI PFNGLGETFRAGDATALOCATIONPROC glad_glGetFragDataLocation;
#define glGetFragDataLocation glad_glGetFragDataLocation
typedef void (APIENTRYP PFNGLUNIFORM1UIPROC)(GLint location, GLuint v0);
GLAPI PFNGLUNIFORM1UIPROC glad_glUniform1ui;
#define glUniform1ui glad_glUniform1ui
typedef void (APIENTRYP PFNGLUNIFORM2UIPROC)(GLint location, GLuint v0, GLuint v1);
GLAPI PFNGLUNIFORM2UIPROC glad_glUniform2ui;
#define glUniform2ui glad_glUniform2ui
typedef void (APIENTRYP PFNGLUNIFORM3UIPROC)(GLint location, GLuint v0, GLuint v1, GLuint v2);
GLAPI PFNGLUNIFORM3UIPROC glad_glUniform3ui;
#define glUniform3ui glad_glUniform3ui
typedef void (APIENTRYP PFNGLUNIFORM4UIPROC)(GLint location, GLuint v0, GLuint v1, GLuint v2, GLuint v3);
GLAPI PFNGLUNIFORM4UIPROC glad_glUniform4ui;
#define glUniform4ui glad_glUniform4ui
typedef void (APIENTRYP PFNGLUNIFORM1UIVPROC)(GLint location, GLsizei count, const GLuint *value);
GLAPI PFNGLUNIFORM1UIVPROC glad_glUniform1uiv;
#define glUniform1uiv glad_glUniform1uiv
typedef void (APIENTRYP PFNGLUNIFORM2UIVPROC)(GLint location, GLsizei count, const GLuint *value);
GLAPI PFNGLUNIFORM2UIVPROC glad_glUniform2uiv;
#define glUniform2uiv glad_glUniform2uiv
typedef void (APIENTRYP PFNGLUNIFORM3UIVPROC)(GLint location, GLsizei count, const GLuint *value);
GLAPI PFNGLUNIFORM3UIVPROC glad_glUniform3uiv;
#define glUniform3uiv glad_glUniform3uiv
typedef void (APIENTRYP PFNGLUNIFORM4UIVPROC)(GLint location, GLsizei count, const GLuint *value);
GLAPI PFNGLUNIFORM4UIVPROC glad_glUniform4uiv;
#define glUniform4uiv glad_glUniform4uiv
typedef void (APIENTRYP PFNGLTEXPARAMETERIIVPROC)(GLenum target, GLenum pname, const GLint *params);
GLAPI PFNGLTEXPARAMETERIIVPROC glad_glTexParameterIiv;
#define glTexParameterIiv glad_glTexParameterIiv
typedef void (APIENTRYP PFNGLTEXPARAMETERIUIVPROC)(GLenum target, GLenum pname, const GLuint *params);
GLAPI PFNGLTEXPARAMETERIUIVPROC glad_glTexParameterIuiv;
#define glTexParameterIuiv glad_glTexParameterIuiv
typedef void (APIENTRYP PFNGLGETTEXPARAMETERIIVPROC)(GLenum target, GLenum pname, GLint *params);
GLAPI PFNGLGETTEXPARAMETERIIVPROC glad_glGetTexParameterIiv;
#define glGetTexParameterIiv glad_glGetTexParameterIiv
typedef void (APIENTRYP PFNGLGETTEXPARAMETERIUIVPROC)(GLenum target, GLenum pname, GLuint *params);
GLAPI PFNGLGETTEXPARAMETERIUIVPROC glad_glGetTexParameterIuiv;
#define glGetTexParameterIuiv glad_glGetTexParameterIuiv
typedef void (APIENTRYP PFNGLCLEARBUFFERIVPROC)(GLenum buffer, GLint drawbuffer, const GLint *value);
GLAPI PFNGLCLEARBUFFERIVPROC glad_glClearBufferiv;
#define glClearBufferiv glad_glClearBufferiv
typedef void (APIENTRYP PFNGLCLEARBUFFERUIVPROC)(GLenum buffer, GLint drawbuffer, const GLuint *value);
GLAPI PFNGLCLEARBUFFERUIVPROC glad_glClearBufferuiv;
#define glClearBufferuiv glad_glClearBufferuiv
typedef void (APIENTRYP PFNGLCLEARBUFFERFVPROC)(GLenum buffer, GLint drawbuffer, const GLfloat *value);
GLAPI PFNGLCLEARBUFFERFVPROC glad_glClearBufferfv;
#define glClearBufferfv glad_glClearBufferfv
typedef void (APIENTRYP PFNGLCLEARBUFFERFIPROC)(GLenum buffer, GLint drawbuffer, GLfloat depth, GLint stencil);
GLAPI PFNGLCLEARBUFFERFIPROC glad_glClearBufferfi;
#define glClearBufferfi glad_glClearBufferfi
typedef const GLubyte * (APIENTRYP PFNGLGETSTRINGIPROC)(GLenum name, GLuint index);
GLAPI PFNGLGETSTRINGIPROC glad_glGetStringi;
#define glGetStringi glad_glGetStringi
typedef GLboolean (APIENTRYP PFNGLISRENDERBUFFERPROC)(GLuint renderbuffer);
GLAPI PFNGLISRENDERBUFFERPROC glad_glIsRenderbuffer;
#define glIsRenderbuffer glad_glIsRenderbuffer
typedef void (APIENTRYP PFNGLBINDRENDERBUFFERPROC)(GLenum target, GLuint renderbuffer);
GLAPI PFNGLBINDRENDERBUFFERPROC glad_glBindRenderbuffer;
#define glBindRenderbuffer glad_glBindRenderbuffer
typedef void (APIENTRYP PFNGLDELETERENDERBUFFERSPROC)(GLsizei n, const GLuint *renderbuffers);
GLAPI PFNGLDELETERENDERBUFFERSPROC glad_glDeleteRenderbuffers;
#define glDeleteRenderbuffers glad_glDeleteRenderbuffers
typedef void (APIENTRYP PFNGLGENRENDERBUFFERSPROC)(GLsizei n, GLuint *renderbuffers);
GLAPI PFNGLGENRENDERBUFFERSPROC glad_glGenRenderbuffers;
#define glGenRenderbuffers glad_glGenRenderbuffers
typedef void (APIENTRYP PFNGLRENDERBUFFERSTORAGEPROC)(GLenum target, GLenum internalformat, GLsizei width, GLsizei height);
GLAPI PFNGLRENDERBUFFERSTORAGEPROC glad_glRenderbufferStorage;
#define glRenderbufferStorage glad_glRenderbufferStorage
typedef void (APIENTRYP PFNGLGETRENDERBUFFERPARAMETERIVPROC)(GLenum target, GLenum pname, GLint *params);
GLAPI PFNGLGETRENDERBUFFERPARAMETERIVPROC glad_glGetRenderbufferParameteriv;
#define glGetRenderbufferParameteriv glad_glGetRenderbufferParameteriv
typedef GLboolean (APIENTRYP PFNGLISFRAMEBUFFERPROC)(GLuint framebuffer);
GLAPI PFNGLISFRAMEBUFFERPROC glad_glIsFramebuffer;
#define glIsFramebuffer glad_glIsFramebuffer
typedef void (APIENTRYP PFNGLBINDFRAMEBUFFERPROC)(GLenum target, GLuint framebuffer);
GLAPI PFNGLBINDFRAMEBUFFERPROC glad_glBindFramebuffer;
#define glBindFramebuffer glad_glBindFramebuffer
typedef void (APIENTRYP PFNGLDELETEFRAMEBUFFERSPROC)(GLsizei n, const GLuint *framebuffers);
GLAPI PFNGLDELETEFRAMEBUFFERSPROC glad_glDeleteFramebuffers;
#define glDeleteFramebuffers glad_glDeleteFramebuffers
typedef void (APIENTRYP PFNGLGENFRAMEBUFFERSPROC)(GLsizei n, GLuint *framebuffers);
GLAPI PFNGLGENFRAMEBUFFERSPROC glad_glGenFramebuffers;
#define glGenFramebuffers glad_glGenFramebuffers
typedef GLenum (APIENTRYP PFNGLCHECKFRAMEBUFFERSTATUSPROC)(GLenum target);
GLAPI PFNGLCHECKFRAMEBUFFERSTATUSPROC glad_glCheckFramebufferStatus;
#define glCheckFramebufferStatus glad_glCheckFramebufferStatus
typedef void (APIENTRYP PFNGLFRAMEBUFFERTEXTURE1DPROC)(GLenum target, GLenum attachment, GLenum textarget, GLuint texture, GLint level);
GLAPI PFNGLFRAMEBUFFERTEXTURE1DPROC glad_glFramebufferTexture1D;
#define glFramebufferTexture1D glad_glFramebufferTexture1D
typedef void (APIENTRYP PFNGLFRAMEBUFFERTEXTURE2DPROC)(GLenum target, GLenum attachment, GLenum textarget, GLuint texture, GLint level);
GLAPI PFNGLFRAMEBUFFERTEXTURE2DPROC glad_glFramebufferTexture2D;
#define glFramebufferTexture2D glad_glFramebufferTexture2D
typedef void (APIENTRYP PFNGLFRAMEBUFFERTEXTURE3DPROC)(GLenum target, GLenum attachment, GLenum textarget, GLuint texture, GLint level, GLint zoffset);
GLAPI PFNGLFRAMEBUFFERTEXTURE3DPROC glad_glFramebufferTexture3D;
#define glFramebufferTexture3D glad_glFramebufferTexture3D
typedef void (APIENTRYP PFNGLFRAMEBUFFERRENDERBUFFERPROC)(GLenum target, GLenum attachment, GLenum renderbuffertarget, GLuint renderbuffer);
GLAPI PFNGLFRAMEBUFFERRENDERBUFFERPROC glad_glFramebufferRenderbuffer;
#define glFramebufferRenderbuffer glad_glFramebufferRenderbuffer
typedef void (APIENTRYP PFNGLGETFRAMEBUFFERATTACHMENTPARAMETERIVPROC)(GLenum target, GLenum attachment, GLenum pname, GLint *params);
GLAPI PFNGLGETFRAMEBUFFERATTACHMENTPARAMETERIVPROC glad_glGetFramebufferAttachmentParameteriv;
#define glGetFramebufferAttachmentParameteriv glad_glGetFramebufferAttachmentParameteriv
typedef void (APIENTRYP PFNGLGENERATEMIPMAPPROC)(GLenum target);
GLAPI PFNGLGENERATEMIPMAPPROC glad_glGenerateMipmap;
#define glGenerateMipmap glad_glGenerateMipmap
typedef void (APIENTRYP PFNGLBLITFRAMEBUFFERPROC)(GLint srcX0, GLint srcY0, GLint srcX1, GLint srcY1, GLint dstX0, GLint dstY0, GLint dstX1, GLint dstY1, GLbitfield mask, GLenum filter);
GLAPI PFNGLBLITFRAMEBUFFERPROC glad_glBlitFramebuffer;
#define glBlitFramebuffer glad_glBlitFramebuffer
typedef void (APIENTRYP PFNGLRENDERBUFFERSTORAGEMULTISAMPLEPROC)(GLenum target, GLsizei samples, GLenum internalformat, GLsizei width, GLsizei height);
GLAPI PFNGLRENDERBUFFERSTORAGEMULTISAMPLEPROC glad_glRenderbufferStorageMultisample;
#define glRenderbufferStorageMultisample glad_glRenderbufferStorageMultisample
typedef void (APIENTRYP PFNGLFRAMEBUFFERTEXTURELAYERPROC)(GLenum target, GLenum attachment, GLuint texture, GLint level, GLint layer);
GLAPI PFNGLFRAMEBUFFERTEXTURELAYERPROC glad_glFramebufferTextureLayer;
#define glFramebufferTextureLayer glad_glFramebufferTextureLayer
typedef void * (APIENTRYP PFNGLMAPBUFFERRANGEPROC)(GLenum target, GLintptr offset, GLsizeiptr length, GLbitfield access);
GLAPI PFNGLMAPBUFFERRANGEPROC glad_glMapBufferRange;
#define glMapBufferRange glad_glMapBufferRange
typedef void (APIENTRYP PFNGLFLUSHMAPPEDBUFFERRANGEPROC)(GLenum target, GLintptr offset, GLsizeiptr length);
GLAPI PFNGLFLUSHMAPPEDBUFFERRANGEPROC glad_glFlushMappedBufferRange;
#define glFlushMappedBufferRange glad_glFlushMappedBufferRange
typedef void (APIENTRYP PFNGLBINDVERTEXARRAYPROC)(GLuint array);
GLAPI PFNGLBINDVERTEXARRAYPROC glad_glBindVertexArray;
#define glBindVertexArray glad_glBindVertexArray
typedef void (APIENTRYP PFNGLDELETEVERTEXARRAYSPROC)(GLsizei n, const GLuint *arrays);
GLAPI PFNGLDELETEVERTEXARRAYSPROC glad_glDeleteVertexArrays;
#define glDeleteVertexArrays glad_glDeleteVertexArrays
typedef void (APIENTRYP PFNGLGENVERTEXARRAYSPROC)(GLsizei n, GLuint *arrays);
GLAPI PFNGLGENVERTEXARRAYSPROC glad_glGenVertexArrays;
#define glGenVertexArrays glad_glGenVertexArrays
typedef GLboolean (APIENTRYP PFNGLISVERTEXARRAYPROC)(GLuint array);
GLAPI PFNGLISVERTEXARRAYPROC glad_glIsVertexArray;
#define glIsVertexArray glad_glIsVertexArray
#endif
#ifndef GL_VERSION_3_1
#define GL_VERSION_3_1 1
GLAPI int GLAD_GL_VERSION_3_1;
typedef void (APIENTRYP PFNGLDRAWARRAYSINSTANCEDPROC)(GLenum mode, GLint first, GLsizei count, GLsizei instancecount);
GLAPI PFNGLDRAWARRAYSINSTANCEDPROC glad_glDrawArraysInstanced;
#define glDrawArraysInstanced glad_glDrawArraysInstanced
typedef void (APIENTRYP PFNGLDRAWELEMENTSINSTANCEDPROC)(GLenum mode, GLsizei count, GLenum type, const void *indices, GLsizei instancecount);
GLAPI PFNGLDRAWELEMENTSINSTANCEDPROC glad_glDrawElementsInstanced;
#define glDrawElementsInstanced glad_glDrawElementsInstanced
typedef void (APIENTRYP PFNGLTEXBUFFERPROC)(GLenum target, GLenum internalformat, GLuint buffer);
GLAPI PFNGLTEXBUFFERPROC glad_glTexBuffer;
#define glTexBuffer glad_glTexBuffer
typedef void (APIENTRYP PFNGLPRIMITIVERESTARTINDEXPROC)(GLuint index);
GLAPI PFNGLPRIMITIVERESTARTINDEXPROC glad_glPrimitiveRestartIndex;
#define glPrimitiveRestartIndex glad_glPrimitiveRestartIndex
typedef void (APIENTRYP PFNGLCOPYBUFFERSUBDATAPROC)(GLenum readTarget, GLenum writeTarget, GLintptr readOffset, GLintptr writeOffset, GLsizeiptr size);
GLAPI PFNGLCOPYBUFFERSUBDATAPROC glad_glCopyBufferSubData;
#define glCopyBufferSubData glad_glCopyBufferSubData
typedef void (APIENTRYP PFNGLGETUNIFORMINDICESPROC)(GLuint program, GLsizei uniformCount, const GLchar *const*uniformNames, GLuint *uniformIndices);
GLAPI PFNGLGETUNIFORMINDICESPROC glad_glGetUniformIndices;
#define glGetUniformIndices glad_glGetUniformIndices
typedef void (APIENTRYP PFNGLGETACTIVEUNIFORMSIVPROC)(GLuint program, GLsizei uniformCount, const GLuint *uniformIndices, GLenum pname, GLint *params);
GLAPI PFNGLGETACTIVEUNIFORMSIVPROC glad_glGetActiveUniformsiv;
#define glGetActiveUniformsiv glad_glGetActiveUniformsiv
typedef void (APIENTRYP PFNGLGETACTIVEUNIFORMNAMEPROC)(GLuint program, GLuint uniformIndex, GLsizei bufSize, GLsizei *length, GLchar *uniformName);
GLAPI PFNGLGETACTIVEUNIFORMNAMEPROC glad_glGetActiveUniformName;
#define glGetActiveUniformName glad_glGetActiveUniformName
typedef GLuint (APIENTRYP PFNGLGETUNIFORMBLOCKINDEXPROC)(GLuint program, const GLchar *uniformBlockName);
GLAPI PFNGLGETUNIFORMBLOCKINDEXPROC glad_glGetUniformBlockIndex;
#define glGetUniformBlockIndex glad_glGetUniformBlockIndex
typedef void (APIENTRYP PFNGLGETACTIVEUNIFORMBLOCKIVPROC)(GLuint program, GLuint uniformBlockIndex, GLenum pname, GLint *params);
GLAPI PFNGLGETACTIVEUNIFORMBLOCKIVPROC glad_glGetActiveUniformBlockiv;
#define glGetActiveUniformBlockiv glad_glGetActiveUniformBlockiv
typedef void (APIENTRYP PFNGLGETACTIVEUNIFORMBLOCKNAMEPROC)(GLuint program, GLuint uniformBlockIndex, GLsizei bufSize, GLsizei *length, GLchar *uniformBlockName);
GLAPI PFNGLGETACTIVEUNIFORMBLOCKNAMEPROC glad_glGetActiveUniformBlockName;
#define glGetActiveUniformBlockName glad_glGetActiveUniformBlockName
typedef void (APIENTRYP PFNGLUNIFORMBLOCKBINDINGPROC)(GLuint program, GLuint uniformBlockIndex, GLuint uniformBlockBinding);
GLAPI PFNGLUNIFORMBLOCKBINDINGPROC glad_glUniformBlockBinding;
#define glUniformBlockBinding glad_glUniformBlockBinding
#endif
#ifndef GL_VERSION_3_2
#define GL_VERSION_3_2 1
GLAPI int GLAD_GL_VERSION_3_2;
typedef void (APIENTRYP PFNGLDRAWELEMENTSBASEVERTEXPROC)(GLenum mode, GLsizei count, GLenum type, const void *indices, GLint basevertex);
GLAPI PFNGLDRAWELEMENTSBASEVERTEXPROC glad_glDrawElementsBaseVertex;
#define glDrawElementsBaseVertex glad_glDrawElementsBaseVertex
typedef void (APIENTRYP PFNGLDRAWRANGEELEMENTSBASEVERTEXPROC)(GLenum mode, GLuint start, GLuint end, GLsizei count, GLenum type, const void *indices, GLint basevertex);
GLAPI PFNGLDRAWRANGEELEMENTSBASEVERTEXPROC glad_glDrawRangeElementsBaseVertex;
#define glDrawRangeElementsBaseVertex glad_glDrawRangeElementsBaseVertex
typedef void (APIENTRYP PFNGLDRAWELEMENTSINSTANCEDBASEVERTEXPROC)(GLenum mode, GLsizei count, GLenum type, const void *indices, GLsizei instancecount, GLint basevertex);
GLAPI PFNGLDRAWELEMENTSINSTANCEDBASEVERTEXPROC glad_glDrawElementsInstancedBaseVertex;
#define glDrawElementsInstancedBaseVertex glad_glDrawElementsInstancedBaseVertex
typedef void (APIENTRYP PFNGLMULTIDRAWELEMENTSBASEVERTEXPROC)(GLenum mode, const GLsizei *count, GLenum type, const void *const*indices, GLsizei drawcount, const GLint *basevertex);
GLAPI PFNGLMULTIDRAWELEMENTSBASEVERTEXPROC glad_glMultiDrawElementsBaseVertex;
#define glMultiDrawElementsBaseVertex glad_glMultiDrawElementsBaseVertex
typedef void (APIENTRYP PFNGLPROVOKINGVERTEXPROC)(GLenum mode);
GLAPI PFNGLPROVOKINGVERTEXPROC glad_glProvokingVertex;
#define glProvokingVertex glad_glProvokingVertex
typedef GLsync (APIENTRYP PFNGLFENCESYNCPROC)(GLenum condition, GLbitfield flags);
GLAPI PFNGLFENCESYNCPROC glad_glFenceSync;
#define glFenceSync glad_glFenceSync
typedef GLboolean (APIENTRYP PFNGLISSYNCPROC)(GLsync sync);
GLAPI PFNGLISSYNCPROC glad_glIsSync;
#define glIsSync glad_glIsSync
typedef void (APIENTRYP PFNGLDELETESYNCPROC)(GLsync sync);
GLAPI PFNGLDELETESYNCPROC glad_glDeleteSync;
#define glDeleteSync glad_glDeleteSync
typedef GLenum (APIENTRYP PFNGLCLIENTWAITSYNCPROC)(GLsync sync, GLbitfield flags, GLuint64 timeout);
GLAPI PFNGLCLIENTWAITSYNCPROC glad_glClientWaitSync;
#define glClientWaitSync glad_glClientWaitSync
typedef void (APIENTRYP PFNGLWAITSYNCPROC)(GLsync sync, GLbitfield flags, GLuint64 timeout);
GLAPI PFNGLWAITSYNCPROC glad_glWaitSync;
#define glWaitSync glad_glWaitSync
typedef void (APIENTRYP PFNGLGETINTEGER64VPROC)(GLenum pname, GLint64 *data);
GLAPI PFNGLGETINTEGER64VPROC glad_glGetInteger64v;
#define glGetInteger64v glad_glGetInteger64v
typedef void (APIENTRYP PFNGLGETSYNCIVPROC)(GLsync sync, GLenum pname, GLsizei bufSize, GLsizei *length, GLint *values);
GLAPI PFNGLGETSYNCIVPROC glad_glGetSynciv;
#define glGetSynciv glad_glGetSynciv
typedef void (APIENTRYP PFNGLGETINTEGER64I_VPROC)(GLenum target, GLuint index, GLint64 *data);
GLAPI PFNGLGETINTEGER64I_VPROC glad_glGetInteger64i_v;
#define glGetInteger64i_v glad_glGetInteger64i_v
typedef void (APIENTRYP PFNGLGETBUFFERPARAMETERI64VPROC)(GLenum target, GLenum pname, GLint64 *params);
GLAPI PFNGLGETBUFFERPARAMETERI64VPROC glad_glGetBufferParameteri64v;
#define glGetBufferParameteri64v glad_glGetBufferParameteri64v
typedef void (APIENTRYP PFNGLFRAMEBUFFERTEXTUREPROC)(GLenum target, GLenum attachment, GLuint texture, GLint level);
GLAPI PFNGLFRAMEBUFFERTEXTUREPROC glad_glFramebufferTexture;
#define glFramebufferTexture glad_glFramebufferTexture
typedef void (APIENTRYP PFNGLTEXIMAGE2DMULTISAMPLEPROC)(GLenum target, GLsizei samples, GLenum internalformat, GLsizei width, GLsizei height, GLboolean fixedsamplelocations);
GLAPI PFNGLTEXIMAGE2DMULTISAMPLEPROC glad_glTexImage2DMultisample;
#define glTexImage2DMultisample glad_glTexImage2DMultisample
typedef void (APIENTRYP PFNGLTEXIMAGE3DMULTISAMPLEPROC)(GLenum target, GLsizei samples, GLenum internalformat, GLsizei width, GLsizei height, GLsizei depth, GLboolean fixedsamplelocations);
GLAPI PFNGLTEXIMAGE3DMULTISAMPLEPROC glad_glTexImage3DMultisample;
#define glTexImage3DMultisample glad_glTexImage3DMultisample
typedef void (APIENTRYP PFNGLGETMULTISAMPLEFVPROC)(GLenum pname, GLuint index, GLfloat *val);
GLAPI PFNGLGETMULTISAMPLEFVPROC glad_glGetMultisamplefv;
#define glGetMultisamplefv glad_glGetMultisamplefv
typedef void (APIENTRYP PFNGLSAMPLEMASKIPROC)(GLuint maskNumber, GLbitfield mask);
GLAPI PFNGLSAMPLEMASKIPROC glad_glSampleMaski;
#define glSampleMaski glad_glSampleMaski
#endif
#ifndef GL_VERSION_3_3
#define GL_VERSION_3_3 1
GLAPI int GLAD_GL_VERSION_3_3;
typedef void (APIENTRYP PFNGLBINDFRAGDATALOCATIONINDEXEDPROC)(GLuint program, GLuint colorNumber, GLuint index, const GLchar *name);
GLAPI PFNGLBINDFRAGDATALOCATIONINDEXEDPROC glad_glBindFragDataLocationIndexed;
#define glBindFragDataLocationIndexed glad_glBindFragDataLocationIndexed
typedef GLint (APIENTRYP PFNGLGETFRAGDATAINDEXPROC)(GLuint program, const GLchar *name);
GLAPI PFNGLGETFRAGDATAINDEXPROC glad_glGetFragDataIndex;
#define glGetFragDataIndex glad_glGetFragDataIndex
typedef void (APIENTRYP PFNGLGENSAMPLERSPROC)(GLsizei count, GLuint *samplers);
GLAPI PFNGLGENSAMPLERSPROC glad_glGenSamplers;
#define glGenSamplers glad_glGenSamplers
typedef void (APIENTRYP PFNGLDELETESAMPLERSPROC)(GLsizei count, const GLuint *samplers);
GLAPI PFNGLDELETESAMPLERSPROC glad_glDeleteSamplers;
#define glDeleteSamplers glad_glDeleteSamplers
typedef GLboolean (APIENTRYP PFNGLISSAMPLERPROC)(GLuint sampler);
GLAPI PFNGLISSAMPLERPROC glad_glIsSampler;
#define glIsSampler glad_glIsSampler
typedef void (APIENTRYP PFNGLBINDSAMPLERPROC)(GLuint unit, GLuint sampler);
GLAPI PFNGLBINDSAMPLERPROC glad_glBindSampler;
#define glBindSampler glad_glBindSampler
typedef void (APIENTRYP PFNGLSAMPLERPARAMETERIPROC)(GLuint sampler, GLenum pname, GLint param);
GLAPI PFNGLSAMPLERPARAMETERIPROC glad_glSamplerParameteri;
#define glSamplerParameteri glad_glSamplerParameteri
typedef void (APIENTRYP PFNGLSAMPLERPARAMETERIVPROC)(GLuint sampler, GLenum pname, const GLint *param);
GLAPI PFNGLSAMPLERPARAMETERIVPROC glad_glSamplerParameteriv;
#define glSamplerParameteriv glad_glSamplerParameteriv
typedef void (APIENTRYP PFNGLSAMPLERPARAMETERFPROC)(GLuint sampler, GLenum pname, GLfloat param);
GLAPI PFNGLSAMPLERPARAMETERFPROC glad_glSamplerParameterf;
#define glSamplerParameterf glad_glSamplerParameterf
typedef void (APIENTRYP PFNGLSAMPLERPARAMETERFVPROC)(GLuint sampler, GLenum pname, const GLfloat *param);
GLAPI PFNGLSAMPLERPARAMETERFVPROC glad_glSamplerParameterfv;
#define glSamplerParameterfv glad_glSamplerParameterfv
typedef void (APIENTRYP PFNGLSAMPLERPARAMETERIIVPROC)(GLuint sampler, GLenum pname, const GLint *param);
GLAPI PFNGLSAMPLERPARAMETERIIVPROC glad_glSamplerParameterIiv;
#define glSamplerParameterIiv glad_glSamplerParameterIiv
typedef void (APIENTRYP PFNGLSAMPLERPARAMETERIUIVPROC)(GLuint sampler, GLenum pname, const GLuint *param);
GLAPI PFNGLSAMPLERPARAMETERIUIVPROC glad_glSamplerParameterIuiv;
#define glSamplerParameterIuiv glad_glSamplerParameterIuiv
typedef void (APIENTRYP PFNGLGETSAMPLERPARAMETERIVPROC)(GLuint sampler, GLenum pname, GLint *params);
GLAPI PFNGLGETSAMPLERPARAMETERIVPROC glad_glGetSamplerParameteriv;
#define glGetSamplerParameteriv glad_glGetSamplerParameteriv
typedef void (APIENTRYP PFNGLGETSAMPLERPARAMETERIIVPROC)(GLuint sampler, GLenum pname, GLint *params);
GLAPI PFNGLGETSAMPLERPARAMETERIIVPROC glad_glGetSamplerParameterIiv;
#define glGetSamplerParameterIiv glad_glGetSamplerParameterIiv
typedef void (APIENTRYP PFNGLGETSAMPLERPARAMETERFVPROC)(GLuint sampler, GLenum pname, GLfloat *params);
GLAPI PFNGLGETSAMPLERPARAMETERFVPROC glad_glGetSamplerParameterfv;
#define glGetSamplerParameterfv glad_glGetSamplerParameterfv
typedef void (APIENTRYP PFNGLGETSAMPLERPARAMETERIUIVPROC)(GLuint sampler, GLenum pname, GLuint *params);
GLAPI PFNGLGETSAMPLERPARAMETERIUIVPROC glad_glGetSamplerParameterIuiv;
#define glGetSamplerParameterIuiv glad_glGetSamplerParameterIuiv
typedef void (APIENTRYP PFNGLQUERYCOUNTERPROC)(GLuint id, GLenum target);
GLAPI PFNGLQUERYCOUNTERPROC glad_glQueryCounter;
#define glQueryCounter glad_glQueryCounter
typedef void (APIENTRYP PFNGLGETQUERYOBJECTI64VPROC)(GLuint id, GLenum pname, GLint64 *params);
GLAPI PFNGLGETQUERYOBJECTI64VPROC glad_glGetQueryObjecti64v;
#define glGetQueryObjecti64v glad_glGetQueryObjecti64v
typedef void (APIENTRYP PFNGLGETQUERYOBJECTUI64VPROC)(GLuint id, GLenum pname, GLuint64 *params);
GLAPI PFNGLGETQUERYOBJECTUI64VPROC glad_glGetQueryObjectui64v;
#define glGetQueryObjectui64v glad_glGetQueryObjectui64v
typedef void (APIENTRYP PFNGLVERTEXATTRIBDIVISORPROC)(GLuint index, GLuint divisor);
GLAPI PFNGLVERTEXATTRIBDIVISORPROC glad_glVertexAttribDivisor;
#define glVertexAttribDivisor glad_glVertexAttribDivisor
typedef void (APIENTRYP PFNGLVERTEXATTRIBP1UIPROC)(GLuint index, GLenum type, GLboolean normalized, GLuint value);
GLAPI PFNGLVERTEXATTRIBP1UIPROC glad_glVertexAttribP1ui;
#define glVertexAttribP1ui glad_glVertexAttribP1ui
typedef void (APIENTRYP PFNGLVERTEXATTRIBP1UIVPROC)(GLuint index, GLenum type, GLboolean normalized, const GLuint *value);
GLAPI PFNGLVERTEXATTRIBP1UIVPROC glad_glVertexAttribP1uiv;
#define glVertexAttribP1uiv glad_glVertexAttribP1uiv
typedef void (APIENTRYP PFNGLVERTEXATTRIBP2UIPROC)(GLuint index, GLenum type, GLboolean normalized, GLuint value);
GLAPI PFNGLVERTEXATTRIBP2UIPROC glad_glVertexAttribP2ui;
#define glVertexAttribP2ui glad_glVertexAttribP2ui
typedef void (APIENTRYP PFNGLVERTEXATTRIBP2UIVPROC)(GLuint index, GLenum type, GLboolean normalized, const GLuint *value);
GLAPI PFNGLVERTEXATTRIBP2UIVPROC glad_glVertexAttribP2uiv;
#define glVertexAttribP2uiv glad_glVertexAttribP2uiv
typedef void (APIENTRYP PFNGLVERTEXATTRIBP3UIPROC)(GLuint index, GLenum type, GLboolean normalized, GLuint value);
GLAPI PFNGLVERTEXATTRIBP3UIPROC glad_glVertexAttribP3ui;
#define glVertexAttribP3ui glad_glVertexAttribP3ui
typedef void (APIENTRYP PFNGLVERTEXATTRIBP3UIVPROC)(GLuint index, GLenum type, GLboolean normalized, const GLuint *value);
GLAPI PFNGLVERTEXATTRIBP3UIVPROC glad_glVertexAttribP3uiv;
#define glVertexAttribP3uiv glad_glVertexAttribP3uiv
typedef void (APIENTRYP PFNGLVERTEXATTRIBP4UIPROC)(GLuint index, GLenum type, GLboolean normalized, GLuint value);
GLAPI PFNGLVERTEXATTRIBP4UIPROC glad_glVertexAttribP4ui;
#define glVertexAttribP4ui glad_glVertexAttribP4ui
typedef void (APIENTRYP PFNGLVERTEXATTRIBP4UIVPROC)(GLuint index, GLenum type, GLboolean normalized, const GLuint *value);
GLAPI PFNGLVERTEXATTRIBP4UIVPROC glad_glVertexAttribP4uiv;
#define glVertexAttribP4uiv glad_glVertexAttribP4uiv
typedef void (APIENTRYP PFNGLVERTEXP2UIPROC)(GLenum type, GLuint value);
GLAPI PFNGLVERTEXP2UIPROC glad_glVertexP2ui;
#define glVertexP2ui glad_glVertexP2ui
typedef void (APIENTRYP PFNGLVERTEXP2UIVPROC)(GLenum type, const GLuint *value);
GLAPI PFNGLVERTEXP2UIVPROC glad_glVertexP2uiv;
#define glVertexP2uiv glad_glVertexP2uiv
typedef void (APIENTRYP PFNGLVERTEXP3UIPROC)(GLenum type, GLuint value);
GLAPI PFNGLVERTEXP3UIPROC glad_glVertexP3ui;
#define glVertexP3ui glad_glVertexP3ui
typedef void (APIENTRYP PFNGLVERTEXP3UIVPROC)(GLenum type, const GLuint *value);
GLAPI PFNGLVERTEXP3UIVPROC glad_glVertexP3uiv;
#define glVertexP3uiv glad_glVertexP3uiv
typedef void (APIENTRYP PFNGLVERTEXP4UIPROC)(GLenum type, GLuint value);
GLAPI PFNGLVERTEXP4UIPROC glad_glVertexP4ui;
#define glVertexP4ui glad_glVertexP4ui
typedef void (APIENTRYP PFNGLVERTEXP4UIVPROC)(GLenum type, const GLuint *value);
GLAPI PFNGLVERTEXP4UIVPROC glad_glVertexP4uiv;
#define glVertexP4uiv glad_glVertexP4uiv
typedef void (APIENTRYP PFNGLTEXCOORDP1UIPROC)(GLenum type, GLuint coords);
GLAPI PFNGLTEXCOORDP1UIPROC glad_glTexCoordP1ui;
#define glTexCoordP1ui glad_glTexCoordP1ui
typedef void (APIENTRYP PFNGLTEXCOORDP1UIVPROC)(GLenum type, const GLuint *coords);
GLAPI PFNGLTEXCOORDP1UIVPROC glad_glTexCoordP1uiv;
#define glTexCoordP1uiv glad_glTexCoordP1uiv
typedef void (APIENTRYP PFNGLTEXCOORDP2UIPROC)(GLenum type, GLuint coords);
GLAPI PFNGLTEXCOORDP2UIPROC glad_glTexCoordP2ui;
#define glTexCoordP2ui glad_glTexCoordP2ui
typedef void (APIENTRYP PFNGLTEXCOORDP2UIVPROC)(GLenum type, const GLuint *coords);
GLAPI PFNGLTEXCOORDP2UIVPROC glad_glTexCoordP2uiv;
#define glTexCoordP2uiv glad_glTexCoordP2uiv
typedef void (APIENTRYP PFNGLTEXCOORDP3UIPROC)(GLenum type, GLuint coords);
GLAPI PFNGLTEXCOORDP3UIPROC glad_glTexCoordP3ui;
#define glTexCoordP3ui glad_glTexCoordP3ui
typedef void (APIENTRYP PFNGLTEXCOORDP3UIVPROC)(GLenum type, const GLuint *coords);
GLAPI PFNGLTEXCOORDP3UIVPROC glad_glTexCoordP3uiv;
#define glTexCoordP3uiv glad_glTexCoordP3uiv
typedef void (APIENTRYP PFNGLTEXCOORDP4UIPROC)(GLenum type, GLuint coords);
GLAPI PFNGLTEXCOORDP4UIPROC glad_glTexCoordP4ui;
#define glTexCoordP4ui glad_glTexCoordP4ui
typedef void (APIENTRYP PFNGLTEXCOORDP4UIVPROC)(GLenum type, const GLuint *coords);
GLAPI PFNGLTEXCOORDP4UIVPROC glad_glTexCoordP4uiv;
#define glTexCoordP4uiv glad_glTexCoordP4uiv
typedef void (APIENTRYP PFNGLMULTITEXCOORDP1UIPROC)(GLenum texture, GLenum type, GLuint coords);
GLAPI PFNGLMULTITEXCOORDP1UIPROC glad_glMultiTexCoordP1ui;
#define glMultiTexCoordP1ui glad_glMultiTexCoordP1ui
typedef void (APIENTRYP PFNGLMULTITEXCOORDP1UIVPROC)(GLenum texture, GLenum type, const GLuint *coords);
GLAPI PFNGLMULTITEXCOORDP1UIVPROC glad_glMultiTexCoordP1uiv;
#define glMultiTexCoordP1uiv glad_glMultiTexCoordP1uiv
typedef void (APIENTRYP PFNGLMULTITEXCOORDP2UIPROC)(GLenum texture, GLenum type, GLuint coords);
GLAPI PFNGLMULTITEXCOORDP2UIPROC glad_glMultiTexCoordP2ui;
#define glMultiTexCoordP2ui glad_glMultiTexCoordP2ui
typedef void (APIENTRYP PFNGLMULTITEXCOORDP2UIVPROC)(GLenum texture, GLenum type, const GLuint *coords);
GLAPI PFNGLMULTITEXCOORDP2UIVPROC glad_glMultiTexCoordP2uiv;
#define glMultiTexCoordP2uiv glad_glMultiTexCoordP2uiv
typedef void (APIENTRYP PFNGLMULTITEXCOORDP3UIPROC)(GLenum texture, GLenum type, GLuint coords);
GLAPI PFNGLMULTITEXCOORDP3UIPROC glad_glMultiTexCoordP3ui;
#define glMultiTexCoordP3ui glad_glMultiTexCoordP3ui
typedef void (APIENTRYP PFNGLMULTITEXCOORDP3UIVPROC)(GLenum texture, GLenum type, const GLuint *coords);
GLAPI PFNGLMULTITEXCOORDP3UIVPROC glad_glMultiTexCoordP3uiv;
#define glMultiTexCoordP3uiv glad_glMultiTexCoordP3uiv
typedef void (APIENTRYP PFNGLMULTITEXCOORDP4UIPROC)(GLenum texture, GLenum type, GLuint coords);
GLAPI PFNGLMULTITEXCOORDP4UIPROC glad_glMultiTexCoordP4ui;
#define glMultiTexCoordP4ui glad_glMultiTexCoordP4ui
typedef void (APIENTRYP PFNGLMULTITEXCOORDP4UIVPROC)(GLenum texture, GLenum type, const GLuint *coords);
GLAPI PFNGLMULTITEXCOORDP4UIVPROC glad_glMultiTexCoordP4uiv;
#define glMultiTexCoordP4uiv glad_glMultiTexCoordP4uiv
typedef void (APIENTRYP PFNGLNORMALP3UIPROC)(GLenum type, GLuint coords);
GLAPI PFNGLNORMALP3UIPROC glad_glNormalP3ui;
#define glNormalP3ui glad_glNormalP3ui
typedef void (APIENTRYP PFNGLNORMALP3UIVPROC)(GLenum type, const GLuint *coords);
GLAPI PFNGLNORMALP3UIVPROC glad_glNormalP3uiv;
#define glNormalP3uiv glad_glNormalP3uiv
typedef void (APIENTRYP PFNGLCOLORP3UIPROC)(GLenum type, GLuint color);
GLAPI PFNGLCOLORP3UIPROC glad_glColorP3ui;
#define glColorP3ui glad_glColorP3ui
typedef void (APIENTRYP PFNGLCOLORP3UIVPROC)(GLenum type, const GLuint *color);
GLAPI PFNGLCOLORP3UIVPROC glad_glColorP3uiv;
#define glColorP3uiv glad_glColorP3uiv
typedef void (APIENTRYP PFNGLCOLORP4UIPROC)(GLenum type, GLuint color);
GLAPI PFNGLCOLORP4UIPROC glad_glColorP4ui;
#define glColorP4ui glad_glColorP4ui
typedef void (APIENTRYP PFNGLCOLORP4UIVPROC)(GLenum type, const GLuint *color);
GLAPI PFNGLCOLORP4UIVPROC glad_glColorP4uiv;
#define glColorP4uiv glad_glColorP4uiv
typedef void (APIENTRYP PFNGLSECONDARYCOLORP3UIPROC)(GLenum type, GLuint color);
GLAPI PFNGLSECONDARYCOLORP3UIPROC glad_glSecondaryColorP3ui;
#define glSecondaryColorP3ui glad_glSecondaryColorP3ui
typedef void (APIENTRYP PFNGLSECONDARYCOLORP3UIVPROC)(GLenum type, const GLuint *color);
GLAPI PFNGLSECONDARYCOLORP3UIVPROC glad_glSecondaryColorP3uiv;
#define glSecondaryColorP3uiv glad_glSecondaryColorP3uiv
#endif

#ifdef __cplusplus
}
#endif

#endif


==> figs/from-dave/deps/glad/src/glad.c <==
/*

    OpenGL loader generated by glad 0.1.16a0 on Thu Jan 25 02:05:26 2018.

    Language/Generator: C/C++
    Specification: gl
    APIs: gl=3.3
    Profile: core
    Extensions:
        
    Loader: True
    Local files: False
    Omit khrplatform: False

    Commandline:
        --profile="core" --api="gl=3.3" --generator="c" --spec="gl" --extensions=""
    Online:
        http://glad.dav1d.de/#profile=core&language=c&specification=gl&loader=on&api=gl%3D3.3
*/

#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <glad/glad.h>

static void* get_proc(const char *namez);

#ifdef _WIN32
#include <windows.h>
static HMODULE libGL;

typedef void* (APIENTRYP PFNWGLGETPROCADDRESSPROC_PRIVATE)(const char*);
static PFNWGLGETPROCADDRESSPROC_PRIVATE gladGetProcAddressPtr;

static
int open_gl(void) {
    libGL = LoadLibraryW(L"opengl32.dll");
    if(libGL != NULL) {
        gladGetProcAddressPtr = (PFNWGLGETPROCADDRESSPROC_PRIVATE)GetProcAddress(
                libGL, "wglGetProcAddress");
        return gladGetProcAddressPtr != NULL;
    }

    return 0;
}

static
void close_gl(void) {
    if(libGL != NULL) {
        FreeLibrary(libGL);
        libGL = NULL;
    }
}
#else
#include <dlfcn.h>
static void* libGL;

#ifndef __APPLE__
typedef void* (APIENTRYP PFNGLXGETPROCADDRESSPROC_PRIVATE)(const char*);
static PFNGLXGETPROCADDRESSPROC_PRIVATE gladGetProcAddressPtr;
#endif

static
int open_gl(void) {
#ifdef __APPLE__
    static const char *NAMES[] = {
        "../Frameworks/OpenGL.framework/OpenGL",
        "/Library/Frameworks/OpenGL.framework/OpenGL",
        "/System/Library/Frameworks/OpenGL.framework/OpenGL",
        "/System/Library/Frameworks/OpenGL.framework/Versions/Current/OpenGL"
    };
#else
    static const char *NAMES[] = {"libGL.so.1", "libGL.so"};
#endif

    unsigned int index = 0;
    for(index = 0; index < (sizeof(NAMES) / sizeof(NAMES[0])); index++) {
        libGL = dlopen(NAMES[index], RTLD_NOW | RTLD_GLOBAL);

        if(libGL != NULL) {
#ifdef __APPLE__
            return 1;
#else
            gladGetProcAddressPtr = (PFNGLXGETPROCADDRESSPROC_PRIVATE)dlsym(libGL,
                "glXGetProcAddressARB");
            return gladGetProcAddressPtr != NULL;
#endif
        }
    }

    return 0;
}

static
void close_gl(void) {
    if(libGL != NULL) {
        dlclose(libGL);
        libGL = NULL;
    }
}
#endif

static
void* get_proc(const char *namez) {
    void* result = NULL;
    if(libGL == NULL) return NULL;

#ifndef __APPLE__
    if(gladGetProcAddressPtr != NULL) {
        result = gladGetProcAddressPtr(namez);
    }
#endif
    if(result == NULL) {
#ifdef _WIN32
        result = (void*)GetProcAddress(libGL, namez);
#else
        result = dlsym(libGL, namez);
#endif
    }

    return result;
}

int gladLoadGL(void) {
    int status = 0;

    if(open_gl()) {
        status = gladLoadGLLoader(&get_proc);
        close_gl();
    }

    return status;
}

struct gladGLversionStruct GLVersion;

#if defined(GL_ES_VERSION_3_0) || defined(GL_VERSION_3_0)
#define _GLAD_IS_SOME_NEW_VERSION 1
#endif

static int max_loaded_major;
static int max_loaded_minor;

static const char *exts = NULL;
static int num_exts_i = 0;
static const char **exts_i = NULL;

static int get_exts(void) {
#ifdef _GLAD_IS_SOME_NEW_VERSION
    if(max_loaded_major < 3) {
#endif
        exts = (const char *)glGetString(GL_EXTENSIONS);
#ifdef _GLAD_IS_SOME_NEW_VERSION
    } else {
        unsigned int index;

        num_exts_i = 0;
        glGetIntegerv(GL_NUM_EXTENSIONS, &num_exts_i);
        if (num_exts_i > 0) {
            exts_i = (const char **)realloc((void *)exts_i, (size_t)num_exts_i * (sizeof *exts_i));
        }

        if (exts_i == NULL) {
            return 0;
        }

        for(index = 0; index < (unsigned)num_exts_i; index++) {
            const char *gl_str_tmp = (const char*)glGetStringi(GL_EXTENSIONS, index);
            size_t len = strlen(gl_str_tmp);

            char *local_str = (char*)malloc((len+1) * sizeof(*exts_i));
            if(local_str != NULL) {
#if _MSC_VER >= 1400
                strncpy_s(local_str, len+1, gl_str_tmp, len);
#else
                strncpy(local_str, gl_str_tmp, len+1);
#endif
            }
            exts_i[index] = local_str;
        }
    }
#endif
    return 1;
}

static void free_exts(void) {
    if (exts_i != NULL) {
        int index;
        for(index = 0; index < num_exts_i; index++) {
            free((char *)exts_i[index]);
        }
        free((void *)exts_i);
        exts_i = NULL;
    }
}

static int has_ext(const char *ext) {
#ifdef _GLAD_IS_SOME_NEW_VERSION
    if(max_loaded_major < 3) {
#endif
        const char *extensions;
        const char *loc;
        const char *terminator;
        extensions = exts;
        if(extensions == NULL || ext == NULL) {
            return 0;
        }

        while(1) {
            loc = strstr(extensions, ext);
            if(loc == NULL) {
                return 0;
            }

            terminator = loc + strlen(ext);
            if((loc == extensions || *(loc - 1) == ' ') &&
                (*terminator == ' ' || *terminator == '\0')) {
                return 1;
            }
            extensions = terminator;
        }
#ifdef _GLAD_IS_SOME_NEW_VERSION
    } else {
        int index;
        if(exts_i == NULL) return 0;
        for(index = 0; index < num_exts_i; index++) {
            const char *e = exts_i[index];

            if(exts_i[index] != NULL && strcmp(e, ext) == 0) {
                return 1;
            }
        }
    }
#endif

    return 0;
}
int GLAD_GL_VERSION_1_0;
int GLAD_GL_VERSION_1_1;
int GLAD_GL_VERSION_1_2;
int GLAD_GL_VERSION_1_3;
int GLAD_GL_VERSION_1_4;
int GLAD_GL_VERSION_1_5;
int GLAD_GL_VERSION_2_0;
int GLAD_GL_VERSION_2_1;
int GLAD_GL_VERSION_3_0;
int GLAD_GL_VERSION_3_1;
int GLAD_GL_VERSION_3_2;
int GLAD_GL_VERSION_3_3;
PFNGLCOPYTEXIMAGE1DPROC glad_glCopyTexImage1D;
PFNGLVERTEXATTRIBI3UIPROC glad_glVertexAttribI3ui;
PFNGLSTENCILMASKSEPARATEPROC glad_glStencilMaskSeparate;
PFNGLFRAMEBUFFERRENDERBUFFERPROC glad_glFramebufferRenderbuffer;
PFNGLCOMPRESSEDTEXSUBIMAGE3DPROC glad_glCompressedTexSubImage3D;
PFNGLTEXCOORDP3UIVPROC glad_glTexCoordP3uiv;
PFNGLVERTEXATTRIB1SVPROC glad_glVertexAttrib1sv;
PFNGLBINDSAMPLERPROC glad_glBindSampler;
PFNGLLINEWIDTHPROC glad_glLineWidth;
PFNGLCOLORP3UIVPROC glad_glColorP3uiv;
PFNGLGETINTEGERI_VPROC glad_glGetIntegeri_v;
PFNGLCOMPILESHADERPROC glad_glCompileShader;
PFNGLGETTRANSFORMFEEDBACKVARYINGPROC glad_glGetTransformFeedbackVarying;
PFNGLVERTEXATTRIBIPOINTERPROC glad_glVertexAttribIPointer;
PFNGLMULTITEXCOORDP3UIPROC glad_glMultiTexCoordP3ui;
PFNGLVERTEXP4UIPROC glad_glVertexP4ui;
PFNGLENABLEIPROC glad_glEnablei;
PFNGLVERTEXATTRIBP4UIPROC glad_glVertexAttribP4ui;
PFNGLCREATESHADERPROC glad_glCreateShader;
PFNGLISBUFFERPROC glad_glIsBuffer;
PFNGLGETMULTISAMPLEFVPROC glad_glGetMultisamplefv;
PFNGLGENRENDERBUFFERSPROC glad_glGenRenderbuffers;
PFNGLCOPYTEXSUBIMAGE2DPROC glad_glCopyTexSubImage2D;
PFNGLCOMPRESSEDTEXIMAGE2DPROC glad_glCompressedTexImage2D;
PFNGLVERTEXATTRIB1FPROC glad_glVertexAttrib1f;
PFNGLBLENDFUNCSEPARATEPROC glad_glBlendFuncSeparate;
PFNGLHINTPROC glad_glHint;
PFNGLVERTEXATTRIB1SPROC glad_glVertexAttrib1s;
PFNGLSAMPLEMASKIPROC glad_glSampleMaski;
PFNGLVERTEXP2UIPROC glad_glVertexP2ui;
PFNGLUNIFORMMATRIX3X2FVPROC glad_glUniformMatrix3x2fv;
PFNGLPOINTSIZEPROC glad_glPointSize;
PFNGLVERTEXATTRIB2DVPROC glad_glVertexAttrib2dv;
PFNGLDELETEPROGRAMPROC glad_glDeleteProgram;
PFNGLVERTEXATTRIB4NUIVPROC glad_glVertexAttrib4Nuiv;
PFNGLRENDERBUFFERSTORAGEPROC glad_glRenderbufferStorage;
PFNGLWAITSYNCPROC glad_glWaitSync;
PFNGLUNIFORMMATRIX4X3FVPROC glad_glUniformMatrix4x3fv;
PFNGLUNIFORM3IPROC glad_glUniform3i;
PFNGLCLEARBUFFERFVPROC glad_glClearBufferfv;
PFNGLUNIFORM3FPROC glad_glUniform3f;
PFNGLVERTEXATTRIB4UBVPROC glad_glVertexAttrib4ubv;
PFNGLGETBUFFERPARAMETERIVPROC glad_glGetBufferParameteriv;
PFNGLTEXCOORDP2UIPROC glad_glTexCoordP2ui;
PFNGLCOLORMASKIPROC glad_glColorMaski;
PFNGLCLEARBUFFERFIPROC glad_glClearBufferfi;
PFNGLGENVERTEXARRAYSPROC glad_glGenVertexArrays;
PFNGLMULTITEXCOORDP2UIPROC glad_glMultiTexCoordP2ui;
PFNGLGETSAMPLERPARAMETERIIVPROC glad_glGetSamplerParameterIiv;
PFNGLGETFRAGDATAINDEXPROC glad_glGetFragDataIndex;
PFNGLGETVERTEXATTRIBDVPROC glad_glGetVertexAttribdv;
PFNGLUNIFORMMATRIX3X4FVPROC glad_glUniformMatrix3x4fv;
PFNGLMULTITEXCOORDP4UIPROC glad_glMultiTexCoordP4ui;
PFNGLDELETEFRAMEBUFFERSPROC glad_glDeleteFramebuffers;
PFNGLDRAWARRAYSPROC glad_glDrawArrays;
PFNGLUNIFORM1UIPROC glad_glUniform1ui;
PFNGLVERTEXATTRIBI2IPROC glad_glVertexAttribI2i;
PFNGLTEXCOORDP3UIPROC glad_glTexCoordP3ui;
PFNGLVERTEXATTRIB3DPROC glad_glVertexAttrib3d;
PFNGLCLEARPROC glad_glClear;
PFNGLGETACTIVEUNIFORMNAMEPROC glad_glGetActiveUniformName;
PFNGLISENABLEDPROC glad_glIsEnabled;
PFNGLSTENCILOPPROC glad_glStencilOp;
PFNGLFRAMEBUFFERTEXTURE2DPROC glad_glFramebufferTexture2D;
PFNGLGETFRAMEBUFFERATTACHMENTPARAMETERIVPROC glad_glGetFramebufferAttachmentParameteriv;
PFNGLVERTEXATTRIB4NUBPROC glad_glVertexAttrib4Nub;
PFNGLGETFRAGDATALOCATIONPROC glad_glGetFragDataLocation;
PFNGLTEXIMAGE1DPROC glad_glTexImage1D;
PFNGLTEXPARAMETERIVPROC glad_glTexParameteriv;
PFNGLGETTEXIMAGEPROC glad_glGetTexImage;
PFNGLGETQUERYOBJECTI64VPROC glad_glGetQueryObjecti64v;
PFNGLGENFRAMEBUFFERSPROC glad_glGenFramebuffers;
PFNGLGETATTACHEDSHADERSPROC glad_glGetAttachedShaders;
PFNGLISRENDERBUFFERPROC glad_glIsRenderbuffer;
PFNGLDELETEVERTEXARRAYSPROC glad_glDeleteVertexArrays;
PFNGLISVERTEXARRAYPROC glad_glIsVertexArray;
PFNGLDISABLEVERTEXATTRIBARRAYPROC glad_glDisableVertexAttribArray;
PFNGLGETQUERYIVPROC glad_glGetQueryiv;
PFNGLGETSAMPLERPARAMETERFVPROC glad_glGetSamplerParameterfv;
PFNGLGETUNIFORMINDICESPROC glad_glGetUniformIndices;
PFNGLISSHADERPROC glad_glIsShader;
PFNGLVERTEXATTRIBI4UBVPROC glad_glVertexAttribI4ubv;
PFNGLPOINTPARAMETERIVPROC glad_glPointParameteriv;
PFNGLENABLEPROC glad_glEnable;
PFNGLGETACTIVEUNIFORMSIVPROC glad_glGetActiveUniformsiv;
PFNGLGETATTRIBLOCATIONPROC glad_glGetAttribLocation;
PFNGLVERTEXATTRIB4DVPROC glad_glVertexAttrib4dv;
PFNGLMULTITEXCOORDP3UIVPROC glad_glMultiTexCoordP3uiv;
PFNGLVERTEXATTRIBP3UIPROC glad_glVertexAttribP3ui;
PFNGLGETUNIFORMFVPROC glad_glGetUniformfv;
PFNGLGETUNIFORMUIVPROC glad_glGetUniformuiv;
PFNGLGETVERTEXATTRIBIIVPROC glad_glGetVertexAttribIiv;
PFNGLDRAWBUFFERPROC glad_glDrawBuffer;
PFNGLCLEARBUFFERUIVPROC glad_glClearBufferuiv;
PFNGLDRAWELEMENTSINSTANCEDPROC glad_glDrawElementsInstanced;
PFNGLFLUSHPROC glad_glFlush;
PFNGLGETRENDERBUFFERPARAMETERIVPROC glad_glGetRenderbufferParameteriv;
PFNGLGETVERTEXATTRIBPOINTERVPROC glad_glGetVertexAttribPointerv;
PFNGLFENCESYNCPROC glad_glFenceSync;
PFNGLCOLORP3UIPROC glad_glColorP3ui;
PFNGLVERTEXATTRIB3SVPROC glad_glVertexAttrib3sv;
PFNGLBEGINCONDITIONALRENDERPROC glad_glBeginConditionalRender;
PFNGLGETTEXLEVELPARAMETERIVPROC glad_glGetTexLevelParameteriv;
PFNGLMULTITEXCOORDP4UIVPROC glad_glMultiTexCoordP4uiv;
PFNGLSTENCILFUNCSEPARATEPROC glad_glStencilFuncSeparate;
PFNGLGENSAMPLERSPROC glad_glGenSamplers;
PFNGLCLAMPCOLORPROC glad_glClampColor;
PFNGLUNIFORM4IVPROC glad_glUniform4iv;
PFNGLCLEARSTENCILPROC glad_glClearStencil;
PFNGLTEXCOORDP1UIVPROC glad_glTexCoordP1uiv;
PFNGLGENTEXTURESPROC glad_glGenTextures;
PFNGLGETTEXPARAMETERIUIVPROC glad_glGetTexParameterIuiv;
PFNGLVERTEXATTRIB4NBVPROC glad_glVertexAttrib4Nbv;
PFNGLISSYNCPROC glad_glIsSync;
PFNGLGETACTIVEUNIFORMBLOCKNAMEPROC glad_glGetActiveUniformBlockName;
PFNGLUNIFORM2IPROC glad_glUniform2i;
PFNGLUNIFORM2FPROC glad_glUniform2f;
PFNGLTEXCOORDP4UIPROC glad_glTexCoordP4ui;
PFNGLGETPROGRAMIVPROC glad_glGetProgramiv;
PFNGLVERTEXATTRIBPOINTERPROC glad_glVertexAttribPointer;
PFNGLFRAMEBUFFERTEXTURELAYERPROC glad_glFramebufferTextureLayer;
PFNGLFLUSHMAPPEDBUFFERRANGEPROC glad_glFlushMappedBufferRange;
PFNGLGENQUERIESPROC glad_glGenQueries;
PFNGLVERTEXATTRIBP1UIPROC glad_glVertexAttribP1ui;
PFNGLTEXSUBIMAGE3DPROC glad_glTexSubImage3D;
PFNGLGETINTEGER64I_VPROC glad_glGetInteger64i_v;
PFNGLDELETESAMPLERSPROC glad_glDeleteSamplers;
PFNGLCOPYTEXIMAGE2DPROC glad_glCopyTexImage2D;
PFNGLBLITFRAMEBUFFERPROC glad_glBlitFramebuffer;
PFNGLISENABLEDIPROC glad_glIsEnabledi;
PFNGLSECONDARYCOLORP3UIPROC glad_glSecondaryColorP3ui;
PFNGLBINDFRAGDATALOCATIONINDEXEDPROC glad_glBindFragDataLocationIndexed;
PFNGLUNIFORM2IVPROC glad_glUniform2iv;
PFNGLVERTEXATTRIB1FVPROC glad_glVertexAttrib1fv;
PFNGLUNIFORM4UIVPROC glad_glUniform4uiv;
PFNGLFRAMEBUFFERTEXTURE1DPROC glad_glFramebufferTexture1D;
PFNGLGETSHADERIVPROC glad_glGetShaderiv;
PFNGLBINDFRAGDATALOCATIONPROC glad_glBindFragDataLocation;
PFNGLPOLYGONOFFSETPROC glad_glPolygonOffset;
PFNGLGETDOUBLEVPROC glad_glGetDoublev;
PFNGLVERTEXATTRIB1DPROC glad_glVertexAttrib1d;
PFNGLGETUNIFORMIVPROC glad_glGetUniformiv;
PFNGLMULTITEXCOORDP1UIVPROC glad_glMultiTexCoordP1uiv;
PFNGLUNIFORM3FVPROC glad_glUniform3fv;
PFNGLDEPTHRANGEPROC glad_glDepthRange;
PFNGLMAPBUFFERPROC glad_glMapBuffer;
PFNGLCOMPRESSEDTEXIMAGE3DPROC glad_glCompressedTexImage3D;
PFNGLDELETESYNCPROC glad_glDeleteSync;
PFNGLCOPYTEXSUBIMAGE3DPROC glad_glCopyTexSubImage3D;
PFNGLGETVERTEXATTRIBIVPROC glad_glGetVertexAttribiv;
PFNGLMULTIDRAWELEMENTSPROC glad_glMultiDrawElements;
PFNGLVERTEXATTRIB3FVPROC glad_glVertexAttrib3fv;
PFNGLUNIFORM3IVPROC glad_glUniform3iv;
PFNGLPOLYGONMODEPROC glad_glPolygonMode;
PFNGLDRAWBUFFERSPROC glad_glDrawBuffers;
PFNGLGETACTIVEUNIFORMBLOCKIVPROC glad_glGetActiveUniformBlockiv;
PFNGLUSEPROGRAMPROC glad_glUseProgram;
PFNGLGETPROGRAMINFOLOGPROC glad_glGetProgramInfoLog;
PFNGLBINDVERTEXARRAYPROC glad_glBindVertexArray;
PFNGLDELETEBUFFERSPROC glad_glDeleteBuffers;
PFNGLSAMPLERPARAMETERIIVPROC glad_glSamplerParameterIiv;
PFNGLMULTIDRAWELEMENTSBASEVERTEXPROC glad_glMultiDrawElementsBaseVertex;
PFNGLUNIFORM2UIVPROC glad_glUniform2uiv;
PFNGLCOMPRESSEDTEXSUBIMAGE1DPROC glad_glCompressedTexSubImage1D;
PFNGLFINISHPROC glad_glFinish;
PFNGLDELETESHADERPROC glad_glDeleteShader;
PFNGLVERTEXATTRIB4NSVPROC glad_glVertexAttrib4Nsv;
PFNGLVIEWPORTPROC glad_glViewport;
PFNGLUNIFORM1UIVPROC glad_glUniform1uiv;
PFNGLTRANSFORMFEEDBACKVARYINGSPROC glad_glTransformFeedbackVaryings;
PFNGLUNIFORM2UIPROC glad_glUniform2ui;
PFNGLVERTEXATTRIBI3IPROC glad_glVertexAttribI3i;
PFNGLCLEARDEPTHPROC glad_glClearDepth;
PFNGLVERTEXATTRIBI4USVPROC glad_glVertexAttribI4usv;
PFNGLTEXPARAMETERFPROC glad_glTexParameterf;
PFNGLTEXPARAMETERIPROC glad_glTexParameteri;
PFNGLGETSHADERSOURCEPROC glad_glGetShaderSource;
PFNGLTEXBUFFERPROC glad_glTexBuffer;
PFNGLPIXELSTOREIPROC glad_glPixelStorei;
PFNGLVALIDATEPROGRAMPROC glad_glValidateProgram;
PFNGLPIXELSTOREFPROC glad_glPixelStoref;
PFNGLGETBOOLEANI_VPROC glad_glGetBooleani_v;
PFNGLMULTITEXCOORDP2UIVPROC glad_glMultiTexCoordP2uiv;
PFNGLVERTEXATTRIBP1UIVPROC glad_glVertexAttribP1uiv;
PFNGLLINKPROGRAMPROC glad_glLinkProgram;
PFNGLBINDTEXTUREPROC glad_glBindTexture;
PFNGLGETSTRINGPROC glad_glGetString;
PFNGLVERTEXATTRIBP2UIVPROC glad_glVertexAttribP2uiv;
PFNGLDETACHSHADERPROC glad_glDetachShader;
PFNGLENDQUERYPROC glad_glEndQuery;
PFNGLNORMALP3UIPROC glad_glNormalP3ui;
PFNGLVERTEXATTRIBI2UIPROC glad_glVertexAttribI2ui;
PFNGLDELETETEXTURESPROC glad_glDeleteTextures;
PFNGLSTENCILOPSEPARATEPROC glad_glStencilOpSeparate;
PFNGLDELETEQUERIESPROC glad_glDeleteQueries;
PFNGLNORMALP3UIVPROC glad_glNormalP3uiv;
PFNGLVERTEXATTRIB4FPROC glad_glVertexAttrib4f;
PFNGLVERTEXATTRIB4DPROC glad_glVertexAttrib4d;
PFNGLGETTEXPARAMETERIVPROC glad_glGetTexParameteriv;
PFNGLVERTEXATTRIB4SPROC glad_glVertexAttrib4s;
PFNGLDRAWELEMENTSBASEVERTEXPROC glad_glDrawElementsBaseVertex;
PFNGLSAMPLECOVERAGEPROC glad_glSampleCoverage;
PFNGLSAMPLERPARAMETERIPROC glad_glSamplerParameteri;
PFNGLSAMPLERPARAMETERFPROC glad_glSamplerParameterf;
PFNGLUNIFORM1FPROC glad_glUniform1f;
PFNGLGETVERTEXATTRIBFVPROC glad_glGetVertexAttribfv;
PFNGLGETCOMPRESSEDTEXIMAGEPROC glad_glGetCompressedTexImage;
PFNGLUNIFORM1IPROC glad_glUniform1i;
PFNGLGETACTIVEATTRIBPROC glad_glGetActiveAttrib;
PFNGLTEXSUBIMAGE2DPROC glad_glTexSubImage2D;
PFNGLDISABLEPROC glad_glDisable;
PFNGLLOGICOPPROC glad_glLogicOp;
PFNGLUNIFORM4UIPROC glad_glUniform4ui;
PFNGLBINDFRAMEBUFFERPROC glad_glBindFramebuffer;
PFNGLCULLFACEPROC glad_glCullFace;
PFNGLGETSTRINGIPROC glad_glGetStringi;
PFNGLATTACHSHADERPROC glad_glAttachShader;
PFNGLQUERYCOUNTERPROC glad_glQueryCounter;
PFNGLPROVOKINGVERTEXPROC glad_glProvokingVertex;
PFNGLDRAWELEMENTSPROC glad_glDrawElements;
PFNGLVERTEXATTRIBI4SVPROC glad_glVertexAttribI4sv;
PFNGLUNIFORM1IVPROC glad_glUniform1iv;
PFNGLGETQUERYOBJECTIVPROC glad_glGetQueryObjectiv;
PFNGLREADBUFFERPROC glad_glReadBuffer;
PFNGLTEXPARAMETERIUIVPROC glad_glTexParameterIuiv;
PFNGLDRAWARRAYSINSTANCEDPROC glad_glDrawArraysInstanced;
PFNGLGENERATEMIPMAPPROC glad_glGenerateMipmap;
PFNGLSAMPLERPARAMETERIVPROC glad_glSamplerParameteriv;
PFNGLVERTEXATTRIB3FPROC glad_glVertexAttrib3f;
PFNGLVERTEXATTRIB4UIVPROC glad_glVertexAttrib4uiv;
PFNGLPOINTPARAMETERIPROC glad_glPointParameteri;
PFNGLBLENDCOLORPROC glad_glBlendColor;
PFNGLSAMPLERPARAMETERIUIVPROC glad_glSamplerParameterIuiv;
PFNGLUNMAPBUFFERPROC glad_glUnmapBuffer;
PFNGLPOINTPARAMETERFPROC glad_glPointParameterf;
PFNGLVERTEXATTRIB3SPROC glad_glVertexAttrib3s;
PFNGLBINDRENDERBUFFERPROC glad_glBindRenderbuffer;
PFNGLVERTEXATTRIBP4UIVPROC glad_glVertexAttribP4uiv;
PFNGLISPROGRAMPROC glad_glIsProgram;
PFNGLVERTEXATTRIB4BVPROC glad_glVertexAttrib4bv;
PFNGLVERTEXATTRIB4FVPROC glad_glVertexAttrib4fv;
PFNGLUNIFORM4IPROC glad_glUniform4i;
PFNGLACTIVETEXTUREPROC glad_glActiveTexture;
PFNGLENABLEVERTEXATTRIBARRAYPROC glad_glEnableVertexAttribArray;
PFNGLREADPIXELSPROC glad_glReadPixels;
PFNGLVERTEXATTRIBI3IVPROC glad_glVertexAttribI3iv;
PFNGLUNIFORM4FPROC glad_glUniform4f;
PFNGLRENDERBUFFERSTORAGEMULTISAMPLEPROC glad_glRenderbufferStorageMultisample;
PFNGLUNIFORMMATRIX3FVPROC glad_glUniformMatrix3fv;
PFNGLDRAWELEMENTSINSTANCEDBASEVERTEXPROC glad_glDrawElementsInstancedBaseVertex;
PFNGLSTENCILFUNCPROC glad_glStencilFunc;
PFNGLUNIFORMBLOCKBINDINGPROC glad_glUniformBlockBinding;
PFNGLCOLORP4UIPROC glad_glColorP4ui;
PFNGLVERTEXATTRIBI4IVPROC glad_glVertexAttribI4iv;
PFNGLGETSHADERINFOLOGPROC glad_glGetShaderInfoLog;
PFNGLVERTEXATTRIBI4IPROC glad_glVertexAttribI4i;
PFNGLGETBUFFERSUBDATAPROC glad_glGetBufferSubData;
PFNGLBLENDEQUATIONSEPARATEPROC glad_glBlendEquationSeparate;
PFNGLVERTEXATTRIBI1UIPROC glad_glVertexAttribI1ui;
PFNGLGENBUFFERSPROC glad_glGenBuffers;
PFNGLVERTEXATTRIB2SVPROC glad_glVertexAttrib2sv;
PFNGLBLENDFUNCPROC glad_glBlendFunc;
PFNGLCREATEPROGRAMPROC glad_glCreateProgram;
PFNGLTEXIMAGE3DPROC glad_glTexImage3D;
PFNGLISFRAMEBUFFERPROC glad_glIsFramebuffer;
PFNGLPRIMITIVERESTARTINDEXPROC glad_glPrimitiveRestartIndex;
PFNGLGETINTEGER64VPROC glad_glGetInteger64v;
PFNGLSCISSORPROC glad_glScissor;
PFNGLTEXCOORDP4UIVPROC glad_glTexCoordP4uiv;
PFNGLGETBOOLEANVPROC glad_glGetBooleanv;
PFNGLVERTEXP2UIVPROC glad_glVertexP2uiv;
PFNGLUNIFORM3UIVPROC glad_glUniform3uiv;
PFNGLCLEARCOLORPROC glad_glClearColor;
PFNGLVERTEXATTRIB4NIVPROC glad_glVertexAttrib4Niv;
PFNGLCLEARBUFFERIVPROC glad_glClearBufferiv;
PFNGLGETBUFFERPARAMETERI64VPROC glad_glGetBufferParameteri64v;
PFNGLCOLORP4UIVPROC glad_glColorP4uiv;
PFNGLVERTEXATTRIBI2UIVPROC glad_glVertexAttribI2uiv;
PFNGLUNIFORM3UIPROC glad_glUniform3ui;
PFNGLVERTEXATTRIBI4UIVPROC glad_glVertexAttribI4uiv;
PFNGLPOINTPARAMETERFVPROC glad_glPointParameterfv;
PFNGLUNIFORM2FVPROC glad_glUniform2fv;
PFNGLGETSAMPLERPARAMETERIUIVPROC glad_glGetSamplerParameterIuiv;
PFNGLBINDBUFFERRANGEPROC glad_glBindBufferRange;
PFNGLUNIFORMMATRIX2X3FVPROC glad_glUniformMatrix2x3fv;
PFNGLGETVERTEXATTRIBIUIVPROC glad_glGetVertexAttribIuiv;
PFNGLVERTEXATTRIB4NUSVPROC glad_glVertexAttrib4Nusv;
PFNGLDEPTHFUNCPROC glad_glDepthFunc;
PFNGLCOMPRESSEDTEXSUBIMAGE2DPROC glad_glCompressedTexSubImage2D;
PFNGLVERTEXATTRIBI4BVPROC glad_glVertexAttribI4bv;
PFNGLGETTEXPARAMETERFVPROC glad_glGetTexParameterfv;
PFNGLMULTITEXCOORDP1UIPROC glad_glMultiTexCoordP1ui;
PFNGLCLIENTWAITSYNCPROC glad_glClientWaitSync;
PFNGLVERTEXATTRIBI4UIPROC glad_glVertexAttribI4ui;
PFNGLCOLORMASKPROC glad_glColorMask;
PFNGLTEXPARAMETERIIVPROC glad_glTexParameterIiv;
PFNGLBLENDEQUATIONPROC glad_glBlendEquation;
PFNGLGETUNIFORMLOCATIONPROC glad_glGetUniformLocation;
PFNGLENDTRANSFORMFEEDBACKPROC glad_glEndTransformFeedback;
PFNGLVERTEXATTRIB4USVPROC glad_glVertexAttrib4usv;
PFNGLUNIFORM4FVPROC glad_glUniform4fv;
PFNGLBEGINTRANSFORMFEEDBACKPROC glad_glBeginTransformFeedback;
PFNGLVERTEXATTRIBI1IVPROC glad_glVertexAttribI1iv;
PFNGLISSAMPLERPROC glad_glIsSampler;
PFNGLVERTEXP3UIPROC glad_glVertexP3ui;
PFNGLVERTEXATTRIBDIVISORPROC glad_glVertexAttribDivisor;
PFNGLCOMPRESSEDTEXIMAGE1DPROC glad_glCompressedTexImage1D;
PFNGLCOPYTEXSUBIMAGE1DPROC glad_glCopyTexSubImage1D;
PFNGLDRAWRANGEELEMENTSBASEVERTEXPROC glad_glDrawRangeElementsBaseVertex;
PFNGLCHECKFRAMEBUFFERSTATUSPROC glad_glCheckFramebufferStatus;
PFNGLENDCONDITIONALRENDERPROC glad_glEndConditionalRender;
PFNGLVERTEXP3UIVPROC glad_glVertexP3uiv;
PFNGLBINDATTRIBLOCATIONPROC glad_glBindAttribLocation;
PFNGLUNIFORMMATRIX4X2FVPROC glad_glUniformMatrix4x2fv;
PFNGLVERTEXATTRIB1DVPROC glad_glVertexAttrib1dv;
PFNGLDRAWRANGEELEMENTSPROC glad_glDrawRangeElements;
PFNGLGETQUERYOBJECTUIVPROC glad_glGetQueryObjectuiv;
PFNGLBINDBUFFERBASEPROC glad_glBindBufferBase;
PFNGLBUFFERSUBDATAPROC glad_glBufferSubData;
PFNGLVERTEXATTRIB4IVPROC glad_glVertexAttrib4iv;
PFNGLMAPBUFFERRANGEPROC glad_glMapBufferRange;
PFNGLFRAMEBUFFERTEXTUREPROC glad_glFramebufferTexture;
PFNGLMULTIDRAWARRAYSPROC glad_glMultiDrawArrays;
PFNGLVERTEXP4UIVPROC glad_glVertexP4uiv;
PFNGLVERTEXATTRIBI2IVPROC glad_glVertexAttribI2iv;
PFNGLDISABLEIPROC glad_glDisablei;
PFNGLSHADERSOURCEPROC glad_glShaderSource;
PFNGLDELETERENDERBUFFERSPROC glad_glDeleteRenderbuffers;
PFNGLVERTEXATTRIBI3UIVPROC glad_glVertexAttribI3uiv;
PFNGLGETSYNCIVPROC glad_glGetSynciv;
PFNGLTEXCOORDP2UIVPROC glad_glTexCoordP2uiv;
PFNGLBEGINQUERYPROC glad_glBeginQuery;
PFNGLUNIFORMMATRIX4FVPROC glad_glUniformMatrix4fv;
PFNGLBINDBUFFERPROC glad_glBindBuffer;
PFNGLUNIFORMMATRIX2FVPROC glad_glUniformMatrix2fv;
PFNGLUNIFORMMATRIX2X4FVPROC glad_glUniformMatrix2x4fv;
PFNGLBUFFERDATAPROC glad_glBufferData;
PFNGLGETTEXPARAMETERIIVPROC glad_glGetTexParameterIiv;
PFNGLTEXCOORDP1UIPROC glad_glTexCoordP1ui;
PFNGLGETERRORPROC glad_glGetError;
PFNGLVERTEXATTRIBP2UIPROC glad_glVertexAttribP2ui;
PFNGLGETFLOATVPROC glad_glGetFloatv;
PFNGLTEXSUBIMAGE1DPROC glad_glTexSubImage1D;
PFNGLVERTEXATTRIB2FVPROC glad_glVertexAttrib2fv;
PFNGLGETTEXLEVELPARAMETERFVPROC glad_glGetTexLevelParameterfv;
PFNGLVERTEXATTRIBI1IPROC glad_glVertexAttribI1i;
PFNGLVERTEXATTRIBP3UIVPROC glad_glVertexAttribP3uiv;
PFNGLSECONDARYCOLORP3UIVPROC glad_glSecondaryColorP3uiv;
PFNGLGETINTEGERVPROC glad_glGetIntegerv;
PFNGLGETBUFFERPOINTERVPROC glad_glGetBufferPointerv;
PFNGLFRAMEBUFFERTEXTURE3DPROC glad_glFramebufferTexture3D;
PFNGLISQUERYPROC glad_glIsQuery;
PFNGLVERTEXATTRIB4SVPROC glad_glVertexAttrib4sv;
PFNGLTEXIMAGE2DPROC glad_glTexImage2D;
PFNGLSTENCILMASKPROC glad_glStencilMask;
PFNGLSAMPLERPARAMETERFVPROC glad_glSamplerParameterfv;
PFNGLISTEXTUREPROC glad_glIsTexture;
PFNGLUNIFORM1FVPROC glad_glUniform1fv;
PFNGLVERTEXATTRIB4NUBVPROC glad_glVertexAttrib4Nubv;
PFNGLTEXPARAMETERFVPROC glad_glTexParameterfv;
PFNGLGETSAMPLERPARAMETERIVPROC glad_glGetSamplerParameteriv;
PFNGLCOPYBUFFERSUBDATAPROC glad_glCopyBufferSubData;
PFNGLVERTEXATTRIBI1UIVPROC glad_glVertexAttribI1uiv;
PFNGLVERTEXATTRIB2DPROC glad_glVertexAttrib2d;
PFNGLVERTEXATTRIB2FPROC glad_glVertexAttrib2f;
PFNGLVERTEXATTRIB3DVPROC glad_glVertexAttrib3dv;
PFNGLGETQUERYOBJECTUI64VPROC glad_glGetQueryObjectui64v;
PFNGLDEPTHMASKPROC glad_glDepthMask;
PFNGLVERTEXATTRIB2SPROC glad_glVertexAttrib2s;
PFNGLTEXIMAGE3DMULTISAMPLEPROC glad_glTexImage3DMultisample;
PFNGLGETUNIFORMBLOCKINDEXPROC glad_glGetUniformBlockIndex;
PFNGLTEXIMAGE2DMULTISAMPLEPROC glad_glTexImage2DMultisample;
PFNGLGETACTIVEUNIFORMPROC glad_glGetActiveUniform;
PFNGLFRONTFACEPROC glad_glFrontFace;
static void load_GL_VERSION_1_0(GLADloadproc load) {
	if(!GLAD_GL_VERSION_1_0) return;
	glad_glCullFace = (PFNGLCULLFACEPROC)load("glCullFace");
	glad_glFrontFace = (PFNGLFRONTFACEPROC)load("glFrontFace");
	glad_glHint = (PFNGLHINTPROC)load("glHint");
	glad_glLineWidth = (PFNGLLINEWIDTHPROC)load("glLineWidth");
	glad_glPointSize = (PFNGLPOINTSIZEPROC)load("glPointSize");
	glad_glPolygonMode = (PFNGLPOLYGONMODEPROC)load("glPolygonMode");
	glad_glScissor = (PFNGLSCISSORPROC)load("glScissor");
	glad_glTexParameterf = (PFNGLTEXPARAMETERFPROC)load("glTexParameterf");
	glad_glTexParameterfv = (PFNGLTEXPARAMETERFVPROC)load("glTexParameterfv");
	glad_glTexParameteri = (PFNGLTEXPARAMETERIPROC)load("glTexParameteri");
	glad_glTexParameteriv = (PFNGLTEXPARAMETERIVPROC)load("glTexParameteriv");
	glad_glTexImage1D = (PFNGLTEXIMAGE1DPROC)load("glTexImage1D");
	glad_glTexImage2D = (PFNGLTEXIMAGE2DPROC)load("glTexImage2D");
	glad_glDrawBuffer = (PFNGLDRAWBUFFERPROC)load("glDrawBuffer");
	glad_glClear = (PFNGLCLEARPROC)load("glClear");
	glad_glClearColor = (PFNGLCLEARCOLORPROC)load("glClearColor");
	glad_glClearStencil = (PFNGLCLEARSTENCILPROC)load("glClearStencil");
	glad_glClearDepth = (PFNGLCLEARDEPTHPROC)load("glClearDepth");
	glad_glStencilMask = (PFNGLSTENCILMASKPROC)load("glStencilMask");
	glad_glColorMask = (PFNGLCOLORMASKPROC)load("glColorMask");
	glad_glDepthMask = (PFNGLDEPTHMASKPROC)load("glDepthMask");
	glad_glDisable = (PFNGLDISABLEPROC)load("glDisable");
	glad_glEnable = (PFNGLENABLEPROC)load("glEnable");
	glad_glFinish = (PFNGLFINISHPROC)load("glFinish");
	glad_glFlush = (PFNGLFLUSHPROC)load("glFlush");
	glad_glBlendFunc = (PFNGLBLENDFUNCPROC)load("glBlendFunc");
	glad_glLogicOp = (PFNGLLOGICOPPROC)load("glLogicOp");
	glad_glStencilFunc = (PFNGLSTENCILFUNCPROC)load("glStencilFunc");
	glad_glStencilOp = (PFNGLSTENCILOPPROC)load("glStencilOp");
	glad_glDepthFunc = (PFNGLDEPTHFUNCPROC)load("glDepthFunc");
	glad_glPixelStoref = (PFNGLPIXELSTOREFPROC)load("glPixelStoref");
	glad_glPixelStorei = (PFNGLPIXELSTOREIPROC)load("glPixelStorei");
	glad_glReadBuffer = (PFNGLREADBUFFERPROC)load("glReadBuffer");
	glad_glReadPixels = (PFNGLREADPIXELSPROC)load("glReadPixels");
	glad_glGetBooleanv = (PFNGLGETBOOLEANVPROC)load("glGetBooleanv");
	glad_glGetDoublev = (PFNGLGETDOUBLEVPROC)load("glGetDoublev");
	glad_glGetError = (PFNGLGETERRORPROC)load("glGetError");
	glad_glGetFloatv = (PFNGLGETFLOATVPROC)load("glGetFloatv");
	glad_glGetIntegerv = (PFNGLGETINTEGERVPROC)load("glGetIntegerv");
	glad_glGetString = (PFNGLGETSTRINGPROC)load("glGetString");
	glad_glGetTexImage = (PFNGLGETTEXIMAGEPROC)load("glGetTexImage");
	glad_glGetTexParameterfv = (PFNGLGETTEXPARAMETERFVPROC)load("glGetTexParameterfv");
	glad_glGetTexParameteriv = (PFNGLGETTEXPARAMETERIVPROC)load("glGetTexParameteriv");
	glad_glGetTexLevelParameterfv = (PFNGLGETTEXLEVELPARAMETERFVPROC)load("glGetTexLevelParameterfv");
	glad_glGetTexLevelParameteriv = (PFNGLGETTEXLEVELPARAMETERIVPROC)load("glGetTexLevelParameteriv");
	glad_glIsEnabled = (PFNGLISENABLEDPROC)load("glIsEnabled");
	glad_glDepthRange = (PFNGLDEPTHRANGEPROC)load("glDepthRange");
	glad_glViewport = (PFNGLVIEWPORTPROC)load("glViewport");
}
static void load_GL_VERSION_1_1(GLADloadproc load) {
	if(!GLAD_GL_VERSION_1_1) return;
	glad_glDrawArrays = (PFNGLDRAWARRAYSPROC)load("glDrawArrays");
	glad_glDrawElements = (PFNGLDRAWELEMENTSPROC)load("glDrawElements");
	glad_glPolygonOffset = (PFNGLPOLYGONOFFSETPROC)load("glPolygonOffset");
	glad_glCopyTexImage1D = (PFNGLCOPYTEXIMAGE1DPROC)load("glCopyTexImage1D");
	glad_glCopyTexImage2D = (PFNGLCOPYTEXIMAGE2DPROC)load("glCopyTexImage2D");
	glad_glCopyTexSubImage1D = (PFNGLCOPYTEXSUBIMAGE1DPROC)load("glCopyTexSubImage1D");
	glad_glCopyTexSubImage2D = (PFNGLCOPYTEXSUBIMAGE2DPROC)load("glCopyTexSubImage2D");
	glad_glTexSubImage1D = (PFNGLTEXSUBIMAGE1DPROC)load("glTexSubImage1D");
	glad_glTexSubImage2D = (PFNGLTEXSUBIMAGE2DPROC)load("glTexSubImage2D");
	glad_glBindTexture = (PFNGLBINDTEXTUREPROC)load("glBindTexture");
	glad_glDeleteTextures = (PFNGLDELETETEXTURESPROC)load("glDeleteTextures");
	glad_glGenTextures = (PFNGLGENTEXTURESPROC)load("glGenTextures");
	glad_glIsTexture = (PFNGLISTEXTUREPROC)load("glIsTexture");
}
static void load_GL_VERSION_1_2(GLADloadproc load) {
	if(!GLAD_GL_VERSION_1_2) return;
	glad_glDrawRangeElements = (PFNGLDRAWRANGEELEMENTSPROC)load("glDrawRangeElements");
	glad_glTexImage3D = (PFNGLTEXIMAGE3DPROC)load("glTexImage3D");
	glad_glTexSubImage3D = (PFNGLTEXSUBIMAGE3DPROC)load("glTexSubImage3D");
	glad_glCopyTexSubImage3D = (PFNGLCOPYTEXSUBIMAGE3DPROC)load("glCopyTexSubImage3D");
}
static void load_GL_VERSION_1_3(GLADloadproc load) {
	if(!GLAD_GL_VERSION_1_3) return;
	glad_glActiveTexture = (PFNGLACTIVETEXTUREPROC)load("glActiveTexture");
	glad_glSampleCoverage = (PFNGLSAMPLECOVERAGEPROC)load("glSampleCoverage");
	glad_glCompressedTexImage3D = (PFNGLCOMPRESSEDTEXIMAGE3DPROC)load("glCompressedTexImage3D");
	glad_glCompressedTexImage2D = (PFNGLCOMPRESSEDTEXIMAGE2DPROC)load("glCompressedTexImage2D");
	glad_glCompressedTexImage1D = (PFNGLCOMPRESSEDTEXIMAGE1DPROC)load("glCompressedTexImage1D");
	glad_glCompressedTexSubImage3D = (PFNGLCOMPRESSEDTEXSUBIMAGE3DPROC)load("glCompressedTexSubImage3D");
	glad_glCompressedTexSubImage2D = (PFNGLCOMPRESSEDTEXSUBIMAGE2DPROC)load("glCompressedTexSubImage2D");
	glad_glCompressedTexSubImage1D = (PFNGLCOMPRESSEDTEXSUBIMAGE1DPROC)load("glCompressedTexSubImage1D");
	glad_glGetCompressedTexImage = (PFNGLGETCOMPRESSEDTEXIMAGEPROC)load("glGetCompressedTexImage");
}
static void load_GL_VERSION_1_4(GLADloadproc load) {
	if(!GLAD_GL_VERSION_1_4) return;
	glad_glBlendFuncSeparate = (PFNGLBLENDFUNCSEPARATEPROC)load("glBlendFuncSeparate");
	glad_glMultiDrawArrays = (PFNGLMULTIDRAWARRAYSPROC)load("glMultiDrawArrays");
	glad_glMultiDrawElements = (PFNGLMULTIDRAWELEMENTSPROC)load("glMultiDrawElements");
	glad_glPointParameterf = (PFNGLPOINTPARAMETERFPROC)load("glPointParameterf");
	glad_glPointParameterfv = (PFNGLPOINTPARAMETERFVPROC)load("glPointParameterfv");
	glad_glPointParameteri = (PFNGLPOINTPARAMETERIPROC)load("glPointParameteri");
	glad_glPointParameteriv = (PFNGLPOINTPARAMETERIVPROC)load("glPointParameteriv");
	glad_glBlendColor = (PFNGLBLENDCOLORPROC)load("glBlendColor");
	glad_glBlendEquation = (PFNGLBLENDEQUATIONPROC)load("glBlendEquation");
}
static void load_GL_VERSION_1_5(GLADloadproc load) {
	if(!GLAD_GL_VERSION_1_5) return;
	glad_glGenQueries = (PFNGLGENQUERIESPROC)load("glGenQueries");
	glad_glDeleteQueries = (PFNGLDELETEQUERIESPROC)load("glDeleteQueries");
	glad_glIsQuery = (PFNGLISQUERYPROC)load("glIsQuery");
	glad_glBeginQuery = (PFNGLBEGINQUERYPROC)load("glBeginQuery");
	glad_glEndQuery = (PFNGLENDQUERYPROC)load("glEndQuery");
	glad_glGetQueryiv = (PFNGLGETQUERYIVPROC)load("glGetQueryiv");
	glad_glGetQueryObjectiv = (PFNGLGETQUERYOBJECTIVPROC)load("glGetQueryObjectiv");
	glad_glGetQueryObjectuiv = (PFNGLGETQUERYOBJECTUIVPROC)load("glGetQueryObjectuiv");
	glad_glBindBuffer = (PFNGLBINDBUFFERPROC)load("glBindBuffer");
	glad_glDeleteBuffers = (PFNGLDELETEBUFFERSPROC)load("glDeleteBuffers");
	glad_glGenBuffers = (PFNGLGENBUFFERSPROC)load("glGenBuffers");
	glad_glIsBuffer = (PFNGLISBUFFERPROC)load("glIsBuffer");
	glad_glBufferData = (PFNGLBUFFERDATAPROC)load("glBufferData");
	glad_glBufferSubData = (PFNGLBUFFERSUBDATAPROC)load("glBufferSubData");
	glad_glGetBufferSubData = (PFNGLGETBUFFERSUBDATAPROC)load("glGetBufferSubData");
	glad_glMapBuffer = (PFNGLMAPBUFFERPROC)load("glMapBuffer");
	glad_glUnmapBuffer = (PFNGLUNMAPBUFFERPROC)load("glUnmapBuffer");
	glad_glGetBufferParameteriv = (PFNGLGETBUFFERPARAMETERIVPROC)load("glGetBufferParameteriv");
	glad_glGetBufferPointerv = (PFNGLGETBUFFERPOINTERVPROC)load("glGetBufferPointerv");
}
static void load_GL_VERSION_2_0(GLADloadproc load) {
	if(!GLAD_GL_VERSION_2_0) return;
	glad_glBlendEquationSeparate = (PFNGLBLENDEQUATIONSEPARATEPROC)load("glBlendEquationSeparate");
	glad_glDrawBuffers = (PFNGLDRAWBUFFERSPROC)load("glDrawBuffers");
	glad_glStencilOpSeparate = (PFNGLSTENCILOPSEPARATEPROC)load("glStencilOpSeparate");
	glad_glStencilFuncSeparate = (PFNGLSTENCILFUNCSEPARATEPROC)load("glStencilFuncSeparate");
	glad_glStencilMaskSeparate = (PFNGLSTENCILMASKSEPARATEPROC)load("glStencilMaskSeparate");
	glad_glAttachShader = (PFNGLATTACHSHADERPROC)load("glAttachShader");
	glad_glBindAttribLocation = (PFNGLBINDATTRIBLOCATIONPROC)load("glBindAttribLocation");
	glad_glCompileShader = (PFNGLCOMPILESHADERPROC)load("glCompileShader");
	glad_glCreateProgram = (PFNGLCREATEPROGRAMPROC)load("glCreateProgram");
	glad_glCreateShader = (PFNGLCREATESHADERPROC)load("glCreateShader");
	glad_glDeleteProgram = (PFNGLDELETEPROGRAMPROC)load("glDeleteProgram");
	glad_glDeleteShader = (PFNGLDELETESHADERPROC)load("glDeleteShader");
	glad_glDetachShader = (PFNGLDETACHSHADERPROC)load("glDetachShader");
	glad_glDisableVertexAttribArray = (PFNGLDISABLEVERTEXATTRIBARRAYPROC)load("glDisableVertexAttribArray");
	glad_glEnableVertexAttribArray = (PFNGLENABLEVERTEXATTRIBARRAYPROC)load("glEnableVertexAttribArray");
	glad_glGetActiveAttrib = (PFNGLGETACTIVEATTRIBPROC)load("glGetActiveAttrib");
	glad_glGetActiveUniform = (PFNGLGETACTIVEUNIFORMPROC)load("glGetActiveUniform");
	glad_glGetAttachedShaders = (PFNGLGETATTACHEDSHADERSPROC)load("glGetAttachedShaders");
	glad_glGetAttribLocation = (PFNGLGETATTRIBLOCATIONPROC)load("glGetAttribLocation");
	glad_glGetProgramiv = (PFNGLGETPROGRAMIVPROC)load("glGetProgramiv");
	glad_glGetProgramInfoLog = (PFNGLGETPROGRAMINFOLOGPROC)load("glGetProgramInfoLog");
	glad_glGetShaderiv = (PFNGLGETSHADERIVPROC)load("glGetShaderiv");
	glad_glGetShaderInfoLog = (PFNGLGETSHADERINFOLOGPROC)load("glGetShaderInfoLog");
	glad_glGetShaderSource = (PFNGLGETSHADERSOURCEPROC)load("glGetShaderSource");
	glad_glGetUniformLocation = (PFNGLGETUNIFORMLOCATIONPROC)load("glGetUniformLocation");
	glad_glGetUniformfv = (PFNGLGETUNIFORMFVPROC)load("glGetUniformfv");
	glad_glGetUniformiv = (PFNGLGETUNIFORMIVPROC)load("glGetUniformiv");
	glad_glGetVertexAttribdv = (PFNGLGETVERTEXATTRIBDVPROC)load("glGetVertexAttribdv");
	glad_glGetVertexAttribfv = (PFNGLGETVERTEXATTRIBFVPROC)load("glGetVertexAttribfv");
	glad_glGetVertexAttribiv = (PFNGLGETVERTEXATTRIBIVPROC)load("glGetVertexAttribiv");
	glad_glGetVertexAttribPointerv = (PFNGLGETVERTEXATTRIBPOINTERVPROC)load("glGetVertexAttribPointerv");
	glad_glIsProgram = (PFNGLISPROGRAMPROC)load("glIsProgram");
	glad_glIsShader = (PFNGLISSHADERPROC)load("glIsShader");
	glad_glLinkProgram = (PFNGLLINKPROGRAMPROC)load("glLinkProgram");
	glad_glShaderSource = (PFNGLSHADERSOURCEPROC)load("glShaderSource");
	glad_glUseProgram = (PFNGLUSEPROGRAMPROC)load("glUseProgram");
	glad_glUniform1f = (PFNGLUNIFORM1FPROC)load("glUniform1f");
	glad_glUniform2f = (PFNGLUNIFORM2FPROC)load("glUniform2f");
	glad_glUniform3f = (PFNGLUNIFORM3FPROC)load("glUniform3f");
	glad_glUniform4f = (PFNGLUNIFORM4FPROC)load("glUniform4f");
	glad_glUniform1i = (PFNGLUNIFORM1IPROC)load("glUniform1i");
	glad_glUniform2i = (PFNGLUNIFORM2IPROC)load("glUniform2i");
	glad_glUniform3i = (PFNGLUNIFORM3IPROC)load("glUniform3i");
	glad_glUniform4i = (PFNGLUNIFORM4IPROC)load("glUniform4i");
	glad_glUniform1fv = (PFNGLUNIFORM1FVPROC)load("glUniform1fv");
	glad_glUniform2fv = (PFNGLUNIFORM2FVPROC)load("glUniform2fv");
	glad_glUniform3fv = (PFNGLUNIFORM3FVPROC)load("glUniform3fv");
	glad_glUniform4fv = (PFNGLUNIFORM4FVPROC)load("glUniform4fv");
	glad_glUniform1iv = (PFNGLUNIFORM1IVPROC)load("glUniform1iv");
	glad_glUniform2iv = (PFNGLUNIFORM2IVPROC)load("glUniform2iv");
	glad_glUniform3iv = (PFNGLUNIFORM3IVPROC)load("glUniform3iv");
	glad_glUniform4iv = (PFNGLUNIFORM4IVPROC)load("glUniform4iv");
	glad_glUniformMatrix2fv = (PFNGLUNIFORMMATRIX2FVPROC)load("glUniformMatrix2fv");
	glad_glUniformMatrix3fv = (PFNGLUNIFORMMATRIX3FVPROC)load("glUniformMatrix3fv");
	glad_glUniformMatrix4fv = (PFNGLUNIFORMMATRIX4FVPROC)load("glUniformMatrix4fv");
	glad_glValidateProgram = (PFNGLVALIDATEPROGRAMPROC)load("glValidateProgram");
	glad_glVertexAttrib1d = (PFNGLVERTEXATTRIB1DPROC)load("glVertexAttrib1d");
	glad_glVertexAttrib1dv = (PFNGLVERTEXATTRIB1DVPROC)load("glVertexAttrib1dv");
	glad_glVertexAttrib1f = (PFNGLVERTEXATTRIB1FPROC)load("glVertexAttrib1f");
	glad_glVertexAttrib1fv = (PFNGLVERTEXATTRIB1FVPROC)load("glVertexAttrib1fv");
	glad_glVertexAttrib1s = (PFNGLVERTEXATTRIB1SPROC)load("glVertexAttrib1s");
	glad_glVertexAttrib1sv = (PFNGLVERTEXATTRIB1SVPROC)load("glVertexAttrib1sv");
	glad_glVertexAttrib2d = (PFNGLVERTEXATTRIB2DPROC)load("glVertexAttrib2d");
	glad_glVertexAttrib2dv = (PFNGLVERTEXATTRIB2DVPROC)load("glVertexAttrib2dv");
	glad_glVertexAttrib2f = (PFNGLVERTEXATTRIB2FPROC)load("glVertexAttrib2f");
	glad_glVertexAttrib2fv = (PFNGLVERTEXATTRIB2FVPROC)load("glVertexAttrib2fv");
	glad_glVertexAttrib2s = (PFNGLVERTEXATTRIB2SPROC)load("glVertexAttrib2s");
	glad_glVertexAttrib2sv = (PFNGLVERTEXATTRIB2SVPROC)load("glVertexAttrib2sv");
	glad_glVertexAttrib3d = (PFNGLVERTEXATTRIB3DPROC)load("glVertexAttrib3d");
	glad_glVertexAttrib3dv = (PFNGLVERTEXATTRIB3DVPROC)load("glVertexAttrib3dv");
	glad_glVertexAttrib3f = (PFNGLVERTEXATTRIB3FPROC)load("glVertexAttrib3f");
	glad_glVertexAttrib3fv = (PFNGLVERTEXATTRIB3FVPROC)load("glVertexAttrib3fv");
	glad_glVertexAttrib3s = (PFNGLVERTEXATTRIB3SPROC)load("glVertexAttrib3s");
	glad_glVertexAttrib3sv = (PFNGLVERTEXATTRIB3SVPROC)load("glVertexAttrib3sv");
	glad_glVertexAttrib4Nbv = (PFNGLVERTEXATTRIB4NBVPROC)load("glVertexAttrib4Nbv");
	glad_glVertexAttrib4Niv = (PFNGLVERTEXATTRIB4NIVPROC)load("glVertexAttrib4Niv");
	glad_glVertexAttrib4Nsv = (PFNGLVERTEXATTRIB4NSVPROC)load("glVertexAttrib4Nsv");
	glad_glVertexAttrib4Nub = (PFNGLVERTEXATTRIB4NUBPROC)load("glVertexAttrib4Nub");
	glad_glVertexAttrib4Nubv = (PFNGLVERTEXATTRIB4NUBVPROC)load("glVertexAttrib4Nubv");
	glad_glVertexAttrib4Nuiv = (PFNGLVERTEXATTRIB4NUIVPROC)load("glVertexAttrib4Nuiv");
	glad_glVertexAttrib4Nusv = (PFNGLVERTEXATTRIB4NUSVPROC)load("glVertexAttrib4Nusv");
	glad_glVertexAttrib4bv = (PFNGLVERTEXATTRIB4BVPROC)load("glVertexAttrib4bv");
	glad_glVertexAttrib4d = (PFNGLVERTEXATTRIB4DPROC)load("glVertexAttrib4d");
	glad_glVertexAttrib4dv = (PFNGLVERTEXATTRIB4DVPROC)load("glVertexAttrib4dv");
	glad_glVertexAttrib4f = (PFNGLVERTEXATTRIB4FPROC)load("glVertexAttrib4f");
	glad_glVertexAttrib4fv = (PFNGLVERTEXATTRIB4FVPROC)load("glVertexAttrib4fv");
	glad_glVertexAttrib4iv = (PFNGLVERTEXATTRIB4IVPROC)load("glVertexAttrib4iv");
	glad_glVertexAttrib4s = (PFNGLVERTEXATTRIB4SPROC)load("glVertexAttrib4s");
	glad_glVertexAttrib4sv = (PFNGLVERTEXATTRIB4SVPROC)load("glVertexAttrib4sv");
	glad_glVertexAttrib4ubv = (PFNGLVERTEXATTRIB4UBVPROC)load("glVertexAttrib4ubv");
	glad_glVertexAttrib4uiv = (PFNGLVERTEXATTRIB4UIVPROC)load("glVertexAttrib4uiv");
	glad_glVertexAttrib4usv = (PFNGLVERTEXATTRIB4USVPROC)load("glVertexAttrib4usv");
	glad_glVertexAttribPointer = (PFNGLVERTEXATTRIBPOINTERPROC)load("glVertexAttribPointer");
}
static void load_GL_VERSION_2_1(GLADloadproc load) {
	if(!GLAD_GL_VERSION_2_1) return;
	glad_glUniformMatrix2x3fv = (PFNGLUNIFORMMATRIX2X3FVPROC)load("glUniformMatrix2x3fv");
	glad_glUniformMatrix3x2fv = (PFNGLUNIFORMMATRIX3X2FVPROC)load("glUniformMatrix3x2fv");
	glad_glUniformMatrix2x4fv = (PFNGLUNIFORMMATRIX2X4FVPROC)load("glUniformMatrix2x4fv");
	glad_glUniformMatrix4x2fv = (PFNGLUNIFORMMATRIX4X2FVPROC)load("glUniformMatrix4x2fv");
	glad_glUniformMatrix3x4fv = (PFNGLUNIFORMMATRIX3X4FVPROC)load("glUniformMatrix3x4fv");
	glad_glUniformMatrix4x3fv = (PFNGLUNIFORMMATRIX4X3FVPROC)load("glUniformMatrix4x3fv");
}
static void load_GL_VERSION_3_0(GLADloadproc load) {
	if(!GLAD_GL_VERSION_3_0) return;
	glad_glColorMaski = (PFNGLCOLORMASKIPROC)load("glColorMaski");
	glad_glGetBooleani_v = (PFNGLGETBOOLEANI_VPROC)load("glGetBooleani_v");
	glad_glGetIntegeri_v = (PFNGLGETINTEGERI_VPROC)load("glGetIntegeri_v");
	glad_glEnablei = (PFNGLENABLEIPROC)load("glEnablei");
	glad_glDisablei = (PFNGLDISABLEIPROC)load("glDisablei");
	glad_glIsEnabledi = (PFNGLISENABLEDIPROC)load("glIsEnabledi");
	glad_glBeginTransformFeedback = (PFNGLBEGINTRANSFORMFEEDBACKPROC)load("glBeginTransformFeedback");
	glad_glEndTransformFeedback = (PFNGLENDTRANSFORMFEEDBACKPROC)load("glEndTransformFeedback");
	glad_glBindBufferRange = (PFNGLBINDBUFFERRANGEPROC)load("glBindBufferRange");
	glad_glBindBufferBase = (PFNGLBINDBUFFERBASEPROC)load("glBindBufferBase");
	glad_glTransformFeedbackVaryings = (PFNGLTRANSFORMFEEDBACKVARYINGSPROC)load("glTransformFeedbackVaryings");
	glad_glGetTransformFeedbackVarying = (PFNGLGETTRANSFORMFEEDBACKVARYINGPROC)load("glGetTransformFeedbackVarying");
	glad_glClampColor = (PFNGLCLAMPCOLORPROC)load("glClampColor");
	glad_glBeginConditionalRender = (PFNGLBEGINCONDITIONALRENDERPROC)load("glBeginConditionalRender");
	glad_glEndConditionalRender = (PFNGLENDCONDITIONALRENDERPROC)load("glEndConditionalRender");
	glad_glVertexAttribIPointer = (PFNGLVERTEXATTRIBIPOINTERPROC)load("glVertexAttribIPointer");
	glad_glGetVertexAttribIiv = (PFNGLGETVERTEXATTRIBIIVPROC)load("glGetVertexAttribIiv");
	glad_glGetVertexAttribIuiv = (PFNGLGETVERTEXATTRIBIUIVPROC)load("glGetVertexAttribIuiv");
	glad_glVertexAttribI1i = (PFNGLVERTEXATTRIBI1IPROC)load("glVertexAttribI1i");
	glad_glVertexAttribI2i = (PFNGLVERTEXATTRIBI2IPROC)load("glVertexAttribI2i");
	glad_glVertexAttribI3i = (PFNGLVERTEXATTRIBI3IPROC)load("glVertexAttribI3i");
	glad_glVertexAttribI4i = (PFNGLVERTEXATTRIBI4IPROC)load("glVertexAttribI4i");
	glad_glVertexAttribI1ui = (PFNGLVERTEXATTRIBI1UIPROC)load("glVertexAttribI1ui");
	glad_glVertexAttribI2ui = (PFNGLVERTEXATTRIBI2UIPROC)load("glVertexAttribI2ui");
	glad_glVertexAttribI3ui = (PFNGLVERTEXATTRIBI3UIPROC)load("glVertexAttribI3ui");
	glad_glVertexAttribI4ui = (PFNGLVERTEXATTRIBI4UIPROC)load("glVertexAttribI4ui");
	glad_glVertexAttribI1iv = (PFNGLVERTEXATTRIBI1IVPROC)load("glVertexAttribI1iv");
	glad_glVertexAttribI2iv = (PFNGLVERTEXATTRIBI2IVPROC)load("glVertexAttribI2iv");
	glad_glVertexAttribI3iv = (PFNGLVERTEXATTRIBI3IVPROC)load("glVertexAttribI3iv");
	glad_glVertexAttribI4iv = (PFNGLVERTEXATTRIBI4IVPROC)load("glVertexAttribI4iv");
	glad_glVertexAttribI1uiv = (PFNGLVERTEXATTRIBI1UIVPROC)load("glVertexAttribI1uiv");
	glad_glVertexAttribI2uiv = (PFNGLVERTEXATTRIBI2UIVPROC)load("glVertexAttribI2uiv");
	glad_glVertexAttribI3uiv = (PFNGLVERTEXATTRIBI3UIVPROC)load("glVertexAttribI3uiv");
	glad_glVertexAttribI4uiv = (PFNGLVERTEXATTRIBI4UIVPROC)load("glVertexAttribI4uiv");
	glad_glVertexAttribI4bv = (PFNGLVERTEXATTRIBI4BVPROC)load("glVertexAttribI4bv");
	glad_glVertexAttribI4sv = (PFNGLVERTEXATTRIBI4SVPROC)load("glVertexAttribI4sv");
	glad_glVertexAttribI4ubv = (PFNGLVERTEXATTRIBI4UBVPROC)load("glVertexAttribI4ubv");
	glad_glVertexAttribI4usv = (PFNGLVERTEXATTRIBI4USVPROC)load("glVertexAttribI4usv");
	glad_glGetUniformuiv = (PFNGLGETUNIFORMUIVPROC)load("glGetUniformuiv");
	glad_glBindFragDataLocation = (PFNGLBINDFRAGDATALOCATIONPROC)load("glBindFragDataLocation");
	glad_glGetFragDataLocation = (PFNGLGETFRAGDATALOCATIONPROC)load("glGetFragDataLocation");
	glad_glUniform1ui = (PFNGLUNIFORM1UIPROC)load("glUniform1ui");
	glad_glUniform2ui = (PFNGLUNIFORM2UIPROC)load("glUniform2ui");
	glad_glUniform3ui = (PFNGLUNIFORM3UIPROC)load("glUniform3ui");
	glad_glUniform4ui = (PFNGLUNIFORM4UIPROC)load("glUniform4ui");
	glad_glUniform1uiv = (PFNGLUNIFORM1UIVPROC)load("glUniform1uiv");
	glad_glUniform2uiv = (PFNGLUNIFORM2UIVPROC)load("glUniform2uiv");
	glad_glUniform3uiv = (PFNGLUNIFORM3UIVPROC)load("glUniform3uiv");
	glad_glUniform4uiv = (PFNGLUNIFORM4UIVPROC)load("glUniform4uiv");
	glad_glTexParameterIiv = (PFNGLTEXPARAMETERIIVPROC)load("glTexParameterIiv");
	glad_glTexParameterIuiv = (PFNGLTEXPARAMETERIUIVPROC)load("glTexParameterIuiv");
	glad_glGetTexParameterIiv = (PFNGLGETTEXPARAMETERIIVPROC)load("glGetTexParameterIiv");
	glad_glGetTexParameterIuiv = (PFNGLGETTEXPARAMETERIUIVPROC)load("glGetTexParameterIuiv");
	glad_glClearBufferiv = (PFNGLCLEARBUFFERIVPROC)load("glClearBufferiv");
	glad_glClearBufferuiv = (PFNGLCLEARBUFFERUIVPROC)load("glClearBufferuiv");
	glad_glClearBufferfv = (PFNGLCLEARBUFFERFVPROC)load("glClearBufferfv");
	glad_glClearBufferfi = (PFNGLCLEARBUFFERFIPROC)load("glClearBufferfi");
	glad_glGetStringi = (PFNGLGETSTRINGIPROC)load("glGetStringi");
	glad_glIsRenderbuffer = (PFNGLISRENDERBUFFERPROC)load("glIsRenderbuffer");
	glad_glBindRenderbuffer = (PFNGLBINDRENDERBUFFERPROC)load("glBindRenderbuffer");
	glad_glDeleteRenderbuffers = (PFNGLDELETERENDERBUFFERSPROC)load("glDeleteRenderbuffers");
	glad_glGenRenderbuffers = (PFNGLGENRENDERBUFFERSPROC)load("glGenRenderbuffers");
	glad_glRenderbufferStorage = (PFNGLRENDERBUFFERSTORAGEPROC)load("glRenderbufferStorage");
	glad_glGetRenderbufferParameteriv = (PFNGLGETRENDERBUFFERPARAMETERIVPROC)load("glGetRenderbufferParameteriv");
	glad_glIsFramebuffer = (PFNGLISFRAMEBUFFERPROC)load("glIsFramebuffer");
	glad_glBindFramebuffer = (PFNGLBINDFRAMEBUFFERPROC)load("glBindFramebuffer");
	glad_glDeleteFramebuffers = (PFNGLDELETEFRAMEBUFFERSPROC)load("glDeleteFramebuffers");
	glad_glGenFramebuffers = (PFNGLGENFRAMEBUFFERSPROC)load("glGenFramebuffers");
	glad_glCheckFramebufferStatus = (PFNGLCHECKFRAMEBUFFERSTATUSPROC)load("glCheckFramebufferStatus");
	glad_glFramebufferTexture1D = (PFNGLFRAMEBUFFERTEXTURE1DPROC)load("glFramebufferTexture1D");
	glad_glFramebufferTexture2D = (PFNGLFRAMEBUFFERTEXTURE2DPROC)load("glFramebufferTexture2D");
	glad_glFramebufferTexture3D = (PFNGLFRAMEBUFFERTEXTURE3DPROC)load("glFramebufferTexture3D");
	glad_glFramebufferRenderbuffer = (PFNGLFRAMEBUFFERRENDERBUFFERPROC)load("glFramebufferRenderbuffer");
	glad_glGetFramebufferAttachmentParameteriv = (PFNGLGETFRAMEBUFFERATTACHMENTPARAMETERIVPROC)load("glGetFramebufferAttachmentParameteriv");
	glad_glGenerateMipmap = (PFNGLGENERATEMIPMAPPROC)load("glGenerateMipmap");
	glad_glBlitFramebuffer = (PFNGLBLITFRAMEBUFFERPROC)load("glBlitFramebuffer");
	glad_glRenderbufferStorageMultisample = (PFNGLRENDERBUFFERSTORAGEMULTISAMPLEPROC)load("glRenderbufferStorageMultisample");
	glad_glFramebufferTextureLayer = (PFNGLFRAMEBUFFERTEXTURELAYERPROC)load("glFramebufferTextureLayer");
	glad_glMapBufferRange = (PFNGLMAPBUFFERRANGEPROC)load("glMapBufferRange");
	glad_glFlushMappedBufferRange = (PFNGLFLUSHMAPPEDBUFFERRANGEPROC)load("glFlushMappedBufferRange");
	glad_glBindVertexArray = (PFNGLBINDVERTEXARRAYPROC)load("glBindVertexArray");
	glad_glDeleteVertexArrays = (PFNGLDELETEVERTEXARRAYSPROC)load("glDeleteVertexArrays");
	glad_glGenVertexArrays = (PFNGLGENVERTEXARRAYSPROC)load("glGenVertexArrays");
	glad_glIsVertexArray = (PFNGLISVERTEXARRAYPROC)load("glIsVertexArray");
}
static void load_GL_VERSION_3_1(GLADloadproc load) {
	if(!GLAD_GL_VERSION_3_1) return;
	glad_glDrawArraysInstanced = (PFNGLDRAWARRAYSINSTANCEDPROC)load("glDrawArraysInstanced");
	glad_glDrawElementsInstanced = (PFNGLDRAWELEMENTSINSTANCEDPROC)load("glDrawElementsInstanced");
	glad_glTexBuffer = (PFNGLTEXBUFFERPROC)load("glTexBuffer");
	glad_glPrimitiveRestartIndex = (PFNGLPRIMITIVERESTARTINDEXPROC)load("glPrimitiveRestartIndex");
	glad_glCopyBufferSubData = (PFNGLCOPYBUFFERSUBDATAPROC)load("glCopyBufferSubData");
	glad_glGetUniformIndices = (PFNGLGETUNIFORMINDICESPROC)load("glGetUniformIndices");
	glad_glGetActiveUniformsiv = (PFNGLGETACTIVEUNIFORMSIVPROC)load("glGetActiveUniformsiv");
	glad_glGetActiveUniformName = (PFNGLGETACTIVEUNIFORMNAMEPROC)load("glGetActiveUniformName");
	glad_glGetUniformBlockIndex = (PFNGLGETUNIFORMBLOCKINDEXPROC)load("glGetUniformBlockIndex");
	glad_glGetActiveUniformBlockiv = (PFNGLGETACTIVEUNIFORMBLOCKIVPROC)load("glGetActiveUniformBlockiv");
	glad_glGetActiveUniformBlockName = (PFNGLGETACTIVEUNIFORMBLOCKNAMEPROC)load("glGetActiveUniformBlockName");
	glad_glUniformBlockBinding = (PFNGLUNIFORMBLOCKBINDINGPROC)load("glUniformBlockBinding");
	glad_glBindBufferRange = (PFNGLBINDBUFFERRANGEPROC)load("glBindBufferRange");
	glad_glBindBufferBase = (PFNGLBINDBUFFERBASEPROC)load("glBindBufferBase");
	glad_glGetIntegeri_v = (PFNGLGETINTEGERI_VPROC)load("glGetIntegeri_v");
}
static void load_GL_VERSION_3_2(GLADloadproc load) {
	if(!GLAD_GL_VERSION_3_2) return;
	glad_glDrawElementsBaseVertex = (PFNGLDRAWELEMENTSBASEVERTEXPROC)load("glDrawElementsBaseVertex");
	glad_glDrawRangeElementsBaseVertex = (PFNGLDRAWRANGEELEMENTSBASEVERTEXPROC)load("glDrawRangeElementsBaseVertex");
	glad_glDrawElementsInstancedBaseVertex = (PFNGLDRAWELEMENTSINSTANCEDBASEVERTEXPROC)load("glDrawElementsInstancedBaseVertex");
	glad_glMultiDrawElementsBaseVertex = (PFNGLMULTIDRAWELEMENTSBASEVERTEXPROC)load("glMultiDrawElementsBaseVertex");
	glad_glProvokingVertex = (PFNGLPROVOKINGVERTEXPROC)load("glProvokingVertex");
	glad_glFenceSync = (PFNGLFENCESYNCPROC)load("glFenceSync");
	glad_glIsSync = (PFNGLISSYNCPROC)load("glIsSync");
	glad_glDeleteSync = (PFNGLDELETESYNCPROC)load("glDeleteSync");
	glad_glClientWaitSync = (PFNGLCLIENTWAITSYNCPROC)load("glClientWaitSync");
	glad_glWaitSync = (PFNGLWAITSYNCPROC)load("glWaitSync");
	glad_glGetInteger64v = (PFNGLGETINTEGER64VPROC)load("glGetInteger64v");
	glad_glGetSynciv = (PFNGLGETSYNCIVPROC)load("glGetSynciv");
	glad_glGetInteger64i_v = (PFNGLGETINTEGER64I_VPROC)load("glGetInteger64i_v");
	glad_glGetBufferParameteri64v = (PFNGLGETBUFFERPARAMETERI64VPROC)load("glGetBufferParameteri64v");
	glad_glFramebufferTexture = (PFNGLFRAMEBUFFERTEXTUREPROC)load("glFramebufferTexture");
	glad_glTexImage2DMultisample = (PFNGLTEXIMAGE2DMULTISAMPLEPROC)load("glTexImage2DMultisample");
	glad_glTexImage3DMultisample = (PFNGLTEXIMAGE3DMULTISAMPLEPROC)load("glTexImage3DMultisample");
	glad_glGetMultisamplefv = (PFNGLGETMULTISAMPLEFVPROC)load("glGetMultisamplefv");
	glad_glSampleMaski = (PFNGLSAMPLEMASKIPROC)load("glSampleMaski");
}
static void load_GL_VERSION_3_3(GLADloadproc load) {
	if(!GLAD_GL_VERSION_3_3) return;
	glad_glBindFragDataLocationIndexed = (PFNGLBINDFRAGDATALOCATIONINDEXEDPROC)load("glBindFragDataLocationIndexed");
	glad_glGetFragDataIndex = (PFNGLGETFRAGDATAINDEXPROC)load("glGetFragDataIndex");
	glad_glGenSamplers = (PFNGLGENSAMPLERSPROC)load("glGenSamplers");
	glad_glDeleteSamplers = (PFNGLDELETESAMPLERSPROC)load("glDeleteSamplers");
	glad_glIsSampler = (PFNGLISSAMPLERPROC)load("glIsSampler");
	glad_glBindSampler = (PFNGLBINDSAMPLERPROC)load("glBindSampler");
	glad_glSamplerParameteri = (PFNGLSAMPLERPARAMETERIPROC)load("glSamplerParameteri");
	glad_glSamplerParameteriv = (PFNGLSAMPLERPARAMETERIVPROC)load("glSamplerParameteriv");
	glad_glSamplerParameterf = (PFNGLSAMPLERPARAMETERFPROC)load("glSamplerParameterf");
	glad_glSamplerParameterfv = (PFNGLSAMPLERPARAMETERFVPROC)load("glSamplerParameterfv");
	glad_glSamplerParameterIiv = (PFNGLSAMPLERPARAMETERIIVPROC)load("glSamplerParameterIiv");
	glad_glSamplerParameterIuiv = (PFNGLSAMPLERPARAMETERIUIVPROC)load("glSamplerParameterIuiv");
	glad_glGetSamplerParameteriv = (PFNGLGETSAMPLERPARAMETERIVPROC)load("glGetSamplerParameteriv");
	glad_glGetSamplerParameterIiv = (PFNGLGETSAMPLERPARAMETERIIVPROC)load("glGetSamplerParameterIiv");
	glad_glGetSamplerParameterfv = (PFNGLGETSAMPLERPARAMETERFVPROC)load("glGetSamplerParameterfv");
	glad_glGetSamplerParameterIuiv = (PFNGLGETSAMPLERPARAMETERIUIVPROC)load("glGetSamplerParameterIuiv");
	glad_glQueryCounter = (PFNGLQUERYCOUNTERPROC)load("glQueryCounter");
	glad_glGetQueryObjecti64v = (PFNGLGETQUERYOBJECTI64VPROC)load("glGetQueryObjecti64v");
	glad_glGetQueryObjectui64v = (PFNGLGETQUERYOBJECTUI64VPROC)load("glGetQueryObjectui64v");
	glad_glVertexAttribDivisor = (PFNGLVERTEXATTRIBDIVISORPROC)load("glVertexAttribDivisor");
	glad_glVertexAttribP1ui = (PFNGLVERTEXATTRIBP1UIPROC)load("glVertexAttribP1ui");
	glad_glVertexAttribP1uiv = (PFNGLVERTEXATTRIBP1UIVPROC)load("glVertexAttribP1uiv");
	glad_glVertexAttribP2ui = (PFNGLVERTEXATTRIBP2UIPROC)load("glVertexAttribP2ui");
	glad_glVertexAttribP2uiv = (PFNGLVERTEXATTRIBP2UIVPROC)load("glVertexAttribP2uiv");
	glad_glVertexAttribP3ui = (PFNGLVERTEXATTRIBP3UIPROC)load("glVertexAttribP3ui");
	glad_glVertexAttribP3uiv = (PFNGLVERTEXATTRIBP3UIVPROC)load("glVertexAttribP3uiv");
	glad_glVertexAttribP4ui = (PFNGLVERTEXATTRIBP4UIPROC)load("glVertexAttribP4ui");
	glad_glVertexAttribP4uiv = (PFNGLVERTEXATTRIBP4UIVPROC)load("glVertexAttribP4uiv");
	glad_glVertexP2ui = (PFNGLVERTEXP2UIPROC)load("glVertexP2ui");
	glad_glVertexP2uiv = (PFNGLVERTEXP2UIVPROC)load("glVertexP2uiv");
	glad_glVertexP3ui = (PFNGLVERTEXP3UIPROC)load("glVertexP3ui");
	glad_glVertexP3uiv = (PFNGLVERTEXP3UIVPROC)load("glVertexP3uiv");
	glad_glVertexP4ui = (PFNGLVERTEXP4UIPROC)load("glVertexP4ui");
	glad_glVertexP4uiv = (PFNGLVERTEXP4UIVPROC)load("glVertexP4uiv");
	glad_glTexCoordP1ui = (PFNGLTEXCOORDP1UIPROC)load("glTexCoordP1ui");
	glad_glTexCoordP1uiv = (PFNGLTEXCOORDP1UIVPROC)load("glTexCoordP1uiv");
	glad_glTexCoordP2ui = (PFNGLTEXCOORDP2UIPROC)load("glTexCoordP2ui");
	glad_glTexCoordP2uiv = (PFNGLTEXCOORDP2UIVPROC)load("glTexCoordP2uiv");
	glad_glTexCoordP3ui = (PFNGLTEXCOORDP3UIPROC)load("glTexCoordP3ui");
	glad_glTexCoordP3uiv = (PFNGLTEXCOORDP3UIVPROC)load("glTexCoordP3uiv");
	glad_glTexCoordP4ui = (PFNGLTEXCOORDP4UIPROC)load("glTexCoordP4ui");
	glad_glTexCoordP4uiv = (PFNGLTEXCOORDP4UIVPROC)load("glTexCoordP4uiv");
	glad_glMultiTexCoordP1ui = (PFNGLMULTITEXCOORDP1UIPROC)load("glMultiTexCoordP1ui");
	glad_glMultiTexCoordP1uiv = (PFNGLMULTITEXCOORDP1UIVPROC)load("glMultiTexCoordP1uiv");
	glad_glMultiTexCoordP2ui = (PFNGLMULTITEXCOORDP2UIPROC)load("glMultiTexCoordP2ui");
	glad_glMultiTexCoordP2uiv = (PFNGLMULTITEXCOORDP2UIVPROC)load("glMultiTexCoordP2uiv");
	glad_glMultiTexCoordP3ui = (PFNGLMULTITEXCOORDP3UIPROC)load("glMultiTexCoordP3ui");
	glad_glMultiTexCoordP3uiv = (PFNGLMULTITEXCOORDP3UIVPROC)load("glMultiTexCoordP3uiv");
	glad_glMultiTexCoordP4ui = (PFNGLMULTITEXCOORDP4UIPROC)load("glMultiTexCoordP4ui");
	glad_glMultiTexCoordP4uiv = (PFNGLMULTITEXCOORDP4UIVPROC)load("glMultiTexCoordP4uiv");
	glad_glNormalP3ui = (PFNGLNORMALP3UIPROC)load("glNormalP3ui");
	glad_glNormalP3uiv = (PFNGLNORMALP3UIVPROC)load("glNormalP3uiv");
	glad_glColorP3ui = (PFNGLCOLORP3UIPROC)load("glColorP3ui");
	glad_glColorP3uiv = (PFNGLCOLORP3UIVPROC)load("glColorP3uiv");
	glad_glColorP4ui = (PFNGLCOLORP4UIPROC)load("glColorP4ui");
	glad_glColorP4uiv = (PFNGLCOLORP4UIVPROC)load("glColorP4uiv");
	glad_glSecondaryColorP3ui = (PFNGLSECONDARYCOLORP3UIPROC)load("glSecondaryColorP3ui");
	glad_glSecondaryColorP3uiv = (PFNGLSECONDARYCOLORP3UIVPROC)load("glSecondaryColorP3uiv");
}
static int find_extensionsGL(void) {
	if (!get_exts()) return 0;
	(void)&has_ext;
	free_exts();
	return 1;
}

static void find_coreGL(void) {

    /* Thank you @elmindreda
     * https://github.com/elmindreda/greg/blob/master/templates/greg.c.in#L176
     * https://github.com/glfw/glfw/blob/master/src/context.c#L36
     */
    int i, major, minor;

    const char* version;
    const char* prefixes[] = {
        "OpenGL ES-CM ",
        "OpenGL ES-CL ",
        "OpenGL ES ",
        NULL
    };

    version = (const char*) glGetString(GL_VERSION);
    if (!version) return;

    for (i = 0;  prefixes[i];  i++) {
        const size_t length = strlen(prefixes[i]);
        if (strncmp(version, prefixes[i], length) == 0) {
            version += length;
            break;
        }
    }

/* PR #18 */
#ifdef _MSC_VER
    sscanf_s(version, "%d.%d", &major, &minor);
#else
    sscanf(version, "%d.%d", &major, &minor);
#endif

    GLVersion.major = major; GLVersion.minor = minor;
    max_loaded_major = major; max_loaded_minor = minor;
	GLAD_GL_VERSION_1_0 = (major == 1 && minor >= 0) || major > 1;
	GLAD_GL_VERSION_1_1 = (major == 1 && minor >= 1) || major > 1;
	GLAD_GL_VERSION_1_2 = (major == 1 && minor >= 2) || major > 1;
	GLAD_GL_VERSION_1_3 = (major == 1 && minor >= 3) || major > 1;
	GLAD_GL_VERSION_1_4 = (major == 1 && minor >= 4) || major > 1;
	GLAD_GL_VERSION_1_5 = (major == 1 && minor >= 5) || major > 1;
	GLAD_GL_VERSION_2_0 = (major == 2 && minor >= 0) || major > 2;
	GLAD_GL_VERSION_2_1 = (major == 2 && minor >= 1) || major > 2;
	GLAD_GL_VERSION_3_0 = (major == 3 && minor >= 0) || major > 3;
	GLAD_GL_VERSION_3_1 = (major == 3 && minor >= 1) || major > 3;
	GLAD_GL_VERSION_3_2 = (major == 3 && minor >= 2) || major > 3;
	GLAD_GL_VERSION_3_3 = (major == 3 && minor >= 3) || major > 3;
	if (GLVersion.major > 3 || (GLVersion.major >= 3 && GLVersion.minor >= 3)) {
		max_loaded_major = 3;
		max_loaded_minor = 3;
	}
}

int gladLoadGLLoader(GLADloadproc load) {
	GLVersion.major = 0; GLVersion.minor = 0;
	glGetString = (PFNGLGETSTRINGPROC)load("glGetString");
	if(glGetString == NULL) return 0;
	if(glGetString(GL_VERSION) == NULL) return 0;
	find_coreGL();
	load_GL_VERSION_1_0(load);
	load_GL_VERSION_1_1(load);
	load_GL_VERSION_1_2(load);
	load_GL_VERSION_1_3(load);
	load_GL_VERSION_1_4(load);
	load_GL_VERSION_1_5(load);
	load_GL_VERSION_2_0(load);
	load_GL_VERSION_2_1(load);
	load_GL_VERSION_3_0(load);
	load_GL_VERSION_3_1(load);
	load_GL_VERSION_3_2(load);
	load_GL_VERSION_3_3(load);

	if (!find_extensionsGL()) return 0;
	return GLVersion.major != 0 || GLVersion.minor != 0;
}



==> figs/from-dave/deps/glfw/deps/getopt.c <==
/* Copyright (c) 2012, Kim Gräsman
 * All rights reserved.
 *
 * Redistribution and use in source and binary forms, with or without
 * modification, are permitted provided that the following conditions are met:
 *  * Redistributions of source code must retain the above copyright notice,
 *    this list of conditions and the following disclaimer.
 *  * Redistributions in binary form must reproduce the above copyright notice,
 *    this list of conditions and the following disclaimer in the documentation
 *    and/or other materials provided with the distribution.
 *  * Neither the name of Kim Gräsman nor the names of contributors may be used
 *    to endorse or promote products derived from this software without specific
 *    prior written permission.
 *
 * THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS"
 * AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE
 * IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE
 * ARE DISCLAIMED. IN NO EVENT SHALL KIM GRÄSMAN BE LIABLE FOR ANY DIRECT,
 * INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES
 * (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
 * LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND
 * ON ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
 * (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
 * SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.
 */

#include "getopt.h"

#include <stddef.h>
#include <string.h>

const int no_argument = 0;
const int required_argument = 1;
const int optional_argument = 2;

char* optarg;
int optopt;
/* The variable optind [...] shall be initialized to 1 by the system. */
int optind = 1;
int opterr;

static char* optcursor = NULL;

/* Implemented based on [1] and [2] for optional arguments.
   optopt is handled FreeBSD-style, per [3].
   Other GNU and FreeBSD extensions are purely accidental.

[1] http://pubs.opengroup.org/onlinepubs/000095399/functions/getopt.html
[2] http://www.kernel.org/doc/man-pages/online/pages/man3/getopt.3.html
[3] http://www.freebsd.org/cgi/man.cgi?query=getopt&sektion=3&manpath=FreeBSD+9.0-RELEASE
*/
int getopt(int argc, char* const argv[], const char* optstring) {
  int optchar = -1;
  const char* optdecl = NULL;

  optarg = NULL;
  opterr = 0;
  optopt = 0;

  /* Unspecified, but we need it to avoid overrunning the argv bounds. */
  if (optind >= argc)
    goto no_more_optchars;

  /* If, when getopt() is called argv[optind] is a null pointer, getopt()
     shall return -1 without changing optind. */
  if (argv[optind] == NULL)
    goto no_more_optchars;

  /* If, when getopt() is called *argv[optind]  is not the character '-',
     getopt() shall return -1 without changing optind. */
  if (*argv[optind] != '-')
    goto no_more_optchars;

  /* If, when getopt() is called argv[optind] points to the string "-",
     getopt() shall return -1 without changing optind. */
  if (strcmp(argv[optind], "-") == 0)
    goto no_more_optchars;

  /* If, when getopt() is called argv[optind] points to the string "--",
     getopt() shall return -1 after incrementing optind. */
  if (strcmp(argv[optind], "--") == 0) {
    ++optind;
    goto no_more_optchars;
  }

  if (optcursor == NULL || *optcursor == '\0')
    optcursor = argv[optind] + 1;

  optchar = *optcursor;

  /* FreeBSD: The variable optopt saves the last known option character
     returned by getopt(). */
  optopt = optchar;

  /* The getopt() function shall return the next option character (if one is
     found) from argv that matches a character in optstring, if there is
     one that matches. */
  optdecl = strchr(optstring, optchar);
  if (optdecl) {
    /* [I]f a character is followed by a colon, the option takes an
       argument. */
    if (optdecl[1] == ':') {
      optarg = ++optcursor;
      if (*optarg == '\0') {
        /* GNU extension: Two colons mean an option takes an
           optional arg; if there is text in the current argv-element
           (i.e., in the same word as the option name itself, for example,
           "-oarg"), then it is returned in optarg, otherwise optarg is set
           to zero. */
        if (optdecl[2] != ':') {
          /* If the option was the last character in the string pointed to by
             an element of argv, then optarg shall contain the next element
             of argv, and optind shall be incremented by 2. If the resulting
             value of optind is greater than argc, this indicates a missing
             option-argument, and getopt() shall return an error indication.

             Otherwise, optarg shall point to the string following the
             option character in that element of argv, and optind shall be
             incremented by 1.
          */
          if (++optind < argc) {
            optarg = argv[optind];
          } else {
            /* If it detects a missing option-argument, it shall return the
               colon character ( ':' ) if the first character of optstring
               was a colon, or a question-mark character ( '?' ) otherwise.
            */
            optarg = NULL;
            optchar = (optstring[0] == ':') ? ':' : '?';
          }
        } else {
          optarg = NULL;
        }
      }

      optcursor = NULL;
    }
  } else {
    /* If getopt() encounters an option character that is not contained in
       optstring, it shall return the question-mark ( '?' ) character. */
    optchar = '?';
  }

  if (optcursor == NULL || *++optcursor == '\0')
    ++optind;

  return optchar;

no_more_optchars:
  optcursor = NULL;
  return -1;
}

/* Implementation based on [1].

[1] http://www.kernel.org/doc/man-pages/online/pages/man3/getopt.3.html
*/
int getopt_long(int argc, char* const argv[], const char* optstring,
  const struct option* longopts, int* longindex) {
  const struct option* o = longopts;
  const struct option* match = NULL;
  int num_matches = 0;
  size_t argument_name_length = 0;
  const char* current_argument = NULL;
  int retval = -1;

  optarg = NULL;
  optopt = 0;

  if (optind >= argc)
    return -1;

  if (strlen(argv[optind]) < 3 || strncmp(argv[optind], "--", 2) != 0)
    return getopt(argc, argv, optstring);

  /* It's an option; starts with -- and is longer than two chars. */
  current_argument = argv[optind] + 2;
  argument_name_length = strcspn(current_argument, "=");
  for (; o->name; ++o) {
    if (strncmp(o->name, current_argument, argument_name_length) == 0) {
      match = o;
      ++num_matches;
    }
  }

  if (num_matches == 1) {
    /* If longindex is not NULL, it points to a variable which is set to the
       index of the long option relative to longopts. */
    if (longindex)
      *longindex = (int) (match - longopts);

    /* If flag is NULL, then getopt_long() shall return val.
       Otherwise, getopt_long() returns 0, and flag shall point to a variable
       which shall be set to val if the option is found, but left unchanged if
       the option is not found. */
    if (match->flag)
      *(match->flag) = match->val;

    retval = match->flag ? 0 : match->val;

    if (match->has_arg != no_argument) {
      optarg = strchr(argv[optind], '=');
      if (optarg != NULL)
        ++optarg;

      if (match->has_arg == required_argument) {
        /* Only scan the next argv for required arguments. Behavior is not
           specified, but has been observed with Ubuntu and Mac OSX. */
        if (optarg == NULL && ++optind < argc) {
          optarg = argv[optind];
        }

        if (optarg == NULL)
          retval = ':';
      }
    } else if (strchr(argv[optind], '=')) {
      /* An argument was provided to a non-argument option.
         I haven't seen this specified explicitly, but both GNU and BSD-based
         implementations show this behavior.
      */
      retval = '?';
    }
  } else {
    /* Unknown option or ambiguous match. */
    retval = '?';
  }

  ++optind;
  return retval;
}


==> figs/from-dave/deps/glfw/deps/getopt.h <==
/* Copyright (c) 2012, Kim Gräsman
 * All rights reserved.
 *
 * Redistribution and use in source and binary forms, with or without
 * modification, are permitted provided that the following conditions are met:
 *  * Redistributions of source code must retain the above copyright notice,
 *    this list of conditions and the following disclaimer.
 *  * Redistributions in binary form must reproduce the above copyright notice,
 *    this list of conditions and the following disclaimer in the documentation
 *    and/or other materials provided with the distribution.
 *  * Neither the name of Kim Gräsman nor the names of contributors may be used
 *    to endorse or promote products derived from this software without specific
 *    prior written permission.
 *
 * THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS IS"
 * AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE
 * IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE
 * ARE DISCLAIMED. IN NO EVENT SHALL KIM GRÄSMAN BE LIABLE FOR ANY DIRECT,
 * INDIRECT, INCIDENTAL, SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES
 * (INCLUDING, BUT NOT LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES;
 * LOSS OF USE, DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND
 * ON ANY THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
 * (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
 * SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.
 */

#ifndef INCLUDED_GETOPT_PORT_H
#define INCLUDED_GETOPT_PORT_H

#if defined(__cplusplus)
extern "C" {
#endif

extern const int no_argument;
extern const int required_argument;
extern const int optional_argument;

extern char* optarg;
extern int optind, opterr, optopt;

struct option {
  const char* name;
  int has_arg;
  int* flag;
  int val;
};

int getopt(int argc, char* const argv[], const char* optstring);

int getopt_long(int argc, char* const argv[],
  const char* optstring, const struct option* longopts, int* longindex);

#if defined(__cplusplus)
}
#endif

#endif // INCLUDED_GETOPT_PORT_H


==> figs/from-dave/deps/glfw/deps/glad/gl.h <==
/**
 * Loader generated by glad 2.0.0-beta on Sun Apr 14 17:03:32 2019
 *
 * Generator: C/C++
 * Specification: gl
 * Extensions: 3
 *
 * APIs:
 *  - gl:compatibility=3.3
 *
 * Options:
 *  - MX_GLOBAL = False
 *  - LOADER = False
 *  - ALIAS = False
 *  - HEADER_ONLY = False
 *  - DEBUG = False
 *  - MX = False
 *
 * Commandline:
 *    --api='gl:compatibility=3.3' --extensions='GL_ARB_multisample,GL_ARB_robustness,GL_KHR_debug' c
 *
 * Online:
 *    http://glad.sh/#api=gl%3Acompatibility%3D3.3&extensions=GL_ARB_multisample%2CGL_ARB_robustness%2CGL_KHR_debug&generator=c&options=
 *
 */

#ifndef GLAD_GL_H_
#define GLAD_GL_H_

#ifdef __gl_h_
    #error OpenGL header already included (API: gl), remove previous include!
#endif
#define __gl_h_ 1


#define GLAD_GL

#ifdef __cplusplus
extern "C" {
#endif

#ifndef GLAD_PLATFORM_H_
#define GLAD_PLATFORM_H_

#ifndef GLAD_PLATFORM_WIN32
  #if defined(_WIN32) || defined(__WIN32__) || defined(WIN32) || defined(__MINGW32__)
    #define GLAD_PLATFORM_WIN32 1
  #else
    #define GLAD_PLATFORM_WIN32 0
  #endif
#endif

#ifndef GLAD_PLATFORM_APPLE
  #ifdef __APPLE__
    #define GLAD_PLATFORM_APPLE 1
  #else
    #define GLAD_PLATFORM_APPLE 0
  #endif
#endif

#ifndef GLAD_PLATFORM_EMSCRIPTEN
  #ifdef __EMSCRIPTEN__
    #define GLAD_PLATFORM_EMSCRIPTEN 1
  #else
    #define GLAD_PLATFORM_EMSCRIPTEN 0
  #endif
#endif

#ifndef GLAD_PLATFORM_UWP
  #if defined(_MSC_VER) && !defined(GLAD_INTERNAL_HAVE_WINAPIFAMILY)
    #ifdef __has_include
      #if __has_include(<winapifamily.h>)
        #define GLAD_INTERNAL_HAVE_WINAPIFAMILY 1
      #endif
    #elif _MSC_VER >= 1700 && !_USING_V110_SDK71_
      #define GLAD_INTERNAL_HAVE_WINAPIFAMILY 1
    #endif
  #endif

  #ifdef GLAD_INTERNAL_HAVE_WINAPIFAMILY
    #include <winapifamily.h>
    #if !WINAPI_FAMILY_PARTITION(WINAPI_PARTITION_DESKTOP) && WINAPI_FAMILY_PARTITION(WINAPI_PARTITION_APP)
      #define GLAD_PLATFORM_UWP 1
    #endif
  #endif

  #ifndef GLAD_PLATFORM_UWP
    #define GLAD_PLATFORM_UWP 0
  #endif
#endif

#ifdef __GNUC__
  #define GLAD_GNUC_EXTENSION __extension__
#else
  #define GLAD_GNUC_EXTENSION
#endif

#ifndef GLAD_API_CALL
  #if defined(GLAD_API_CALL_EXPORT)
    #if GLAD_PLATFORM_WIN32 || defined(__CYGWIN__)
      #if defined(GLAD_API_CALL_EXPORT_BUILD)
        #if defined(__GNUC__)
          #define GLAD_API_CALL __attribute__ ((dllexport)) extern
        #else
          #define GLAD_API_CALL __declspec(dllexport) extern
        #endif
      #else
        #if defined(__GNUC__)
          #define GLAD_API_CALL __attribute__ ((dllimport)) extern
        #else
          #define GLAD_API_CALL __declspec(dllimport) extern
        #endif
      #endif
    #elif defined(__GNUC__) && defined(GLAD_API_CALL_EXPORT_BUILD)
      #define GLAD_API_CALL __attribute__ ((visibility ("default"))) extern
    #else
      #define GLAD_API_CALL extern
    #endif
  #else
    #define GLAD_API_CALL extern
  #endif
#endif

#ifdef APIENTRY
  #define GLAD_API_PTR APIENTRY
#elif GLAD_PLATFORM_WIN32
  #define GLAD_API_PTR __stdcall
#else
  #define GLAD_API_PTR
#endif

#ifndef GLAPI
#define GLAPI GLAD_API_CALL
#endif

#ifndef GLAPIENTRY
#define GLAPIENTRY GLAD_API_PTR
#endif


#define GLAD_MAKE_VERSION(major, minor) (major * 10000 + minor)
#define GLAD_VERSION_MAJOR(version) (version / 10000)
#define GLAD_VERSION_MINOR(version) (version % 10000)

typedef void (*GLADapiproc)(void);

typedef GLADapiproc (*GLADloadfunc)(const char *name);
typedef GLADapiproc (*GLADuserptrloadfunc)(const char *name, void *userptr);

typedef void (*GLADprecallback)(const char *name, GLADapiproc apiproc, int len_args, ...);
typedef void (*GLADpostcallback)(void *ret, const char *name, GLADapiproc apiproc, int len_args, ...);

#endif /* GLAD_PLATFORM_H_ */

#define GL_2D 0x0600
#define GL_2_BYTES 0x1407
#define GL_3D 0x0601
#define GL_3D_COLOR 0x0602
#define GL_3D_COLOR_TEXTURE 0x0603
#define GL_3_BYTES 0x1408
#define GL_4D_COLOR_TEXTURE 0x0604
#define GL_4_BYTES 0x1409
#define GL_ACCUM 0x0100
#define GL_ACCUM_ALPHA_BITS 0x0D5B
#define GL_ACCUM_BLUE_BITS 0x0D5A
#define GL_ACCUM_BUFFER_BIT 0x00000200
#define GL_ACCUM_CLEAR_VALUE 0x0B80
#define GL_ACCUM_GREEN_BITS 0x0D59
#define GL_ACCUM_RED_BITS 0x0D58
#define GL_ACTIVE_ATTRIBUTES 0x8B89
#define GL_ACTIVE_ATTRIBUTE_MAX_LENGTH 0x8B8A
#define GL_ACTIVE_TEXTURE 0x84E0
#define GL_ACTIVE_UNIFORMS 0x8B86
#define GL_ACTIVE_UNIFORM_BLOCKS 0x8A36
#define GL_ACTIVE_UNIFORM_BLOCK_MAX_NAME_LENGTH 0x8A35
#define GL_ACTIVE_UNIFORM_MAX_LENGTH 0x8B87
#define GL_ADD 0x0104
#define GL_ADD_SIGNED 0x8574
#define GL_ALIASED_LINE_WIDTH_RANGE 0x846E
#define GL_ALIASED_POINT_SIZE_RANGE 0x846D
#define GL_ALL_ATTRIB_BITS 0xFFFFFFFF
#define GL_ALPHA 0x1906
#define GL_ALPHA12 0x803D
#define GL_ALPHA16 0x803E
#define GL_ALPHA4 0x803B
#define GL_ALPHA8 0x803C
#define GL_ALPHA_BIAS 0x0D1D
#define GL_ALPHA_BITS 0x0D55
#define GL_ALPHA_INTEGER 0x8D97
#define GL_ALPHA_SCALE 0x0D1C
#define GL_ALPHA_TEST 0x0BC0
#define GL_ALPHA_TEST_FUNC 0x0BC1
#define GL_ALPHA_TEST_REF 0x0BC2
#define GL_ALREADY_SIGNALED 0x911A
#define GL_ALWAYS 0x0207
#define GL_AMBIENT 0x1200
#define GL_AMBIENT_AND_DIFFUSE 0x1602
#define GL_AND 0x1501
#define GL_AND_INVERTED 0x1504
#define GL_AND_REVERSE 0x1502
#define GL_ANY_SAMPLES_PASSED 0x8C2F
#define GL_ARRAY_BUFFER 0x8892
#define GL_ARRAY_BUFFER_BINDING 0x8894
#define GL_ATTACHED_SHADERS 0x8B85
#define GL_ATTRIB_STACK_DEPTH 0x0BB0
#define GL_AUTO_NORMAL 0x0D80
#define GL_AUX0 0x0409
#define GL_AUX1 0x040A
#define GL_AUX2 0x040B
#define GL_AUX3 0x040C
#define GL_AUX_BUFFERS 0x0C00
#define GL_BACK 0x0405
#define GL_BACK_LEFT 0x0402
#define GL_BACK_RIGHT 0x0403
#define GL_BGR 0x80E0
#define GL_BGRA 0x80E1
#define GL_BGRA_INTEGER 0x8D9B
#define GL_BGR_INTEGER 0x8D9A
#define GL_BITMAP 0x1A00
#define GL_BITMAP_TOKEN 0x0704
#define GL_BLEND 0x0BE2
#define GL_BLEND_COLOR 0x8005
#define GL_BLEND_DST 0x0BE0
#define GL_BLEND_DST_ALPHA 0x80CA
#define GL_BLEND_DST_RGB 0x80C8
#define GL_BLEND_EQUATION 0x8009
#define GL_BLEND_EQUATION_ALPHA 0x883D
#define GL_BLEND_EQUATION_RGB 0x8009
#define GL_BLEND_SRC 0x0BE1
#define GL_BLEND_SRC_ALPHA 0x80CB
#define GL_BLEND_SRC_RGB 0x80C9
#define GL_BLUE 0x1905
#define GL_BLUE_BIAS 0x0D1B
#define GL_BLUE_BITS 0x0D54
#define GL_BLUE_INTEGER 0x8D96
#define GL_BLUE_SCALE 0x0D1A
#define GL_BOOL 0x8B56
#define GL_BOOL_VEC2 0x8B57
#define GL_BOOL_VEC3 0x8B58
#define GL_BOOL_VEC4 0x8B59
#define GL_BUFFER 0x82E0
#define GL_BUFFER_ACCESS 0x88BB
#define GL_BUFFER_ACCESS_FLAGS 0x911F
#define GL_BUFFER_MAPPED 0x88BC
#define GL_BUFFER_MAP_LENGTH 0x9120
#define GL_BUFFER_MAP_OFFSET 0x9121
#define GL_BUFFER_MAP_POINTER 0x88BD
#define GL_BUFFER_SIZE 0x8764
#define GL_BUFFER_USAGE 0x8765
#define GL_BYTE 0x1400
#define GL_C3F_V3F 0x2A24
#define GL_C4F_N3F_V3F 0x2A26
#define GL_C4UB_V2F 0x2A22
#define GL_C4UB_V3F 0x2A23
#define GL_CCW 0x0901
#define GL_CLAMP 0x2900
#define GL_CLAMP_FRAGMENT_COLOR 0x891B
#define GL_CLAMP_READ_COLOR 0x891C
#define GL_CLAMP_TO_BORDER 0x812D
#define GL_CLAMP_TO_EDGE 0x812F
#define GL_CLAMP_VERTEX_COLOR 0x891A
#define GL_CLEAR 0x1500
#define GL_CLIENT_ACTIVE_TEXTURE 0x84E1
#define GL_CLIENT_ALL_ATTRIB_BITS 0xFFFFFFFF
#define GL_CLIENT_ATTRIB_STACK_DEPTH 0x0BB1
#define GL_CLIENT_PIXEL_STORE_BIT 0x00000001
#define GL_CLIENT_VERTEX_ARRAY_BIT 0x00000002
#define GL_CLIP_DISTANCE0 0x3000
#define GL_CLIP_DISTANCE1 0x3001
#define GL_CLIP_DISTANCE2 0x3002
#define GL_CLIP_DISTANCE3 0x3003
#define GL_CLIP_DISTANCE4 0x3004
#define GL_CLIP_DISTANCE5 0x3005
#define GL_CLIP_DISTANCE6 0x3006
#define GL_CLIP_DISTANCE7 0x3007
#define GL_CLIP_PLANE0 0x3000
#define GL_CLIP_PLANE1 0x3001
#define GL_CLIP_PLANE2 0x3002
#define GL_CLIP_PLANE3 0x3003
#define GL_CLIP_PLANE4 0x3004
#define GL_CLIP_PLANE5 0x3005
#define GL_COEFF 0x0A00
#define GL_COLOR 0x1800
#define GL_COLOR_ARRAY 0x8076
#define GL_COLOR_ARRAY_BUFFER_BINDING 0x8898
#define GL_COLOR_ARRAY_POINTER 0x8090
#define GL_COLOR_ARRAY_SIZE 0x8081
#define GL_COLOR_ARRAY_STRIDE 0x8083
#define GL_COLOR_ARRAY_TYPE 0x8082
#define GL_COLOR_ATTACHMENT0 0x8CE0
#define GL_COLOR_ATTACHMENT1 0x8CE1
#define GL_COLOR_ATTACHMENT10 0x8CEA
#define GL_COLOR_ATTACHMENT11 0x8CEB
#define GL_COLOR_ATTACHMENT12 0x8CEC
#define GL_COLOR_ATTACHMENT13 0x8CED
#define GL_COLOR_ATTACHMENT14 0x8CEE
#define GL_COLOR_ATTACHMENT15 0x8CEF
#define GL_COLOR_ATTACHMENT16 0x8CF0
#define GL_COLOR_ATTACHMENT17 0x8CF1
#define GL_COLOR_ATTACHMENT18 0x8CF2
#define GL_COLOR_ATTACHMENT19 0x8CF3
#define GL_COLOR_ATTACHMENT2 0x8CE2
#define GL_COLOR_ATTACHMENT20 0x8CF4
#define GL_COLOR_ATTACHMENT21 0x8CF5
#define GL_COLOR_ATTACHMENT22 0x8CF6
#define GL_COLOR_ATTACHMENT23 0x8CF7
#define GL_COLOR_ATTACHMENT24 0x8CF8
#define GL_COLOR_ATTACHMENT25 0x8CF9
#define GL_COLOR_ATTACHMENT26 0x8CFA
#define GL_COLOR_ATTACHMENT27 0x8CFB
#define GL_COLOR_ATTACHMENT28 0x8CFC
#define GL_COLOR_ATTACHMENT29 0x8CFD
#define GL_COLOR_ATTACHMENT3 0x8CE3
#define GL_COLOR_ATTACHMENT30 0x8CFE
#define GL_COLOR_ATTACHMENT31 0x8CFF
#define GL_COLOR_ATTACHMENT4 0x8CE4
#define GL_COLOR_ATTACHMENT5 0x8CE5
#define GL_COLOR_ATTACHMENT6 0x8CE6
#define GL_COLOR_ATTACHMENT7 0x8CE7
#define GL_COLOR_ATTACHMENT8 0x8CE8
#define GL_COLOR_ATTACHMENT9 0x8CE9
#define GL_COLOR_BUFFER_BIT 0x00004000
#define GL_COLOR_CLEAR_VALUE 0x0C22
#define GL_COLOR_INDEX 0x1900
#define GL_COLOR_INDEXES 0x1603
#define GL_COLOR_LOGIC_OP 0x0BF2
#define GL_COLOR_MATERIAL 0x0B57
#define GL_COLOR_MATERIAL_FACE 0x0B55
#define GL_COLOR_MATERIAL_PARAMETER 0x0B56
#define GL_COLOR_SUM 0x8458
#define GL_COLOR_WRITEMASK 0x0C23
#define GL_COMBINE 0x8570
#define GL_COMBINE_ALPHA 0x8572
#define GL_COMBINE_RGB 0x8571
#define GL_COMPARE_REF_TO_TEXTURE 0x884E
#define GL_COMPARE_R_TO_TEXTURE 0x884E
#define GL_COMPILE 0x1300
#define GL_COMPILE_AND_EXECUTE 0x1301
#define GL_COMPILE_STATUS 0x8B81
#define GL_COMPRESSED_ALPHA 0x84E9
#define GL_COMPRESSED_INTENSITY 0x84EC
#define GL_COMPRESSED_LUMINANCE 0x84EA
#define GL_COMPRESSED_LUMINANCE_ALPHA 0x84EB
#define GL_COMPRESSED_RED 0x8225
#define GL_COMPRESSED_RED_RGTC1 0x8DBB
#define GL_COMPRESSED_RG 0x8226
#define GL_COMPRESSED_RGB 0x84ED
#define GL_COMPRESSED_RGBA 0x84EE
#define GL_COMPRESSED_RG_RGTC2 0x8DBD
#define GL_COMPRESSED_SIGNED_RED_RGTC1 0x8DBC
#define GL_COMPRESSED_SIGNED_RG_RGTC2 0x8DBE
#define GL_COMPRESSED_SLUMINANCE 0x8C4A
#define GL_COMPRESSED_SLUMINANCE_ALPHA 0x8C4B
#define GL_COMPRESSED_SRGB 0x8C48
#define GL_COMPRESSED_SRGB_ALPHA 0x8C49
#define GL_COMPRESSED_TEXTURE_FORMATS 0x86A3
#define GL_CONDITION_SATISFIED 0x911C
#define GL_CONSTANT 0x8576
#define GL_CONSTANT_ALPHA 0x8003
#define GL_CONSTANT_ATTENUATION 0x1207
#define GL_CONSTANT_COLOR 0x8001
#define GL_CONTEXT_COMPATIBILITY_PROFILE_BIT 0x00000002
#define GL_CONTEXT_CORE_PROFILE_BIT 0x00000001
#define GL_CONTEXT_FLAGS 0x821E
#define GL_CONTEXT_FLAG_DEBUG_BIT 0x00000002
#define GL_CONTEXT_FLAG_FORWARD_COMPATIBLE_BIT 0x00000001
#define GL_CONTEXT_FLAG_ROBUST_ACCESS_BIT_ARB 0x00000004
#define GL_CONTEXT_PROFILE_MASK 0x9126
#define GL_COORD_REPLACE 0x8862
#define GL_COPY 0x1503
#define GL_COPY_INVERTED 0x150C
#define GL_COPY_PIXEL_TOKEN 0x0706
#define GL_COPY_READ_BUFFER 0x8F36
#define GL_COPY_WRITE_BUFFER 0x8F37
#define GL_CULL_FACE 0x0B44
#define GL_CULL_FACE_MODE 0x0B45
#define GL_CURRENT_BIT 0x00000001
#define GL_CURRENT_COLOR 0x0B00
#define GL_CURRENT_FOG_COORD 0x8453
#define GL_CURRENT_FOG_COORDINATE 0x8453
#define GL_CURRENT_INDEX 0x0B01
#define GL_CURRENT_NORMAL 0x0B02
#define GL_CURRENT_PROGRAM 0x8B8D
#define GL_CURRENT_QUERY 0x8865
#define GL_CURRENT_RASTER_COLOR 0x0B04
#define GL_CURRENT_RASTER_DISTANCE 0x0B09
#define GL_CURRENT_RASTER_INDEX 0x0B05
#define GL_CURRENT_RASTER_POSITION 0x0B07
#define GL_CURRENT_RASTER_POSITION_VALID 0x0B08
#define GL_CURRENT_RASTER_SECONDARY_COLOR 0x845F
#define GL_CURRENT_RASTER_TEXTURE_COORDS 0x0B06
#define GL_CURRENT_SECONDARY_COLOR 0x8459
#define GL_CURRENT_TEXTURE_COORDS 0x0B03
#define GL_CURRENT_VERTEX_ATTRIB 0x8626
#define GL_CW 0x0900
#define GL_DEBUG_CALLBACK_FUNCTION 0x8244
#define GL_DEBUG_CALLBACK_USER_PARAM 0x8245
#define GL_DEBUG_GROUP_STACK_DEPTH 0x826D
#define GL_DEBUG_LOGGED_MESSAGES 0x9145
#define GL_DEBUG_NEXT_LOGGED_MESSAGE_LENGTH 0x8243
#define GL_DEBUG_OUTPUT 0x92E0
#define GL_DEBUG_OUTPUT_SYNCHRONOUS 0x8242
#define GL_DEBUG_SEVERITY_HIGH 0x9146
#define GL_DEBUG_SEVERITY_LOW 0x9148
#define GL_DEBUG_SEVERITY_MEDIUM 0x9147
#define GL_DEBUG_SEVERITY_NOTIFICATION 0x826B
#define GL_DEBUG_SOURCE_API 0x8246
#define GL_DEBUG_SOURCE_APPLICATION 0x824A
#define GL_DEBUG_SOURCE_OTHER 0x824B
#define GL_DEBUG_SOURCE_SHADER_COMPILER 0x8248
#define GL_DEBUG_SOURCE_THIRD_PARTY 0x8249
#define GL_DEBUG_SOURCE_WINDOW_SYSTEM 0x8247
#define GL_DEBUG_TYPE_DEPRECATED_BEHAVIOR 0x824D
#define GL_DEBUG_TYPE_ERROR 0x824C
#define GL_DEBUG_TYPE_MARKER 0x8268
#define GL_DEBUG_TYPE_OTHER 0x8251
#define GL_DEBUG_TYPE_PERFORMANCE 0x8250
#define GL_DEBUG_TYPE_POP_GROUP 0x826A
#define GL_DEBUG_TYPE_PORTABILITY 0x824F
#define GL_DEBUG_TYPE_PUSH_GROUP 0x8269
#define GL_DEBUG_TYPE_UNDEFINED_BEHAVIOR 0x824E
#define GL_DECAL 0x2101
#define GL_DECR 0x1E03
#define GL_DECR_WRAP 0x8508
#define GL_DELETE_STATUS 0x8B80
#define GL_DEPTH 0x1801
#define GL_DEPTH24_STENCIL8 0x88F0
#define GL_DEPTH32F_STENCIL8 0x8CAD
#define GL_DEPTH_ATTACHMENT 0x8D00
#define GL_DEPTH_BIAS 0x0D1F
#define GL_DEPTH_BITS 0x0D56
#define GL_DEPTH_BUFFER_BIT 0x00000100
#define GL_DEPTH_CLAMP 0x864F
#define GL_DEPTH_CLEAR_VALUE 0x0B73
#define GL_DEPTH_COMPONENT 0x1902
#define GL_DEPTH_COMPONENT16 0x81A5
#define GL_DEPTH_COMPONENT24 0x81A6
#define GL_DEPTH_COMPONENT32 0x81A7
#define GL_DEPTH_COMPONENT32F 0x8CAC
#define GL_DEPTH_FUNC 0x0B74
#define GL_DEPTH_RANGE 0x0B70
#define GL_DEPTH_SCALE 0x0D1E
#define GL_DEPTH_STENCIL 0x84F9
#define GL_DEPTH_STENCIL_ATTACHMENT 0x821A
#define GL_DEPTH_TEST 0x0B71
#define GL_DEPTH_TEXTURE_MODE 0x884B
#define GL_DEPTH_WRITEMASK 0x0B72
#define GL_DIFFUSE 0x1201
#define GL_DISPLAY_LIST 0x82E7
#define GL_DITHER 0x0BD0
#define GL_DOMAIN 0x0A02
#define GL_DONT_CARE 0x1100
#define GL_DOT3_RGB 0x86AE
#define GL_DOT3_RGBA 0x86AF
#define GL_DOUBLE 0x140A
#define GL_DOUBLEBUFFER 0x0C32
#define GL_DRAW_BUFFER 0x0C01
#define GL_DRAW_BUFFER0 0x8825
#define GL_DRAW_BUFFER1 0x8826
#define GL_DRAW_BUFFER10 0x882F
#define GL_DRAW_BUFFER11 0x8830
#define GL_DRAW_BUFFER12 0x8831
#define GL_DRAW_BUFFER13 0x8832
#define GL_DRAW_BUFFER14 0x8833
#define GL_DRAW_BUFFER15 0x8834
#define GL_DRAW_BUFFER2 0x8827
#define GL_DRAW_BUFFER3 0x8828
#define GL_DRAW_BUFFER4 0x8829
#define GL_DRAW_BUFFER5 0x882A
#define GL_DRAW_BUFFER6 0x882B
#define GL_DRAW_BUFFER7 0x882C
#define GL_DRAW_BUFFER8 0x882D
#define GL_DRAW_BUFFER9 0x882E
#define GL_DRAW_FRAMEBUFFER 0x8CA9
#define GL_DRAW_FRAMEBUFFER_BINDING 0x8CA6
#define GL_DRAW_PIXEL_TOKEN 0x0705
#define GL_DST_ALPHA 0x0304
#define GL_DST_COLOR 0x0306
#define GL_DYNAMIC_COPY 0x88EA
#define GL_DYNAMIC_DRAW 0x88E8
#define GL_DYNAMIC_READ 0x88E9
#define GL_EDGE_FLAG 0x0B43
#define GL_EDGE_FLAG_ARRAY 0x8079
#define GL_EDGE_FLAG_ARRAY_BUFFER_BINDING 0x889B
#define GL_EDGE_FLAG_ARRAY_POINTER 0x8093
#define GL_EDGE_FLAG_ARRAY_STRIDE 0x808C
#define GL_ELEMENT_ARRAY_BUFFER 0x8893
#define GL_ELEMENT_ARRAY_BUFFER_BINDING 0x8895
#define GL_EMISSION 0x1600
#define GL_ENABLE_BIT 0x00002000
#define GL_EQUAL 0x0202
#define GL_EQUIV 0x1509
#define GL_EVAL_BIT 0x00010000
#define GL_EXP 0x0800
#define GL_EXP2 0x0801
#define GL_EXTENSIONS 0x1F03
#define GL_EYE_LINEAR 0x2400
#define GL_EYE_PLANE 0x2502
#define GL_FALSE 0
#define GL_FASTEST 0x1101
#define GL_FEEDBACK 0x1C01
#define GL_FEEDBACK_BUFFER_POINTER 0x0DF0
#define GL_FEEDBACK_BUFFER_SIZE 0x0DF1
#define GL_FEEDBACK_BUFFER_TYPE 0x0DF2
#define GL_FILL 0x1B02
#define GL_FIRST_VERTEX_CONVENTION 0x8E4D
#define GL_FIXED_ONLY 0x891D
#define GL_FLAT 0x1D00
#define GL_FLOAT 0x1406
#define GL_FLOAT_32_UNSIGNED_INT_24_8_REV 0x8DAD
#define GL_FLOAT_MAT2 0x8B5A
#define GL_FLOAT_MAT2x3 0x8B65
#define GL_FLOAT_MAT2x4 0x8B66
#define GL_FLOAT_MAT3 0x8B5B
#define GL_FLOAT_MAT3x2 0x8B67
#define GL_FLOAT_MAT3x4 0x8B68
#define GL_FLOAT_MAT4 0x8B5C
#define GL_FLOAT_MAT4x2 0x8B69
#define GL_FLOAT_MAT4x3 0x8B6A
#define GL_FLOAT_VEC2 0x8B50
#define GL_FLOAT_VEC3 0x8B51
#define GL_FLOAT_VEC4 0x8B52
#define GL_FOG 0x0B60
#define GL_FOG_BIT 0x00000080
#define GL_FOG_COLOR 0x0B66
#define GL_FOG_COORD 0x8451
#define GL_FOG_COORDINATE 0x8451
#define GL_FOG_COORDINATE_ARRAY 0x8457
#define GL_FOG_COORDINATE_ARRAY_BUFFER_BINDING 0x889D
#define GL_FOG_COORDINATE_ARRAY_POINTER 0x8456
#define GL_FOG_COORDINATE_ARRAY_STRIDE 0x8455
#define GL_FOG_COORDINATE_ARRAY_TYPE 0x8454
#define GL_FOG_COORDINATE_SOURCE 0x8450
#define GL_FOG_COORD_ARRAY 0x8457
#define GL_FOG_COORD_ARRAY_BUFFER_BINDING 0x889D
#define GL_FOG_COORD_ARRAY_POINTER 0x8456
#define GL_FOG_COORD_ARRAY_STRIDE 0x8455
#define GL_FOG_COORD_ARRAY_TYPE 0x8454
#define GL_FOG_COORD_SRC 0x8450
#define GL_FOG_DENSITY 0x0B62
#define GL_FOG_END 0x0B64
#define GL_FOG_HINT 0x0C54
#define GL_FOG_INDEX 0x0B61
#define GL_FOG_MODE 0x0B65
#define GL_FOG_START 0x0B63
#define GL_FRAGMENT_DEPTH 0x8452
#define GL_FRAGMENT_SHADER 0x8B30
#define GL_FRAGMENT_SHADER_DERIVATIVE_HINT 0x8B8B
#define GL_FRAMEBUFFER 0x8D40
#define GL_FRAMEBUFFER_ATTACHMENT_ALPHA_SIZE 0x8215
#define GL_FRAMEBUFFER_ATTACHMENT_BLUE_SIZE 0x8214
#define GL_FRAMEBUFFER_ATTACHMENT_COLOR_ENCODING 0x8210
#define GL_FRAMEBUFFER_ATTACHMENT_COMPONENT_TYPE 0x8211
#define GL_FRAMEBUFFER_ATTACHMENT_DEPTH_SIZE 0x8216
#define GL_FRAMEBUFFER_ATTACHMENT_GREEN_SIZE 0x8213
#define GL_FRAMEBUFFER_ATTACHMENT_LAYERED 0x8DA7
#define GL_FRAMEBUFFER_ATTACHMENT_OBJECT_NAME 0x8CD1
#define GL_FRAMEBUFFER_ATTACHMENT_OBJECT_TYPE 0x8CD0
#define GL_FRAMEBUFFER_ATTACHMENT_RED_SIZE 0x8212
#define GL_FRAMEBUFFER_ATTACHMENT_STENCIL_SIZE 0x8217
#define GL_FRAMEBUFFER_ATTACHMENT_TEXTURE_CUBE_MAP_FACE 0x8CD3
#define GL_FRAMEBUFFER_ATTACHMENT_TEXTURE_LAYER 0x8CD4
#define GL_FRAMEBUFFER_ATTACHMENT_TEXTURE_LEVEL 0x8CD2
#define GL_FRAMEBUFFER_BINDING 0x8CA6
#define GL_FRAMEBUFFER_COMPLETE 0x8CD5
#define GL_FRAMEBUFFER_DEFAULT 0x8218
#define GL_FRAMEBUFFER_INCOMPLETE_ATTACHMENT 0x8CD6
#define GL_FRAMEBUFFER_INCOMPLETE_DRAW_BUFFER 0x8CDB
#define GL_FRAMEBUFFER_INCOMPLETE_LAYER_TARGETS 0x8DA8
#define GL_FRAMEBUFFER_INCOMPLETE_MISSING_ATTACHMENT 0x8CD7
#define GL_FRAMEBUFFER_INCOMPLETE_MULTISAMPLE 0x8D56
#define GL_FRAMEBUFFER_INCOMPLETE_READ_BUFFER 0x8CDC
#define GL_FRAMEBUFFER_SRGB 0x8DB9
#define GL_FRAMEBUFFER_UNDEFINED 0x8219
#define GL_FRAMEBUFFER_UNSUPPORTED 0x8CDD
#define GL_FRONT 0x0404
#define GL_FRONT_AND_BACK 0x0408
#define GL_FRONT_FACE 0x0B46
#define GL_FRONT_LEFT 0x0400
#define GL_FRONT_RIGHT 0x0401
#define GL_FUNC_ADD 0x8006
#define GL_FUNC_REVERSE_SUBTRACT 0x800B
#define GL_FUNC_SUBTRACT 0x800A
#define GL_GENERATE_MIPMAP 0x8191
#define GL_GENERATE_MIPMAP_HINT 0x8192
#define GL_GEOMETRY_INPUT_TYPE 0x8917
#define GL_GEOMETRY_OUTPUT_TYPE 0x8918
#define GL_GEOMETRY_SHADER 0x8DD9
#define GL_GEOMETRY_VERTICES_OUT 0x8916
#define GL_GEQUAL 0x0206
#define GL_GREATER 0x0204
#define GL_GREEN 0x1904
#define GL_GREEN_BIAS 0x0D19
#define GL_GREEN_BITS 0x0D53
#define GL_GREEN_INTEGER 0x8D95
#define GL_GREEN_SCALE 0x0D18
#define GL_GUILTY_CONTEXT_RESET_ARB 0x8253
#define GL_HALF_FLOAT 0x140B
#define GL_HINT_BIT 0x00008000
#define GL_INCR 0x1E02
#define GL_INCR_WRAP 0x8507
#define GL_INDEX 0x8222
#define GL_INDEX_ARRAY 0x8077
#define GL_INDEX_ARRAY_BUFFER_BINDING 0x8899
#define GL_INDEX_ARRAY_POINTER 0x8091
#define GL_INDEX_ARRAY_STRIDE 0x8086
#define GL_INDEX_ARRAY_TYPE 0x8085
#define GL_INDEX_BITS 0x0D51
#define GL_INDEX_CLEAR_VALUE 0x0C20
#define GL_INDEX_LOGIC_OP 0x0BF1
#define GL_INDEX_MODE 0x0C30
#define GL_INDEX_OFFSET 0x0D13
#define GL_INDEX_SHIFT 0x0D12
#define GL_INDEX_WRITEMASK 0x0C21
#define GL_INFO_LOG_LENGTH 0x8B84
#define GL_INNOCENT_CONTEXT_RESET_ARB 0x8254
#define GL_INT 0x1404
#define GL_INTENSITY 0x8049
#define GL_INTENSITY12 0x804C
#define GL_INTENSITY16 0x804D
#define GL_INTENSITY4 0x804A
#define GL_INTENSITY8 0x804B
#define GL_INTERLEAVED_ATTRIBS 0x8C8C
#define GL_INTERPOLATE 0x8575
#define GL_INT_2_10_10_10_REV 0x8D9F
#define GL_INT_SAMPLER_1D 0x8DC9
#define GL_INT_SAMPLER_1D_ARRAY 0x8DCE
#define GL_INT_SAMPLER_2D 0x8DCA
#define GL_INT_SAMPLER_2D_ARRAY 0x8DCF
#define GL_INT_SAMPLER_2D_MULTISAMPLE 0x9109
#define GL_INT_SAMPLER_2D_MULTISAMPLE_ARRAY 0x910C
#define GL_INT_SAMPLER_2D_RECT 0x8DCD
#define GL_INT_SAMPLER_3D 0x8DCB
#define GL_INT_SAMPLER_BUFFER 0x8DD0
#define GL_INT_SAMPLER_CUBE 0x8DCC
#define GL_INT_VEC2 0x8B53
#define GL_INT_VEC3 0x8B54
#define GL_INT_VEC4 0x8B55
#define GL_INVALID_ENUM 0x0500
#define GL_INVALID_FRAMEBUFFER_OPERATION 0x0506
#define GL_INVALID_INDEX 0xFFFFFFFF
#define GL_INVALID_OPERATION 0x0502
#define GL_INVALID_VALUE 0x0501
#define GL_INVERT 0x150A
#define GL_KEEP 0x1E00
#define GL_LAST_VERTEX_CONVENTION 0x8E4E
#define GL_LEFT 0x0406
#define GL_LEQUAL 0x0203
#define GL_LESS 0x0201
#define GL_LIGHT0 0x4000
#define GL_LIGHT1 0x4001
#define GL_LIGHT2 0x4002
#define GL_LIGHT3 0x4003
#define GL_LIGHT4 0x4004
#define GL_LIGHT5 0x4005
#define GL_LIGHT6 0x4006
#define GL_LIGHT7 0x4007
#define GL_LIGHTING 0x0B50
#define GL_LIGHTING_BIT 0x00000040
#define GL_LIGHT_MODEL_AMBIENT 0x0B53
#define GL_LIGHT_MODEL_COLOR_CONTROL 0x81F8
#define GL_LIGHT_MODEL_LOCAL_VIEWER 0x0B51
#define GL_LIGHT_MODEL_TWO_SIDE 0x0B52
#define GL_LINE 0x1B01
#define GL_LINEAR 0x2601
#define GL_LINEAR_ATTENUATION 0x1208
#define GL_LINEAR_MIPMAP_LINEAR 0x2703
#define GL_LINEAR_MIPMAP_NEAREST 0x2701
#define GL_LINES 0x0001
#define GL_LINES_ADJACENCY 0x000A
#define GL_LINE_BIT 0x00000004
#define GL_LINE_LOOP 0x0002
#define GL_LINE_RESET_TOKEN 0x0707
#define GL_LINE_SMOOTH 0x0B20
#define GL_LINE_SMOOTH_HINT 0x0C52
#define GL_LINE_STIPPLE 0x0B24
#define GL_LINE_STIPPLE_PATTERN 0x0B25
#define GL_LINE_STIPPLE_REPEAT 0x0B26
#define GL_LINE_STRIP 0x0003
#define GL_LINE_STRIP_ADJACENCY 0x000B
#define GL_LINE_TOKEN 0x0702
#define GL_LINE_WIDTH 0x0B21
#define GL_LINE_WIDTH_GRANULARITY 0x0B23
#define GL_LINE_WIDTH_RANGE 0x0B22
#define GL_LINK_STATUS 0x8B82
#define GL_LIST_BASE 0x0B32
#define GL_LIST_BIT 0x00020000
#define GL_LIST_INDEX 0x0B33
#define GL_LIST_MODE 0x0B30
#define GL_LOAD 0x0101
#define GL_LOGIC_OP 0x0BF1
#define GL_LOGIC_OP_MODE 0x0BF0
#define GL_LOSE_CONTEXT_ON_RESET_ARB 0x8252
#define GL_LOWER_LEFT 0x8CA1
#define GL_LUMINANCE 0x1909
#define GL_LUMINANCE12 0x8041
#define GL_LUMINANCE12_ALPHA12 0x8047
#define GL_LUMINANCE12_ALPHA4 0x8046
#define GL_LUMINANCE16 0x8042
#define GL_LUMINANCE16_ALPHA16 0x8048
#define GL_LUMINANCE4 0x803F
#define GL_LUMINANCE4_ALPHA4 0x8043
#define GL_LUMINANCE6_ALPHA2 0x8044
#define GL_LUMINANCE8 0x8040
#define GL_LUMINANCE8_ALPHA8 0x8045
#define GL_LUMINANCE_ALPHA 0x190A
#define GL_MAJOR_VERSION 0x821B
#define GL_MAP1_COLOR_4 0x0D90
#define GL_MAP1_GRID_DOMAIN 0x0DD0
#define GL_MAP1_GRID_SEGMENTS 0x0DD1
#define GL_MAP1_INDEX 0x0D91
#define GL_MAP1_NORMAL 0x0D92
#define GL_MAP1_TEXTURE_COORD_1 0x0D93
#define GL_MAP1_TEXTURE_COORD_2 0x0D94
#define GL_MAP1_TEXTURE_COORD_3 0x0D95
#define GL_MAP1_TEXTURE_COORD_4 0x0D96
#define GL_MAP1_VERTEX_3 0x0D97
#define GL_MAP1_VERTEX_4 0x0D98
#define GL_MAP2_COLOR_4 0x0DB0
#define GL_MAP2_GRID_DOMAIN 0x0DD2
#define GL_MAP2_GRID_SEGMENTS 0x0DD3
#define GL_MAP2_INDEX 0x0DB1
#define GL_MAP2_NORMAL 0x0DB2
#define GL_MAP2_TEXTURE_COORD_1 0x0DB3
#define GL_MAP2_TEXTURE_COORD_2 0x0DB4
#define GL_MAP2_TEXTURE_COORD_3 0x0DB5
#define GL_MAP2_TEXTURE_COORD_4 0x0DB6
#define GL_MAP2_VERTEX_3 0x0DB7
#define GL_MAP2_VERTEX_4 0x0DB8
#define GL_MAP_COLOR 0x0D10
#define GL_MAP_FLUSH_EXPLICIT_BIT 0x0010
#define GL_MAP_INVALIDATE_BUFFER_BIT 0x0008
#define GL_MAP_INVALIDATE_RANGE_BIT 0x0004
#define GL_MAP_READ_BIT 0x0001
#define GL_MAP_STENCIL 0x0D11
#define GL_MAP_UNSYNCHRONIZED_BIT 0x0020
#define GL_MAP_WRITE_BIT 0x0002
#define GL_MATRIX_MODE 0x0BA0
#define GL_MAX 0x8008
#define GL_MAX_3D_TEXTURE_SIZE 0x8073
#define GL_MAX_ARRAY_TEXTURE_LAYERS 0x88FF
#define GL_MAX_ATTRIB_STACK_DEPTH 0x0D35
#define GL_MAX_CLIENT_ATTRIB_STACK_DEPTH 0x0D3B
#define GL_MAX_CLIP_DISTANCES 0x0D32
#define GL_MAX_CLIP_PLANES 0x0D32
#define GL_MAX_COLOR_ATTACHMENTS 0x8CDF
#define GL_MAX_COLOR_TEXTURE_SAMPLES 0x910E
#define GL_MAX_COMBINED_FRAGMENT_UNIFORM_COMPONENTS 0x8A33
#define GL_MAX_COMBINED_GEOMETRY_UNIFORM_COMPONENTS 0x8A32
#define GL_MAX_COMBINED_TEXTURE_IMAGE_UNITS 0x8B4D
#define GL_MAX_COMBINED_UNIFORM_BLOCKS 0x8A2E
#define GL_MAX_COMBINED_VERTEX_UNIFORM_COMPONENTS 0x8A31
#define GL_MAX_CUBE_MAP_TEXTURE_SIZE 0x851C
#define GL_MAX_DEBUG_GROUP_STACK_DEPTH 0x826C
#define GL_MAX_DEBUG_LOGGED_MESSAGES 0x9144
#define GL_MAX_DEBUG_MESSAGE_LENGTH 0x9143
#define GL_MAX_DEPTH_TEXTURE_SAMPLES 0x910F
#define GL_MAX_DRAW_BUFFERS 0x8824
#define GL_MAX_DUAL_SOURCE_DRAW_BUFFERS 0x88FC
#define GL_MAX_ELEMENTS_INDICES 0x80E9
#define GL_MAX_ELEMENTS_VERTICES 0x80E8
#define GL_MAX_EVAL_ORDER 0x0D30
#define GL_MAX_FRAGMENT_INPUT_COMPONENTS 0x9125
#define GL_MAX_FRAGMENT_UNIFORM_BLOCKS 0x8A2D
#define GL_MAX_FRAGMENT_UNIFORM_COMPONENTS 0x8B49
#define GL_MAX_GEOMETRY_INPUT_COMPONENTS 0x9123
#define GL_MAX_GEOMETRY_OUTPUT_COMPONENTS 0x9124
#define GL_MAX_GEOMETRY_OUTPUT_VERTICES 0x8DE0
#define GL_MAX_GEOMETRY_TEXTURE_IMAGE_UNITS 0x8C29
#define GL_MAX_GEOMETRY_TOTAL_OUTPUT_COMPONENTS 0x8DE1
#define GL_MAX_GEOMETRY_UNIFORM_BLOCKS 0x8A2C
#define GL_MAX_GEOMETRY_UNIFORM_COMPONENTS 0x8DDF
#define GL_MAX_INTEGER_SAMPLES 0x9110
#define GL_MAX_LABEL_LENGTH 0x82E8
#define GL_MAX_LIGHTS 0x0D31
#define GL_MAX_LIST_NESTING 0x0B31
#define GL_MAX_MODELVIEW_STACK_DEPTH 0x0D36
#define GL_MAX_NAME_STACK_DEPTH 0x0D37
#define GL_MAX_PIXEL_MAP_TABLE 0x0D34
#define GL_MAX_PROGRAM_TEXEL_OFFSET 0x8905
#define GL_MAX_PROJECTION_STACK_DEPTH 0x0D38
#define GL_MAX_RECTANGLE_TEXTURE_SIZE 0x84F8
#define GL_MAX_RENDERBUFFER_SIZE 0x84E8
#define GL_MAX_SAMPLES 0x8D57
#define GL_MAX_SAMPLE_MASK_WORDS 0x8E59
#define GL_MAX_SERVER_WAIT_TIMEOUT 0x9111
#define GL_MAX_TEXTURE_BUFFER_SIZE 0x8C2B
#define GL_MAX_TEXTURE_COORDS 0x8871
#define GL_MAX_TEXTURE_IMAGE_UNITS 0x8872
#define GL_MAX_TEXTURE_LOD_BIAS 0x84FD
#define GL_MAX_TEXTURE_SIZE 0x0D33
#define GL_MAX_TEXTURE_STACK_DEPTH 0x0D39
#define GL_MAX_TEXTURE_UNITS 0x84E2
#define GL_MAX_TRANSFORM_FEEDBACK_INTERLEAVED_COMPONENTS 0x8C8A
#define GL_MAX_TRANSFORM_FEEDBACK_SEPARATE_ATTRIBS 0x8C8B
#define GL_MAX_TRANSFORM_FEEDBACK_SEPARATE_COMPONENTS 0x8C80
#define GL_MAX_UNIFORM_BLOCK_SIZE 0x8A30
#define GL_MAX_UNIFORM_BUFFER_BINDINGS 0x8A2F
#define GL_MAX_VARYING_COMPONENTS 0x8B4B
#define GL_MAX_VARYING_FLOATS 0x8B4B
#define GL_MAX_VERTEX_ATTRIBS 0x8869
#define GL_MAX_VERTEX_OUTPUT_COMPONENTS 0x9122
#define GL_MAX_VERTEX_TEXTURE_IMAGE_UNITS 0x8B4C
#define GL_MAX_VERTEX_UNIFORM_BLOCKS 0x8A2B
#define GL_MAX_VERTEX_UNIFORM_COMPONENTS 0x8B4A
#define GL_MAX_VIEWPORT_DIMS 0x0D3A
#define GL_MIN 0x8007
#define GL_MINOR_VERSION 0x821C
#define GL_MIN_PROGRAM_TEXEL_OFFSET 0x8904
#define GL_MIRRORED_REPEAT 0x8370
#define GL_MODELVIEW 0x1700
#define GL_MODELVIEW_MATRIX 0x0BA6
#define GL_MODELVIEW_STACK_DEPTH 0x0BA3
#define GL_MODULATE 0x2100
#define GL_MULT 0x0103
#define GL_MULTISAMPLE 0x809D
#define GL_MULTISAMPLE_ARB 0x809D
#define GL_MULTISAMPLE_BIT 0x20000000
#define GL_MULTISAMPLE_BIT_ARB 0x20000000
#define GL_N3F_V3F 0x2A25
#define GL_NAME_STACK_DEPTH 0x0D70
#define GL_NAND 0x150E
#define GL_NEAREST 0x2600
#define GL_NEAREST_MIPMAP_LINEAR 0x2702
#define GL_NEAREST_MIPMAP_NEAREST 0x2700
#define GL_NEVER 0x0200
#define GL_NICEST 0x1102
#define GL_NONE 0
#define GL_NOOP 0x1505
#define GL_NOR 0x1508
#define GL_NORMALIZE 0x0BA1
#define GL_NORMAL_ARRAY 0x8075
#define GL_NORMAL_ARRAY_BUFFER_BINDING 0x8897
#define GL_NORMAL_ARRAY_POINTER 0x808F
#define GL_NORMAL_ARRAY_STRIDE 0x807F
#define GL_NORMAL_ARRAY_TYPE 0x807E
#define GL_NORMAL_MAP 0x8511
#define GL_NOTEQUAL 0x0205
#define GL_NO_ERROR 0
#define GL_NO_RESET_NOTIFICATION_ARB 0x8261
#define GL_NUM_COMPRESSED_TEXTURE_FORMATS 0x86A2
#define GL_NUM_EXTENSIONS 0x821D
#define GL_OBJECT_LINEAR 0x2401
#define GL_OBJECT_PLANE 0x2501
#define GL_OBJECT_TYPE 0x9112
#define GL_ONE 1
#define GL_ONE_MINUS_CONSTANT_ALPHA 0x8004
#define GL_ONE_MINUS_CONSTANT_COLOR 0x8002
#define GL_ONE_MINUS_DST_ALPHA 0x0305
#define GL_ONE_MINUS_DST_COLOR 0x0307
#define GL_ONE_MINUS_SRC1_ALPHA 0x88FB
#define GL_ONE_MINUS_SRC1_COLOR 0x88FA
#define GL_ONE_MINUS_SRC_ALPHA 0x0303
#define GL_ONE_MINUS_SRC_COLOR 0x0301
#define GL_OPERAND0_ALPHA 0x8598
#define GL_OPERAND0_RGB 0x8590
#define GL_OPERAND1_ALPHA 0x8599
#define GL_OPERAND1_RGB 0x8591
#define GL_OPERAND2_ALPHA 0x859A
#define GL_OPERAND2_RGB 0x8592
#define GL_OR 0x1507
#define GL_ORDER 0x0A01
#define GL_OR_INVERTED 0x150D
#define GL_OR_REVERSE 0x150B
#define GL_OUT_OF_MEMORY 0x0505
#define GL_PACK_ALIGNMENT 0x0D05
#define GL_PACK_IMAGE_HEIGHT 0x806C
#define GL_PACK_LSB_FIRST 0x0D01
#define GL_PACK_ROW_LENGTH 0x0D02
#define GL_PACK_SKIP_IMAGES 0x806B
#define GL_PACK_SKIP_PIXELS 0x0D04
#define GL_PACK_SKIP_ROWS 0x0D03
#define GL_PACK_SWAP_BYTES 0x0D00
#define GL_PASS_THROUGH_TOKEN 0x0700
#define GL_PERSPECTIVE_CORRECTION_HINT 0x0C50
#define GL_PIXEL_MAP_A_TO_A 0x0C79
#define GL_PIXEL_MAP_A_TO_A_SIZE 0x0CB9
#define GL_PIXEL_MAP_B_TO_B 0x0C78
#define GL_PIXEL_MAP_B_TO_B_SIZE 0x0CB8
#define GL_PIXEL_MAP_G_TO_G 0x0C77
#define GL_PIXEL_MAP_G_TO_G_SIZE 0x0CB7
#define GL_PIXEL_MAP_I_TO_A 0x0C75
#define GL_PIXEL_MAP_I_TO_A_SIZE 0x0CB5
#define GL_PIXEL_MAP_I_TO_B 0x0C74
#define GL_PIXEL_MAP_I_TO_B_SIZE 0x0CB4
#define GL_PIXEL_MAP_I_TO_G 0x0C73
#define GL_PIXEL_MAP_I_TO_G_SIZE 0x0CB3
#define GL_PIXEL_MAP_I_TO_I 0x0C70
#define GL_PIXEL_MAP_I_TO_I_SIZE 0x0CB0
#define GL_PIXEL_MAP_I_TO_R 0x0C72
#define GL_PIXEL_MAP_I_TO_R_SIZE 0x0CB2
#define GL_PIXEL_MAP_R_TO_R 0x0C76
#define GL_PIXEL_MAP_R_TO_R_SIZE 0x0CB6
#define GL_PIXEL_MAP_S_TO_S 0x0C71
#define GL_PIXEL_MAP_S_TO_S_SIZE 0x0CB1
#define GL_PIXEL_MODE_BIT 0x00000020
#define GL_PIXEL_PACK_BUFFER 0x88EB
#define GL_PIXEL_PACK_BUFFER_BINDING 0x88ED
#define GL_PIXEL_UNPACK_BUFFER 0x88EC
#define GL_PIXEL_UNPACK_BUFFER_BINDING 0x88EF
#define GL_POINT 0x1B00
#define GL_POINTS 0x0000
#define GL_POINT_BIT 0x00000002
#define GL_POINT_DISTANCE_ATTENUATION 0x8129
#define GL_POINT_FADE_THRESHOLD_SIZE 0x8128
#define GL_POINT_SIZE 0x0B11
#define GL_POINT_SIZE_GRANULARITY 0x0B13
#define GL_POINT_SIZE_MAX 0x8127
#define GL_POINT_SIZE_MIN 0x8126
#define GL_POINT_SIZE_RANGE 0x0B12
#define GL_POINT_SMOOTH 0x0B10
#define GL_POINT_SMOOTH_HINT 0x0C51
#define GL_POINT_SPRITE 0x8861
#define GL_POINT_SPRITE_COORD_ORIGIN 0x8CA0
#define GL_POINT_TOKEN 0x0701
#define GL_POLYGON 0x0009
#define GL_POLYGON_BIT 0x00000008
#define GL_POLYGON_MODE 0x0B40
#define GL_POLYGON_OFFSET_FACTOR 0x8038
#define GL_POLYGON_OFFSET_FILL 0x8037
#define GL_POLYGON_OFFSET_LINE 0x2A02
#define GL_POLYGON_OFFSET_POINT 0x2A01
#define GL_POLYGON_OFFSET_UNITS 0x2A00
#define GL_POLYGON_SMOOTH 0x0B41
#define GL_POLYGON_SMOOTH_HINT 0x0C53
#define GL_POLYGON_STIPPLE 0x0B42
#define GL_POLYGON_STIPPLE_BIT 0x00000010
#define GL_POLYGON_TOKEN 0x0703
#define GL_POSITION 0x1203
#define GL_PREVIOUS 0x8578
#define GL_PRIMARY_COLOR 0x8577
#define GL_PRIMITIVES_GENERATED 0x8C87
#define GL_PRIMITIVE_RESTART 0x8F9D
#define GL_PRIMITIVE_RESTART_INDEX 0x8F9E
#define GL_PROGRAM 0x82E2
#define GL_PROGRAM_PIPELINE 0x82E4
#define GL_PROGRAM_POINT_SIZE 0x8642
#define GL_PROJECTION 0x1701
#define GL_PROJECTION_MATRIX 0x0BA7
#define GL_PROJECTION_STACK_DEPTH 0x0BA4
#define GL_PROVOKING_VERTEX 0x8E4F
#define GL_PROXY_TEXTURE_1D 0x8063
#define GL_PROXY_TEXTURE_1D_ARRAY 0x8C19
#define GL_PROXY_TEXTURE_2D 0x8064
#define GL_PROXY_TEXTURE_2D_ARRAY 0x8C1B
#define GL_PROXY_TEXTURE_2D_MULTISAMPLE 0x9101
#define GL_PROXY_TEXTURE_2D_MULTISAMPLE_ARRAY 0x9103
#define GL_PROXY_TEXTURE_3D 0x8070
#define GL_PROXY_TEXTURE_CUBE_MAP 0x851B
#define GL_PROXY_TEXTURE_RECTANGLE 0x84F7
#define GL_Q 0x2003
#define GL_QUADRATIC_ATTENUATION 0x1209
#define GL_QUADS 0x0007
#define GL_QUADS_FOLLOW_PROVOKING_VERTEX_CONVENTION 0x8E4C
#define GL_QUAD_STRIP 0x0008
#define GL_QUERY 0x82E3
#define GL_QUERY_BY_REGION_NO_WAIT 0x8E16
#define GL_QUERY_BY_REGION_WAIT 0x8E15
#define GL_QUERY_COUNTER_BITS 0x8864
#define GL_QUERY_NO_WAIT 0x8E14
#define GL_QUERY_RESULT 0x8866
#define GL_QUERY_RESULT_AVAILABLE 0x8867
#define GL_QUERY_WAIT 0x8E13
#define GL_R 0x2002
#define GL_R11F_G11F_B10F 0x8C3A
#define GL_R16 0x822A
#define GL_R16F 0x822D
#define GL_R16I 0x8233
#define GL_R16UI 0x8234
#define GL_R16_SNORM 0x8F98
#define GL_R32F 0x822E
#define GL_R32I 0x8235
#define GL_R32UI 0x8236
#define GL_R3_G3_B2 0x2A10
#define GL_R8 0x8229
#define GL_R8I 0x8231
#define GL_R8UI 0x8232
#define GL_R8_SNORM 0x8F94
#define GL_RASTERIZER_DISCARD 0x8C89
#define GL_READ_BUFFER 0x0C02
#define GL_READ_FRAMEBUFFER 0x8CA8
#define GL_READ_FRAMEBUFFER_BINDING 0x8CAA
#define GL_READ_ONLY 0x88B8
#define GL_READ_WRITE 0x88BA
#define GL_RED 0x1903
#define GL_RED_BIAS 0x0D15
#define GL_RED_BITS 0x0D52
#define GL_RED_INTEGER 0x8D94
#define GL_RED_SCALE 0x0D14
#define GL_REFLECTION_MAP 0x8512
#define GL_RENDER 0x1C00
#define GL_RENDERBUFFER 0x8D41
#define GL_RENDERBUFFER_ALPHA_SIZE 0x8D53
#define GL_RENDERBUFFER_BINDING 0x8CA7
#define GL_RENDERBUFFER_BLUE_SIZE 0x8D52
#define GL_RENDERBUFFER_DEPTH_SIZE 0x8D54
#define GL_RENDERBUFFER_GREEN_SIZE 0x8D51
#define GL_RENDERBUFFER_HEIGHT 0x8D43
#define GL_RENDERBUFFER_INTERNAL_FORMAT 0x8D44
#define GL_RENDERBUFFER_RED_SIZE 0x8D50
#define GL_RENDERBUFFER_SAMPLES 0x8CAB
#define GL_RENDERBUFFER_STENCIL_SIZE 0x8D55
#define GL_RENDERBUFFER_WIDTH 0x8D42
#define GL_RENDERER 0x1F01
#define GL_RENDER_MODE 0x0C40
#define GL_REPEAT 0x2901
#define GL_REPLACE 0x1E01
#define GL_RESCALE_NORMAL 0x803A
#define GL_RESET_NOTIFICATION_STRATEGY_ARB 0x8256
#define GL_RETURN 0x0102
#define GL_RG 0x8227
#define GL_RG16 0x822C
#define GL_RG16F 0x822F
#define GL_RG16I 0x8239
#define GL_RG16UI 0x823A
#define GL_RG16_SNORM 0x8F99
#define GL_RG32F 0x8230
#define GL_RG32I 0x823B
#define GL_RG32UI 0x823C
#define GL_RG8 0x822B
#define GL_RG8I 0x8237
#define GL_RG8UI 0x8238
#define GL_RG8_SNORM 0x8F95
#define GL_RGB 0x1907
#define GL_RGB10 0x8052
#define GL_RGB10_A2 0x8059
#define GL_RGB10_A2UI 0x906F
#define GL_RGB12 0x8053
#define GL_RGB16 0x8054
#define GL_RGB16F 0x881B
#define GL_RGB16I 0x8D89
#define GL_RGB16UI 0x8D77
#define GL_RGB16_SNORM 0x8F9A
#define GL_RGB32F 0x8815
#define GL_RGB32I 0x8D83
#define GL_RGB32UI 0x8D71
#define GL_RGB4 0x804F
#define GL_RGB5 0x8050
#define GL_RGB5_A1 0x8057
#define GL_RGB8 0x8051
#define GL_RGB8I 0x8D8F
#define GL_RGB8UI 0x8D7D
#define GL_RGB8_SNORM 0x8F96
#define GL_RGB9_E5 0x8C3D
#define GL_RGBA 0x1908
#define GL_RGBA12 0x805A
#define GL_RGBA16 0x805B
#define GL_RGBA16F 0x881A
#define GL_RGBA16I 0x8D88
#define GL_RGBA16UI 0x8D76
#define GL_RGBA16_SNORM 0x8F9B
#define GL_RGBA2 0x8055
#define GL_RGBA32F 0x8814
#define GL_RGBA32I 0x8D82
#define GL_RGBA32UI 0x8D70
#define GL_RGBA4 0x8056
#define GL_RGBA8 0x8058
#define GL_RGBA8I 0x8D8E
#define GL_RGBA8UI 0x8D7C
#define GL_RGBA8_SNORM 0x8F97
#define GL_RGBA_INTEGER 0x8D99
#define GL_RGBA_MODE 0x0C31
#define GL_RGB_INTEGER 0x8D98
#define GL_RGB_SCALE 0x8573
#define GL_RG_INTEGER 0x8228
#define GL_RIGHT 0x0407
#define GL_S 0x2000
#define GL_SAMPLER 0x82E6
#define GL_SAMPLER_1D 0x8B5D
#define GL_SAMPLER_1D_ARRAY 0x8DC0
#define GL_SAMPLER_1D_ARRAY_SHADOW 0x8DC3
#define GL_SAMPLER_1D_SHADOW 0x8B61
#define GL_SAMPLER_2D 0x8B5E
#define GL_SAMPLER_2D_ARRAY 0x8DC1
#define GL_SAMPLER_2D_ARRAY_SHADOW 0x8DC4
#define GL_SAMPLER_2D_MULTISAMPLE 0x9108
#define GL_SAMPLER_2D_MULTISAMPLE_ARRAY 0x910B
#define GL_SAMPLER_2D_RECT 0x8B63
#define GL_SAMPLER_2D_RECT_SHADOW 0x8B64
#define GL_SAMPLER_2D_SHADOW 0x8B62
#define GL_SAMPLER_3D 0x8B5F
#define GL_SAMPLER_BINDING 0x8919
#define GL_SAMPLER_BUFFER 0x8DC2
#define GL_SAMPLER_CUBE 0x8B60
#define GL_SAMPLER_CUBE_SHADOW 0x8DC5
#define GL_SAMPLES 0x80A9
#define GL_SAMPLES_ARB 0x80A9
#define GL_SAMPLES_PASSED 0x8914
#define GL_SAMPLE_ALPHA_TO_COVERAGE 0x809E
#define GL_SAMPLE_ALPHA_TO_COVERAGE_ARB 0x809E
#define GL_SAMPLE_ALPHA_TO_ONE 0x809F
#define GL_SAMPLE_ALPHA_TO_ONE_ARB 0x809F
#define GL_SAMPLE_BUFFERS 0x80A8
#define GL_SAMPLE_BUFFERS_ARB 0x80A8
#define GL_SAMPLE_COVERAGE 0x80A0
#define GL_SAMPLE_COVERAGE_ARB 0x80A0
#define GL_SAMPLE_COVERAGE_INVERT 0x80AB
#define GL_SAMPLE_COVERAGE_INVERT_ARB 0x80AB
#define GL_SAMPLE_COVERAGE_VALUE 0x80AA
#define GL_SAMPLE_COVERAGE_VALUE_ARB 0x80AA
#define GL_SAMPLE_MASK 0x8E51
#define GL_SAMPLE_MASK_VALUE 0x8E52
#define GL_SAMPLE_POSITION 0x8E50
#define GL_SCISSOR_BIT 0x00080000
#define GL_SCISSOR_BOX 0x0C10
#define GL_SCISSOR_TEST 0x0C11
#define GL_SECONDARY_COLOR_ARRAY 0x845E
#define GL_SECONDARY_COLOR_ARRAY_BUFFER_BINDING 0x889C
#define GL_SECONDARY_COLOR_ARRAY_POINTER 0x845D
#define GL_SECONDARY_COLOR_ARRAY_SIZE 0x845A
#define GL_SECONDARY_COLOR_ARRAY_STRIDE 0x845C
#define GL_SECONDARY_COLOR_ARRAY_TYPE 0x845B
#define GL_SELECT 0x1C02
#define GL_SELECTION_BUFFER_POINTER 0x0DF3
#define GL_SELECTION_BUFFER_SIZE 0x0DF4
#define GL_SEPARATE_ATTRIBS 0x8C8D
#define GL_SEPARATE_SPECULAR_COLOR 0x81FA
#define GL_SET 0x150F
#define GL_SHADER 0x82E1
#define GL_SHADER_SOURCE_LENGTH 0x8B88
#define GL_SHADER_TYPE 0x8B4F
#define GL_SHADE_MODEL 0x0B54
#define GL_SHADING_LANGUAGE_VERSION 0x8B8C
#define GL_SHININESS 0x1601
#define GL_SHORT 0x1402
#define GL_SIGNALED 0x9119
#define GL_SIGNED_NORMALIZED 0x8F9C
#define GL_SINGLE_COLOR 0x81F9
#define GL_SLUMINANCE 0x8C46
#define GL_SLUMINANCE8 0x8C47
#define GL_SLUMINANCE8_ALPHA8 0x8C45
#define GL_SLUMINANCE_ALPHA 0x8C44
#define GL_SMOOTH 0x1D01
#define GL_SMOOTH_LINE_WIDTH_GRANULARITY 0x0B23
#define GL_SMOOTH_LINE_WIDTH_RANGE 0x0B22
#define GL_SMOOTH_POINT_SIZE_GRANULARITY 0x0B13
#define GL_SMOOTH_POINT_SIZE_RANGE 0x0B12
#define GL_SOURCE0_ALPHA 0x8588
#define GL_SOURCE0_RGB 0x8580
#define GL_SOURCE1_ALPHA 0x8589
#define GL_SOURCE1_RGB 0x8581
#define GL_SOURCE2_ALPHA 0x858A
#define GL_SOURCE2_RGB 0x8582
#define GL_SPECULAR 0x1202
#define GL_SPHERE_MAP 0x2402
#define GL_SPOT_CUTOFF 0x1206
#define GL_SPOT_DIRECTION 0x1204
#define GL_SPOT_EXPONENT 0x1205
#define GL_SRC0_ALPHA 0x8588
#define GL_SRC0_RGB 0x8580
#define GL_SRC1_ALPHA 0x8589
#define GL_SRC1_COLOR 0x88F9
#define GL_SRC1_RGB 0x8581
#define GL_SRC2_ALPHA 0x858A
#define GL_SRC2_RGB 0x8582
#define GL_SRC_ALPHA 0x0302
#define GL_SRC_ALPHA_SATURATE 0x0308
#define GL_SRC_COLOR 0x0300
#define GL_SRGB 0x8C40
#define GL_SRGB8 0x8C41
#define GL_SRGB8_ALPHA8 0x8C43
#define GL_SRGB_ALPHA 0x8C42
#define GL_STACK_OVERFLOW 0x0503
#define GL_STACK_UNDERFLOW 0x0504
#define GL_STATIC_COPY 0x88E6
#define GL_STATIC_DRAW 0x88E4
#define GL_STATIC_READ 0x88E5
#define GL_STENCIL 0x1802
#define GL_STENCIL_ATTACHMENT 0x8D20
#define GL_STENCIL_BACK_FAIL 0x8801
#define GL_STENCIL_BACK_FUNC 0x8800
#define GL_STENCIL_BACK_PASS_DEPTH_FAIL 0x8802
#define GL_STENCIL_BACK_PASS_DEPTH_PASS 0x8803
#define GL_STENCIL_BACK_REF 0x8CA3
#define GL_STENCIL_BACK_VALUE_MASK 0x8CA4
#define GL_STENCIL_BACK_WRITEMASK 0x8CA5
#define GL_STENCIL_BITS 0x0D57
#define GL_STENCIL_BUFFER_BIT 0x00000400
#define GL_STENCIL_CLEAR_VALUE 0x0B91
#define GL_STENCIL_FAIL 0x0B94
#define GL_STENCIL_FUNC 0x0B92
#define GL_STENCIL_INDEX 0x1901
#define GL_STENCIL_INDEX1 0x8D46
#define GL_STENCIL_INDEX16 0x8D49
#define GL_STENCIL_INDEX4 0x8D47
#define GL_STENCIL_INDEX8 0x8D48
#define GL_STENCIL_PASS_DEPTH_FAIL 0x0B95
#define GL_STENCIL_PASS_DEPTH_PASS 0x0B96
#define GL_STENCIL_REF 0x0B97
#define GL_STENCIL_TEST 0x0B90
#define GL_STENCIL_VALUE_MASK 0x0B93
#define GL_STENCIL_WRITEMASK 0x0B98
#define GL_STEREO 0x0C33
#define GL_STREAM_COPY 0x88E2
#define GL_STREAM_DRAW 0x88E0
#define GL_STREAM_READ 0x88E1
#define GL_SUBPIXEL_BITS 0x0D50
#define GL_SUBTRACT 0x84E7
#define GL_SYNC_CONDITION 0x9113
#define GL_SYNC_FENCE 0x9116
#define GL_SYNC_FLAGS 0x9115
#define GL_SYNC_FLUSH_COMMANDS_BIT 0x00000001
#define GL_SYNC_GPU_COMMANDS_COMPLETE 0x9117
#define GL_SYNC_STATUS 0x9114
#define GL_T 0x2001
#define GL_T2F_C3F_V3F 0x2A2A
#define GL_T2F_C4F_N3F_V3F 0x2A2C
#define GL_T2F_C4UB_V3F 0x2A29
#define GL_T2F_N3F_V3F 0x2A2B
#define GL_T2F_V3F 0x2A27
#define GL_T4F_C4F_N3F_V4F 0x2A2D
#define GL_T4F_V4F 0x2A28
#define GL_TEXTURE 0x1702
#define GL_TEXTURE0 0x84C0
#define GL_TEXTURE1 0x84C1
#define GL_TEXTURE10 0x84CA
#define GL_TEXTURE11 0x84CB
#define GL_TEXTURE12 0x84CC
#define GL_TEXTURE13 0x84CD
#define GL_TEXTURE14 0x84CE
#define GL_TEXTURE15 0x84CF
#define GL_TEXTURE16 0x84D0
#define GL_TEXTURE17 0x84D1
#define GL_TEXTURE18 0x84D2
#define GL_TEXTURE19 0x84D3
#define GL_TEXTURE2 0x84C2
#define GL_TEXTURE20 0x84D4
#define GL_TEXTURE21 0x84D5
#define GL_TEXTURE22 0x84D6
#define GL_TEXTURE23 0x84D7
#define GL_TEXTURE24 0x84D8
#define GL_TEXTURE25 0x84D9
#define GL_TEXTURE26 0x84DA
#define GL_TEXTURE27 0x84DB
#define GL_TEXTURE28 0x84DC
#define GL_TEXTURE29 0x84DD
#define GL_TEXTURE3 0x84C3
#define GL_TEXTURE30 0x84DE
#define GL_TEXTURE31 0x84DF
#define GL_TEXTURE4 0x84C4
#define GL_TEXTURE5 0x84C5
#define GL_TEXTURE6 0x84C6
#define GL_TEXTURE7 0x84C7
#define GL_TEXTURE8 0x84C8
#define GL_TEXTURE9 0x84C9
#define GL_TEXTURE_1D 0x0DE0
#define GL_TEXTURE_1D_ARRAY 0x8C18
#define GL_TEXTURE_2D 0x0DE1
#define GL_TEXTURE_2D_ARRAY 0x8C1A
#define GL_TEXTURE_2D_MULTISAMPLE 0x9100
#define GL_TEXTURE_2D_MULTISAMPLE_ARRAY 0x9102
#define GL_TEXTURE_3D 0x806F
#define GL_TEXTURE_ALPHA_SIZE 0x805F
#define GL_TEXTURE_ALPHA_TYPE 0x8C13
#define GL_TEXTURE_BASE_LEVEL 0x813C
#define GL_TEXTURE_BINDING_1D 0x8068
#define GL_TEXTURE_BINDING_1D_ARRAY 0x8C1C
#define GL_TEXTURE_BINDING_2D 0x8069
#define GL_TEXTURE_BINDING_2D_ARRAY 0x8C1D
#define GL_TEXTURE_BINDING_2D_MULTISAMPLE 0x9104
#define GL_TEXTURE_BINDING_2D_MULTISAMPLE_ARRAY 0x9105
#define GL_TEXTURE_BINDING_3D 0x806A
#define GL_TEXTURE_BINDING_BUFFER 0x8C2C
#define GL_TEXTURE_BINDING_CUBE_MAP 0x8514
#define GL_TEXTURE_BINDING_RECTANGLE 0x84F6
#define GL_TEXTURE_BIT 0x00040000
#define GL_TEXTURE_BLUE_SIZE 0x805E
#define GL_TEXTURE_BLUE_TYPE 0x8C12
#define GL_TEXTURE_BORDER 0x1005
#define GL_TEXTURE_BORDER_COLOR 0x1004
#define GL_TEXTURE_BUFFER 0x8C2A
#define GL_TEXTURE_BUFFER_DATA_STORE_BINDING 0x8C2D
#define GL_TEXTURE_COMPARE_FUNC 0x884D
#define GL_TEXTURE_COMPARE_MODE 0x884C
#define GL_TEXTURE_COMPONENTS 0x1003
#define GL_TEXTURE_COMPRESSED 0x86A1
#define GL_TEXTURE_COMPRESSED_IMAGE_SIZE 0x86A0
#define GL_TEXTURE_COMPRESSION_HINT 0x84EF
#define GL_TEXTURE_COORD_ARRAY 0x8078
#define GL_TEXTURE_COORD_ARRAY_BUFFER_BINDING 0x889A
#define GL_TEXTURE_COORD_ARRAY_POINTER 0x8092
#define GL_TEXTURE_COORD_ARRAY_SIZE 0x8088
#define GL_TEXTURE_COORD_ARRAY_STRIDE 0x808A
#define GL_TEXTURE_COORD_ARRAY_TYPE 0x8089
#define GL_TEXTURE_CUBE_MAP 0x8513
#define GL_TEXTURE_CUBE_MAP_NEGATIVE_X 0x8516
#define GL_TEXTURE_CUBE_MAP_NEGATIVE_Y 0x8518
#define GL_TEXTURE_CUBE_MAP_NEGATIVE_Z 0x851A
#define GL_TEXTURE_CUBE_MAP_POSITIVE_X 0x8515
#define GL_TEXTURE_CUBE_MAP_POSITIVE_Y 0x8517
#define GL_TEXTURE_CUBE_MAP_POSITIVE_Z 0x8519
#define GL_TEXTURE_CUBE_MAP_SEAMLESS 0x884F
#define GL_TEXTURE_DEPTH 0x8071
#define GL_TEXTURE_DEPTH_SIZE 0x884A
#define GL_TEXTURE_DEPTH_TYPE 0x8C16
#define GL_TEXTURE_ENV 0x2300
#define GL_TEXTURE_ENV_COLOR 0x2201
#define GL_TEXTURE_ENV_MODE 0x2200
#define GL_TEXTURE_FILTER_CONTROL 0x8500
#define GL_TEXTURE_FIXED_SAMPLE_LOCATIONS 0x9107
#define GL_TEXTURE_GEN_MODE 0x2500
#define GL_TEXTURE_GEN_Q 0x0C63
#define GL_TEXTURE_GEN_R 0x0C62
#define GL_TEXTURE_GEN_S 0x0C60
#define GL_TEXTURE_GEN_T 0x0C61
#define GL_TEXTURE_GREEN_SIZE 0x805D
#define GL_TEXTURE_GREEN_TYPE 0x8C11
#define GL_TEXTURE_HEIGHT 0x1001
#define GL_TEXTURE_INTENSITY_SIZE 0x8061
#define GL_TEXTURE_INTENSITY_TYPE 0x8C15
#define GL_TEXTURE_INTERNAL_FORMAT 0x1003
#define GL_TEXTURE_LOD_BIAS 0x8501
#define GL_TEXTURE_LUMINANCE_SIZE 0x8060
#define GL_TEXTURE_LUMINANCE_TYPE 0x8C14
#define GL_TEXTURE_MAG_FILTER 0x2800
#define GL_TEXTURE_MATRIX 0x0BA8
#define GL_TEXTURE_MAX_LEVEL 0x813D
#define GL_TEXTURE_MAX_LOD 0x813B
#define GL_TEXTURE_MIN_FILTER 0x2801
#define GL_TEXTURE_MIN_LOD 0x813A
#define GL_TEXTURE_PRIORITY 0x8066
#define GL_TEXTURE_RECTANGLE 0x84F5
#define GL_TEXTURE_RED_SIZE 0x805C
#define GL_TEXTURE_RED_TYPE 0x8C10
#define GL_TEXTURE_RESIDENT 0x8067
#define GL_TEXTURE_SAMPLES 0x9106
#define GL_TEXTURE_SHARED_SIZE 0x8C3F
#define GL_TEXTURE_STACK_DEPTH 0x0BA5
#define GL_TEXTURE_STENCIL_SIZE 0x88F1
#define GL_TEXTURE_SWIZZLE_A 0x8E45
#define GL_TEXTURE_SWIZZLE_B 0x8E44
#define GL_TEXTURE_SWIZZLE_G 0x8E43
#define GL_TEXTURE_SWIZZLE_R 0x8E42
#define GL_TEXTURE_SWIZZLE_RGBA 0x8E46
#define GL_TEXTURE_WIDTH 0x1000
#define GL_TEXTURE_WRAP_R 0x8072
#define GL_TEXTURE_WRAP_S 0x2802
#define GL_TEXTURE_WRAP_T 0x2803
#define GL_TIMEOUT_EXPIRED 0x911B
#define GL_TIMEOUT_IGNORED 0xFFFFFFFFFFFFFFFF
#define GL_TIMESTAMP 0x8E28
#define GL_TIME_ELAPSED 0x88BF
#define GL_TRANSFORM_BIT 0x00001000
#define GL_TRANSFORM_FEEDBACK_BUFFER 0x8C8E
#define GL_TRANSFORM_FEEDBACK_BUFFER_BINDING 0x8C8F
#define GL_TRANSFORM_FEEDBACK_BUFFER_MODE 0x8C7F
#define GL_TRANSFORM_FEEDBACK_BUFFER_SIZE 0x8C85
#define GL_TRANSFORM_FEEDBACK_BUFFER_START 0x8C84
#define GL_TRANSFORM_FEEDBACK_PRIMITIVES_WRITTEN 0x8C88
#define GL_TRANSFORM_FEEDBACK_VARYINGS 0x8C83
#define GL_TRANSFORM_FEEDBACK_VARYING_MAX_LENGTH 0x8C76
#define GL_TRANSPOSE_COLOR_MATRIX 0x84E6
#define GL_TRANSPOSE_MODELVIEW_MATRIX 0x84E3
#define GL_TRANSPOSE_PROJECTION_MATRIX 0x84E4
#define GL_TRANSPOSE_TEXTURE_MATRIX 0x84E5
#define GL_TRIANGLES 0x0004
#define GL_TRIANGLES_ADJACENCY 0x000C
#define GL_TRIANGLE_FAN 0x0006
#define GL_TRIANGLE_STRIP 0x0005
#define GL_TRIANGLE_STRIP_ADJACENCY 0x000D
#define GL_TRUE 1
#define GL_UNIFORM_ARRAY_STRIDE 0x8A3C
#define GL_UNIFORM_BLOCK_ACTIVE_UNIFORMS 0x8A42
#define GL_UNIFORM_BLOCK_ACTIVE_UNIFORM_INDICES 0x8A43
#define GL_UNIFORM_BLOCK_BINDING 0x8A3F
#define GL_UNIFORM_BLOCK_DATA_SIZE 0x8A40
#define GL_UNIFORM_BLOCK_INDEX 0x8A3A
#define GL_UNIFORM_BLOCK_NAME_LENGTH 0x8A41
#define GL_UNIFORM_BLOCK_REFERENCED_BY_FRAGMENT_SHADER 0x8A46
#define GL_UNIFORM_BLOCK_REFERENCED_BY_GEOMETRY_SHADER 0x8A45
#define GL_UNIFORM_BLOCK_REFERENCED_BY_VERTEX_SHADER 0x8A44
#define GL_UNIFORM_BUFFER 0x8A11
#define GL_UNIFORM_BUFFER_BINDING 0x8A28
#define GL_UNIFORM_BUFFER_OFFSET_ALIGNMENT 0x8A34
#define GL_UNIFORM_BUFFER_SIZE 0x8A2A
#define GL_UNIFORM_BUFFER_START 0x8A29
#define GL_UNIFORM_IS_ROW_MAJOR 0x8A3E
#define GL_UNIFORM_MATRIX_STRIDE 0x8A3D
#define GL_UNIFORM_NAME_LENGTH 0x8A39
#define GL_UNIFORM_OFFSET 0x8A3B
#define GL_UNIFORM_SIZE 0x8A38
#define GL_UNIFORM_TYPE 0x8A37
#define GL_UNKNOWN_CONTEXT_RESET_ARB 0x8255
#define GL_UNPACK_ALIGNMENT 0x0CF5
#define GL_UNPACK_IMAGE_HEIGHT 0x806E
#define GL_UNPACK_LSB_FIRST 0x0CF1
#define GL_UNPACK_ROW_LENGTH 0x0CF2
#define GL_UNPACK_SKIP_IMAGES 0x806D
#define GL_UNPACK_SKIP_PIXELS 0x0CF4
#define GL_UNPACK_SKIP_ROWS 0x0CF3
#define GL_UNPACK_SWAP_BYTES 0x0CF0
#define GL_UNSIGNALED 0x9118
#define GL_UNSIGNED_BYTE 0x1401
#define GL_UNSIGNED_BYTE_2_3_3_REV 0x8362
#define GL_UNSIGNED_BYTE_3_3_2 0x8032
#define GL_UNSIGNED_INT 0x1405
#define GL_UNSIGNED_INT_10F_11F_11F_REV 0x8C3B
#define GL_UNSIGNED_INT_10_10_10_2 0x8036
#define GL_UNSIGNED_INT_24_8 0x84FA
#define GL_UNSIGNED_INT_2_10_10_10_REV 0x8368
#define GL_UNSIGNED_INT_5_9_9_9_REV 0x8C3E
#define GL_UNSIGNED_INT_8_8_8_8 0x8035
#define GL_UNSIGNED_INT_8_8_8_8_REV 0x8367
#define GL_UNSIGNED_INT_SAMPLER_1D 0x8DD1
#define GL_UNSIGNED_INT_SAMPLER_1D_ARRAY 0x8DD6
#define GL_UNSIGNED_INT_SAMPLER_2D 0x8DD2
#define GL_UNSIGNED_INT_SAMPLER_2D_ARRAY 0x8DD7
#define GL_UNSIGNED_INT_SAMPLER_2D_MULTISAMPLE 0x910A
#define GL_UNSIGNED_INT_SAMPLER_2D_MULTISAMPLE_ARRAY 0x910D
#define GL_UNSIGNED_INT_SAMPLER_2D_RECT 0x8DD5
#define GL_UNSIGNED_INT_SAMPLER_3D 0x8DD3
#define GL_UNSIGNED_INT_SAMPLER_BUFFER 0x8DD8
#define GL_UNSIGNED_INT_SAMPLER_CUBE 0x8DD4
#define GL_UNSIGNED_INT_VEC2 0x8DC6
#define GL_UNSIGNED_INT_VEC3 0x8DC7
#define GL_UNSIGNED_INT_VEC4 0x8DC8
#define GL_UNSIGNED_NORMALIZED 0x8C17
#define GL_UNSIGNED_SHORT 0x1403
#define GL_UNSIGNED_SHORT_1_5_5_5_REV 0x8366
#define GL_UNSIGNED_SHORT_4_4_4_4 0x8033
#define GL_UNSIGNED_SHORT_4_4_4_4_REV 0x8365
#define GL_UNSIGNED_SHORT_5_5_5_1 0x8034
#define GL_UNSIGNED_SHORT_5_6_5 0x8363
#define GL_UNSIGNED_SHORT_5_6_5_REV 0x8364
#define GL_UPPER_LEFT 0x8CA2
#define GL_V2F 0x2A20
#define GL_V3F 0x2A21
#define GL_VALIDATE_STATUS 0x8B83
#define GL_VENDOR 0x1F00
#define GL_VERSION 0x1F02
#define GL_VERTEX_ARRAY 0x8074
#define GL_VERTEX_ARRAY_BINDING 0x85B5
#define GL_VERTEX_ARRAY_BUFFER_BINDING 0x8896
#define GL_VERTEX_ARRAY_POINTER 0x808E
#define GL_VERTEX_ARRAY_SIZE 0x807A
#define GL_VERTEX_ARRAY_STRIDE 0x807C
#define GL_VERTEX_ARRAY_TYPE 0x807B
#define GL_VERTEX_ATTRIB_ARRAY_BUFFER_BINDING 0x889F
#define GL_VERTEX_ATTRIB_ARRAY_DIVISOR 0x88FE
#define GL_VERTEX_ATTRIB_ARRAY_ENABLED 0x8622
#define GL_VERTEX_ATTRIB_ARRAY_INTEGER 0x88FD
#define GL_VERTEX_ATTRIB_ARRAY_NORMALIZED 0x886A
#define GL_VERTEX_ATTRIB_ARRAY_POINTER 0x8645
#define GL_VERTEX_ATTRIB_ARRAY_SIZE 0x8623
#define GL_VERTEX_ATTRIB_ARRAY_STRIDE 0x8624
#define GL_VERTEX_ATTRIB_ARRAY_TYPE 0x8625
#define GL_VERTEX_PROGRAM_POINT_SIZE 0x8642
#define GL_VERTEX_PROGRAM_TWO_SIDE 0x8643
#define GL_VERTEX_SHADER 0x8B31
#define GL_VIEWPORT 0x0BA2
#define GL_VIEWPORT_BIT 0x00000800
#define GL_WAIT_FAILED 0x911D
#define GL_WEIGHT_ARRAY_BUFFER_BINDING 0x889E
#define GL_WRITE_ONLY 0x88B9
#define GL_XOR 0x1506
#define GL_ZERO 0
#define GL_ZOOM_X 0x0D16
#define GL_ZOOM_Y 0x0D17


#include <glad/khrplatform.h>
typedef unsigned int GLenum;
typedef unsigned char GLboolean;
typedef unsigned int GLbitfield;
typedef void GLvoid;
typedef khronos_int8_t GLbyte;
typedef khronos_uint8_t GLubyte;
typedef khronos_int16_t GLshort;
typedef khronos_uint16_t GLushort;
typedef int GLint;
typedef unsigned int GLuint;
typedef khronos_int32_t GLclampx;
typedef int GLsizei;
typedef khronos_float_t GLfloat;
typedef khronos_float_t GLclampf;
typedef double GLdouble;
typedef double GLclampd;
typedef void *GLeglClientBufferEXT;
typedef void *GLeglImageOES;
typedef char GLchar;
typedef char GLcharARB;
#ifdef __APPLE__
typedef void *GLhandleARB;
#else
typedef unsigned int GLhandleARB;
#endif
typedef khronos_uint16_t GLhalf;
typedef khronos_uint16_t GLhalfARB;
typedef khronos_int32_t GLfixed;
#if defined(__ENVIRONMENT_MAC_OS_X_VERSION_MIN_REQUIRED__) && (__ENVIRONMENT_MAC_OS_X_VERSION_MIN_REQUIRED__ > 1060)
typedef khronos_intptr_t GLintptr;
#else
typedef khronos_intptr_t GLintptr;
#endif
#if defined(__ENVIRONMENT_MAC_OS_X_VERSION_MIN_REQUIRED__) && (__ENVIRONMENT_MAC_OS_X_VERSION_MIN_REQUIRED__ > 1060)
typedef khronos_intptr_t GLintptrARB;
#else
typedef khronos_intptr_t GLintptrARB;
#endif
#if defined(__ENVIRONMENT_MAC_OS_X_VERSION_MIN_REQUIRED__) && (__ENVIRONMENT_MAC_OS_X_VERSION_MIN_REQUIRED__ > 1060)
typedef khronos_ssize_t GLsizeiptr;
#else
typedef khronos_ssize_t GLsizeiptr;
#endif
#if defined(__ENVIRONMENT_MAC_OS_X_VERSION_MIN_REQUIRED__) && (__ENVIRONMENT_MAC_OS_X_VERSION_MIN_REQUIRED__ > 1060)
typedef khronos_ssize_t GLsizeiptrARB;
#else
typedef khronos_ssize_t GLsizeiptrARB;
#endif
typedef khronos_int64_t GLint64;
typedef khronos_int64_t GLint64EXT;
typedef khronos_uint64_t GLuint64;
typedef khronos_uint64_t GLuint64EXT;
typedef struct __GLsync *GLsync;
struct _cl_context;
struct _cl_event;
typedef void ( *GLDEBUGPROC)(GLenum source,GLenum type,GLuint id,GLenum severity,GLsizei length,const GLchar *message,const void *userParam);
typedef void ( *GLDEBUGPROCARB)(GLenum source,GLenum type,GLuint id,GLenum severity,GLsizei length,const GLchar *message,const void *userParam);
typedef void ( *GLDEBUGPROCKHR)(GLenum source,GLenum type,GLuint id,GLenum severity,GLsizei length,const GLchar *message,const void *userParam);
typedef void ( *GLDEBUGPROCAMD)(GLuint id,GLenum category,GLenum severity,GLsizei length,const GLchar *message,void *userParam);
typedef unsigned short GLhalfNV;
typedef GLintptr GLvdpauSurfaceNV;
typedef void ( *GLVULKANPROCNV)(void);


#define GL_VERSION_1_0 1
GLAD_API_CALL int GLAD_GL_VERSION_1_0;
#define GL_VERSION_1_1 1
GLAD_API_CALL int GLAD_GL_VERSION_1_1;
#define GL_VERSION_1_2 1
GLAD_API_CALL int GLAD_GL_VERSION_1_2;
#define GL_VERSION_1_3 1
GLAD_API_CALL int GLAD_GL_VERSION_1_3;
#define GL_VERSION_1_4 1
GLAD_API_CALL int GLAD_GL_VERSION_1_4;
#define GL_VERSION_1_5 1
GLAD_API_CALL int GLAD_GL_VERSION_1_5;
#define GL_VERSION_2_0 1
GLAD_API_CALL int GLAD_GL_VERSION_2_0;
#define GL_VERSION_2_1 1
GLAD_API_CALL int GLAD_GL_VERSION_2_1;
#define GL_VERSION_3_0 1
GLAD_API_CALL int GLAD_GL_VERSION_3_0;
#define GL_VERSION_3_1 1
GLAD_API_CALL int GLAD_GL_VERSION_3_1;
#define GL_VERSION_3_2 1
GLAD_API_CALL int GLAD_GL_VERSION_3_2;
#define GL_VERSION_3_3 1
GLAD_API_CALL int GLAD_GL_VERSION_3_3;
#define GL_ARB_multisample 1
GLAD_API_CALL int GLAD_GL_ARB_multisample;
#define GL_ARB_robustness 1
GLAD_API_CALL int GLAD_GL_ARB_robustness;
#define GL_KHR_debug 1
GLAD_API_CALL int GLAD_GL_KHR_debug;


typedef void (GLAD_API_PTR *PFNGLACCUMPROC)(GLenum   op, GLfloat   value);
typedef void (GLAD_API_PTR *PFNGLACTIVETEXTUREPROC)(GLenum   texture);
typedef void (GLAD_API_PTR *PFNGLALPHAFUNCPROC)(GLenum   func, GLfloat   ref);
typedef GLboolean (GLAD_API_PTR *PFNGLARETEXTURESRESIDENTPROC)(GLsizei   n, const  GLuint  * textures, GLboolean  * residences);
typedef void (GLAD_API_PTR *PFNGLARRAYELEMENTPROC)(GLint   i);
typedef void (GLAD_API_PTR *PFNGLATTACHSHADERPROC)(GLuint   program, GLuint   shader);
typedef void (GLAD_API_PTR *PFNGLBEGINPROC)(GLenum   mode);
typedef void (GLAD_API_PTR *PFNGLBEGINCONDITIONALRENDERPROC)(GLuint   id, GLenum   mode);
typedef void (GLAD_API_PTR *PFNGLBEGINQUERYPROC)(GLenum   target, GLuint   id);
typedef void (GLAD_API_PTR *PFNGLBEGINTRANSFORMFEEDBACKPROC)(GLenum   primitiveMode);
typedef void (GLAD_API_PTR *PFNGLBINDATTRIBLOCATIONPROC)(GLuint   program, GLuint   index, const  GLchar  * name);
typedef void (GLAD_API_PTR *PFNGLBINDBUFFERPROC)(GLenum   target, GLuint   buffer);
typedef void (GLAD_API_PTR *PFNGLBINDBUFFERBASEPROC)(GLenum   target, GLuint   index, GLuint   buffer);
typedef void (GLAD_API_PTR *PFNGLBINDBUFFERRANGEPROC)(GLenum   target, GLuint   index, GLuint   buffer, GLintptr   offset, GLsizeiptr   size);
typedef void (GLAD_API_PTR *PFNGLBINDFRAGDATALOCATIONPROC)(GLuint   program, GLuint   color, const  GLchar  * name);
typedef void (GLAD_API_PTR *PFNGLBINDFRAGDATALOCATIONINDEXEDPROC)(GLuint   program, GLuint   colorNumber, GLuint   index, const  GLchar  * name);
typedef void (GLAD_API_PTR *PFNGLBINDFRAMEBUFFERPROC)(GLenum   target, GLuint   framebuffer);
typedef void (GLAD_API_PTR *PFNGLBINDRENDERBUFFERPROC)(GLenum   target, GLuint   renderbuffer);
typedef void (GLAD_API_PTR *PFNGLBINDSAMPLERPROC)(GLuint   unit, GLuint   sampler);
typedef void (GLAD_API_PTR *PFNGLBINDTEXTUREPROC)(GLenum   target, GLuint   texture);
typedef void (GLAD_API_PTR *PFNGLBINDVERTEXARRAYPROC)(GLuint   array);
typedef void (GLAD_API_PTR *PFNGLBITMAPPROC)(GLsizei   width, GLsizei   height, GLfloat   xorig, GLfloat   yorig, GLfloat   xmove, GLfloat   ymove, const  GLubyte  * bitmap);
typedef void (GLAD_API_PTR *PFNGLBLENDCOLORPROC)(GLfloat   red, GLfloat   green, GLfloat   blue, GLfloat   alpha);
typedef void (GLAD_API_PTR *PFNGLBLENDEQUATIONPROC)(GLenum   mode);
typedef void (GLAD_API_PTR *PFNGLBLENDEQUATIONSEPARATEPROC)(GLenum   modeRGB, GLenum   modeAlpha);
typedef void (GLAD_API_PTR *PFNGLBLENDFUNCPROC)(GLenum   sfactor, GLenum   dfactor);
typedef void (GLAD_API_PTR *PFNGLBLENDFUNCSEPARATEPROC)(GLenum   sfactorRGB, GLenum   dfactorRGB, GLenum   sfactorAlpha, GLenum   dfactorAlpha);
typedef void (GLAD_API_PTR *PFNGLBLITFRAMEBUFFERPROC)(GLint   srcX0, GLint   srcY0, GLint   srcX1, GLint   srcY1, GLint   dstX0, GLint   dstY0, GLint   dstX1, GLint   dstY1, GLbitfield   mask, GLenum   filter);
typedef void (GLAD_API_PTR *PFNGLBUFFERDATAPROC)(GLenum   target, GLsizeiptr   size, const void * data, GLenum   usage);
typedef void (GLAD_API_PTR *PFNGLBUFFERSUBDATAPROC)(GLenum   target, GLintptr   offset, GLsizeiptr   size, const void * data);
typedef void (GLAD_API_PTR *PFNGLCALLLISTPROC)(GLuint   list);
typedef void (GLAD_API_PTR *PFNGLCALLLISTSPROC)(GLsizei   n, GLenum   type, const void * lists);
typedef GLenum (GLAD_API_PTR *PFNGLCHECKFRAMEBUFFERSTATUSPROC)(GLenum   target);
typedef void (GLAD_API_PTR *PFNGLCLAMPCOLORPROC)(GLenum   target, GLenum   clamp);
typedef void (GLAD_API_PTR *PFNGLCLEARPROC)(GLbitfield   mask);
typedef void (GLAD_API_PTR *PFNGLCLEARACCUMPROC)(GLfloat   red, GLfloat   green, GLfloat   blue, GLfloat   alpha);
typedef void (GLAD_API_PTR *PFNGLCLEARBUFFERFIPROC)(GLenum   buffer, GLint   drawbuffer, GLfloat   depth, GLint   stencil);
typedef void (GLAD_API_PTR *PFNGLCLEARBUFFERFVPROC)(GLenum   buffer, GLint   drawbuffer, const  GLfloat  * value);
typedef void (GLAD_API_PTR *PFNGLCLEARBUFFERIVPROC)(GLenum   buffer, GLint   drawbuffer, const  GLint  * value);
typedef void (GLAD_API_PTR *PFNGLCLEARBUFFERUIVPROC)(GLenum   buffer, GLint   drawbuffer, const  GLuint  * value);
typedef void (GLAD_API_PTR *PFNGLCLEARCOLORPROC)(GLfloat   red, GLfloat   green, GLfloat   blue, GLfloat   alpha);
typedef void (GLAD_API_PTR *PFNGLCLEARDEPTHPROC)(GLdouble   depth);
typedef void (GLAD_API_PTR *PFNGLCLEARINDEXPROC)(GLfloat   c);
typedef void (GLAD_API_PTR *PFNGLCLEARSTENCILPROC)(GLint   s);
typedef void (GLAD_API_PTR *PFNGLCLIENTACTIVETEXTUREPROC)(GLenum   texture);
typedef GLenum (GLAD_API_PTR *PFNGLCLIENTWAITSYNCPROC)(GLsync   sync, GLbitfield   flags, GLuint64   timeout);
typedef void (GLAD_API_PTR *PFNGLCLIPPLANEPROC)(GLenum   plane, const  GLdouble  * equation);
typedef void (GLAD_API_PTR *PFNGLCOLOR3BPROC)(GLbyte   red, GLbyte   green, GLbyte   blue);
typedef void (GLAD_API_PTR *PFNGLCOLOR3BVPROC)(const  GLbyte  * v);
typedef void (GLAD_API_PTR *PFNGLCOLOR3DPROC)(GLdouble   red, GLdouble   green, GLdouble   blue);
typedef void (GLAD_API_PTR *PFNGLCOLOR3DVPROC)(const  GLdouble  * v);
typedef void (GLAD_API_PTR *PFNGLCOLOR3FPROC)(GLfloat   red, GLfloat   green, GLfloat   blue);
typedef void (GLAD_API_PTR *PFNGLCOLOR3FVPROC)(const  GLfloat  * v);
typedef void (GLAD_API_PTR *PFNGLCOLOR3IPROC)(GLint   red, GLint   green, GLint   blue);
typedef void (GLAD_API_PTR *PFNGLCOLOR3IVPROC)(const  GLint  * v);
typedef void (GLAD_API_PTR *PFNGLCOLOR3SPROC)(GLshort   red, GLshort   green, GLshort   blue);
typedef void (GLAD_API_PTR *PFNGLCOLOR3SVPROC)(const  GLshort  * v);
typedef void (GLAD_API_PTR *PFNGLCOLOR3UBPROC)(GLubyte   red, GLubyte   green, GLubyte   blue);
typedef void (GLAD_API_PTR *PFNGLCOLOR3UBVPROC)(const  GLubyte  * v);
typedef void (GLAD_API_PTR *PFNGLCOLOR3UIPROC)(GLuint   red, GLuint   green, GLuint   blue);
typedef void (GLAD_API_PTR *PFNGLCOLOR3UIVPROC)(const  GLuint  * v);
typedef void (GLAD_API_PTR *PFNGLCOLOR3USPROC)(GLushort   red, GLushort   green, GLushort   blue);
typedef void (GLAD_API_PTR *PFNGLCOLOR3USVPROC)(const  GLushort  * v);
typedef void (GLAD_API_PTR *PFNGLCOLOR4BPROC)(GLbyte   red, GLbyte   green, GLbyte   blue, GLbyte   alpha);
typedef void (GLAD_API_PTR *PFNGLCOLOR4BVPROC)(const  GLbyte  * v);
typedef void (GLAD_API_PTR *PFNGLCOLOR4DPROC)(GLdouble   red, GLdouble   green, GLdouble   blue, GLdouble   alpha);
typedef void (GLAD_API_PTR *PFNGLCOLOR4DVPROC)(const  GLdouble  * v);
typedef void (GLAD_API_PTR *PFNGLCOLOR4FPROC)(GLfloat   red, GLfloat   green, GLfloat   blue, GLfloat   alpha);
typedef void (GLAD_API_PTR *PFNGLCOLOR4FVPROC)(const  GLfloat  * v);
typedef void (GLAD_API_PTR *PFNGLCOLOR4IPROC)(GLint   red, GLint   green, GLint   blue, GLint   alpha);
typedef void (GLAD_API_PTR *PFNGLCOLOR4IVPROC)(const  GLint  * v);
typedef void (GLAD_API_PTR *PFNGLCOLOR4SPROC)(GLshort   red, GLshort   green, GLshort   blue, GLshort   alpha);
typedef void (GLAD_API_PTR *PFNGLCOLOR4SVPROC)(const  GLshort  * v);
typedef void (GLAD_API_PTR *PFNGLCOLOR4UBPROC)(GLubyte   red, GLubyte   green, GLubyte   blue, GLubyte   alpha);
typedef void (GLAD_API_PTR *PFNGLCOLOR4UBVPROC)(const  GLubyte  * v);
typedef void (GLAD_API_PTR *PFNGLCOLOR4UIPROC)(GLuint   red, GLuint   green, GLuint   blue, GLuint   alpha);
typedef void (GLAD_API_PTR *PFNGLCOLOR4UIVPROC)(const  GLuint  * v);
typedef void (GLAD_API_PTR *PFNGLCOLOR4USPROC)(GLushort   red, GLushort   green, GLushort   blue, GLushort   alpha);
typedef void (GLAD_API_PTR *PFNGLCOLOR4USVPROC)(const  GLushort  * v);
typedef void (GLAD_API_PTR *PFNGLCOLORMASKPROC)(GLboolean   red, GLboolean   green, GLboolean   blue, GLboolean   alpha);
typedef void (GLAD_API_PTR *PFNGLCOLORMASKIPROC)(GLuint   index, GLboolean   r, GLboolean   g, GLboolean   b, GLboolean   a);
typedef void (GLAD_API_PTR *PFNGLCOLORMATERIALPROC)(GLenum   face, GLenum   mode);
typedef void (GLAD_API_PTR *PFNGLCOLORP3UIPROC)(GLenum   type, GLuint   color);
typedef void (GLAD_API_PTR *PFNGLCOLORP3UIVPROC)(GLenum   type, const  GLuint  * color);
typedef void (GLAD_API_PTR *PFNGLCOLORP4UIPROC)(GLenum   type, GLuint   color);
typedef void (GLAD_API_PTR *PFNGLCOLORP4UIVPROC)(GLenum   type, const  GLuint  * color);
typedef void (GLAD_API_PTR *PFNGLCOLORPOINTERPROC)(GLint   size, GLenum   type, GLsizei   stride, const void * pointer);
typedef void (GLAD_API_PTR *PFNGLCOMPILESHADERPROC)(GLuint   shader);
typedef void (GLAD_API_PTR *PFNGLCOMPRESSEDTEXIMAGE1DPROC)(GLenum   target, GLint   level, GLenum   internalformat, GLsizei   width, GLint   border, GLsizei   imageSize, const void * data);
typedef void (GLAD_API_PTR *PFNGLCOMPRESSEDTEXIMAGE2DPROC)(GLenum   target, GLint   level, GLenum   internalformat, GLsizei   width, GLsizei   height, GLint   border, GLsizei   imageSize, const void * data);
typedef void (GLAD_API_PTR *PFNGLCOMPRESSEDTEXIMAGE3DPROC)(GLenum   target, GLint   level, GLenum   internalformat, GLsizei   width, GLsizei   height, GLsizei   depth, GLint   border, GLsizei   imageSize, const void * data);
typedef void (GLAD_API_PTR *PFNGLCOMPRESSEDTEXSUBIMAGE1DPROC)(GLenum   target, GLint   level, GLint   xoffset, GLsizei   width, GLenum   format, GLsizei   imageSize, const void * data);
typedef void (GLAD_API_PTR *PFNGLCOMPRESSEDTEXSUBIMAGE2DPROC)(GLenum   target, GLint   level, GLint   xoffset, GLint   yoffset, GLsizei   width, GLsizei   height, GLenum   format, GLsizei   imageSize, const void * data);
typedef void (GLAD_API_PTR *PFNGLCOMPRESSEDTEXSUBIMAGE3DPROC)(GLenum   target, GLint   level, GLint   xoffset, GLint   yoffset, GLint   zoffset, GLsizei   width, GLsizei   height, GLsizei   depth, GLenum   format, GLsizei   imageSize, const void * data);
typedef void (GLAD_API_PTR *PFNGLCOPYBUFFERSUBDATAPROC)(GLenum   readTarget, GLenum   writeTarget, GLintptr   readOffset, GLintptr   writeOffset, GLsizeiptr   size);
typedef void (GLAD_API_PTR *PFNGLCOPYPIXELSPROC)(GLint   x, GLint   y, GLsizei   width, GLsizei   height, GLenum   type);
typedef void (GLAD_API_PTR *PFNGLCOPYTEXIMAGE1DPROC)(GLenum   target, GLint   level, GLenum   internalformat, GLint   x, GLint   y, GLsizei   width, GLint   border);
typedef void (GLAD_API_PTR *PFNGLCOPYTEXIMAGE2DPROC)(GLenum   target, GLint   level, GLenum   internalformat, GLint   x, GLint   y, GLsizei   width, GLsizei   height, GLint   border);
typedef void (GLAD_API_PTR *PFNGLCOPYTEXSUBIMAGE1DPROC)(GLenum   target, GLint   level, GLint   xoffset, GLint   x, GLint   y, GLsizei   width);
typedef void (GLAD_API_PTR *PFNGLCOPYTEXSUBIMAGE2DPROC)(GLenum   target, GLint   level, GLint   xoffset, GLint   yoffset, GLint   x, GLint   y, GLsizei   width, GLsizei   height);
typedef void (GLAD_API_PTR *PFNGLCOPYTEXSUBIMAGE3DPROC)(GLenum   target, GLint   level, GLint   xoffset, GLint   yoffset, GLint   zoffset, GLint   x, GLint   y, GLsizei   width, GLsizei   height);
typedef GLuint (GLAD_API_PTR *PFNGLCREATEPROGRAMPROC)(void);
typedef GLuint (GLAD_API_PTR *PFNGLCREATESHADERPROC)(GLenum   type);
typedef void (GLAD_API_PTR *PFNGLCULLFACEPROC)(GLenum   mode);
typedef void (GLAD_API_PTR *PFNGLDEBUGMESSAGECALLBACKPROC)(GLDEBUGPROC   callback, const void * userParam);
typedef void (GLAD_API_PTR *PFNGLDEBUGMESSAGECONTROLPROC)(GLenum   source, GLenum   type, GLenum   severity, GLsizei   count, const  GLuint  * ids, GLboolean   enabled);
typedef void (GLAD_API_PTR *PFNGLDEBUGMESSAGEINSERTPROC)(GLenum   source, GLenum   type, GLuint   id, GLenum   severity, GLsizei   length, const  GLchar  * buf);
typedef void (GLAD_API_PTR *PFNGLDELETEBUFFERSPROC)(GLsizei   n, const  GLuint  * buffers);
typedef void (GLAD_API_PTR *PFNGLDELETEFRAMEBUFFERSPROC)(GLsizei   n, const  GLuint  * framebuffers);
typedef void (GLAD_API_PTR *PFNGLDELETELISTSPROC)(GLuint   list, GLsizei   range);
typedef void (GLAD_API_PTR *PFNGLDELETEPROGRAMPROC)(GLuint   program);
typedef void (GLAD_API_PTR *PFNGLDELETEQUERIESPROC)(GLsizei   n, const  GLuint  * ids);
typedef void (GLAD_API_PTR *PFNGLDELETERENDERBUFFERSPROC)(GLsizei   n, const  GLuint  * renderbuffers);
typedef void (GLAD_API_PTR *PFNGLDELETESAMPLERSPROC)(GLsizei   count, const  GLuint  * samplers);
typedef void (GLAD_API_PTR *PFNGLDELETESHADERPROC)(GLuint   shader);
typedef void (GLAD_API_PTR *PFNGLDELETESYNCPROC)(GLsync   sync);
typedef void (GLAD_API_PTR *PFNGLDELETETEXTURESPROC)(GLsizei   n, const  GLuint  * textures);
typedef void (GLAD_API_PTR *PFNGLDELETEVERTEXARRAYSPROC)(GLsizei   n, const  GLuint  * arrays);
typedef void (GLAD_API_PTR *PFNGLDEPTHFUNCPROC)(GLenum   func);
typedef void (GLAD_API_PTR *PFNGLDEPTHMASKPROC)(GLboolean   flag);
typedef void (GLAD_API_PTR *PFNGLDEPTHRANGEPROC)(GLdouble   n, GLdouble   f);
typedef void (GLAD_API_PTR *PFNGLDETACHSHADERPROC)(GLuint   program, GLuint   shader);
typedef void (GLAD_API_PTR *PFNGLDISABLEPROC)(GLenum   cap);
typedef void (GLAD_API_PTR *PFNGLDISABLECLIENTSTATEPROC)(GLenum   array);
typedef void (GLAD_API_PTR *PFNGLDISABLEVERTEXATTRIBARRAYPROC)(GLuint   index);
typedef void (GLAD_API_PTR *PFNGLDISABLEIPROC)(GLenum   target, GLuint   index);
typedef void (GLAD_API_PTR *PFNGLDRAWARRAYSPROC)(GLenum   mode, GLint   first, GLsizei   count);
typedef void (GLAD_API_PTR *PFNGLDRAWARRAYSINSTANCEDPROC)(GLenum   mode, GLint   first, GLsizei   count, GLsizei   instancecount);
typedef void (GLAD_API_PTR *PFNGLDRAWBUFFERPROC)(GLenum   buf);
typedef void (GLAD_API_PTR *PFNGLDRAWBUFFERSPROC)(GLsizei   n, const  GLenum  * bufs);
typedef void (GLAD_API_PTR *PFNGLDRAWELEMENTSPROC)(GLenum   mode, GLsizei   count, GLenum   type, const void * indices);
typedef void (GLAD_API_PTR *PFNGLDRAWELEMENTSBASEVERTEXPROC)(GLenum   mode, GLsizei   count, GLenum   type, const void * indices, GLint   basevertex);
typedef void (GLAD_API_PTR *PFNGLDRAWELEMENTSINSTANCEDPROC)(GLenum   mode, GLsizei   count, GLenum   type, const void * indices, GLsizei   instancecount);
typedef void (GLAD_API_PTR *PFNGLDRAWELEMENTSINSTANCEDBASEVERTEXPROC)(GLenum   mode, GLsizei   count, GLenum   type, const void * indices, GLsizei   instancecount, GLint   basevertex);
typedef void (GLAD_API_PTR *PFNGLDRAWPIXELSPROC)(GLsizei   width, GLsizei   height, GLenum   format, GLenum   type, const void * pixels);
typedef void (GLAD_API_PTR *PFNGLDRAWRANGEELEMENTSPROC)(GLenum   mode, GLuint   start, GLuint   end, GLsizei   count, GLenum   type, const void * indices);
typedef void (GLAD_API_PTR *PFNGLDRAWRANGEELEMENTSBASEVERTEXPROC)(GLenum   mode, GLuint   start, GLuint   end, GLsizei   count, GLenum   type, const void * indices, GLint   basevertex);
typedef void (GLAD_API_PTR *PFNGLEDGEFLAGPROC)(GLboolean   flag);
typedef void (GLAD_API_PTR *PFNGLEDGEFLAGPOINTERPROC)(GLsizei   stride, const void * pointer);
typedef void (GLAD_API_PTR *PFNGLEDGEFLAGVPROC)(const  GLboolean  * flag);
typedef void (GLAD_API_PTR *PFNGLENABLEPROC)(GLenum   cap);
typedef void (GLAD_API_PTR *PFNGLENABLECLIENTSTATEPROC)(GLenum   array);
typedef void (GLAD_API_PTR *PFNGLENABLEVERTEXATTRIBARRAYPROC)(GLuint   index);
typedef void (GLAD_API_PTR *PFNGLENABLEIPROC)(GLenum   target, GLuint   index);
typedef void (GLAD_API_PTR *PFNGLENDPROC)(void);
typedef void (GLAD_API_PTR *PFNGLENDCONDITIONALRENDERPROC)(void);
typedef void (GLAD_API_PTR *PFNGLENDLISTPROC)(void);
typedef void (GLAD_API_PTR *PFNGLENDQUERYPROC)(GLenum   target);
typedef void (GLAD_API_PTR *PFNGLENDTRANSFORMFEEDBACKPROC)(void);
typedef void (GLAD_API_PTR *PFNGLEVALCOORD1DPROC)(GLdouble   u);
typedef void (GLAD_API_PTR *PFNGLEVALCOORD1DVPROC)(const  GLdouble  * u);
typedef void (GLAD_API_PTR *PFNGLEVALCOORD1FPROC)(GLfloat   u);
typedef void (GLAD_API_PTR *PFNGLEVALCOORD1FVPROC)(const  GLfloat  * u);
typedef void (GLAD_API_PTR *PFNGLEVALCOORD2DPROC)(GLdouble   u, GLdouble   v);
typedef void (GLAD_API_PTR *PFNGLEVALCOORD2DVPROC)(const  GLdouble  * u);
typedef void (GLAD_API_PTR *PFNGLEVALCOORD2FPROC)(GLfloat   u, GLfloat   v);
typedef void (GLAD_API_PTR *PFNGLEVALCOORD2FVPROC)(const  GLfloat  * u);
typedef void (GLAD_API_PTR *PFNGLEVALMESH1PROC)(GLenum   mode, GLint   i1, GLint   i2);
typedef void (GLAD_API_PTR *PFNGLEVALMESH2PROC)(GLenum   mode, GLint   i1, GLint   i2, GLint   j1, GLint   j2);
typedef void (GLAD_API_PTR *PFNGLEVALPOINT1PROC)(GLint   i);
typedef void (GLAD_API_PTR *PFNGLEVALPOINT2PROC)(GLint   i, GLint   j);
typedef void (GLAD_API_PTR *PFNGLFEEDBACKBUFFERPROC)(GLsizei   size, GLenum   type, GLfloat  * buffer);
typedef GLsync (GLAD_API_PTR *PFNGLFENCESYNCPROC)(GLenum   condition, GLbitfield   flags);
typedef void (GLAD_API_PTR *PFNGLFINISHPROC)(void);
typedef void (GLAD_API_PTR *PFNGLFLUSHPROC)(void);
typedef void (GLAD_API_PTR *PFNGLFLUSHMAPPEDBUFFERRANGEPROC)(GLenum   target, GLintptr   offset, GLsizeiptr   length);
typedef void (GLAD_API_PTR *PFNGLFOGCOORDPOINTERPROC)(GLenum   type, GLsizei   stride, const void * pointer);
typedef void (GLAD_API_PTR *PFNGLFOGCOORDDPROC)(GLdouble   coord);
typedef void (GLAD_API_PTR *PFNGLFOGCOORDDVPROC)(const  GLdouble  * coord);
typedef void (GLAD_API_PTR *PFNGLFOGCOORDFPROC)(GLfloat   coord);
typedef void (GLAD_API_PTR *PFNGLFOGCOORDFVPROC)(const  GLfloat  * coord);
typedef void (GLAD_API_PTR *PFNGLFOGFPROC)(GLenum   pname, GLfloat   param);
typedef void (GLAD_API_PTR *PFNGLFOGFVPROC)(GLenum   pname, const  GLfloat  * params);
typedef void (GLAD_API_PTR *PFNGLFOGIPROC)(GLenum   pname, GLint   param);
typedef void (GLAD_API_PTR *PFNGLFOGIVPROC)(GLenum   pname, const  GLint  * params);
typedef void (GLAD_API_PTR *PFNGLFRAMEBUFFERRENDERBUFFERPROC)(GLenum   target, GLenum   attachment, GLenum   renderbuffertarget, GLuint   renderbuffer);
typedef void (GLAD_API_PTR *PFNGLFRAMEBUFFERTEXTUREPROC)(GLenum   target, GLenum   attachment, GLuint   texture, GLint   level);
typedef void (GLAD_API_PTR *PFNGLFRAMEBUFFERTEXTURE1DPROC)(GLenum   target, GLenum   attachment, GLenum   textarget, GLuint   texture, GLint   level);
typedef void (GLAD_API_PTR *PFNGLFRAMEBUFFERTEXTURE2DPROC)(GLenum   target, GLenum   attachment, GLenum   textarget, GLuint   texture, GLint   level);
typedef void (GLAD_API_PTR *PFNGLFRAMEBUFFERTEXTURE3DPROC)(GLenum   target, GLenum   attachment, GLenum   textarget, GLuint   texture, GLint   level, GLint   zoffset);
typedef void (GLAD_API_PTR *PFNGLFRAMEBUFFERTEXTURELAYERPROC)(GLenum   target, GLenum   attachment, GLuint   texture, GLint   level, GLint   layer);
typedef void (GLAD_API_PTR *PFNGLFRONTFACEPROC)(GLenum   mode);
typedef void (GLAD_API_PTR *PFNGLFRUSTUMPROC)(GLdouble   left, GLdouble   right, GLdouble   bottom, GLdouble   top, GLdouble   zNear, GLdouble   zFar);
typedef void (GLAD_API_PTR *PFNGLGENBUFFERSPROC)(GLsizei   n, GLuint  * buffers);
typedef void (GLAD_API_PTR *PFNGLGENFRAMEBUFFERSPROC)(GLsizei   n, GLuint  * framebuffers);
typedef GLuint (GLAD_API_PTR *PFNGLGENLISTSPROC)(GLsizei   range);
typedef void (GLAD_API_PTR *PFNGLGENQUERIESPROC)(GLsizei   n, GLuint  * ids);
typedef void (GLAD_API_PTR *PFNGLGENRENDERBUFFERSPROC)(GLsizei   n, GLuint  * renderbuffers);
typedef void (GLAD_API_PTR *PFNGLGENSAMPLERSPROC)(GLsizei   count, GLuint  * samplers);
typedef void (GLAD_API_PTR *PFNGLGENTEXTURESPROC)(GLsizei   n, GLuint  * textures);
typedef void (GLAD_API_PTR *PFNGLGENVERTEXARRAYSPROC)(GLsizei   n, GLuint  * arrays);
typedef void (GLAD_API_PTR *PFNGLGENERATEMIPMAPPROC)(GLenum   target);
typedef void (GLAD_API_PTR *PFNGLGETACTIVEATTRIBPROC)(GLuint   program, GLuint   index, GLsizei   bufSize, GLsizei  * length, GLint  * size, GLenum  * type, GLchar  * name);
typedef void (GLAD_API_PTR *PFNGLGETACTIVEUNIFORMPROC)(GLuint   program, GLuint   index, GLsizei   bufSize, GLsizei  * length, GLint  * size, GLenum  * type, GLchar  * name);
typedef void (GLAD_API_PTR *PFNGLGETACTIVEUNIFORMBLOCKNAMEPROC)(GLuint   program, GLuint   uniformBlockIndex, GLsizei   bufSize, GLsizei  * length, GLchar  * uniformBlockName);
typedef void (GLAD_API_PTR *PFNGLGETACTIVEUNIFORMBLOCKIVPROC)(GLuint   program, GLuint   uniformBlockIndex, GLenum   pname, GLint  * params);
typedef void (GLAD_API_PTR *PFNGLGETACTIVEUNIFORMNAMEPROC)(GLuint   program, GLuint   uniformIndex, GLsizei   bufSize, GLsizei  * length, GLchar  * uniformName);
typedef void (GLAD_API_PTR *PFNGLGETACTIVEUNIFORMSIVPROC)(GLuint   program, GLsizei   uniformCount, const  GLuint  * uniformIndices, GLenum   pname, GLint  * params);
typedef void (GLAD_API_PTR *PFNGLGETATTACHEDSHADERSPROC)(GLuint   program, GLsizei   maxCount, GLsizei  * count, GLuint  * shaders);
typedef GLint (GLAD_API_PTR *PFNGLGETATTRIBLOCATIONPROC)(GLuint   program, const  GLchar  * name);
typedef void (GLAD_API_PTR *PFNGLGETBOOLEANI_VPROC)(GLenum   target, GLuint   index, GLboolean  * data);
typedef void (GLAD_API_PTR *PFNGLGETBOOLEANVPROC)(GLenum   pname, GLboolean  * data);
typedef void (GLAD_API_PTR *PFNGLGETBUFFERPARAMETERI64VPROC)(GLenum   target, GLenum   pname, GLint64  * params);
typedef void (GLAD_API_PTR *PFNGLGETBUFFERPARAMETERIVPROC)(GLenum   target, GLenum   pname, GLint  * params);
typedef void (GLAD_API_PTR *PFNGLGETBUFFERPOINTERVPROC)(GLenum   target, GLenum   pname, void ** params);
typedef void (GLAD_API_PTR *PFNGLGETBUFFERSUBDATAPROC)(GLenum   target, GLintptr   offset, GLsizeiptr   size, void * data);
typedef void (GLAD_API_PTR *PFNGLGETCLIPPLANEPROC)(GLenum   plane, GLdouble  * equation);
typedef void (GLAD_API_PTR *PFNGLGETCOMPRESSEDTEXIMAGEPROC)(GLenum   target, GLint   level, void * img);
typedef GLuint (GLAD_API_PTR *PFNGLGETDEBUGMESSAGELOGPROC)(GLuint   count, GLsizei   bufSize, GLenum  * sources, GLenum  * types, GLuint  * ids, GLenum  * severities, GLsizei  * lengths, GLchar  * messageLog);
typedef void (GLAD_API_PTR *PFNGLGETDOUBLEVPROC)(GLenum   pname, GLdouble  * data);
typedef GLenum (GLAD_API_PTR *PFNGLGETERRORPROC)(void);
typedef void (GLAD_API_PTR *PFNGLGETFLOATVPROC)(GLenum   pname, GLfloat  * data);
typedef GLint (GLAD_API_PTR *PFNGLGETFRAGDATAINDEXPROC)(GLuint   program, const  GLchar  * name);
typedef GLint (GLAD_API_PTR *PFNGLGETFRAGDATALOCATIONPROC)(GLuint   program, const  GLchar  * name);
typedef void (GLAD_API_PTR *PFNGLGETFRAMEBUFFERATTACHMENTPARAMETERIVPROC)(GLenum   target, GLenum   attachment, GLenum   pname, GLint  * params);
typedef GLenum (GLAD_API_PTR *PFNGLGETGRAPHICSRESETSTATUSARBPROC)(void);
typedef void (GLAD_API_PTR *PFNGLGETINTEGER64I_VPROC)(GLenum   target, GLuint   index, GLint64  * data);
typedef void (GLAD_API_PTR *PFNGLGETINTEGER64VPROC)(GLenum   pname, GLint64  * data);
typedef void (GLAD_API_PTR *PFNGLGETINTEGERI_VPROC)(GLenum   target, GLuint   index, GLint  * data);
typedef void (GLAD_API_PTR *PFNGLGETINTEGERVPROC)(GLenum   pname, GLint  * data);
typedef void (GLAD_API_PTR *PFNGLGETLIGHTFVPROC)(GLenum   light, GLenum   pname, GLfloat  * params);
typedef void (GLAD_API_PTR *PFNGLGETLIGHTIVPROC)(GLenum   light, GLenum   pname, GLint  * params);
typedef void (GLAD_API_PTR *PFNGLGETMAPDVPROC)(GLenum   target, GLenum   query, GLdouble  * v);
typedef void (GLAD_API_PTR *PFNGLGETMAPFVPROC)(GLenum   target, GLenum   query, GLfloat  * v);
typedef void (GLAD_API_PTR *PFNGLGETMAPIVPROC)(GLenum   target, GLenum   query, GLint  * v);
typedef void (GLAD_API_PTR *PFNGLGETMATERIALFVPROC)(GLenum   face, GLenum   pname, GLfloat  * params);
typedef void (GLAD_API_PTR *PFNGLGETMATERIALIVPROC)(GLenum   face, GLenum   pname, GLint  * params);
typedef void (GLAD_API_PTR *PFNGLGETMULTISAMPLEFVPROC)(GLenum   pname, GLuint   index, GLfloat  * val);
typedef void (GLAD_API_PTR *PFNGLGETOBJECTLABELPROC)(GLenum   identifier, GLuint   name, GLsizei   bufSize, GLsizei  * length, GLchar  * label);
typedef void (GLAD_API_PTR *PFNGLGETOBJECTPTRLABELPROC)(const void * ptr, GLsizei   bufSize, GLsizei  * length, GLchar  * label);
typedef void (GLAD_API_PTR *PFNGLGETPIXELMAPFVPROC)(GLenum   map, GLfloat  * values);
typedef void (GLAD_API_PTR *PFNGLGETPIXELMAPUIVPROC)(GLenum   map, GLuint  * values);
typedef void (GLAD_API_PTR *PFNGLGETPIXELMAPUSVPROC)(GLenum   map, GLushort  * values);
typedef void (GLAD_API_PTR *PFNGLGETPOINTERVPROC)(GLenum   pname, void ** params);
typedef void (GLAD_API_PTR *PFNGLGETPOLYGONSTIPPLEPROC)(GLubyte  * mask);
typedef void (GLAD_API_PTR *PFNGLGETPROGRAMINFOLOGPROC)(GLuint   program, GLsizei   bufSize, GLsizei  * length, GLchar  * infoLog);
typedef void (GLAD_API_PTR *PFNGLGETPROGRAMIVPROC)(GLuint   program, GLenum   pname, GLint  * params);
typedef void (GLAD_API_PTR *PFNGLGETQUERYOBJECTI64VPROC)(GLuint   id, GLenum   pname, GLint64  * params);
typedef void (GLAD_API_PTR *PFNGLGETQUERYOBJECTIVPROC)(GLuint   id, GLenum   pname, GLint  * params);
typedef void (GLAD_API_PTR *PFNGLGETQUERYOBJECTUI64VPROC)(GLuint   id, GLenum   pname, GLuint64  * params);
typedef void (GLAD_API_PTR *PFNGLGETQUERYOBJECTUIVPROC)(GLuint   id, GLenum   pname, GLuint  * params);
typedef void (GLAD_API_PTR *PFNGLGETQUERYIVPROC)(GLenum   target, GLenum   pname, GLint  * params);
typedef void (GLAD_API_PTR *PFNGLGETRENDERBUFFERPARAMETERIVPROC)(GLenum   target, GLenum   pname, GLint  * params);
typedef void (GLAD_API_PTR *PFNGLGETSAMPLERPARAMETERIIVPROC)(GLuint   sampler, GLenum   pname, GLint  * params);
typedef void (GLAD_API_PTR *PFNGLGETSAMPLERPARAMETERIUIVPROC)(GLuint   sampler, GLenum   pname, GLuint  * params);
typedef void (GLAD_API_PTR *PFNGLGETSAMPLERPARAMETERFVPROC)(GLuint   sampler, GLenum   pname, GLfloat  * params);
typedef void (GLAD_API_PTR *PFNGLGETSAMPLERPARAMETERIVPROC)(GLuint   sampler, GLenum   pname, GLint  * params);
typedef void (GLAD_API_PTR *PFNGLGETSHADERINFOLOGPROC)(GLuint   shader, GLsizei   bufSize, GLsizei  * length, GLchar  * infoLog);
typedef void (GLAD_API_PTR *PFNGLGETSHADERSOURCEPROC)(GLuint   shader, GLsizei   bufSize, GLsizei  * length, GLchar  * source);
typedef void (GLAD_API_PTR *PFNGLGETSHADERIVPROC)(GLuint   shader, GLenum   pname, GLint  * params);
typedef const GLubyte * (GLAD_API_PTR *PFNGLGETSTRINGPROC)(GLenum   name);
typedef const GLubyte * (GLAD_API_PTR *PFNGLGETSTRINGIPROC)(GLenum   name, GLuint   index);
typedef void (GLAD_API_PTR *PFNGLGETSYNCIVPROC)(GLsync   sync, GLenum   pname, GLsizei   bufSize, GLsizei  * length, GLint  * values);
typedef void (GLAD_API_PTR *PFNGLGETTEXENVFVPROC)(GLenum   target, GLenum   pname, GLfloat  * params);
typedef void (GLAD_API_PTR *PFNGLGETTEXENVIVPROC)(GLenum   target, GLenum   pname, GLint  * params);
typedef void (GLAD_API_PTR *PFNGLGETTEXGENDVPROC)(GLenum   coord, GLenum   pname, GLdouble  * params);
typedef void (GLAD_API_PTR *PFNGLGETTEXGENFVPROC)(GLenum   coord, GLenum   pname, GLfloat  * params);
typedef void (GLAD_API_PTR *PFNGLGETTEXGENIVPROC)(GLenum   coord, GLenum   pname, GLint  * params);
typedef void (GLAD_API_PTR *PFNGLGETTEXIMAGEPROC)(GLenum   target, GLint   level, GLenum   format, GLenum   type, void * pixels);
typedef void (GLAD_API_PTR *PFNGLGETTEXLEVELPARAMETERFVPROC)(GLenum   target, GLint   level, GLenum   pname, GLfloat  * params);
typedef void (GLAD_API_PTR *PFNGLGETTEXLEVELPARAMETERIVPROC)(GLenum   target, GLint   level, GLenum   pname, GLint  * params);
typedef void (GLAD_API_PTR *PFNGLGETTEXPARAMETERIIVPROC)(GLenum   target, GLenum   pname, GLint  * params);
typedef void (GLAD_API_PTR *PFNGLGETTEXPARAMETERIUIVPROC)(GLenum   target, GLenum   pname, GLuint  * params);
typedef void (GLAD_API_PTR *PFNGLGETTEXPARAMETERFVPROC)(GLenum   target, GLenum   pname, GLfloat  * params);
typedef void (GLAD_API_PTR *PFNGLGETTEXPARAMETERIVPROC)(GLenum   target, GLenum   pname, GLint  * params);
typedef void (GLAD_API_PTR *PFNGLGETTRANSFORMFEEDBACKVARYINGPROC)(GLuint   program, GLuint   index, GLsizei   bufSize, GLsizei  * length, GLsizei  * size, GLenum  * type, GLchar  * name);
typedef GLuint (GLAD_API_PTR *PFNGLGETUNIFORMBLOCKINDEXPROC)(GLuint   program, const  GLchar  * uniformBlockName);
typedef void (GLAD_API_PTR *PFNGLGETUNIFORMINDICESPROC)(GLuint   program, GLsizei   uniformCount, const  GLchar  *const* uniformNames, GLuint  * uniformIndices);
typedef GLint (GLAD_API_PTR *PFNGLGETUNIFORMLOCATIONPROC)(GLuint   program, const  GLchar  * name);
typedef void (GLAD_API_PTR *PFNGLGETUNIFORMFVPROC)(GLuint   program, GLint   location, GLfloat  * params);
typedef void (GLAD_API_PTR *PFNGLGETUNIFORMIVPROC)(GLuint   program, GLint   location, GLint  * params);
typedef void (GLAD_API_PTR *PFNGLGETUNIFORMUIVPROC)(GLuint   program, GLint   location, GLuint  * params);
typedef void (GLAD_API_PTR *PFNGLGETVERTEXATTRIBIIVPROC)(GLuint   index, GLenum   pname, GLint  * params);
typedef void (GLAD_API_PTR *PFNGLGETVERTEXATTRIBIUIVPROC)(GLuint   index, GLenum   pname, GLuint  * params);
typedef void (GLAD_API_PTR *PFNGLGETVERTEXATTRIBPOINTERVPROC)(GLuint   index, GLenum   pname, void ** pointer);
typedef void (GLAD_API_PTR *PFNGLGETVERTEXATTRIBDVPROC)(GLuint   index, GLenum   pname, GLdouble  * params);
typedef void (GLAD_API_PTR *PFNGLGETVERTEXATTRIBFVPROC)(GLuint   index, GLenum   pname, GLfloat  * params);
typedef void (GLAD_API_PTR *PFNGLGETVERTEXATTRIBIVPROC)(GLuint   index, GLenum   pname, GLint  * params);
typedef void (GLAD_API_PTR *PFNGLGETNCOLORTABLEARBPROC)(GLenum   target, GLenum   format, GLenum   type, GLsizei   bufSize, void * table);
typedef void (GLAD_API_PTR *PFNGLGETNCOMPRESSEDTEXIMAGEARBPROC)(GLenum   target, GLint   lod, GLsizei   bufSize, void * img);
typedef void (GLAD_API_PTR *PFNGLGETNCONVOLUTIONFILTERARBPROC)(GLenum   target, GLenum   format, GLenum   type, GLsizei   bufSize, void * image);
typedef void (GLAD_API_PTR *PFNGLGETNHISTOGRAMARBPROC)(GLenum   target, GLboolean   reset, GLenum   format, GLenum   type, GLsizei   bufSize, void * values);
typedef void (GLAD_API_PTR *PFNGLGETNMAPDVARBPROC)(GLenum   target, GLenum   query, GLsizei   bufSize, GLdouble  * v);
typedef void (GLAD_API_PTR *PFNGLGETNMAPFVARBPROC)(GLenum   target, GLenum   query, GLsizei   bufSize, GLfloat  * v);
typedef void (GLAD_API_PTR *PFNGLGETNMAPIVARBPROC)(GLenum   target, GLenum   query, GLsizei   bufSize, GLint  * v);
typedef void (GLAD_API_PTR *PFNGLGETNMINMAXARBPROC)(GLenum   target, GLboolean   reset, GLenum   format, GLenum   type, GLsizei   bufSize, void * values);
typedef void (GLAD_API_PTR *PFNGLGETNPIXELMAPFVARBPROC)(GLenum   map, GLsizei   bufSize, GLfloat  * values);
typedef void (GLAD_API_PTR *PFNGLGETNPIXELMAPUIVARBPROC)(GLenum   map, GLsizei   bufSize, GLuint  * values);
typedef void (GLAD_API_PTR *PFNGLGETNPIXELMAPUSVARBPROC)(GLenum   map, GLsizei   bufSize, GLushort  * values);
typedef void (GLAD_API_PTR *PFNGLGETNPOLYGONSTIPPLEARBPROC)(GLsizei   bufSize, GLubyte  * pattern);
typedef void (GLAD_API_PTR *PFNGLGETNSEPARABLEFILTERARBPROC)(GLenum   target, GLenum   format, GLenum   type, GLsizei   rowBufSize, void * row, GLsizei   columnBufSize, void * column, void * span);
typedef void (GLAD_API_PTR *PFNGLGETNTEXIMAGEARBPROC)(GLenum   target, GLint   level, GLenum   format, GLenum   type, GLsizei   bufSize, void * img);
typedef void (GLAD_API_PTR *PFNGLGETNUNIFORMDVARBPROC)(GLuint   program, GLint   location, GLsizei   bufSize, GLdouble  * params);
typedef void (GLAD_API_PTR *PFNGLGETNUNIFORMFVARBPROC)(GLuint   program, GLint   location, GLsizei   bufSize, GLfloat  * params);
typedef void (GLAD_API_PTR *PFNGLGETNUNIFORMIVARBPROC)(GLuint   program, GLint   location, GLsizei   bufSize, GLint  * params);
typedef void (GLAD_API_PTR *PFNGLGETNUNIFORMUIVARBPROC)(GLuint   program, GLint   location, GLsizei   bufSize, GLuint  * params);
typedef void (GLAD_API_PTR *PFNGLHINTPROC)(GLenum   target, GLenum   mode);
typedef void (GLAD_API_PTR *PFNGLINDEXMASKPROC)(GLuint   mask);
typedef void (GLAD_API_PTR *PFNGLINDEXPOINTERPROC)(GLenum   type, GLsizei   stride, const void * pointer);
typedef void (GLAD_API_PTR *PFNGLINDEXDPROC)(GLdouble   c);
typedef void (GLAD_API_PTR *PFNGLINDEXDVPROC)(const  GLdouble  * c);
typedef void (GLAD_API_PTR *PFNGLINDEXFPROC)(GLfloat   c);
typedef void (GLAD_API_PTR *PFNGLINDEXFVPROC)(const  GLfloat  * c);
typedef void (GLAD_API_PTR *PFNGLINDEXIPROC)(GLint   c);
typedef void (GLAD_API_PTR *PFNGLINDEXIVPROC)(const  GLint  * c);
typedef void (GLAD_API_PTR *PFNGLINDEXSPROC)(GLshort   c);
typedef void (GLAD_API_PTR *PFNGLINDEXSVPROC)(const  GLshort  * c);
typedef void (GLAD_API_PTR *PFNGLINDEXUBPROC)(GLubyte   c);
typedef void (GLAD_API_PTR *PFNGLINDEXUBVPROC)(const  GLubyte  * c);
typedef void (GLAD_API_PTR *PFNGLINITNAMESPROC)(void);
typedef void (GLAD_API_PTR *PFNGLINTERLEAVEDARRAYSPROC)(GLenum   format, GLsizei   stride, const void * pointer);
typedef GLboolean (GLAD_API_PTR *PFNGLISBUFFERPROC)(GLuint   buffer);
typedef GLboolean (GLAD_API_PTR *PFNGLISENABLEDPROC)(GLenum   cap);
typedef GLboolean (GLAD_API_PTR *PFNGLISENABLEDIPROC)(GLenum   target, GLuint   index);
typedef GLboolean (GLAD_API_PTR *PFNGLISFRAMEBUFFERPROC)(GLuint   framebuffer);
typedef GLboolean (GLAD_API_PTR *PFNGLISLISTPROC)(GLuint   list);
typedef GLboolean (GLAD_API_PTR *PFNGLISPROGRAMPROC)(GLuint   program);
typedef GLboolean (GLAD_API_PTR *PFNGLISQUERYPROC)(GLuint   id);
typedef GLboolean (GLAD_API_PTR *PFNGLISRENDERBUFFERPROC)(GLuint   renderbuffer);
typedef GLboolean (GLAD_API_PTR *PFNGLISSAMPLERPROC)(GLuint   sampler);
typedef GLboolean (GLAD_API_PTR *PFNGLISSHADERPROC)(GLuint   shader);
typedef GLboolean (GLAD_API_PTR *PFNGLISSYNCPROC)(GLsync   sync);
typedef GLboolean (GLAD_API_PTR *PFNGLISTEXTUREPROC)(GLuint   texture);
typedef GLboolean (GLAD_API_PTR *PFNGLISVERTEXARRAYPROC)(GLuint   array);
typedef void (GLAD_API_PTR *PFNGLLIGHTMODELFPROC)(GLenum   pname, GLfloat   param);
typedef void (GLAD_API_PTR *PFNGLLIGHTMODELFVPROC)(GLenum   pname, const  GLfloat  * params);
typedef void (GLAD_API_PTR *PFNGLLIGHTMODELIPROC)(GLenum   pname, GLint   param);
typedef void (GLAD_API_PTR *PFNGLLIGHTMODELIVPROC)(GLenum   pname, const  GLint  * params);
typedef void (GLAD_API_PTR *PFNGLLIGHTFPROC)(GLenum   light, GLenum   pname, GLfloat   param);
typedef void (GLAD_API_PTR *PFNGLLIGHTFVPROC)(GLenum   light, GLenum   pname, const  GLfloat  * params);
typedef void (GLAD_API_PTR *PFNGLLIGHTIPROC)(GLenum   light, GLenum   pname, GLint   param);
typedef void (GLAD_API_PTR *PFNGLLIGHTIVPROC)(GLenum   light, GLenum   pname, const  GLint  * params);
typedef void (GLAD_API_PTR *PFNGLLINESTIPPLEPROC)(GLint   factor, GLushort   pattern);
typedef void (GLAD_API_PTR *PFNGLLINEWIDTHPROC)(GLfloat   width);
typedef void (GLAD_API_PTR *PFNGLLINKPROGRAMPROC)(GLuint   program);
typedef void (GLAD_API_PTR *PFNGLLISTBASEPROC)(GLuint   base);
typedef void (GLAD_API_PTR *PFNGLLOADIDENTITYPROC)(void);
typedef void (GLAD_API_PTR *PFNGLLOADMATRIXDPROC)(const  GLdouble  * m);
typedef void (GLAD_API_PTR *PFNGLLOADMATRIXFPROC)(const  GLfloat  * m);
typedef void (GLAD_API_PTR *PFNGLLOADNAMEPROC)(GLuint   name);
typedef void (GLAD_API_PTR *PFNGLLOADTRANSPOSEMATRIXDPROC)(const  GLdouble  * m);
typedef void (GLAD_API_PTR *PFNGLLOADTRANSPOSEMATRIXFPROC)(const  GLfloat  * m);
typedef void (GLAD_API_PTR *PFNGLLOGICOPPROC)(GLenum   opcode);
typedef void (GLAD_API_PTR *PFNGLMAP1DPROC)(GLenum   target, GLdouble   u1, GLdouble   u2, GLint   stride, GLint   order, const  GLdouble  * points);
typedef void (GLAD_API_PTR *PFNGLMAP1FPROC)(GLenum   target, GLfloat   u1, GLfloat   u2, GLint   stride, GLint   order, const  GLfloat  * points);
typedef void (GLAD_API_PTR *PFNGLMAP2DPROC)(GLenum   target, GLdouble   u1, GLdouble   u2, GLint   ustride, GLint   uorder, GLdouble   v1, GLdouble   v2, GLint   vstride, GLint   vorder, const  GLdouble  * points);
typedef void (GLAD_API_PTR *PFNGLMAP2FPROC)(GLenum   target, GLfloat   u1, GLfloat   u2, GLint   ustride, GLint   uorder, GLfloat   v1, GLfloat   v2, GLint   vstride, GLint   vorder, const  GLfloat  * points);
typedef void * (GLAD_API_PTR *PFNGLMAPBUFFERPROC)(GLenum   target, GLenum   access);
typedef void * (GLAD_API_PTR *PFNGLMAPBUFFERRANGEPROC)(GLenum   target, GLintptr   offset, GLsizeiptr   length, GLbitfield   access);
typedef void (GLAD_API_PTR *PFNGLMAPGRID1DPROC)(GLint   un, GLdouble   u1, GLdouble   u2);
typedef void (GLAD_API_PTR *PFNGLMAPGRID1FPROC)(GLint   un, GLfloat   u1, GLfloat   u2);
typedef void (GLAD_API_PTR *PFNGLMAPGRID2DPROC)(GLint   un, GLdouble   u1, GLdouble   u2, GLint   vn, GLdouble   v1, GLdouble   v2);
typedef void (GLAD_API_PTR *PFNGLMAPGRID2FPROC)(GLint   un, GLfloat   u1, GLfloat   u2, GLint   vn, GLfloat   v1, GLfloat   v2);
typedef void (GLAD_API_PTR *PFNGLMATERIALFPROC)(GLenum   face, GLenum   pname, GLfloat   param);
typedef void (GLAD_API_PTR *PFNGLMATERIALFVPROC)(GLenum   face, GLenum   pname, const  GLfloat  * params);
typedef void (GLAD_API_PTR *PFNGLMATERIALIPROC)(GLenum   face, GLenum   pname, GLint   param);
typedef void (GLAD_API_PTR *PFNGLMATERIALIVPROC)(GLenum   face, GLenum   pname, const  GLint  * params);
typedef void (GLAD_API_PTR *PFNGLMATRIXMODEPROC)(GLenum   mode);
typedef void (GLAD_API_PTR *PFNGLMULTMATRIXDPROC)(const  GLdouble  * m);
typedef void (GLAD_API_PTR *PFNGLMULTMATRIXFPROC)(const  GLfloat  * m);
typedef void (GLAD_API_PTR *PFNGLMULTTRANSPOSEMATRIXDPROC)(const  GLdouble  * m);
typedef void (GLAD_API_PTR *PFNGLMULTTRANSPOSEMATRIXFPROC)(const  GLfloat  * m);
typedef void (GLAD_API_PTR *PFNGLMULTIDRAWARRAYSPROC)(GLenum   mode, const  GLint  * first, const  GLsizei  * count, GLsizei   drawcount);
typedef void (GLAD_API_PTR *PFNGLMULTIDRAWELEMENTSPROC)(GLenum   mode, const  GLsizei  * count, GLenum   type, const void *const* indices, GLsizei   drawcount);
typedef void (GLAD_API_PTR *PFNGLMULTIDRAWELEMENTSBASEVERTEXPROC)(GLenum   mode, const  GLsizei  * count, GLenum   type, const void *const* indices, GLsizei   drawcount, const  GLint  * basevertex);
typedef void (GLAD_API_PTR *PFNGLMULTITEXCOORD1DPROC)(GLenum   target, GLdouble   s);
typedef void (GLAD_API_PTR *PFNGLMULTITEXCOORD1DVPROC)(GLenum   target, const  GLdouble  * v);
typedef void (GLAD_API_PTR *PFNGLMULTITEXCOORD1FPROC)(GLenum   target, GLfloat   s);
typedef void (GLAD_API_PTR *PFNGLMULTITEXCOORD1FVPROC)(GLenum   target, const  GLfloat  * v);
typedef void (GLAD_API_PTR *PFNGLMULTITEXCOORD1IPROC)(GLenum   target, GLint   s);
typedef void (GLAD_API_PTR *PFNGLMULTITEXCOORD1IVPROC)(GLenum   target, const  GLint  * v);
typedef void (GLAD_API_PTR *PFNGLMULTITEXCOORD1SPROC)(GLenum   target, GLshort   s);
typedef void (GLAD_API_PTR *PFNGLMULTITEXCOORD1SVPROC)(GLenum   target, const  GLshort  * v);
typedef void (GLAD_API_PTR *PFNGLMULTITEXCOORD2DPROC)(GLenum   target, GLdouble   s, GLdouble   t);
typedef void (GLAD_API_PTR *PFNGLMULTITEXCOORD2DVPROC)(GLenum   target, const  GLdouble  * v);
typedef void (GLAD_API_PTR *PFNGLMULTITEXCOORD2FPROC)(GLenum   target, GLfloat   s, GLfloat   t);
typedef void (GLAD_API_PTR *PFNGLMULTITEXCOORD2FVPROC)(GLenum   target, const  GLfloat  * v);
typedef void (GLAD_API_PTR *PFNGLMULTITEXCOORD2IPROC)(GLenum   target, GLint   s, GLint   t);
typedef void (GLAD_API_PTR *PFNGLMULTITEXCOORD2IVPROC)(GLenum   target, const  GLint  * v);
typedef void (GLAD_API_PTR *PFNGLMULTITEXCOORD2SPROC)(GLenum   target, GLshort   s, GLshort   t);
typedef void (GLAD_API_PTR *PFNGLMULTITEXCOORD2SVPROC)(GLenum   target, const  GLshort  * v);
typedef void (GLAD_API_PTR *PFNGLMULTITEXCOORD3DPROC)(GLenum   target, GLdouble   s, GLdouble   t, GLdouble   r);
typedef void (GLAD_API_PTR *PFNGLMULTITEXCOORD3DVPROC)(GLenum   target, const  GLdouble  * v);
typedef void (GLAD_API_PTR *PFNGLMULTITEXCOORD3FPROC)(GLenum   target, GLfloat   s, GLfloat   t, GLfloat   r);
typedef void (GLAD_API_PTR *PFNGLMULTITEXCOORD3FVPROC)(GLenum   target, const  GLfloat  * v);
typedef void (GLAD_API_PTR *PFNGLMULTITEXCOORD3IPROC)(GLenum   target, GLint   s, GLint   t, GLint   r);
typedef void (GLAD_API_PTR *PFNGLMULTITEXCOORD3IVPROC)(GLenum   target, const  GLint  * v);
typedef void (GLAD_API_PTR *PFNGLMULTITEXCOORD3SPROC)(GLenum   target, GLshort   s, GLshort   t, GLshort   r);
typedef void (GLAD_API_PTR *PFNGLMULTITEXCOORD3SVPROC)(GLenum   target, const  GLshort  * v);
typedef void (GLAD_API_PTR *PFNGLMULTITEXCOORD4DPROC)(GLenum   target, GLdouble   s, GLdouble   t, GLdouble   r, GLdouble   q);
typedef void (GLAD_API_PTR *PFNGLMULTITEXCOORD4DVPROC)(GLenum   target, const  GLdouble  * v);
typedef void (GLAD_API_PTR *PFNGLMULTITEXCOORD4FPROC)(GLenum   target, GLfloat   s, GLfloat   t, GLfloat   r, GLfloat   q);
typedef void (GLAD_API_PTR *PFNGLMULTITEXCOORD4FVPROC)(GLenum   target, const  GLfloat  * v);
typedef void (GLAD_API_PTR *PFNGLMULTITEXCOORD4IPROC)(GLenum   target, GLint   s, GLint   t, GLint   r, GLint   q);
typedef void (GLAD_API_PTR *PFNGLMULTITEXCOORD4IVPROC)(GLenum   target, const  GLint  * v);
typedef void (GLAD_API_PTR *PFNGLMULTITEXCOORD4SPROC)(GLenum   target, GLshort   s, GLshort   t, GLshort   r, GLshort   q);
typedef void (GLAD_API_PTR *PFNGLMULTITEXCOORD4SVPROC)(GLenum   target, const  GLshort  * v);
typedef void (GLAD_API_PTR *PFNGLMULTITEXCOORDP1UIPROC)(GLenum   texture, GLenum   type, GLuint   coords);
typedef void (GLAD_API_PTR *PFNGLMULTITEXCOORDP1UIVPROC)(GLenum   texture, GLenum   type, const  GLuint  * coords);
typedef void (GLAD_API_PTR *PFNGLMULTITEXCOORDP2UIPROC)(GLenum   texture, GLenum   type, GLuint   coords);
typedef void (GLAD_API_PTR *PFNGLMULTITEXCOORDP2UIVPROC)(GLenum   texture, GLenum   type, const  GLuint  * coords);
typedef void (GLAD_API_PTR *PFNGLMULTITEXCOORDP3UIPROC)(GLenum   texture, GLenum   type, GLuint   coords);
typedef void (GLAD_API_PTR *PFNGLMULTITEXCOORDP3UIVPROC)(GLenum   texture, GLenum   type, const  GLuint  * coords);
typedef void (GLAD_API_PTR *PFNGLMULTITEXCOORDP4UIPROC)(GLenum   texture, GLenum   type, GLuint   coords);
typedef void (GLAD_API_PTR *PFNGLMULTITEXCOORDP4UIVPROC)(GLenum   texture, GLenum   type, const  GLuint  * coords);
typedef void (GLAD_API_PTR *PFNGLNEWLISTPROC)(GLuint   list, GLenum   mode);
typedef void (GLAD_API_PTR *PFNGLNORMAL3BPROC)(GLbyte   nx, GLbyte   ny, GLbyte   nz);
typedef void (GLAD_API_PTR *PFNGLNORMAL3BVPROC)(const  GLbyte  * v);
typedef void (GLAD_API_PTR *PFNGLNORMAL3DPROC)(GLdouble   nx, GLdouble   ny, GLdouble   nz);
typedef void (GLAD_API_PTR *PFNGLNORMAL3DVPROC)(const  GLdouble  * v);
typedef void (GLAD_API_PTR *PFNGLNORMAL3FPROC)(GLfloat   nx, GLfloat   ny, GLfloat   nz);
typedef void (GLAD_API_PTR *PFNGLNORMAL3FVPROC)(const  GLfloat  * v);
typedef void (GLAD_API_PTR *PFNGLNORMAL3IPROC)(GLint   nx, GLint   ny, GLint   nz);
typedef void (GLAD_API_PTR *PFNGLNORMAL3IVPROC)(const  GLint  * v);
typedef void (GLAD_API_PTR *PFNGLNORMAL3SPROC)(GLshort   nx, GLshort   ny, GLshort   nz);
typedef void (GLAD_API_PTR *PFNGLNORMAL3SVPROC)(const  GLshort  * v);
typedef void (GLAD_API_PTR *PFNGLNORMALP3UIPROC)(GLenum   type, GLuint   coords);
typedef void (GLAD_API_PTR *PFNGLNORMALP3UIVPROC)(GLenum   type, const  GLuint  * coords);
typedef void (GLAD_API_PTR *PFNGLNORMALPOINTERPROC)(GLenum   type, GLsizei   stride, const void * pointer);
typedef void (GLAD_API_PTR *PFNGLOBJECTLABELPROC)(GLenum   identifier, GLuint   name, GLsizei   length, const  GLchar  * label);
typedef void (GLAD_API_PTR *PFNGLOBJECTPTRLABELPROC)(const void * ptr, GLsizei   length, const  GLchar  * label);
typedef void (GLAD_API_PTR *PFNGLORTHOPROC)(GLdouble   left, GLdouble   right, GLdouble   bottom, GLdouble   top, GLdouble   zNear, GLdouble   zFar);
typedef void (GLAD_API_PTR *PFNGLPASSTHROUGHPROC)(GLfloat   token);
typedef void (GLAD_API_PTR *PFNGLPIXELMAPFVPROC)(GLenum   map, GLsizei   mapsize, const  GLfloat  * values);
typedef void (GLAD_API_PTR *PFNGLPIXELMAPUIVPROC)(GLenum   map, GLsizei   mapsize, const  GLuint  * values);
typedef void (GLAD_API_PTR *PFNGLPIXELMAPUSVPROC)(GLenum   map, GLsizei   mapsize, const  GLushort  * values);
typedef void (GLAD_API_PTR *PFNGLPIXELSTOREFPROC)(GLenum   pname, GLfloat   param);
typedef void (GLAD_API_PTR *PFNGLPIXELSTOREIPROC)(GLenum   pname, GLint   param);
typedef void (GLAD_API_PTR *PFNGLPIXELTRANSFERFPROC)(GLenum   pname, GLfloat   param);
typedef void (GLAD_API_PTR *PFNGLPIXELTRANSFERIPROC)(GLenum   pname, GLint   param);
typedef void (GLAD_API_PTR *PFNGLPIXELZOOMPROC)(GLfloat   xfactor, GLfloat   yfactor);
typedef void (GLAD_API_PTR *PFNGLPOINTPARAMETERFPROC)(GLenum   pname, GLfloat   param);
typedef void (GLAD_API_PTR *PFNGLPOINTPARAMETERFVPROC)(GLenum   pname, const  GLfloat  * params);
typedef void (GLAD_API_PTR *PFNGLPOINTPARAMETERIPROC)(GLenum   pname, GLint   param);
typedef void (GLAD_API_PTR *PFNGLPOINTPARAMETERIVPROC)(GLenum   pname, const  GLint  * params);
typedef void (GLAD_API_PTR *PFNGLPOINTSIZEPROC)(GLfloat   size);
typedef void (GLAD_API_PTR *PFNGLPOLYGONMODEPROC)(GLenum   face, GLenum   mode);
typedef void (GLAD_API_PTR *PFNGLPOLYGONOFFSETPROC)(GLfloat   factor, GLfloat   units);
typedef void (GLAD_API_PTR *PFNGLPOLYGONSTIPPLEPROC)(const  GLubyte  * mask);
typedef void (GLAD_API_PTR *PFNGLPOPATTRIBPROC)(void);
typedef void (GLAD_API_PTR *PFNGLPOPCLIENTATTRIBPROC)(void);
typedef void (GLAD_API_PTR *PFNGLPOPDEBUGGROUPPROC)(void);
typedef void (GLAD_API_PTR *PFNGLPOPMATRIXPROC)(void);
typedef void (GLAD_API_PTR *PFNGLPOPNAMEPROC)(void);
typedef void (GLAD_API_PTR *PFNGLPRIMITIVERESTARTINDEXPROC)(GLuint   index);
typedef void (GLAD_API_PTR *PFNGLPRIORITIZETEXTURESPROC)(GLsizei   n, const  GLuint  * textures, const  GLfloat  * priorities);
typedef void (GLAD_API_PTR *PFNGLPROVOKINGVERTEXPROC)(GLenum   mode);
typedef void (GLAD_API_PTR *PFNGLPUSHATTRIBPROC)(GLbitfield   mask);
typedef void (GLAD_API_PTR *PFNGLPUSHCLIENTATTRIBPROC)(GLbitfield   mask);
typedef void (GLAD_API_PTR *PFNGLPUSHDEBUGGROUPPROC)(GLenum   source, GLuint   id, GLsizei   length, const  GLchar  * message);
typedef void (GLAD_API_PTR *PFNGLPUSHMATRIXPROC)(void);
typedef void (GLAD_API_PTR *PFNGLPUSHNAMEPROC)(GLuint   name);
typedef void (GLAD_API_PTR *PFNGLQUERYCOUNTERPROC)(GLuint   id, GLenum   target);
typedef void (GLAD_API_PTR *PFNGLRASTERPOS2DPROC)(GLdouble   x, GLdouble   y);
typedef void (GLAD_API_PTR *PFNGLRASTERPOS2DVPROC)(const  GLdouble  * v);
typedef void (GLAD_API_PTR *PFNGLRASTERPOS2FPROC)(GLfloat   x, GLfloat   y);
typedef void (GLAD_API_PTR *PFNGLRASTERPOS2FVPROC)(const  GLfloat  * v);
typedef void (GLAD_API_PTR *PFNGLRASTERPOS2IPROC)(GLint   x, GLint   y);
typedef void (GLAD_API_PTR *PFNGLRASTERPOS2IVPROC)(const  GLint  * v);
typedef void (GLAD_API_PTR *PFNGLRASTERPOS2SPROC)(GLshort   x, GLshort   y);
typedef void (GLAD_API_PTR *PFNGLRASTERPOS2SVPROC)(const  GLshort  * v);
typedef void (GLAD_API_PTR *PFNGLRASTERPOS3DPROC)(GLdouble   x, GLdouble   y, GLdouble   z);
typedef void (GLAD_API_PTR *PFNGLRASTERPOS3DVPROC)(const  GLdouble  * v);
typedef void (GLAD_API_PTR *PFNGLRASTERPOS3FPROC)(GLfloat   x, GLfloat   y, GLfloat   z);
typedef void (GLAD_API_PTR *PFNGLRASTERPOS3FVPROC)(const  GLfloat  * v);
typedef void (GLAD_API_PTR *PFNGLRASTERPOS3IPROC)(GLint   x, GLint   y, GLint   z);
typedef void (GLAD_API_PTR *PFNGLRASTERPOS3IVPROC)(const  GLint  * v);
typedef void (GLAD_API_PTR *PFNGLRASTERPOS3SPROC)(GLshort   x, GLshort   y, GLshort   z);
typedef void (GLAD_API_PTR *PFNGLRASTERPOS3SVPROC)(const  GLshort  * v);
typedef void (GLAD_API_PTR *PFNGLRASTERPOS4DPROC)(GLdouble   x, GLdouble   y, GLdouble   z, GLdouble   w);
typedef void (GLAD_API_PTR *PFNGLRASTERPOS4DVPROC)(const  GLdouble  * v);
typedef void (GLAD_API_PTR *PFNGLRASTERPOS4FPROC)(GLfloat   x, GLfloat   y, GLfloat   z, GLfloat   w);
typedef void (GLAD_API_PTR *PFNGLRASTERPOS4FVPROC)(const  GLfloat  * v);
typedef void (GLAD_API_PTR *PFNGLRASTERPOS4IPROC)(GLint   x, GLint   y, GLint   z, GLint   w);
typedef void (GLAD_API_PTR *PFNGLRASTERPOS4IVPROC)(const  GLint  * v);
typedef void (GLAD_API_PTR *PFNGLRASTERPOS4SPROC)(GLshort   x, GLshort   y, GLshort   z, GLshort   w);
typedef void (GLAD_API_PTR *PFNGLRASTERPOS4SVPROC)(const  GLshort  * v);
typedef void (GLAD_API_PTR *PFNGLREADBUFFERPROC)(GLenum   src);
typedef void (GLAD_API_PTR *PFNGLREADPIXELSPROC)(GLint   x, GLint   y, GLsizei   width, GLsizei   height, GLenum   format, GLenum   type, void * pixels);
typedef void (GLAD_API_PTR *PFNGLREADNPIXELSPROC)(GLint   x, GLint   y, GLsizei   width, GLsizei   height, GLenum   format, GLenum   type, GLsizei   bufSize, void * data);
typedef void (GLAD_API_PTR *PFNGLREADNPIXELSARBPROC)(GLint   x, GLint   y, GLsizei   width, GLsizei   height, GLenum   format, GLenum   type, GLsizei   bufSize, void * data);
typedef void (GLAD_API_PTR *PFNGLRECTDPROC)(GLdouble   x1, GLdouble   y1, GLdouble   x2, GLdouble   y2);
typedef void (GLAD_API_PTR *PFNGLRECTDVPROC)(const  GLdouble  * v1, const  GLdouble  * v2);
typedef void (GLAD_API_PTR *PFNGLRECTFPROC)(GLfloat   x1, GLfloat   y1, GLfloat   x2, GLfloat   y2);
typedef void (GLAD_API_PTR *PFNGLRECTFVPROC)(const  GLfloat  * v1, const  GLfloat  * v2);
typedef void (GLAD_API_PTR *PFNGLRECTIPROC)(GLint   x1, GLint   y1, GLint   x2, GLint   y2);
typedef void (GLAD_API_PTR *PFNGLRECTIVPROC)(const  GLint  * v1, const  GLint  * v2);
typedef void (GLAD_API_PTR *PFNGLRECTSPROC)(GLshort   x1, GLshort   y1, GLshort   x2, GLshort   y2);
typedef void (GLAD_API_PTR *PFNGLRECTSVPROC)(const  GLshort  * v1, const  GLshort  * v2);
typedef GLint (GLAD_API_PTR *PFNGLRENDERMODEPROC)(GLenum   mode);
typedef void (GLAD_API_PTR *PFNGLRENDERBUFFERSTORAGEPROC)(GLenum   target, GLenum   internalformat, GLsizei   width, GLsizei   height);
typedef void (GLAD_API_PTR *PFNGLRENDERBUFFERSTORAGEMULTISAMPLEPROC)(GLenum   target, GLsizei   samples, GLenum   internalformat, GLsizei   width, GLsizei   height);
typedef void (GLAD_API_PTR *PFNGLROTATEDPROC)(GLdouble   angle, GLdouble   x, GLdouble   y, GLdouble   z);
typedef void (GLAD_API_PTR *PFNGLROTATEFPROC)(GLfloat   angle, GLfloat   x, GLfloat   y, GLfloat   z);
typedef void (GLAD_API_PTR *PFNGLSAMPLECOVERAGEPROC)(GLfloat   value, GLboolean   invert);
typedef void (GLAD_API_PTR *PFNGLSAMPLECOVERAGEARBPROC)(GLfloat   value, GLboolean   invert);
typedef void (GLAD_API_PTR *PFNGLSAMPLEMASKIPROC)(GLuint   maskNumber, GLbitfield   mask);
typedef void (GLAD_API_PTR *PFNGLSAMPLERPARAMETERIIVPROC)(GLuint   sampler, GLenum   pname, const  GLint  * param);
typedef void (GLAD_API_PTR *PFNGLSAMPLERPARAMETERIUIVPROC)(GLuint   sampler, GLenum   pname, const  GLuint  * param);
typedef void (GLAD_API_PTR *PFNGLSAMPLERPARAMETERFPROC)(GLuint   sampler, GLenum   pname, GLfloat   param);
typedef void (GLAD_API_PTR *PFNGLSAMPLERPARAMETERFVPROC)(GLuint   sampler, GLenum   pname, const  GLfloat  * param);
typedef void (GLAD_API_PTR *PFNGLSAMPLERPARAMETERIPROC)(GLuint   sampler, GLenum   pname, GLint   param);
typedef void (GLAD_API_PTR *PFNGLSAMPLERPARAMETERIVPROC)(GLuint   sampler, GLenum   pname, const  GLint  * param);
typedef void (GLAD_API_PTR *PFNGLSCALEDPROC)(GLdouble   x, GLdouble   y, GLdouble   z);
typedef void (GLAD_API_PTR *PFNGLSCALEFPROC)(GLfloat   x, GLfloat   y, GLfloat   z);
typedef void (GLAD_API_PTR *PFNGLSCISSORPROC)(GLint   x, GLint   y, GLsizei   width, GLsizei   height);
typedef void (GLAD_API_PTR *PFNGLSECONDARYCOLOR3BPROC)(GLbyte   red, GLbyte   green, GLbyte   blue);
typedef void (GLAD_API_PTR *PFNGLSECONDARYCOLOR3BVPROC)(const  GLbyte  * v);
typedef void (GLAD_API_PTR *PFNGLSECONDARYCOLOR3DPROC)(GLdouble   red, GLdouble   green, GLdouble   blue);
typedef void (GLAD_API_PTR *PFNGLSECONDARYCOLOR3DVPROC)(const  GLdouble  * v);
typedef void (GLAD_API_PTR *PFNGLSECONDARYCOLOR3FPROC)(GLfloat   red, GLfloat   green, GLfloat   blue);
typedef void (GLAD_API_PTR *PFNGLSECONDARYCOLOR3FVPROC)(const  GLfloat  * v);
typedef void (GLAD_API_PTR *PFNGLSECONDARYCOLOR3IPROC)(GLint   red, GLint   green, GLint   blue);
typedef void (GLAD_API_PTR *PFNGLSECONDARYCOLOR3IVPROC)(const  GLint  * v);
typedef void (GLAD_API_PTR *PFNGLSECONDARYCOLOR3SPROC)(GLshort   red, GLshort   green, GLshort   blue);
typedef void (GLAD_API_PTR *PFNGLSECONDARYCOLOR3SVPROC)(const  GLshort  * v);
typedef void (GLAD_API_PTR *PFNGLSECONDARYCOLOR3UBPROC)(GLubyte   red, GLubyte   green, GLubyte   blue);
typedef void (GLAD_API_PTR *PFNGLSECONDARYCOLOR3UBVPROC)(const  GLubyte  * v);
typedef void (GLAD_API_PTR *PFNGLSECONDARYCOLOR3UIPROC)(GLuint   red, GLuint   green, GLuint   blue);
typedef void (GLAD_API_PTR *PFNGLSECONDARYCOLOR3UIVPROC)(const  GLuint  * v);
typedef void (GLAD_API_PTR *PFNGLSECONDARYCOLOR3USPROC)(GLushort   red, GLushort   green, GLushort   blue);
typedef void (GLAD_API_PTR *PFNGLSECONDARYCOLOR3USVPROC)(const  GLushort  * v);
typedef void (GLAD_API_PTR *PFNGLSECONDARYCOLORP3UIPROC)(GLenum   type, GLuint   color);
typedef void (GLAD_API_PTR *PFNGLSECONDARYCOLORP3UIVPROC)(GLenum   type, const  GLuint  * color);
typedef void (GLAD_API_PTR *PFNGLSECONDARYCOLORPOINTERPROC)(GLint   size, GLenum   type, GLsizei   stride, const void * pointer);
typedef void (GLAD_API_PTR *PFNGLSELECTBUFFERPROC)(GLsizei   size, GLuint  * buffer);
typedef void (GLAD_API_PTR *PFNGLSHADEMODELPROC)(GLenum   mode);
typedef void (GLAD_API_PTR *PFNGLSHADERSOURCEPROC)(GLuint   shader, GLsizei   count, const  GLchar  *const* string, const  GLint  * length);
typedef void (GLAD_API_PTR *PFNGLSTENCILFUNCPROC)(GLenum   func, GLint   ref, GLuint   mask);
typedef void (GLAD_API_PTR *PFNGLSTENCILFUNCSEPARATEPROC)(GLenum   face, GLenum   func, GLint   ref, GLuint   mask);
typedef void (GLAD_API_PTR *PFNGLSTENCILMASKPROC)(GLuint   mask);
typedef void (GLAD_API_PTR *PFNGLSTENCILMASKSEPARATEPROC)(GLenum   face, GLuint   mask);
typedef void (GLAD_API_PTR *PFNGLSTENCILOPPROC)(GLenum   fail, GLenum   zfail, GLenum   zpass);
typedef void (GLAD_API_PTR *PFNGLSTENCILOPSEPARATEPROC)(GLenum   face, GLenum   sfail, GLenum   dpfail, GLenum   dppass);
typedef void (GLAD_API_PTR *PFNGLTEXBUFFERPROC)(GLenum   target, GLenum   internalformat, GLuint   buffer);
typedef void (GLAD_API_PTR *PFNGLTEXCOORD1DPROC)(GLdouble   s);
typedef void (GLAD_API_PTR *PFNGLTEXCOORD1DVPROC)(const  GLdouble  * v);
typedef void (GLAD_API_PTR *PFNGLTEXCOORD1FPROC)(GLfloat   s);
typedef void (GLAD_API_PTR *PFNGLTEXCOORD1FVPROC)(const  GLfloat  * v);
typedef void (GLAD_API_PTR *PFNGLTEXCOORD1IPROC)(GLint   s);
typedef void (GLAD_API_PTR *PFNGLTEXCOORD1IVPROC)(const  GLint  * v);
typedef void (GLAD_API_PTR *PFNGLTEXCOORD1SPROC)(GLshort   s);
typedef void (GLAD_API_PTR *PFNGLTEXCOORD1SVPROC)(const  GLshort  * v);
typedef void (GLAD_API_PTR *PFNGLTEXCOORD2DPROC)(GLdouble   s, GLdouble   t);
typedef void (GLAD_API_PTR *PFNGLTEXCOORD2DVPROC)(const  GLdouble  * v);
typedef void (GLAD_API_PTR *PFNGLTEXCOORD2FPROC)(GLfloat   s, GLfloat   t);
typedef void (GLAD_API_PTR *PFNGLTEXCOORD2FVPROC)(const  GLfloat  * v);
typedef void (GLAD_API_PTR *PFNGLTEXCOORD2IPROC)(GLint   s, GLint   t);
typedef void (GLAD_API_PTR *PFNGLTEXCOORD2IVPROC)(const  GLint  * v);
typedef void (GLAD_API_PTR *PFNGLTEXCOORD2SPROC)(GLshort   s, GLshort   t);
typedef void (GLAD_API_PTR *PFNGLTEXCOORD2SVPROC)(const  GLshort  * v);
typedef void (GLAD_API_PTR *PFNGLTEXCOORD3DPROC)(GLdouble   s, GLdouble   t, GLdouble   r);
typedef void (GLAD_API_PTR *PFNGLTEXCOORD3DVPROC)(const  GLdouble  * v);
typedef void (GLAD_API_PTR *PFNGLTEXCOORD3FPROC)(GLfloat   s, GLfloat   t, GLfloat   r);
typedef void (GLAD_API_PTR *PFNGLTEXCOORD3FVPROC)(const  GLfloat  * v);
typedef void (GLAD_API_PTR *PFNGLTEXCOORD3IPROC)(GLint   s, GLint   t, GLint   r);
typedef void (GLAD_API_PTR *PFNGLTEXCOORD3IVPROC)(const  GLint  * v);
typedef void (GLAD_API_PTR *PFNGLTEXCOORD3SPROC)(GLshort   s, GLshort   t, GLshort   r);
typedef void (GLAD_API_PTR *PFNGLTEXCOORD3SVPROC)(const  GLshort  * v);
typedef void (GLAD_API_PTR *PFNGLTEXCOORD4DPROC)(GLdouble   s, GLdouble   t, GLdouble   r, GLdouble   q);
typedef void (GLAD_API_PTR *PFNGLTEXCOORD4DVPROC)(const  GLdouble  * v);
typedef void (GLAD_API_PTR *PFNGLTEXCOORD4FPROC)(GLfloat   s, GLfloat   t, GLfloat   r, GLfloat   q);
typedef void (GLAD_API_PTR *PFNGLTEXCOORD4FVPROC)(const  GLfloat  * v);
typedef void (GLAD_API_PTR *PFNGLTEXCOORD4IPROC)(GLint   s, GLint   t, GLint   r, GLint   q);
typedef void (GLAD_API_PTR *PFNGLTEXCOORD4IVPROC)(const  GLint  * v);
typedef void (GLAD_API_PTR *PFNGLTEXCOORD4SPROC)(GLshort   s, GLshort   t, GLshort   r, GLshort   q);
typedef void (GLAD_API_PTR *PFNGLTEXCOORD4SVPROC)(const  GLshort  * v);
typedef void (GLAD_API_PTR *PFNGLTEXCOORDP1UIPROC)(GLenum   type, GLuint   coords);
typedef void (GLAD_API_PTR *PFNGLTEXCOORDP1UIVPROC)(GLenum   type, const  GLuint  * coords);
typedef void (GLAD_API_PTR *PFNGLTEXCOORDP2UIPROC)(GLenum   type, GLuint   coords);
typedef void (GLAD_API_PTR *PFNGLTEXCOORDP2UIVPROC)(GLenum   type, const  GLuint  * coords);
typedef void (GLAD_API_PTR *PFNGLTEXCOORDP3UIPROC)(GLenum   type, GLuint   coords);
typedef void (GLAD_API_PTR *PFNGLTEXCOORDP3UIVPROC)(GLenum   type, const  GLuint  * coords);
typedef void (GLAD_API_PTR *PFNGLTEXCOORDP4UIPROC)(GLenum   type, GLuint   coords);
typedef void (GLAD_API_PTR *PFNGLTEXCOORDP4UIVPROC)(GLenum   type, const  GLuint  * coords);
typedef void (GLAD_API_PTR *PFNGLTEXCOORDPOINTERPROC)(GLint   size, GLenum   type, GLsizei   stride, const void * pointer);
typedef void (GLAD_API_PTR *PFNGLTEXENVFPROC)(GLenum   target, GLenum   pname, GLfloat   param);
typedef void (GLAD_API_PTR *PFNGLTEXENVFVPROC)(GLenum   target, GLenum   pname, const  GLfloat  * params);
typedef void (GLAD_API_PTR *PFNGLTEXENVIPROC)(GLenum   target, GLenum   pname, GLint   param);
typedef void (GLAD_API_PTR *PFNGLTEXENVIVPROC)(GLenum   target, GLenum   pname, const  GLint  * params);
typedef void (GLAD_API_PTR *PFNGLTEXGENDPROC)(GLenum   coord, GLenum   pname, GLdouble   param);
typedef void (GLAD_API_PTR *PFNGLTEXGENDVPROC)(GLenum   coord, GLenum   pname, const  GLdouble  * params);
typedef void (GLAD_API_PTR *PFNGLTEXGENFPROC)(GLenum   coord, GLenum   pname, GLfloat   param);
typedef void (GLAD_API_PTR *PFNGLTEXGENFVPROC)(GLenum   coord, GLenum   pname, const  GLfloat  * params);
typedef void (GLAD_API_PTR *PFNGLTEXGENIPROC)(GLenum   coord, GLenum   pname, GLint   param);
typedef void (GLAD_API_PTR *PFNGLTEXGENIVPROC)(GLenum   coord, GLenum   pname, const  GLint  * params);
typedef void (GLAD_API_PTR *PFNGLTEXIMAGE1DPROC)(GLenum   target, GLint   level, GLint   internalformat, GLsizei   width, GLint   border, GLenum   format, GLenum   type, const void * pixels);
typedef void (GLAD_API_PTR *PFNGLTEXIMAGE2DPROC)(GLenum   target, GLint   level, GLint   internalformat, GLsizei   width, GLsizei   height, GLint   border, GLenum   format, GLenum   type, const void * pixels);
typedef void (GLAD_API_PTR *PFNGLTEXIMAGE2DMULTISAMPLEPROC)(GLenum   target, GLsizei   samples, GLenum   internalformat, GLsizei   width, GLsizei   height, GLboolean   fixedsamplelocations);
typedef void (GLAD_API_PTR *PFNGLTEXIMAGE3DPROC)(GLenum   target, GLint   level, GLint   internalformat, GLsizei   width, GLsizei   height, GLsizei   depth, GLint   border, GLenum   format, GLenum   type, const void * pixels);
typedef void (GLAD_API_PTR *PFNGLTEXIMAGE3DMULTISAMPLEPROC)(GLenum   target, GLsizei   samples, GLenum   internalformat, GLsizei   width, GLsizei   height, GLsizei   depth, GLboolean   fixedsamplelocations);
typedef void (GLAD_API_PTR *PFNGLTEXPARAMETERIIVPROC)(GLenum   target, GLenum   pname, const  GLint  * params);
typedef void (GLAD_API_PTR *PFNGLTEXPARAMETERIUIVPROC)(GLenum   target, GLenum   pname, const  GLuint  * params);
typedef void (GLAD_API_PTR *PFNGLTEXPARAMETERFPROC)(GLenum   target, GLenum   pname, GLfloat   param);
typedef void (GLAD_API_PTR *PFNGLTEXPARAMETERFVPROC)(GLenum   target, GLenum   pname, const  GLfloat  * params);
typedef void (GLAD_API_PTR *PFNGLTEXPARAMETERIPROC)(GLenum   target, GLenum   pname, GLint   param);
typedef void (GLAD_API_PTR *PFNGLTEXPARAMETERIVPROC)(GLenum   target, GLenum   pname, const  GLint  * params);
typedef void (GLAD_API_PTR *PFNGLTEXSUBIMAGE1DPROC)(GLenum   target, GLint   level, GLint   xoffset, GLsizei   width, GLenum   format, GLenum   type, const void * pixels);
typedef void (GLAD_API_PTR *PFNGLTEXSUBIMAGE2DPROC)(GLenum   target, GLint   level, GLint   xoffset, GLint   yoffset, GLsizei   width, GLsizei   height, GLenum   format, GLenum   type, const void * pixels);
typedef void (GLAD_API_PTR *PFNGLTEXSUBIMAGE3DPROC)(GLenum   target, GLint   level, GLint   xoffset, GLint   yoffset, GLint   zoffset, GLsizei   width, GLsizei   height, GLsizei   depth, GLenum   format, GLenum   type, const void * pixels);
typedef void (GLAD_API_PTR *PFNGLTRANSFORMFEEDBACKVARYINGSPROC)(GLuint   program, GLsizei   count, const  GLchar  *const* varyings, GLenum   bufferMode);
typedef void (GLAD_API_PTR *PFNGLTRANSLATEDPROC)(GLdouble   x, GLdouble   y, GLdouble   z);
typedef void (GLAD_API_PTR *PFNGLTRANSLATEFPROC)(GLfloat   x, GLfloat   y, GLfloat   z);
typedef void (GLAD_API_PTR *PFNGLUNIFORM1FPROC)(GLint   location, GLfloat   v0);
typedef void (GLAD_API_PTR *PFNGLUNIFORM1FVPROC)(GLint   location, GLsizei   count, const  GLfloat  * value);
typedef void (GLAD_API_PTR *PFNGLUNIFORM1IPROC)(GLint   location, GLint   v0);
typedef void (GLAD_API_PTR *PFNGLUNIFORM1IVPROC)(GLint   location, GLsizei   count, const  GLint  * value);
typedef void (GLAD_API_PTR *PFNGLUNIFORM1UIPROC)(GLint   location, GLuint   v0);
typedef void (GLAD_API_PTR *PFNGLUNIFORM1UIVPROC)(GLint   location, GLsizei   count, const  GLuint  * value);
typedef void (GLAD_API_PTR *PFNGLUNIFORM2FPROC)(GLint   location, GLfloat   v0, GLfloat   v1);
typedef void (GLAD_API_PTR *PFNGLUNIFORM2FVPROC)(GLint   location, GLsizei   count, const  GLfloat  * value);
typedef void (GLAD_API_PTR *PFNGLUNIFORM2IPROC)(GLint   location, GLint   v0, GLint   v1);
typedef void (GLAD_API_PTR *PFNGLUNIFORM2IVPROC)(GLint   location, GLsizei   count, const  GLint  * value);
typedef void (GLAD_API_PTR *PFNGLUNIFORM2UIPROC)(GLint   location, GLuint   v0, GLuint   v1);
typedef void (GLAD_API_PTR *PFNGLUNIFORM2UIVPROC)(GLint   location, GLsizei   count, const  GLuint  * value);
typedef void (GLAD_API_PTR *PFNGLUNIFORM3FPROC)(GLint   location, GLfloat   v0, GLfloat   v1, GLfloat   v2);
typedef void (GLAD_API_PTR *PFNGLUNIFORM3FVPROC)(GLint   location, GLsizei   count, const  GLfloat  * value);
typedef void (GLAD_API_PTR *PFNGLUNIFORM3IPROC)(GLint   location, GLint   v0, GLint   v1, GLint   v2);
typedef void (GLAD_API_PTR *PFNGLUNIFORM3IVPROC)(GLint   location, GLsizei   count, const  GLint  * value);
typedef void (GLAD_API_PTR *PFNGLUNIFORM3UIPROC)(GLint   location, GLuint   v0, GLuint   v1, GLuint   v2);
typedef void (GLAD_API_PTR *PFNGLUNIFORM3UIVPROC)(GLint   location, GLsizei   count, const  GLuint  * value);
typedef void (GLAD_API_PTR *PFNGLUNIFORM4FPROC)(GLint   location, GLfloat   v0, GLfloat   v1, GLfloat   v2, GLfloat   v3);
typedef void (GLAD_API_PTR *PFNGLUNIFORM4FVPROC)(GLint   location, GLsizei   count, const  GLfloat  * value);
typedef void (GLAD_API_PTR *PFNGLUNIFORM4IPROC)(GLint   location, GLint   v0, GLint   v1, GLint   v2, GLint   v3);
typedef void (GLAD_API_PTR *PFNGLUNIFORM4IVPROC)(GLint   location, GLsizei   count, const  GLint  * value);
typedef void (GLAD_API_PTR *PFNGLUNIFORM4UIPROC)(GLint   location, GLuint   v0, GLuint   v1, GLuint   v2, GLuint   v3);
typedef void (GLAD_API_PTR *PFNGLUNIFORM4UIVPROC)(GLint   location, GLsizei   count, const  GLuint  * value);
typedef void (GLAD_API_PTR *PFNGLUNIFORMBLOCKBINDINGPROC)(GLuint   program, GLuint   uniformBlockIndex, GLuint   uniformBlockBinding);
typedef void (GLAD_API_PTR *PFNGLUNIFORMMATRIX2FVPROC)(GLint   location, GLsizei   count, GLboolean   transpose, const  GLfloat  * value);
typedef void (GLAD_API_PTR *PFNGLUNIFORMMATRIX2X3FVPROC)(GLint   location, GLsizei   count, GLboolean   transpose, const  GLfloat  * value);
typedef void (GLAD_API_PTR *PFNGLUNIFORMMATRIX2X4FVPROC)(GLint   location, GLsizei   count, GLboolean   transpose, const  GLfloat  * value);
typedef void (GLAD_API_PTR *PFNGLUNIFORMMATRIX3FVPROC)(GLint   location, GLsizei   count, GLboolean   transpose, const  GLfloat  * value);
typedef void (GLAD_API_PTR *PFNGLUNIFORMMATRIX3X2FVPROC)(GLint   location, GLsizei   count, GLboolean   transpose, const  GLfloat  * value);
typedef void (GLAD_API_PTR *PFNGLUNIFORMMATRIX3X4FVPROC)(GLint   location, GLsizei   count, GLboolean   transpose, const  GLfloat  * value);
typedef void (GLAD_API_PTR *PFNGLUNIFORMMATRIX4FVPROC)(GLint   location, GLsizei   count, GLboolean   transpose, const  GLfloat  * value);
typedef void (GLAD_API_PTR *PFNGLUNIFORMMATRIX4X2FVPROC)(GLint   location, GLsizei   count, GLboolean   transpose, const  GLfloat  * value);
typedef void (GLAD_API_PTR *PFNGLUNIFORMMATRIX4X3FVPROC)(GLint   location, GLsizei   count, GLboolean   transpose, const  GLfloat  * value);
typedef GLboolean (GLAD_API_PTR *PFNGLUNMAPBUFFERPROC)(GLenum   target);
typedef void (GLAD_API_PTR *PFNGLUSEPROGRAMPROC)(GLuint   program);
typedef void (GLAD_API_PTR *PFNGLVALIDATEPROGRAMPROC)(GLuint   program);
typedef void (GLAD_API_PTR *PFNGLVERTEX2DPROC)(GLdouble   x, GLdouble   y);
typedef void (GLAD_API_PTR *PFNGLVERTEX2DVPROC)(const  GLdouble  * v);
typedef void (GLAD_API_PTR *PFNGLVERTEX2FPROC)(GLfloat   x, GLfloat   y);
typedef void (GLAD_API_PTR *PFNGLVERTEX2FVPROC)(const  GLfloat  * v);
typedef void (GLAD_API_PTR *PFNGLVERTEX2IPROC)(GLint   x, GLint   y);
typedef void (GLAD_API_PTR *PFNGLVERTEX2IVPROC)(const  GLint  * v);
typedef void (GLAD_API_PTR *PFNGLVERTEX2SPROC)(GLshort   x, GLshort   y);
typedef void (GLAD_API_PTR *PFNGLVERTEX2SVPROC)(const  GLshort  * v);
typedef void (GLAD_API_PTR *PFNGLVERTEX3DPROC)(GLdouble   x, GLdouble   y, GLdouble   z);
typedef void (GLAD_API_PTR *PFNGLVERTEX3DVPROC)(const  GLdouble  * v);
typedef void (GLAD_API_PTR *PFNGLVERTEX3FPROC)(GLfloat   x, GLfloat   y, GLfloat   z);
typedef void (GLAD_API_PTR *PFNGLVERTEX3FVPROC)(const  GLfloat  * v);
typedef void (GLAD_API_PTR *PFNGLVERTEX3IPROC)(GLint   x, GLint   y, GLint   z);
typedef void (GLAD_API_PTR *PFNGLVERTEX3IVPROC)(const  GLint  * v);
typedef void (GLAD_API_PTR *PFNGLVERTEX3SPROC)(GLshort   x, GLshort   y, GLshort   z);
typedef void (GLAD_API_PTR *PFNGLVERTEX3SVPROC)(const  GLshort  * v);
typedef void (GLAD_API_PTR *PFNGLVERTEX4DPROC)(GLdouble   x, GLdouble   y, GLdouble   z, GLdouble   w);
typedef void (GLAD_API_PTR *PFNGLVERTEX4DVPROC)(const  GLdouble  * v);
typedef void (GLAD_API_PTR *PFNGLVERTEX4FPROC)(GLfloat   x, GLfloat   y, GLfloat   z, GLfloat   w);
typedef void (GLAD_API_PTR *PFNGLVERTEX4FVPROC)(const  GLfloat  * v);
typedef void (GLAD_API_PTR *PFNGLVERTEX4IPROC)(GLint   x, GLint   y, GLint   z, GLint   w);
typedef void (GLAD_API_PTR *PFNGLVERTEX4IVPROC)(const  GLint  * v);
typedef void (GLAD_API_PTR *PFNGLVERTEX4SPROC)(GLshort   x, GLshort   y, GLshort   z, GLshort   w);
typedef void (GLAD_API_PTR *PFNGLVERTEX4SVPROC)(const  GLshort  * v);
typedef void (GLAD_API_PTR *PFNGLVERTEXATTRIB1DPROC)(GLuint   index, GLdouble   x);
typedef void (GLAD_API_PTR *PFNGLVERTEXATTRIB1DVPROC)(GLuint   index, const  GLdouble  * v);
typedef void (GLAD_API_PTR *PFNGLVERTEXATTRIB1FPROC)(GLuint   index, GLfloat   x);
typedef void (GLAD_API_PTR *PFNGLVERTEXATTRIB1FVPROC)(GLuint   index, const  GLfloat  * v);
typedef void (GLAD_API_PTR *PFNGLVERTEXATTRIB1SPROC)(GLuint   index, GLshort   x);
typedef void (GLAD_API_PTR *PFNGLVERTEXATTRIB1SVPROC)(GLuint   index, const  GLshort  * v);
typedef void (GLAD_API_PTR *PFNGLVERTEXATTRIB2DPROC)(GLuint   index, GLdouble   x, GLdouble   y);
typedef void (GLAD_API_PTR *PFNGLVERTEXATTRIB2DVPROC)(GLuint   index, const  GLdouble  * v);
typedef void (GLAD_API_PTR *PFNGLVERTEXATTRIB2FPROC)(GLuint   index, GLfloat   x, GLfloat   y);
typedef void (GLAD_API_PTR *PFNGLVERTEXATTRIB2FVPROC)(GLuint   index, const  GLfloat  * v);
typedef void (GLAD_API_PTR *PFNGLVERTEXATTRIB2SPROC)(GLuint   index, GLshort   x, GLshort   y);
typedef void (GLAD_API_PTR *PFNGLVERTEXATTRIB2SVPROC)(GLuint   index, const  GLshort  * v);
typedef void (GLAD_API_PTR *PFNGLVERTEXATTRIB3DPROC)(GLuint   index, GLdouble   x, GLdouble   y, GLdouble   z);
typedef void (GLAD_API_PTR *PFNGLVERTEXATTRIB3DVPROC)(GLuint   index, const  GLdouble  * v);
typedef void (GLAD_API_PTR *PFNGLVERTEXATTRIB3FPROC)(GLuint   index, GLfloat   x, GLfloat   y, GLfloat   z);
typedef void (GLAD_API_PTR *PFNGLVERTEXATTRIB3FVPROC)(GLuint   index, const  GLfloat  * v);
typedef void (GLAD_API_PTR *PFNGLVERTEXATTRIB3SPROC)(GLuint   index, GLshort   x, GLshort   y, GLshort   z);
typedef void (GLAD_API_PTR *PFNGLVERTEXATTRIB3SVPROC)(GLuint   index, const  GLshort  * v);
typedef void (GLAD_API_PTR *PFNGLVERTEXATTRIB4NBVPROC)(GLuint   index, const  GLbyte  * v);
typedef void (GLAD_API_PTR *PFNGLVERTEXATTRIB4NIVPROC)(GLuint   index, const  GLint  * v);
typedef void (GLAD_API_PTR *PFNGLVERTEXATTRIB4NSVPROC)(GLuint   index, const  GLshort  * v);
typedef void (GLAD_API_PTR *PFNGLVERTEXATTRIB4NUBPROC)(GLuint   index, GLubyte   x, GLubyte   y, GLubyte   z, GLubyte   w);
typedef void (GLAD_API_PTR *PFNGLVERTEXATTRIB4NUBVPROC)(GLuint   index, const  GLubyte  * v);
typedef void (GLAD_API_PTR *PFNGLVERTEXATTRIB4NUIVPROC)(GLuint   index, const  GLuint  * v);
typedef void (GLAD_API_PTR *PFNGLVERTEXATTRIB4NUSVPROC)(GLuint   index, const  GLushort  * v);
typedef void (GLAD_API_PTR *PFNGLVERTEXATTRIB4BVPROC)(GLuint   index, const  GLbyte  * v);
typedef void (GLAD_API_PTR *PFNGLVERTEXATTRIB4DPROC)(GLuint   index, GLdouble   x, GLdouble   y, GLdouble   z, GLdouble   w);
typedef void (GLAD_API_PTR *PFNGLVERTEXATTRIB4DVPROC)(GLuint   index, const  GLdouble  * v);
typedef void (GLAD_API_PTR *PFNGLVERTEXATTRIB4FPROC)(GLuint   index, GLfloat   x, GLfloat   y, GLfloat   z, GLfloat   w);
typedef void (GLAD_API_PTR *PFNGLVERTEXATTRIB4FVPROC)(GLuint   index, const  GLfloat  * v);
typedef void (GLAD_API_PTR *PFNGLVERTEXATTRIB4IVPROC)(GLuint   index, const  GLint  * v);
typedef void (GLAD_API_PTR *PFNGLVERTEXATTRIB4SPROC)(GLuint   index, GLshort   x, GLshort   y, GLshort   z, GLshort   w);
typedef void (GLAD_API_PTR *PFNGLVERTEXATTRIB4SVPROC)(GLuint   index, const  GLshort  * v);
typedef void (GLAD_API_PTR *PFNGLVERTEXATTRIB4UBVPROC)(GLuint   index, const  GLubyte  * v);
typedef void (GLAD_API_PTR *PFNGLVERTEXATTRIB4UIVPROC)(GLuint   index, const  GLuint  * v);
typedef void (GLAD_API_PTR *PFNGLVERTEXATTRIB4USVPROC)(GLuint   index, const  GLushort  * v);
typedef void (GLAD_API_PTR *PFNGLVERTEXATTRIBDIVISORPROC)(GLuint   index, GLuint   divisor);
typedef void (GLAD_API_PTR *PFNGLVERTEXATTRIBI1IPROC)(GLuint   index, GLint   x);
typedef void (GLAD_API_PTR *PFNGLVERTEXATTRIBI1IVPROC)(GLuint   index, const  GLint  * v);
typedef void (GLAD_API_PTR *PFNGLVERTEXATTRIBI1UIPROC)(GLuint   index, GLuint   x);
typedef void (GLAD_API_PTR *PFNGLVERTEXATTRIBI1UIVPROC)(GLuint   index, const  GLuint  * v);
typedef void (GLAD_API_PTR *PFNGLVERTEXATTRIBI2IPROC)(GLuint   index, GLint   x, GLint   y);
typedef void (GLAD_API_PTR *PFNGLVERTEXATTRIBI2IVPROC)(GLuint   index, const  GLint  * v);
typedef void (GLAD_API_PTR *PFNGLVERTEXATTRIBI2UIPROC)(GLuint   index, GLuint   x, GLuint   y);
typedef void (GLAD_API_PTR *PFNGLVERTEXATTRIBI2UIVPROC)(GLuint   index, const  GLuint  * v);
typedef void (GLAD_API_PTR *PFNGLVERTEXATTRIBI3IPROC)(GLuint   index, GLint   x, GLint   y, GLint   z);
typedef void (GLAD_API_PTR *PFNGLVERTEXATTRIBI3IVPROC)(GLuint   index, const  GLint  * v);
typedef void (GLAD_API_PTR *PFNGLVERTEXATTRIBI3UIPROC)(GLuint   index, GLuint   x, GLuint   y, GLuint   z);
typedef void (GLAD_API_PTR *PFNGLVERTEXATTRIBI3UIVPROC)(GLuint   index, const  GLuint  * v);
typedef void (GLAD_API_PTR *PFNGLVERTEXATTRIBI4BVPROC)(GLuint   index, const  GLbyte  * v);
typedef void (GLAD_API_PTR *PFNGLVERTEXATTRIBI4IPROC)(GLuint   index, GLint   x, GLint   y, GLint   z, GLint   w);
typedef void (GLAD_API_PTR *PFNGLVERTEXATTRIBI4IVPROC)(GLuint   index, const  GLint  * v);
typedef void (GLAD_API_PTR *PFNGLVERTEXATTRIBI4SVPROC)(GLuint   index, const  GLshort  * v);
typedef void (GLAD_API_PTR *PFNGLVERTEXATTRIBI4UBVPROC)(GLuint   index, const  GLubyte  * v);
typedef void (GLAD_API_PTR *PFNGLVERTEXATTRIBI4UIPROC)(GLuint   index, GLuint   x, GLuint   y, GLuint   z, GLuint   w);
typedef void (GLAD_API_PTR *PFNGLVERTEXATTRIBI4UIVPROC)(GLuint   index, const  GLuint  * v);
typedef void (GLAD_API_PTR *PFNGLVERTEXATTRIBI4USVPROC)(GLuint   index, const  GLushort  * v);
typedef void (GLAD_API_PTR *PFNGLVERTEXATTRIBIPOINTERPROC)(GLuint   index, GLint   size, GLenum   type, GLsizei   stride, const void * pointer);
typedef void (GLAD_API_PTR *PFNGLVERTEXATTRIBP1UIPROC)(GLuint   index, GLenum   type, GLboolean   normalized, GLuint   value);
typedef void (GLAD_API_PTR *PFNGLVERTEXATTRIBP1UIVPROC)(GLuint   index, GLenum   type, GLboolean   normalized, const  GLuint  * value);
typedef void (GLAD_API_PTR *PFNGLVERTEXATTRIBP2UIPROC)(GLuint   index, GLenum   type, GLboolean   normalized, GLuint   value);
typedef void (GLAD_API_PTR *PFNGLVERTEXATTRIBP2UIVPROC)(GLuint   index, GLenum   type, GLboolean   normalized, const  GLuint  * value);
typedef void (GLAD_API_PTR *PFNGLVERTEXATTRIBP3UIPROC)(GLuint   index, GLenum   type, GLboolean   normalized, GLuint   value);
typedef void (GLAD_API_PTR *PFNGLVERTEXATTRIBP3UIVPROC)(GLuint   index, GLenum   type, GLboolean   normalized, const  GLuint  * value);
typedef void (GLAD_API_PTR *PFNGLVERTEXATTRIBP4UIPROC)(GLuint   index, GLenum   type, GLboolean   normalized, GLuint   value);
typedef void (GLAD_API_PTR *PFNGLVERTEXATTRIBP4UIVPROC)(GLuint   index, GLenum   type, GLboolean   normalized, const  GLuint  * value);
typedef void (GLAD_API_PTR *PFNGLVERTEXATTRIBPOINTERPROC)(GLuint   index, GLint   size, GLenum   type, GLboolean   normalized, GLsizei   stride, const void * pointer);
typedef void (GLAD_API_PTR *PFNGLVERTEXP2UIPROC)(GLenum   type, GLuint   value);
typedef void (GLAD_API_PTR *PFNGLVERTEXP2UIVPROC)(GLenum   type, const  GLuint  * value);
typedef void (GLAD_API_PTR *PFNGLVERTEXP3UIPROC)(GLenum   type, GLuint   value);
typedef void (GLAD_API_PTR *PFNGLVERTEXP3UIVPROC)(GLenum   type, const  GLuint  * value);
typedef void (GLAD_API_PTR *PFNGLVERTEXP4UIPROC)(GLenum   type, GLuint   value);
typedef void (GLAD_API_PTR *PFNGLVERTEXP4UIVPROC)(GLenum   type, const  GLuint  * value);
typedef void (GLAD_API_PTR *PFNGLVERTEXPOINTERPROC)(GLint   size, GLenum   type, GLsizei   stride, const void * pointer);
typedef void (GLAD_API_PTR *PFNGLVIEWPORTPROC)(GLint   x, GLint   y, GLsizei   width, GLsizei   height);
typedef void (GLAD_API_PTR *PFNGLWAITSYNCPROC)(GLsync   sync, GLbitfield   flags, GLuint64   timeout);
typedef void (GLAD_API_PTR *PFNGLWINDOWPOS2DPROC)(GLdouble   x, GLdouble   y);
typedef void (GLAD_API_PTR *PFNGLWINDOWPOS2DVPROC)(const  GLdouble  * v);
typedef void (GLAD_API_PTR *PFNGLWINDOWPOS2FPROC)(GLfloat   x, GLfloat   y);
typedef void (GLAD_API_PTR *PFNGLWINDOWPOS2FVPROC)(const  GLfloat  * v);
typedef void (GLAD_API_PTR *PFNGLWINDOWPOS2IPROC)(GLint   x, GLint   y);
typedef void (GLAD_API_PTR *PFNGLWINDOWPOS2IVPROC)(const  GLint  * v);
typedef void (GLAD_API_PTR *PFNGLWINDOWPOS2SPROC)(GLshort   x, GLshort   y);
typedef void (GLAD_API_PTR *PFNGLWINDOWPOS2SVPROC)(const  GLshort  * v);
typedef void (GLAD_API_PTR *PFNGLWINDOWPOS3DPROC)(GLdouble   x, GLdouble   y, GLdouble   z);
typedef void (GLAD_API_PTR *PFNGLWINDOWPOS3DVPROC)(const  GLdouble  * v);
typedef void (GLAD_API_PTR *PFNGLWINDOWPOS3FPROC)(GLfloat   x, GLfloat   y, GLfloat   z);
typedef void (GLAD_API_PTR *PFNGLWINDOWPOS3FVPROC)(const  GLfloat  * v);
typedef void (GLAD_API_PTR *PFNGLWINDOWPOS3IPROC)(GLint   x, GLint   y, GLint   z);
typedef void (GLAD_API_PTR *PFNGLWINDOWPOS3IVPROC)(const  GLint  * v);
typedef void (GLAD_API_PTR *PFNGLWINDOWPOS3SPROC)(GLshort   x, GLshort   y, GLshort   z);
typedef void (GLAD_API_PTR *PFNGLWINDOWPOS3SVPROC)(const  GLshort  * v);

GLAD_API_CALL PFNGLACCUMPROC glad_glAccum;
#define glAccum glad_glAccum
GLAD_API_CALL PFNGLACTIVETEXTUREPROC glad_glActiveTexture;
#define glActiveTexture glad_glActiveTexture
GLAD_API_CALL PFNGLALPHAFUNCPROC glad_glAlphaFunc;
#define glAlphaFunc glad_glAlphaFunc
GLAD_API_CALL PFNGLARETEXTURESRESIDENTPROC glad_glAreTexturesResident;
#define glAreTexturesResident glad_glAreTexturesResident
GLAD_API_CALL PFNGLARRAYELEMENTPROC glad_glArrayElement;
#define glArrayElement glad_glArrayElement
GLAD_API_CALL PFNGLATTACHSHADERPROC glad_glAttachShader;
#define glAttachShader glad_glAttachShader
GLAD_API_CALL PFNGLBEGINPROC glad_glBegin;
#define glBegin glad_glBegin
GLAD_API_CALL PFNGLBEGINCONDITIONALRENDERPROC glad_glBeginConditionalRender;
#define glBeginConditionalRender glad_glBeginConditionalRender
GLAD_API_CALL PFNGLBEGINQUERYPROC glad_glBeginQuery;
#define glBeginQuery glad_glBeginQuery
GLAD_API_CALL PFNGLBEGINTRANSFORMFEEDBACKPROC glad_glBeginTransformFeedback;
#define glBeginTransformFeedback glad_glBeginTransformFeedback
GLAD_API_CALL PFNGLBINDATTRIBLOCATIONPROC glad_glBindAttribLocation;
#define glBindAttribLocation glad_glBindAttribLocation
GLAD_API_CALL PFNGLBINDBUFFERPROC glad_glBindBuffer;
#define glBindBuffer glad_glBindBuffer
GLAD_API_CALL PFNGLBINDBUFFERBASEPROC glad_glBindBufferBase;
#define glBindBufferBase glad_glBindBufferBase
GLAD_API_CALL PFNGLBINDBUFFERRANGEPROC glad_glBindBufferRange;
#define glBindBufferRange glad_glBindBufferRange
GLAD_API_CALL PFNGLBINDFRAGDATALOCATIONPROC glad_glBindFragDataLocation;
#define glBindFragDataLocation glad_glBindFragDataLocation
GLAD_API_CALL PFNGLBINDFRAGDATALOCATIONINDEXEDPROC glad_glBindFragDataLocationIndexed;
#define glBindFragDataLocationIndexed glad_glBindFragDataLocationIndexed
GLAD_API_CALL PFNGLBINDFRAMEBUFFERPROC glad_glBindFramebuffer;
#define glBindFramebuffer glad_glBindFramebuffer
GLAD_API_CALL PFNGLBINDRENDERBUFFERPROC glad_glBindRenderbuffer;
#define glBindRenderbuffer glad_glBindRenderbuffer
GLAD_API_CALL PFNGLBINDSAMPLERPROC glad_glBindSampler;
#define glBindSampler glad_glBindSampler
GLAD_API_CALL PFNGLBINDTEXTUREPROC glad_glBindTexture;
#define glBindTexture glad_glBindTexture
GLAD_API_CALL PFNGLBINDVERTEXARRAYPROC glad_glBindVertexArray;
#define glBindVertexArray glad_glBindVertexArray
GLAD_API_CALL PFNGLBITMAPPROC glad_glBitmap;
#define glBitmap glad_glBitmap
GLAD_API_CALL PFNGLBLENDCOLORPROC glad_glBlendColor;
#define glBlendColor glad_glBlendColor
GLAD_API_CALL PFNGLBLENDEQUATIONPROC glad_glBlendEquation;
#define glBlendEquation glad_glBlendEquation
GLAD_API_CALL PFNGLBLENDEQUATIONSEPARATEPROC glad_glBlendEquationSeparate;
#define glBlendEquationSeparate glad_glBlendEquationSeparate
GLAD_API_CALL PFNGLBLENDFUNCPROC glad_glBlendFunc;
#define glBlendFunc glad_glBlendFunc
GLAD_API_CALL PFNGLBLENDFUNCSEPARATEPROC glad_glBlendFuncSeparate;
#define glBlendFuncSeparate glad_glBlendFuncSeparate
GLAD_API_CALL PFNGLBLITFRAMEBUFFERPROC glad_glBlitFramebuffer;
#define glBlitFramebuffer glad_glBlitFramebuffer
GLAD_API_CALL PFNGLBUFFERDATAPROC glad_glBufferData;
#define glBufferData glad_glBufferData
GLAD_API_CALL PFNGLBUFFERSUBDATAPROC glad_glBufferSubData;
#define glBufferSubData glad_glBufferSubData
GLAD_API_CALL PFNGLCALLLISTPROC glad_glCallList;
#define glCallList glad_glCallList
GLAD_API_CALL PFNGLCALLLISTSPROC glad_glCallLists;
#define glCallLists glad_glCallLists
GLAD_API_CALL PFNGLCHECKFRAMEBUFFERSTATUSPROC glad_glCheckFramebufferStatus;
#define glCheckFramebufferStatus glad_glCheckFramebufferStatus
GLAD_API_CALL PFNGLCLAMPCOLORPROC glad_glClampColor;
#define glClampColor glad_glClampColor
GLAD_API_CALL PFNGLCLEARPROC glad_glClear;
#define glClear glad_glClear
GLAD_API_CALL PFNGLCLEARACCUMPROC glad_glClearAccum;
#define glClearAccum glad_glClearAccum
GLAD_API_CALL PFNGLCLEARBUFFERFIPROC glad_glClearBufferfi;
#define glClearBufferfi glad_glClearBufferfi
GLAD_API_CALL PFNGLCLEARBUFFERFVPROC glad_glClearBufferfv;
#define glClearBufferfv glad_glClearBufferfv
GLAD_API_CALL PFNGLCLEARBUFFERIVPROC glad_glClearBufferiv;
#define glClearBufferiv glad_glClearBufferiv
GLAD_API_CALL PFNGLCLEARBUFFERUIVPROC glad_glClearBufferuiv;
#define glClearBufferuiv glad_glClearBufferuiv
GLAD_API_CALL PFNGLCLEARCOLORPROC glad_glClearColor;
#define glClearColor glad_glClearColor
GLAD_API_CALL PFNGLCLEARDEPTHPROC glad_glClearDepth;
#define glClearDepth glad_glClearDepth
GLAD_API_CALL PFNGLCLEARINDEXPROC glad_glClearIndex;
#define glClearIndex glad_glClearIndex
GLAD_API_CALL PFNGLCLEARSTENCILPROC glad_glClearStencil;
#define glClearStencil glad_glClearStencil
GLAD_API_CALL PFNGLCLIENTACTIVETEXTUREPROC glad_glClientActiveTexture;
#define glClientActiveTexture glad_glClientActiveTexture
GLAD_API_CALL PFNGLCLIENTWAITSYNCPROC glad_glClientWaitSync;
#define glClientWaitSync glad_glClientWaitSync
GLAD_API_CALL PFNGLCLIPPLANEPROC glad_glClipPlane;
#define glClipPlane glad_glClipPlane
GLAD_API_CALL PFNGLCOLOR3BPROC glad_glColor3b;
#define glColor3b glad_glColor3b
GLAD_API_CALL PFNGLCOLOR3BVPROC glad_glColor3bv;
#define glColor3bv glad_glColor3bv
GLAD_API_CALL PFNGLCOLOR3DPROC glad_glColor3d;
#define glColor3d glad_glColor3d
GLAD_API_CALL PFNGLCOLOR3DVPROC glad_glColor3dv;
#define glColor3dv glad_glColor3dv
GLAD_API_CALL PFNGLCOLOR3FPROC glad_glColor3f;
#define glColor3f glad_glColor3f
GLAD_API_CALL PFNGLCOLOR3FVPROC glad_glColor3fv;
#define glColor3fv glad_glColor3fv
GLAD_API_CALL PFNGLCOLOR3IPROC glad_glColor3i;
#define glColor3i glad_glColor3i
GLAD_API_CALL PFNGLCOLOR3IVPROC glad_glColor3iv;
#define glColor3iv glad_glColor3iv
GLAD_API_CALL PFNGLCOLOR3SPROC glad_glColor3s;
#define glColor3s glad_glColor3s
GLAD_API_CALL PFNGLCOLOR3SVPROC glad_glColor3sv;
#define glColor3sv glad_glColor3sv
GLAD_API_CALL PFNGLCOLOR3UBPROC glad_glColor3ub;
#define glColor3ub glad_glColor3ub
GLAD_API_CALL PFNGLCOLOR3UBVPROC glad_glColor3ubv;
#define glColor3ubv glad_glColor3ubv
GLAD_API_CALL PFNGLCOLOR3UIPROC glad_glColor3ui;
#define glColor3ui glad_glColor3ui
GLAD_API_CALL PFNGLCOLOR3UIVPROC glad_glColor3uiv;
#define glColor3uiv glad_glColor3uiv
GLAD_API_CALL PFNGLCOLOR3USPROC glad_glColor3us;
#define glColor3us glad_glColor3us
GLAD_API_CALL PFNGLCOLOR3USVPROC glad_glColor3usv;
#define glColor3usv glad_glColor3usv
GLAD_API_CALL PFNGLCOLOR4BPROC glad_glColor4b;
#define glColor4b glad_glColor4b
GLAD_API_CALL PFNGLCOLOR4BVPROC glad_glColor4bv;
#define glColor4bv glad_glColor4bv
GLAD_API_CALL PFNGLCOLOR4DPROC glad_glColor4d;
#define glColor4d glad_glColor4d
GLAD_API_CALL PFNGLCOLOR4DVPROC glad_glColor4dv;
#define glColor4dv glad_glColor4dv
GLAD_API_CALL PFNGLCOLOR4FPROC glad_glColor4f;
#define glColor4f glad_glColor4f
GLAD_API_CALL PFNGLCOLOR4FVPROC glad_glColor4fv;
#define glColor4fv glad_glColor4fv
GLAD_API_CALL PFNGLCOLOR4IPROC glad_glColor4i;
#define glColor4i glad_glColor4i
GLAD_API_CALL PFNGLCOLOR4IVPROC glad_glColor4iv;
#define glColor4iv glad_glColor4iv
GLAD_API_CALL PFNGLCOLOR4SPROC glad_glColor4s;
#define glColor4s glad_glColor4s
GLAD_API_CALL PFNGLCOLOR4SVPROC glad_glColor4sv;
#define glColor4sv glad_glColor4sv
GLAD_API_CALL PFNGLCOLOR4UBPROC glad_glColor4ub;
#define glColor4ub glad_glColor4ub
GLAD_API_CALL PFNGLCOLOR4UBVPROC glad_glColor4ubv;
#define glColor4ubv glad_glColor4ubv
GLAD_API_CALL PFNGLCOLOR4UIPROC glad_glColor4ui;
#define glColor4ui glad_glColor4ui
GLAD_API_CALL PFNGLCOLOR4UIVPROC glad_glColor4uiv;
#define glColor4uiv glad_glColor4uiv
GLAD_API_CALL PFNGLCOLOR4USPROC glad_glColor4us;
#define glColor4us glad_glColor4us
GLAD_API_CALL PFNGLCOLOR4USVPROC glad_glColor4usv;
#define glColor4usv glad_glColor4usv
GLAD_API_CALL PFNGLCOLORMASKPROC glad_glColorMask;
#define glColorMask glad_glColorMask
GLAD_API_CALL PFNGLCOLORMASKIPROC glad_glColorMaski;
#define glColorMaski glad_glColorMaski
GLAD_API_CALL PFNGLCOLORMATERIALPROC glad_glColorMaterial;
#define glColorMaterial glad_glColorMaterial
GLAD_API_CALL PFNGLCOLORP3UIPROC glad_glColorP3ui;
#define glColorP3ui glad_glColorP3ui
GLAD_API_CALL PFNGLCOLORP3UIVPROC glad_glColorP3uiv;
#define glColorP3uiv glad_glColorP3uiv
GLAD_API_CALL PFNGLCOLORP4UIPROC glad_glColorP4ui;
#define glColorP4ui glad_glColorP4ui
GLAD_API_CALL PFNGLCOLORP4UIVPROC glad_glColorP4uiv;
#define glColorP4uiv glad_glColorP4uiv
GLAD_API_CALL PFNGLCOLORPOINTERPROC glad_glColorPointer;
#define glColorPointer glad_glColorPointer
GLAD_API_CALL PFNGLCOMPILESHADERPROC glad_glCompileShader;
#define glCompileShader glad_glCompileShader
GLAD_API_CALL PFNGLCOMPRESSEDTEXIMAGE1DPROC glad_glCompressedTexImage1D;
#define glCompressedTexImage1D glad_glCompressedTexImage1D
GLAD_API_CALL PFNGLCOMPRESSEDTEXIMAGE2DPROC glad_glCompressedTexImage2D;
#define glCompressedTexImage2D glad_glCompressedTexImage2D
GLAD_API_CALL PFNGLCOMPRESSEDTEXIMAGE3DPROC glad_glCompressedTexImage3D;
#define glCompressedTexImage3D glad_glCompressedTexImage3D
GLAD_API_CALL PFNGLCOMPRESSEDTEXSUBIMAGE1DPROC glad_glCompressedTexSubImage1D;
#define glCompressedTexSubImage1D glad_glCompressedTexSubImage1D
GLAD_API_CALL PFNGLCOMPRESSEDTEXSUBIMAGE2DPROC glad_glCompressedTexSubImage2D;
#define glCompressedTexSubImage2D glad_glCompressedTexSubImage2D
GLAD_API_CALL PFNGLCOMPRESSEDTEXSUBIMAGE3DPROC glad_glCompressedTexSubImage3D;
#define glCompressedTexSubImage3D glad_glCompressedTexSubImage3D
GLAD_API_CALL PFNGLCOPYBUFFERSUBDATAPROC glad_glCopyBufferSubData;
#define glCopyBufferSubData glad_glCopyBufferSubData
GLAD_API_CALL PFNGLCOPYPIXELSPROC glad_glCopyPixels;
#define glCopyPixels glad_glCopyPixels
GLAD_API_CALL PFNGLCOPYTEXIMAGE1DPROC glad_glCopyTexImage1D;
#define glCopyTexImage1D glad_glCopyTexImage1D
GLAD_API_CALL PFNGLCOPYTEXIMAGE2DPROC glad_glCopyTexImage2D;
#define glCopyTexImage2D glad_glCopyTexImage2D
GLAD_API_CALL PFNGLCOPYTEXSUBIMAGE1DPROC glad_glCopyTexSubImage1D;
#define glCopyTexSubImage1D glad_glCopyTexSubImage1D
GLAD_API_CALL PFNGLCOPYTEXSUBIMAGE2DPROC glad_glCopyTexSubImage2D;
#define glCopyTexSubImage2D glad_glCopyTexSubImage2D
GLAD_API_CALL PFNGLCOPYTEXSUBIMAGE3DPROC glad_glCopyTexSubImage3D;
#define glCopyTexSubImage3D glad_glCopyTexSubImage3D
GLAD_API_CALL PFNGLCREATEPROGRAMPROC glad_glCreateProgram;
#define glCreateProgram glad_glCreateProgram
GLAD_API_CALL PFNGLCREATESHADERPROC glad_glCreateShader;
#define glCreateShader glad_glCreateShader
GLAD_API_CALL PFNGLCULLFACEPROC glad_glCullFace;
#define glCullFace glad_glCullFace
GLAD_API_CALL PFNGLDEBUGMESSAGECALLBACKPROC glad_glDebugMessageCallback;
#define glDebugMessageCallback glad_glDebugMessageCallback
GLAD_API_CALL PFNGLDEBUGMESSAGECONTROLPROC glad_glDebugMessageControl;
#define glDebugMessageControl glad_glDebugMessageControl
GLAD_API_CALL PFNGLDEBUGMESSAGEINSERTPROC glad_glDebugMessageInsert;
#define glDebugMessageInsert glad_glDebugMessageInsert
GLAD_API_CALL PFNGLDELETEBUFFERSPROC glad_glDeleteBuffers;
#define glDeleteBuffers glad_glDeleteBuffers
GLAD_API_CALL PFNGLDELETEFRAMEBUFFERSPROC glad_glDeleteFramebuffers;
#define glDeleteFramebuffers glad_glDeleteFramebuffers
GLAD_API_CALL PFNGLDELETELISTSPROC glad_glDeleteLists;
#define glDeleteLists glad_glDeleteLists
GLAD_API_CALL PFNGLDELETEPROGRAMPROC glad_glDeleteProgram;
#define glDeleteProgram glad_glDeleteProgram
GLAD_API_CALL PFNGLDELETEQUERIESPROC glad_glDeleteQueries;
#define glDeleteQueries glad_glDeleteQueries
GLAD_API_CALL PFNGLDELETERENDERBUFFERSPROC glad_glDeleteRenderbuffers;
#define glDeleteRenderbuffers glad_glDeleteRenderbuffers
GLAD_API_CALL PFNGLDELETESAMPLERSPROC glad_glDeleteSamplers;
#define glDeleteSamplers glad_glDeleteSamplers
GLAD_API_CALL PFNGLDELETESHADERPROC glad_glDeleteShader;
#define glDeleteShader glad_glDeleteShader
GLAD_API_CALL PFNGLDELETESYNCPROC glad_glDeleteSync;
#define glDeleteSync glad_glDeleteSync
GLAD_API_CALL PFNGLDELETETEXTURESPROC glad_glDeleteTextures;
#define glDeleteTextures glad_glDeleteTextures
GLAD_API_CALL PFNGLDELETEVERTEXARRAYSPROC glad_glDeleteVertexArrays;
#define glDeleteVertexArrays glad_glDeleteVertexArrays
GLAD_API_CALL PFNGLDEPTHFUNCPROC glad_glDepthFunc;
#define glDepthFunc glad_glDepthFunc
GLAD_API_CALL PFNGLDEPTHMASKPROC glad_glDepthMask;
#define glDepthMask glad_glDepthMask
GLAD_API_CALL PFNGLDEPTHRANGEPROC glad_glDepthRange;
#define glDepthRange glad_glDepthRange
GLAD_API_CALL PFNGLDETACHSHADERPROC glad_glDetachShader;
#define glDetachShader glad_glDetachShader
GLAD_API_CALL PFNGLDISABLEPROC glad_glDisable;
#define glDisable glad_glDisable
GLAD_API_CALL PFNGLDISABLECLIENTSTATEPROC glad_glDisableClientState;
#define glDisableClientState glad_glDisableClientState
GLAD_API_CALL PFNGLDISABLEVERTEXATTRIBARRAYPROC glad_glDisableVertexAttribArray;
#define glDisableVertexAttribArray glad_glDisableVertexAttribArray
GLAD_API_CALL PFNGLDISABLEIPROC glad_glDisablei;
#define glDisablei glad_glDisablei
GLAD_API_CALL PFNGLDRAWARRAYSPROC glad_glDrawArrays;
#define glDrawArrays glad_glDrawArrays
GLAD_API_CALL PFNGLDRAWARRAYSINSTANCEDPROC glad_glDrawArraysInstanced;
#define glDrawArraysInstanced glad_glDrawArraysInstanced
GLAD_API_CALL PFNGLDRAWBUFFERPROC glad_glDrawBuffer;
#define glDrawBuffer glad_glDrawBuffer
GLAD_API_CALL PFNGLDRAWBUFFERSPROC glad_glDrawBuffers;
#define glDrawBuffers glad_glDrawBuffers
GLAD_API_CALL PFNGLDRAWELEMENTSPROC glad_glDrawElements;
#define glDrawElements glad_glDrawElements
GLAD_API_CALL PFNGLDRAWELEMENTSBASEVERTEXPROC glad_glDrawElementsBaseVertex;
#define glDrawElementsBaseVertex glad_glDrawElementsBaseVertex
GLAD_API_CALL PFNGLDRAWELEMENTSINSTANCEDPROC glad_glDrawElementsInstanced;
#define glDrawElementsInstanced glad_glDrawElementsInstanced
GLAD_API_CALL PFNGLDRAWELEMENTSINSTANCEDBASEVERTEXPROC glad_glDrawElementsInstancedBaseVertex;
#define glDrawElementsInstancedBaseVertex glad_glDrawElementsInstancedBaseVertex
GLAD_API_CALL PFNGLDRAWPIXELSPROC glad_glDrawPixels;
#define glDrawPixels glad_glDrawPixels
GLAD_API_CALL PFNGLDRAWRANGEELEMENTSPROC glad_glDrawRangeElements;
#define glDrawRangeElements glad_glDrawRangeElements
GLAD_API_CALL PFNGLDRAWRANGEELEMENTSBASEVERTEXPROC glad_glDrawRangeElementsBaseVertex;
#define glDrawRangeElementsBaseVertex glad_glDrawRangeElementsBaseVertex
GLAD_API_CALL PFNGLEDGEFLAGPROC glad_glEdgeFlag;
#define glEdgeFlag glad_glEdgeFlag
GLAD_API_CALL PFNGLEDGEFLAGPOINTERPROC glad_glEdgeFlagPointer;
#define glEdgeFlagPointer glad_glEdgeFlagPointer
GLAD_API_CALL PFNGLEDGEFLAGVPROC glad_glEdgeFlagv;
#define glEdgeFlagv glad_glEdgeFlagv
GLAD_API_CALL PFNGLENABLEPROC glad_glEnable;
#define glEnable glad_glEnable
GLAD_API_CALL PFNGLENABLECLIENTSTATEPROC glad_glEnableClientState;
#define glEnableClientState glad_glEnableClientState
GLAD_API_CALL PFNGLENABLEVERTEXATTRIBARRAYPROC glad_glEnableVertexAttribArray;
#define glEnableVertexAttribArray glad_glEnableVertexAttribArray
GLAD_API_CALL PFNGLENABLEIPROC glad_glEnablei;
#define glEnablei glad_glEnablei
GLAD_API_CALL PFNGLENDPROC glad_glEnd;
#define glEnd glad_glEnd
GLAD_API_CALL PFNGLENDCONDITIONALRENDERPROC glad_glEndConditionalRender;
#define glEndConditionalRender glad_glEndConditionalRender
GLAD_API_CALL PFNGLENDLISTPROC glad_glEndList;
#define glEndList glad_glEndList
GLAD_API_CALL PFNGLENDQUERYPROC glad_glEndQuery;
#define glEndQuery glad_glEndQuery
GLAD_API_CALL PFNGLENDTRANSFORMFEEDBACKPROC glad_glEndTransformFeedback;
#define glEndTransformFeedback glad_glEndTransformFeedback
GLAD_API_CALL PFNGLEVALCOORD1DPROC glad_glEvalCoord1d;
#define glEvalCoord1d glad_glEvalCoord1d
GLAD_API_CALL PFNGLEVALCOORD1DVPROC glad_glEvalCoord1dv;
#define glEvalCoord1dv glad_glEvalCoord1dv
GLAD_API_CALL PFNGLEVALCOORD1FPROC glad_glEvalCoord1f;
#define glEvalCoord1f glad_glEvalCoord1f
GLAD_API_CALL PFNGLEVALCOORD1FVPROC glad_glEvalCoord1fv;
#define glEvalCoord1fv glad_glEvalCoord1fv
GLAD_API_CALL PFNGLEVALCOORD2DPROC glad_glEvalCoord2d;
#define glEvalCoord2d glad_glEvalCoord2d
GLAD_API_CALL PFNGLEVALCOORD2DVPROC glad_glEvalCoord2dv;
#define glEvalCoord2dv glad_glEvalCoord2dv
GLAD_API_CALL PFNGLEVALCOORD2FPROC glad_glEvalCoord2f;
#define glEvalCoord2f glad_glEvalCoord2f
GLAD_API_CALL PFNGLEVALCOORD2FVPROC glad_glEvalCoord2fv;
#define glEvalCoord2fv glad_glEvalCoord2fv
GLAD_API_CALL PFNGLEVALMESH1PROC glad_glEvalMesh1;
#define glEvalMesh1 glad_glEvalMesh1
GLAD_API_CALL PFNGLEVALMESH2PROC glad_glEvalMesh2;
#define glEvalMesh2 glad_glEvalMesh2
GLAD_API_CALL PFNGLEVALPOINT1PROC glad_glEvalPoint1;
#define glEvalPoint1 glad_glEvalPoint1
GLAD_API_CALL PFNGLEVALPOINT2PROC glad_glEvalPoint2;
#define glEvalPoint2 glad_glEvalPoint2
GLAD_API_CALL PFNGLFEEDBACKBUFFERPROC glad_glFeedbackBuffer;
#define glFeedbackBuffer glad_glFeedbackBuffer
GLAD_API_CALL PFNGLFENCESYNCPROC glad_glFenceSync;
#define glFenceSync glad_glFenceSync
GLAD_API_CALL PFNGLFINISHPROC glad_glFinish;
#define glFinish glad_glFinish
GLAD_API_CALL PFNGLFLUSHPROC glad_glFlush;
#define glFlush glad_glFlush
GLAD_API_CALL PFNGLFLUSHMAPPEDBUFFERRANGEPROC glad_glFlushMappedBufferRange;
#define glFlushMappedBufferRange glad_glFlushMappedBufferRange
GLAD_API_CALL PFNGLFOGCOORDPOINTERPROC glad_glFogCoordPointer;
#define glFogCoordPointer glad_glFogCoordPointer
GLAD_API_CALL PFNGLFOGCOORDDPROC glad_glFogCoordd;
#define glFogCoordd glad_glFogCoordd
GLAD_API_CALL PFNGLFOGCOORDDVPROC glad_glFogCoorddv;
#define glFogCoorddv glad_glFogCoorddv
GLAD_API_CALL PFNGLFOGCOORDFPROC glad_glFogCoordf;
#define glFogCoordf glad_glFogCoordf
GLAD_API_CALL PFNGLFOGCOORDFVPROC glad_glFogCoordfv;
#define glFogCoordfv glad_glFogCoordfv
GLAD_API_CALL PFNGLFOGFPROC glad_glFogf;
#define glFogf glad_glFogf
GLAD_API_CALL PFNGLFOGFVPROC glad_glFogfv;
#define glFogfv glad_glFogfv
GLAD_API_CALL PFNGLFOGIPROC glad_glFogi;
#define glFogi glad_glFogi
GLAD_API_CALL PFNGLFOGIVPROC glad_glFogiv;
#define glFogiv glad_glFogiv
GLAD_API_CALL PFNGLFRAMEBUFFERRENDERBUFFERPROC glad_glFramebufferRenderbuffer;
#define glFramebufferRenderbuffer glad_glFramebufferRenderbuffer
GLAD_API_CALL PFNGLFRAMEBUFFERTEXTUREPROC glad_glFramebufferTexture;
#define glFramebufferTexture glad_glFramebufferTexture
GLAD_API_CALL PFNGLFRAMEBUFFERTEXTURE1DPROC glad_glFramebufferTexture1D;
#define glFramebufferTexture1D glad_glFramebufferTexture1D
GLAD_API_CALL PFNGLFRAMEBUFFERTEXTURE2DPROC glad_glFramebufferTexture2D;
#define glFramebufferTexture2D glad_glFramebufferTexture2D
GLAD_API_CALL PFNGLFRAMEBUFFERTEXTURE3DPROC glad_glFramebufferTexture3D;
#define glFramebufferTexture3D glad_glFramebufferTexture3D
GLAD_API_CALL PFNGLFRAMEBUFFERTEXTURELAYERPROC glad_glFramebufferTextureLayer;
#define glFramebufferTextureLayer glad_glFramebufferTextureLayer
GLAD_API_CALL PFNGLFRONTFACEPROC glad_glFrontFace;
#define glFrontFace glad_glFrontFace
GLAD_API_CALL PFNGLFRUSTUMPROC glad_glFrustum;
#define glFrustum glad_glFrustum
GLAD_API_CALL PFNGLGENBUFFERSPROC glad_glGenBuffers;
#define glGenBuffers glad_glGenBuffers
GLAD_API_CALL PFNGLGENFRAMEBUFFERSPROC glad_glGenFramebuffers;
#define glGenFramebuffers glad_glGenFramebuffers
GLAD_API_CALL PFNGLGENLISTSPROC glad_glGenLists;
#define glGenLists glad_glGenLists
GLAD_API_CALL PFNGLGENQUERIESPROC glad_glGenQueries;
#define glGenQueries glad_glGenQueries
GLAD_API_CALL PFNGLGENRENDERBUFFERSPROC glad_glGenRenderbuffers;
#define glGenRenderbuffers glad_glGenRenderbuffers
GLAD_API_CALL PFNGLGENSAMPLERSPROC glad_glGenSamplers;
#define glGenSamplers glad_glGenSamplers
GLAD_API_CALL PFNGLGENTEXTURESPROC glad_glGenTextures;
#define glGenTextures glad_glGenTextures
GLAD_API_CALL PFNGLGENVERTEXARRAYSPROC glad_glGenVertexArrays;
#define glGenVertexArrays glad_glGenVertexArrays
GLAD_API_CALL PFNGLGENERATEMIPMAPPROC glad_glGenerateMipmap;
#define glGenerateMipmap glad_glGenerateMipmap
GLAD_API_CALL PFNGLGETACTIVEATTRIBPROC glad_glGetActiveAttrib;
#define glGetActiveAttrib glad_glGetActiveAttrib
GLAD_API_CALL PFNGLGETACTIVEUNIFORMPROC glad_glGetActiveUniform;
#define glGetActiveUniform glad_glGetActiveUniform
GLAD_API_CALL PFNGLGETACTIVEUNIFORMBLOCKNAMEPROC glad_glGetActiveUniformBlockName;
#define glGetActiveUniformBlockName glad_glGetActiveUniformBlockName
GLAD_API_CALL PFNGLGETACTIVEUNIFORMBLOCKIVPROC glad_glGetActiveUniformBlockiv;
#define glGetActiveUniformBlockiv glad_glGetActiveUniformBlockiv
GLAD_API_CALL PFNGLGETACTIVEUNIFORMNAMEPROC glad_glGetActiveUniformName;
#define glGetActiveUniformName glad_glGetActiveUniformName
GLAD_API_CALL PFNGLGETACTIVEUNIFORMSIVPROC glad_glGetActiveUniformsiv;
#define glGetActiveUniformsiv glad_glGetActiveUniformsiv
GLAD_API_CALL PFNGLGETATTACHEDSHADERSPROC glad_glGetAttachedShaders;
#define glGetAttachedShaders glad_glGetAttachedShaders
GLAD_API_CALL PFNGLGETATTRIBLOCATIONPROC glad_glGetAttribLocation;
#define glGetAttribLocation glad_glGetAttribLocation
GLAD_API_CALL PFNGLGETBOOLEANI_VPROC glad_glGetBooleani_v;
#define glGetBooleani_v glad_glGetBooleani_v
GLAD_API_CALL PFNGLGETBOOLEANVPROC glad_glGetBooleanv;
#define glGetBooleanv glad_glGetBooleanv
GLAD_API_CALL PFNGLGETBUFFERPARAMETERI64VPROC glad_glGetBufferParameteri64v;
#define glGetBufferParameteri64v glad_glGetBufferParameteri64v
GLAD_API_CALL PFNGLGETBUFFERPARAMETERIVPROC glad_glGetBufferParameteriv;
#define glGetBufferParameteriv glad_glGetBufferParameteriv
GLAD_API_CALL PFNGLGETBUFFERPOINTERVPROC glad_glGetBufferPointerv;
#define glGetBufferPointerv glad_glGetBufferPointerv
GLAD_API_CALL PFNGLGETBUFFERSUBDATAPROC glad_glGetBufferSubData;
#define glGetBufferSubData glad_glGetBufferSubData
GLAD_API_CALL PFNGLGETCLIPPLANEPROC glad_glGetClipPlane;
#define glGetClipPlane glad_glGetClipPlane
GLAD_API_CALL PFNGLGETCOMPRESSEDTEXIMAGEPROC glad_glGetCompressedTexImage;
#define glGetCompressedTexImage glad_glGetCompressedTexImage
GLAD_API_CALL PFNGLGETDEBUGMESSAGELOGPROC glad_glGetDebugMessageLog;
#define glGetDebugMessageLog glad_glGetDebugMessageLog
GLAD_API_CALL PFNGLGETDOUBLEVPROC glad_glGetDoublev;
#define glGetDoublev glad_glGetDoublev
GLAD_API_CALL PFNGLGETERRORPROC glad_glGetError;
#define glGetError glad_glGetError
GLAD_API_CALL PFNGLGETFLOATVPROC glad_glGetFloatv;
#define glGetFloatv glad_glGetFloatv
GLAD_API_CALL PFNGLGETFRAGDATAINDEXPROC glad_glGetFragDataIndex;
#define glGetFragDataIndex glad_glGetFragDataIndex
GLAD_API_CALL PFNGLGETFRAGDATALOCATIONPROC glad_glGetFragDataLocation;
#define glGetFragDataLocation glad_glGetFragDataLocation
GLAD_API_CALL PFNGLGETFRAMEBUFFERATTACHMENTPARAMETERIVPROC glad_glGetFramebufferAttachmentParameteriv;
#define glGetFramebufferAttachmentParameteriv glad_glGetFramebufferAttachmentParameteriv
GLAD_API_CALL PFNGLGETGRAPHICSRESETSTATUSARBPROC glad_glGetGraphicsResetStatusARB;
#define glGetGraphicsResetStatusARB glad_glGetGraphicsResetStatusARB
GLAD_API_CALL PFNGLGETINTEGER64I_VPROC glad_glGetInteger64i_v;
#define glGetInteger64i_v glad_glGetInteger64i_v
GLAD_API_CALL PFNGLGETINTEGER64VPROC glad_glGetInteger64v;
#define glGetInteger64v glad_glGetInteger64v
GLAD_API_CALL PFNGLGETINTEGERI_VPROC glad_glGetIntegeri_v;
#define glGetIntegeri_v glad_glGetIntegeri_v
GLAD_API_CALL PFNGLGETINTEGERVPROC glad_glGetIntegerv;
#define glGetIntegerv glad_glGetIntegerv
GLAD_API_CALL PFNGLGETLIGHTFVPROC glad_glGetLightfv;
#define glGetLightfv glad_glGetLightfv
GLAD_API_CALL PFNGLGETLIGHTIVPROC glad_glGetLightiv;
#define glGetLightiv glad_glGetLightiv
GLAD_API_CALL PFNGLGETMAPDVPROC glad_glGetMapdv;
#define glGetMapdv glad_glGetMapdv
GLAD_API_CALL PFNGLGETMAPFVPROC glad_glGetMapfv;
#define glGetMapfv glad_glGetMapfv
GLAD_API_CALL PFNGLGETMAPIVPROC glad_glGetMapiv;
#define glGetMapiv glad_glGetMapiv
GLAD_API_CALL PFNGLGETMATERIALFVPROC glad_glGetMaterialfv;
#define glGetMaterialfv glad_glGetMaterialfv
GLAD_API_CALL PFNGLGETMATERIALIVPROC glad_glGetMaterialiv;
#define glGetMaterialiv glad_glGetMaterialiv
GLAD_API_CALL PFNGLGETMULTISAMPLEFVPROC glad_glGetMultisamplefv;
#define glGetMultisamplefv glad_glGetMultisamplefv
GLAD_API_CALL PFNGLGETOBJECTLABELPROC glad_glGetObjectLabel;
#define glGetObjectLabel glad_glGetObjectLabel
GLAD_API_CALL PFNGLGETOBJECTPTRLABELPROC glad_glGetObjectPtrLabel;
#define glGetObjectPtrLabel glad_glGetObjectPtrLabel
GLAD_API_CALL PFNGLGETPIXELMAPFVPROC glad_glGetPixelMapfv;
#define glGetPixelMapfv glad_glGetPixelMapfv
GLAD_API_CALL PFNGLGETPIXELMAPUIVPROC glad_glGetPixelMapuiv;
#define glGetPixelMapuiv glad_glGetPixelMapuiv
GLAD_API_CALL PFNGLGETPIXELMAPUSVPROC glad_glGetPixelMapusv;
#define glGetPixelMapusv glad_glGetPixelMapusv
GLAD_API_CALL PFNGLGETPOINTERVPROC glad_glGetPointerv;
#define glGetPointerv glad_glGetPointerv
GLAD_API_CALL PFNGLGETPOLYGONSTIPPLEPROC glad_glGetPolygonStipple;
#define glGetPolygonStipple glad_glGetPolygonStipple
GLAD_API_CALL PFNGLGETPROGRAMINFOLOGPROC glad_glGetProgramInfoLog;
#define glGetProgramInfoLog glad_glGetProgramInfoLog
GLAD_API_CALL PFNGLGETPROGRAMIVPROC glad_glGetProgramiv;
#define glGetProgramiv glad_glGetProgramiv
GLAD_API_CALL PFNGLGETQUERYOBJECTI64VPROC glad_glGetQueryObjecti64v;
#define glGetQueryObjecti64v glad_glGetQueryObjecti64v
GLAD_API_CALL PFNGLGETQUERYOBJECTIVPROC glad_glGetQueryObjectiv;
#define glGetQueryObjectiv glad_glGetQueryObjectiv
GLAD_API_CALL PFNGLGETQUERYOBJECTUI64VPROC glad_glGetQueryObjectui64v;
#define glGetQueryObjectui64v glad_glGetQueryObjectui64v
GLAD_API_CALL PFNGLGETQUERYOBJECTUIVPROC glad_glGetQueryObjectuiv;
#define glGetQueryObjectuiv glad_glGetQueryObjectuiv
GLAD_API_CALL PFNGLGETQUERYIVPROC glad_glGetQueryiv;
#define glGetQueryiv glad_glGetQueryiv
GLAD_API_CALL PFNGLGETRENDERBUFFERPARAMETERIVPROC glad_glGetRenderbufferParameteriv;
#define glGetRenderbufferParameteriv glad_glGetRenderbufferParameteriv
GLAD_API_CALL PFNGLGETSAMPLERPARAMETERIIVPROC glad_glGetSamplerParameterIiv;
#define glGetSamplerParameterIiv glad_glGetSamplerParameterIiv
GLAD_API_CALL PFNGLGETSAMPLERPARAMETERIUIVPROC glad_glGetSamplerParameterIuiv;
#define glGetSamplerParameterIuiv glad_glGetSamplerParameterIuiv
GLAD_API_CALL PFNGLGETSAMPLERPARAMETERFVPROC glad_glGetSamplerParameterfv;
#define glGetSamplerParameterfv glad_glGetSamplerParameterfv
GLAD_API_CALL PFNGLGETSAMPLERPARAMETERIVPROC glad_glGetSamplerParameteriv;
#define glGetSamplerParameteriv glad_glGetSamplerParameteriv
GLAD_API_CALL PFNGLGETSHADERINFOLOGPROC glad_glGetShaderInfoLog;
#define glGetShaderInfoLog glad_glGetShaderInfoLog
GLAD_API_CALL PFNGLGETSHADERSOURCEPROC glad_glGetShaderSource;
#define glGetShaderSource glad_glGetShaderSource
GLAD_API_CALL PFNGLGETSHADERIVPROC glad_glGetShaderiv;
#define glGetShaderiv glad_glGetShaderiv
GLAD_API_CALL PFNGLGETSTRINGPROC glad_glGetString;
#define glGetString glad_glGetString
GLAD_API_CALL PFNGLGETSTRINGIPROC glad_glGetStringi;
#define glGetStringi glad_glGetStringi
GLAD_API_CALL PFNGLGETSYNCIVPROC glad_glGetSynciv;
#define glGetSynciv glad_glGetSynciv
GLAD_API_CALL PFNGLGETTEXENVFVPROC glad_glGetTexEnvfv;
#define glGetTexEnvfv glad_glGetTexEnvfv
GLAD_API_CALL PFNGLGETTEXENVIVPROC glad_glGetTexEnviv;
#define glGetTexEnviv glad_glGetTexEnviv
GLAD_API_CALL PFNGLGETTEXGENDVPROC glad_glGetTexGendv;
#define glGetTexGendv glad_glGetTexGendv
GLAD_API_CALL PFNGLGETTEXGENFVPROC glad_glGetTexGenfv;
#define glGetTexGenfv glad_glGetTexGenfv
GLAD_API_CALL PFNGLGETTEXGENIVPROC glad_glGetTexGeniv;
#define glGetTexGeniv glad_glGetTexGeniv
GLAD_API_CALL PFNGLGETTEXIMAGEPROC glad_glGetTexImage;
#define glGetTexImage glad_glGetTexImage
GLAD_API_CALL PFNGLGETTEXLEVELPARAMETERFVPROC glad_glGetTexLevelParameterfv;
#define glGetTexLevelParameterfv glad_glGetTexLevelParameterfv
GLAD_API_CALL PFNGLGETTEXLEVELPARAMETERIVPROC glad_glGetTexLevelParameteriv;
#define glGetTexLevelParameteriv glad_glGetTexLevelParameteriv
GLAD_API_CALL PFNGLGETTEXPARAMETERIIVPROC glad_glGetTexParameterIiv;
#define glGetTexParameterIiv glad_glGetTexParameterIiv
GLAD_API_CALL PFNGLGETTEXPARAMETERIUIVPROC glad_glGetTexParameterIuiv;
#define glGetTexParameterIuiv glad_glGetTexParameterIuiv
GLAD_API_CALL PFNGLGETTEXPARAMETERFVPROC glad_glGetTexParameterfv;
#define glGetTexParameterfv glad_glGetTexParameterfv
GLAD_API_CALL PFNGLGETTEXPARAMETERIVPROC glad_glGetTexParameteriv;
#define glGetTexParameteriv glad_glGetTexParameteriv
GLAD_API_CALL PFNGLGETTRANSFORMFEEDBACKVARYINGPROC glad_glGetTransformFeedbackVarying;
#define glGetTransformFeedbackVarying glad_glGetTransformFeedbackVarying
GLAD_API_CALL PFNGLGETUNIFORMBLOCKINDEXPROC glad_glGetUniformBlockIndex;
#define glGetUniformBlockIndex glad_glGetUniformBlockIndex
GLAD_API_CALL PFNGLGETUNIFORMINDICESPROC glad_glGetUniformIndices;
#define glGetUniformIndices glad_glGetUniformIndices
GLAD_API_CALL PFNGLGETUNIFORMLOCATIONPROC glad_glGetUniformLocation;
#define glGetUniformLocation glad_glGetUniformLocation
GLAD_API_CALL PFNGLGETUNIFORMFVPROC glad_glGetUniformfv;
#define glGetUniformfv glad_glGetUniformfv
GLAD_API_CALL PFNGLGETUNIFORMIVPROC glad_glGetUniformiv;
#define glGetUniformiv glad_glGetUniformiv
GLAD_API_CALL PFNGLGETUNIFORMUIVPROC glad_glGetUniformuiv;
#define glGetUniformuiv glad_glGetUniformuiv
GLAD_API_CALL PFNGLGETVERTEXATTRIBIIVPROC glad_glGetVertexAttribIiv;
#define glGetVertexAttribIiv glad_glGetVertexAttribIiv
GLAD_API_CALL PFNGLGETVERTEXATTRIBIUIVPROC glad_glGetVertexAttribIuiv;
#define glGetVertexAttribIuiv glad_glGetVertexAttribIuiv
GLAD_API_CALL PFNGLGETVERTEXATTRIBPOINTERVPROC glad_glGetVertexAttribPointerv;
#define glGetVertexAttribPointerv glad_glGetVertexAttribPointerv
GLAD_API_CALL PFNGLGETVERTEXATTRIBDVPROC glad_glGetVertexAttribdv;
#define glGetVertexAttribdv glad_glGetVertexAttribdv
GLAD_API_CALL PFNGLGETVERTEXATTRIBFVPROC glad_glGetVertexAttribfv;
#define glGetVertexAttribfv glad_glGetVertexAttribfv
GLAD_API_CALL PFNGLGETVERTEXATTRIBIVPROC glad_glGetVertexAttribiv;
#define glGetVertexAttribiv glad_glGetVertexAttribiv
GLAD_API_CALL PFNGLGETNCOLORTABLEARBPROC glad_glGetnColorTableARB;
#define glGetnColorTableARB glad_glGetnColorTableARB
GLAD_API_CALL PFNGLGETNCOMPRESSEDTEXIMAGEARBPROC glad_glGetnCompressedTexImageARB;
#define glGetnCompressedTexImageARB glad_glGetnCompressedTexImageARB
GLAD_API_CALL PFNGLGETNCONVOLUTIONFILTERARBPROC glad_glGetnConvolutionFilterARB;
#define glGetnConvolutionFilterARB glad_glGetnConvolutionFilterARB
GLAD_API_CALL PFNGLGETNHISTOGRAMARBPROC glad_glGetnHistogramARB;
#define glGetnHistogramARB glad_glGetnHistogramARB
GLAD_API_CALL PFNGLGETNMAPDVARBPROC glad_glGetnMapdvARB;
#define glGetnMapdvARB glad_glGetnMapdvARB
GLAD_API_CALL PFNGLGETNMAPFVARBPROC glad_glGetnMapfvARB;
#define glGetnMapfvARB glad_glGetnMapfvARB
GLAD_API_CALL PFNGLGETNMAPIVARBPROC glad_glGetnMapivARB;
#define glGetnMapivARB glad_glGetnMapivARB
GLAD_API_CALL PFNGLGETNMINMAXARBPROC glad_glGetnMinmaxARB;
#define glGetnMinmaxARB glad_glGetnMinmaxARB
GLAD_API_CALL PFNGLGETNPIXELMAPFVARBPROC glad_glGetnPixelMapfvARB;
#define glGetnPixelMapfvARB glad_glGetnPixelMapfvARB
GLAD_API_CALL PFNGLGETNPIXELMAPUIVARBPROC glad_glGetnPixelMapuivARB;
#define glGetnPixelMapuivARB glad_glGetnPixelMapuivARB
GLAD_API_CALL PFNGLGETNPIXELMAPUSVARBPROC glad_glGetnPixelMapusvARB;
#define glGetnPixelMapusvARB glad_glGetnPixelMapusvARB
GLAD_API_CALL PFNGLGETNPOLYGONSTIPPLEARBPROC glad_glGetnPolygonStippleARB;
#define glGetnPolygonStippleARB glad_glGetnPolygonStippleARB
GLAD_API_CALL PFNGLGETNSEPARABLEFILTERARBPROC glad_glGetnSeparableFilterARB;
#define glGetnSeparableFilterARB glad_glGetnSeparableFilterARB
GLAD_API_CALL PFNGLGETNTEXIMAGEARBPROC glad_glGetnTexImageARB;
#define glGetnTexImageARB glad_glGetnTexImageARB
GLAD_API_CALL PFNGLGETNUNIFORMDVARBPROC glad_glGetnUniformdvARB;
#define glGetnUniformdvARB glad_glGetnUniformdvARB
GLAD_API_CALL PFNGLGETNUNIFORMFVARBPROC glad_glGetnUniformfvARB;
#define glGetnUniformfvARB glad_glGetnUniformfvARB
GLAD_API_CALL PFNGLGETNUNIFORMIVARBPROC glad_glGetnUniformivARB;
#define glGetnUniformivARB glad_glGetnUniformivARB
GLAD_API_CALL PFNGLGETNUNIFORMUIVARBPROC glad_glGetnUniformuivARB;
#define glGetnUniformuivARB glad_glGetnUniformuivARB
GLAD_API_CALL PFNGLHINTPROC glad_glHint;
#define glHint glad_glHint
GLAD_API_CALL PFNGLINDEXMASKPROC glad_glIndexMask;
#define glIndexMask glad_glIndexMask
GLAD_API_CALL PFNGLINDEXPOINTERPROC glad_glIndexPointer;
#define glIndexPointer glad_glIndexPointer
GLAD_API_CALL PFNGLINDEXDPROC glad_glIndexd;
#define glIndexd glad_glIndexd
GLAD_API_CALL PFNGLINDEXDVPROC glad_glIndexdv;
#define glIndexdv glad_glIndexdv
GLAD_API_CALL PFNGLINDEXFPROC glad_glIndexf;
#define glIndexf glad_glIndexf
GLAD_API_CALL PFNGLINDEXFVPROC glad_glIndexfv;
#define glIndexfv glad_glIndexfv
GLAD_API_CALL PFNGLINDEXIPROC glad_glIndexi;
#define glIndexi glad_glIndexi
GLAD_API_CALL PFNGLINDEXIVPROC glad_glIndexiv;
#define glIndexiv glad_glIndexiv
GLAD_API_CALL PFNGLINDEXSPROC glad_glIndexs;
#define glIndexs glad_glIndexs
GLAD_API_CALL PFNGLINDEXSVPROC glad_glIndexsv;
#define glIndexsv glad_glIndexsv
GLAD_API_CALL PFNGLINDEXUBPROC glad_glIndexub;
#define glIndexub glad_glIndexub
GLAD_API_CALL PFNGLINDEXUBVPROC glad_glIndexubv;
#define glIndexubv glad_glIndexubv
GLAD_API_CALL PFNGLINITNAMESPROC glad_glInitNames;
#define glInitNames glad_glInitNames
GLAD_API_CALL PFNGLINTERLEAVEDARRAYSPROC glad_glInterleavedArrays;
#define glInterleavedArrays glad_glInterleavedArrays
GLAD_API_CALL PFNGLISBUFFERPROC glad_glIsBuffer;
#define glIsBuffer glad_glIsBuffer
GLAD_API_CALL PFNGLISENABLEDPROC glad_glIsEnabled;
#define glIsEnabled glad_glIsEnabled
GLAD_API_CALL PFNGLISENABLEDIPROC glad_glIsEnabledi;
#define glIsEnabledi glad_glIsEnabledi
GLAD_API_CALL PFNGLISFRAMEBUFFERPROC glad_glIsFramebuffer;
#define glIsFramebuffer glad_glIsFramebuffer
GLAD_API_CALL PFNGLISLISTPROC glad_glIsList;
#define glIsList glad_glIsList
GLAD_API_CALL PFNGLISPROGRAMPROC glad_glIsProgram;
#define glIsProgram glad_glIsProgram
GLAD_API_CALL PFNGLISQUERYPROC glad_glIsQuery;
#define glIsQuery glad_glIsQuery
GLAD_API_CALL PFNGLISRENDERBUFFERPROC glad_glIsRenderbuffer;
#define glIsRenderbuffer glad_glIsRenderbuffer
GLAD_API_CALL PFNGLISSAMPLERPROC glad_glIsSampler;
#define glIsSampler glad_glIsSampler
GLAD_API_CALL PFNGLISSHADERPROC glad_glIsShader;
#define glIsShader glad_glIsShader
GLAD_API_CALL PFNGLISSYNCPROC glad_glIsSync;
#define glIsSync glad_glIsSync
GLAD_API_CALL PFNGLISTEXTUREPROC glad_glIsTexture;
#define glIsTexture glad_glIsTexture
GLAD_API_CALL PFNGLISVERTEXARRAYPROC glad_glIsVertexArray;
#define glIsVertexArray glad_glIsVertexArray
GLAD_API_CALL PFNGLLIGHTMODELFPROC glad_glLightModelf;
#define glLightModelf glad_glLightModelf
GLAD_API_CALL PFNGLLIGHTMODELFVPROC glad_glLightModelfv;
#define glLightModelfv glad_glLightModelfv
GLAD_API_CALL PFNGLLIGHTMODELIPROC glad_glLightModeli;
#define glLightModeli glad_glLightModeli
GLAD_API_CALL PFNGLLIGHTMODELIVPROC glad_glLightModeliv;
#define glLightModeliv glad_glLightModeliv
GLAD_API_CALL PFNGLLIGHTFPROC glad_glLightf;
#define glLightf glad_glLightf
GLAD_API_CALL PFNGLLIGHTFVPROC glad_glLightfv;
#define glLightfv glad_glLightfv
GLAD_API_CALL PFNGLLIGHTIPROC glad_glLighti;
#define glLighti glad_glLighti
GLAD_API_CALL PFNGLLIGHTIVPROC glad_glLightiv;
#define glLightiv glad_glLightiv
GLAD_API_CALL PFNGLLINESTIPPLEPROC glad_glLineStipple;
#define glLineStipple glad_glLineStipple
GLAD_API_CALL PFNGLLINEWIDTHPROC glad_glLineWidth;
#define glLineWidth glad_glLineWidth
GLAD_API_CALL PFNGLLINKPROGRAMPROC glad_glLinkProgram;
#define glLinkProgram glad_glLinkProgram
GLAD_API_CALL PFNGLLISTBASEPROC glad_glListBase;
#define glListBase glad_glListBase
GLAD_API_CALL PFNGLLOADIDENTITYPROC glad_glLoadIdentity;
#define glLoadIdentity glad_glLoadIdentity
GLAD_API_CALL PFNGLLOADMATRIXDPROC glad_glLoadMatrixd;
#define glLoadMatrixd glad_glLoadMatrixd
GLAD_API_CALL PFNGLLOADMATRIXFPROC glad_glLoadMatrixf;
#define glLoadMatrixf glad_glLoadMatrixf
GLAD_API_CALL PFNGLLOADNAMEPROC glad_glLoadName;
#define glLoadName glad_glLoadName
GLAD_API_CALL PFNGLLOADTRANSPOSEMATRIXDPROC glad_glLoadTransposeMatrixd;
#define glLoadTransposeMatrixd glad_glLoadTransposeMatrixd
GLAD_API_CALL PFNGLLOADTRANSPOSEMATRIXFPROC glad_glLoadTransposeMatrixf;
#define glLoadTransposeMatrixf glad_glLoadTransposeMatrixf
GLAD_API_CALL PFNGLLOGICOPPROC glad_glLogicOp;
#define glLogicOp glad_glLogicOp
GLAD_API_CALL PFNGLMAP1DPROC glad_glMap1d;
#define glMap1d glad_glMap1d
GLAD_API_CALL PFNGLMAP1FPROC glad_glMap1f;
#define glMap1f glad_glMap1f
GLAD_API_CALL PFNGLMAP2DPROC glad_glMap2d;
#define glMap2d glad_glMap2d
GLAD_API_CALL PFNGLMAP2FPROC glad_glMap2f;
#define glMap2f glad_glMap2f
GLAD_API_CALL PFNGLMAPBUFFERPROC glad_glMapBuffer;
#define glMapBuffer glad_glMapBuffer
GLAD_API_CALL PFNGLMAPBUFFERRANGEPROC glad_glMapBufferRange;
#define glMapBufferRange glad_glMapBufferRange
GLAD_API_CALL PFNGLMAPGRID1DPROC glad_glMapGrid1d;
#define glMapGrid1d glad_glMapGrid1d
GLAD_API_CALL PFNGLMAPGRID1FPROC glad_glMapGrid1f;
#define glMapGrid1f glad_glMapGrid1f
GLAD_API_CALL PFNGLMAPGRID2DPROC glad_glMapGrid2d;
#define glMapGrid2d glad_glMapGrid2d
GLAD_API_CALL PFNGLMAPGRID2FPROC glad_glMapGrid2f;
#define glMapGrid2f glad_glMapGrid2f
GLAD_API_CALL PFNGLMATERIALFPROC glad_glMaterialf;
#define glMaterialf glad_glMaterialf
GLAD_API_CALL PFNGLMATERIALFVPROC glad_glMaterialfv;
#define glMaterialfv glad_glMaterialfv
GLAD_API_CALL PFNGLMATERIALIPROC glad_glMateriali;
#define glMateriali glad_glMateriali
GLAD_API_CALL PFNGLMATERIALIVPROC glad_glMaterialiv;
#define glMaterialiv glad_glMaterialiv
GLAD_API_CALL PFNGLMATRIXMODEPROC glad_glMatrixMode;
#define glMatrixMode glad_glMatrixMode
GLAD_API_CALL PFNGLMULTMATRIXDPROC glad_glMultMatrixd;
#define glMultMatrixd glad_glMultMatrixd
GLAD_API_CALL PFNGLMULTMATRIXFPROC glad_glMultMatrixf;
#define glMultMatrixf glad_glMultMatrixf
GLAD_API_CALL PFNGLMULTTRANSPOSEMATRIXDPROC glad_glMultTransposeMatrixd;
#define glMultTransposeMatrixd glad_glMultTransposeMatrixd
GLAD_API_CALL PFNGLMULTTRANSPOSEMATRIXFPROC glad_glMultTransposeMatrixf;
#define glMultTransposeMatrixf glad_glMultTransposeMatrixf
GLAD_API_CALL PFNGLMULTIDRAWARRAYSPROC glad_glMultiDrawArrays;
#define glMultiDrawArrays glad_glMultiDrawArrays
GLAD_API_CALL PFNGLMULTIDRAWELEMENTSPROC glad_glMultiDrawElements;
#define glMultiDrawElements glad_glMultiDrawElements
GLAD_API_CALL PFNGLMULTIDRAWELEMENTSBASEVERTEXPROC glad_glMultiDrawElementsBaseVertex;
#define glMultiDrawElementsBaseVertex glad_glMultiDrawElementsBaseVertex
GLAD_API_CALL PFNGLMULTITEXCOORD1DPROC glad_glMultiTexCoord1d;
#define glMultiTexCoord1d glad_glMultiTexCoord1d
GLAD_API_CALL PFNGLMULTITEXCOORD1DVPROC glad_glMultiTexCoord1dv;
#define glMultiTexCoord1dv glad_glMultiTexCoord1dv
GLAD_API_CALL PFNGLMULTITEXCOORD1FPROC glad_glMultiTexCoord1f;
#define glMultiTexCoord1f glad_glMultiTexCoord1f
GLAD_API_CALL PFNGLMULTITEXCOORD1FVPROC glad_glMultiTexCoord1fv;
#define glMultiTexCoord1fv glad_glMultiTexCoord1fv
GLAD_API_CALL PFNGLMULTITEXCOORD1IPROC glad_glMultiTexCoord1i;
#define glMultiTexCoord1i glad_glMultiTexCoord1i
GLAD_API_CALL PFNGLMULTITEXCOORD1IVPROC glad_glMultiTexCoord1iv;
#define glMultiTexCoord1iv glad_glMultiTexCoord1iv
GLAD_API_CALL PFNGLMULTITEXCOORD1SPROC glad_glMultiTexCoord1s;
#define glMultiTexCoord1s glad_glMultiTexCoord1s
GLAD_API_CALL PFNGLMULTITEXCOORD1SVPROC glad_glMultiTexCoord1sv;
#define glMultiTexCoord1sv glad_glMultiTexCoord1sv
GLAD_API_CALL PFNGLMULTITEXCOORD2DPROC glad_glMultiTexCoord2d;
#define glMultiTexCoord2d glad_glMultiTexCoord2d
GLAD_API_CALL PFNGLMULTITEXCOORD2DVPROC glad_glMultiTexCoord2dv;
#define glMultiTexCoord2dv glad_glMultiTexCoord2dv
GLAD_API_CALL PFNGLMULTITEXCOORD2FPROC glad_glMultiTexCoord2f;
#define glMultiTexCoord2f glad_glMultiTexCoord2f
GLAD_API_CALL PFNGLMULTITEXCOORD2FVPROC glad_glMultiTexCoord2fv;
#define glMultiTexCoord2fv glad_glMultiTexCoord2fv
GLAD_API_CALL PFNGLMULTITEXCOORD2IPROC glad_glMultiTexCoord2i;
#define glMultiTexCoord2i glad_glMultiTexCoord2i
GLAD_API_CALL PFNGLMULTITEXCOORD2IVPROC glad_glMultiTexCoord2iv;
#define glMultiTexCoord2iv glad_glMultiTexCoord2iv
GLAD_API_CALL PFNGLMULTITEXCOORD2SPROC glad_glMultiTexCoord2s;
#define glMultiTexCoord2s glad_glMultiTexCoord2s
GLAD_API_CALL PFNGLMULTITEXCOORD2SVPROC glad_glMultiTexCoord2sv;
#define glMultiTexCoord2sv glad_glMultiTexCoord2sv
GLAD_API_CALL PFNGLMULTITEXCOORD3DPROC glad_glMultiTexCoord3d;
#define glMultiTexCoord3d glad_glMultiTexCoord3d
GLAD_API_CALL PFNGLMULTITEXCOORD3DVPROC glad_glMultiTexCoord3dv;
#define glMultiTexCoord3dv glad_glMultiTexCoord3dv
GLAD_API_CALL PFNGLMULTITEXCOORD3FPROC glad_glMultiTexCoord3f;
#define glMultiTexCoord3f glad_glMultiTexCoord3f
GLAD_API_CALL PFNGLMULTITEXCOORD3FVPROC glad_glMultiTexCoord3fv;
#define glMultiTexCoord3fv glad_glMultiTexCoord3fv
GLAD_API_CALL PFNGLMULTITEXCOORD3IPROC glad_glMultiTexCoord3i;
#define glMultiTexCoord3i glad_glMultiTexCoord3i
GLAD_API_CALL PFNGLMULTITEXCOORD3IVPROC glad_glMultiTexCoord3iv;
#define glMultiTexCoord3iv glad_glMultiTexCoord3iv
GLAD_API_CALL PFNGLMULTITEXCOORD3SPROC glad_glMultiTexCoord3s;
#define glMultiTexCoord3s glad_glMultiTexCoord3s
GLAD_API_CALL PFNGLMULTITEXCOORD3SVPROC glad_glMultiTexCoord3sv;
#define glMultiTexCoord3sv glad_glMultiTexCoord3sv
GLAD_API_CALL PFNGLMULTITEXCOORD4DPROC glad_glMultiTexCoord4d;
#define glMultiTexCoord4d glad_glMultiTexCoord4d
GLAD_API_CALL PFNGLMULTITEXCOORD4DVPROC glad_glMultiTexCoord4dv;
#define glMultiTexCoord4dv glad_glMultiTexCoord4dv
GLAD_API_CALL PFNGLMULTITEXCOORD4FPROC glad_glMultiTexCoord4f;
#define glMultiTexCoord4f glad_glMultiTexCoord4f
GLAD_API_CALL PFNGLMULTITEXCOORD4FVPROC glad_glMultiTexCoord4fv;
#define glMultiTexCoord4fv glad_glMultiTexCoord4fv
GLAD_API_CALL PFNGLMULTITEXCOORD4IPROC glad_glMultiTexCoord4i;
#define glMultiTexCoord4i glad_glMultiTexCoord4i
GLAD_API_CALL PFNGLMULTITEXCOORD4IVPROC glad_glMultiTexCoord4iv;
#define glMultiTexCoord4iv glad_glMultiTexCoord4iv
GLAD_API_CALL PFNGLMULTITEXCOORD4SPROC glad_glMultiTexCoord4s;
#define glMultiTexCoord4s glad_glMultiTexCoord4s
GLAD_API_CALL PFNGLMULTITEXCOORD4SVPROC glad_glMultiTexCoord4sv;
#define glMultiTexCoord4sv glad_glMultiTexCoord4sv
GLAD_API_CALL PFNGLMULTITEXCOORDP1UIPROC glad_glMultiTexCoordP1ui;
#define glMultiTexCoordP1ui glad_glMultiTexCoordP1ui
GLAD_API_CALL PFNGLMULTITEXCOORDP1UIVPROC glad_glMultiTexCoordP1uiv;
#define glMultiTexCoordP1uiv glad_glMultiTexCoordP1uiv
GLAD_API_CALL PFNGLMULTITEXCOORDP2UIPROC glad_glMultiTexCoordP2ui;
#define glMultiTexCoordP2ui glad_glMultiTexCoordP2ui
GLAD_API_CALL PFNGLMULTITEXCOORDP2UIVPROC glad_glMultiTexCoordP2uiv;
#define glMultiTexCoordP2uiv glad_glMultiTexCoordP2uiv
GLAD_API_CALL PFNGLMULTITEXCOORDP3UIPROC glad_glMultiTexCoordP3ui;
#define glMultiTexCoordP3ui glad_glMultiTexCoordP3ui
GLAD_API_CALL PFNGLMULTITEXCOORDP3UIVPROC glad_glMultiTexCoordP3uiv;
#define glMultiTexCoordP3uiv glad_glMultiTexCoordP3uiv
GLAD_API_CALL PFNGLMULTITEXCOORDP4UIPROC glad_glMultiTexCoordP4ui;
#define glMultiTexCoordP4ui glad_glMultiTexCoordP4ui
GLAD_API_CALL PFNGLMULTITEXCOORDP4UIVPROC glad_glMultiTexCoordP4uiv;
#define glMultiTexCoordP4uiv glad_glMultiTexCoordP4uiv
GLAD_API_CALL PFNGLNEWLISTPROC glad_glNewList;
#define glNewList glad_glNewList
GLAD_API_CALL PFNGLNORMAL3BPROC glad_glNormal3b;
#define glNormal3b glad_glNormal3b
GLAD_API_CALL PFNGLNORMAL3BVPROC glad_glNormal3bv;
#define glNormal3bv glad_glNormal3bv
GLAD_API_CALL PFNGLNORMAL3DPROC glad_glNormal3d;
#define glNormal3d glad_glNormal3d
GLAD_API_CALL PFNGLNORMAL3DVPROC glad_glNormal3dv;
#define glNormal3dv glad_glNormal3dv
GLAD_API_CALL PFNGLNORMAL3FPROC glad_glNormal3f;
#define glNormal3f glad_glNormal3f
GLAD_API_CALL PFNGLNORMAL3FVPROC glad_glNormal3fv;
#define glNormal3fv glad_glNormal3fv
GLAD_API_CALL PFNGLNORMAL3IPROC glad_glNormal3i;
#define glNormal3i glad_glNormal3i
GLAD_API_CALL PFNGLNORMAL3IVPROC glad_glNormal3iv;
#define glNormal3iv glad_glNormal3iv
GLAD_API_CALL PFNGLNORMAL3SPROC glad_glNormal3s;
#define glNormal3s glad_glNormal3s
GLAD_API_CALL PFNGLNORMAL3SVPROC glad_glNormal3sv;
#define glNormal3sv glad_glNormal3sv
GLAD_API_CALL PFNGLNORMALP3UIPROC glad_glNormalP3ui;
#define glNormalP3ui glad_glNormalP3ui
GLAD_API_CALL PFNGLNORMALP3UIVPROC glad_glNormalP3uiv;
#define glNormalP3uiv glad_glNormalP3uiv
GLAD_API_CALL PFNGLNORMALPOINTERPROC glad_glNormalPointer;
#define glNormalPointer glad_glNormalPointer
GLAD_API_CALL PFNGLOBJECTLABELPROC glad_glObjectLabel;
#define glObjectLabel glad_glObjectLabel
GLAD_API_CALL PFNGLOBJECTPTRLABELPROC glad_glObjectPtrLabel;
#define glObjectPtrLabel glad_glObjectPtrLabel
GLAD_API_CALL PFNGLORTHOPROC glad_glOrtho;
#define glOrtho glad_glOrtho
GLAD_API_CALL PFNGLPASSTHROUGHPROC glad_glPassThrough;
#define glPassThrough glad_glPassThrough
GLAD_API_CALL PFNGLPIXELMAPFVPROC glad_glPixelMapfv;
#define glPixelMapfv glad_glPixelMapfv
GLAD_API_CALL PFNGLPIXELMAPUIVPROC glad_glPixelMapuiv;
#define glPixelMapuiv glad_glPixelMapuiv
GLAD_API_CALL PFNGLPIXELMAPUSVPROC glad_glPixelMapusv;
#define glPixelMapusv glad_glPixelMapusv
GLAD_API_CALL PFNGLPIXELSTOREFPROC glad_glPixelStoref;
#define glPixelStoref glad_glPixelStoref
GLAD_API_CALL PFNGLPIXELSTOREIPROC glad_glPixelStorei;
#define glPixelStorei glad_glPixelStorei
GLAD_API_CALL PFNGLPIXELTRANSFERFPROC glad_glPixelTransferf;
#define glPixelTransferf glad_glPixelTransferf
GLAD_API_CALL PFNGLPIXELTRANSFERIPROC glad_glPixelTransferi;
#define glPixelTransferi glad_glPixelTransferi
GLAD_API_CALL PFNGLPIXELZOOMPROC glad_glPixelZoom;
#define glPixelZoom glad_glPixelZoom
GLAD_API_CALL PFNGLPOINTPARAMETERFPROC glad_glPointParameterf;
#define glPointParameterf glad_glPointParameterf
GLAD_API_CALL PFNGLPOINTPARAMETERFVPROC glad_glPointParameterfv;
#define glPointParameterfv glad_glPointParameterfv
GLAD_API_CALL PFNGLPOINTPARAMETERIPROC glad_glPointParameteri;
#define glPointParameteri glad_glPointParameteri
GLAD_API_CALL PFNGLPOINTPARAMETERIVPROC glad_glPointParameteriv;
#define glPointParameteriv glad_glPointParameteriv
GLAD_API_CALL PFNGLPOINTSIZEPROC glad_glPointSize;
#define glPointSize glad_glPointSize
GLAD_API_CALL PFNGLPOLYGONMODEPROC glad_glPolygonMode;
#define glPolygonMode glad_glPolygonMode
GLAD_API_CALL PFNGLPOLYGONOFFSETPROC glad_glPolygonOffset;
#define glPolygonOffset glad_glPolygonOffset
GLAD_API_CALL PFNGLPOLYGONSTIPPLEPROC glad_glPolygonStipple;
#define glPolygonStipple glad_glPolygonStipple
GLAD_API_CALL PFNGLPOPATTRIBPROC glad_glPopAttrib;
#define glPopAttrib glad_glPopAttrib
GLAD_API_CALL PFNGLPOPCLIENTATTRIBPROC glad_glPopClientAttrib;
#define glPopClientAttrib glad_glPopClientAttrib
GLAD_API_CALL PFNGLPOPDEBUGGROUPPROC glad_glPopDebugGroup;
#define glPopDebugGroup glad_glPopDebugGroup
GLAD_API_CALL PFNGLPOPMATRIXPROC glad_glPopMatrix;
#define glPopMatrix glad_glPopMatrix
GLAD_API_CALL PFNGLPOPNAMEPROC glad_glPopName;
#define glPopName glad_glPopName
GLAD_API_CALL PFNGLPRIMITIVERESTARTINDEXPROC glad_glPrimitiveRestartIndex;
#define glPrimitiveRestartIndex glad_glPrimitiveRestartIndex
GLAD_API_CALL PFNGLPRIORITIZETEXTURESPROC glad_glPrioritizeTextures;
#define glPrioritizeTextures glad_glPrioritizeTextures
GLAD_API_CALL PFNGLPROVOKINGVERTEXPROC glad_glProvokingVertex;
#define glProvokingVertex glad_glProvokingVertex
GLAD_API_CALL PFNGLPUSHATTRIBPROC glad_glPushAttrib;
#define glPushAttrib glad_glPushAttrib
GLAD_API_CALL PFNGLPUSHCLIENTATTRIBPROC glad_glPushClientAttrib;
#define glPushClientAttrib glad_glPushClientAttrib
GLAD_API_CALL PFNGLPUSHDEBUGGROUPPROC glad_glPushDebugGroup;
#define glPushDebugGroup glad_glPushDebugGroup
GLAD_API_CALL PFNGLPUSHMATRIXPROC glad_glPushMatrix;
#define glPushMatrix glad_glPushMatrix
GLAD_API_CALL PFNGLPUSHNAMEPROC glad_glPushName;
#define glPushName glad_glPushName
GLAD_API_CALL PFNGLQUERYCOUNTERPROC glad_glQueryCounter;
#define glQueryCounter glad_glQueryCounter
GLAD_API_CALL PFNGLRASTERPOS2DPROC glad_glRasterPos2d;
#define glRasterPos2d glad_glRasterPos2d
GLAD_API_CALL PFNGLRASTERPOS2DVPROC glad_glRasterPos2dv;
#define glRasterPos2dv glad_glRasterPos2dv
GLAD_API_CALL PFNGLRASTERPOS2FPROC glad_glRasterPos2f;
#define glRasterPos2f glad_glRasterPos2f
GLAD_API_CALL PFNGLRASTERPOS2FVPROC glad_glRasterPos2fv;
#define glRasterPos2fv glad_glRasterPos2fv
GLAD_API_CALL PFNGLRASTERPOS2IPROC glad_glRasterPos2i;
#define glRasterPos2i glad_glRasterPos2i
GLAD_API_CALL PFNGLRASTERPOS2IVPROC glad_glRasterPos2iv;
#define glRasterPos2iv glad_glRasterPos2iv
GLAD_API_CALL PFNGLRASTERPOS2SPROC glad_glRasterPos2s;
#define glRasterPos2s glad_glRasterPos2s
GLAD_API_CALL PFNGLRASTERPOS2SVPROC glad_glRasterPos2sv;
#define glRasterPos2sv glad_glRasterPos2sv
GLAD_API_CALL PFNGLRASTERPOS3DPROC glad_glRasterPos3d;
#define glRasterPos3d glad_glRasterPos3d
GLAD_API_CALL PFNGLRASTERPOS3DVPROC glad_glRasterPos3dv;
#define glRasterPos3dv glad_glRasterPos3dv
GLAD_API_CALL PFNGLRASTERPOS3FPROC glad_glRasterPos3f;
#define glRasterPos3f glad_glRasterPos3f
GLAD_API_CALL PFNGLRASTERPOS3FVPROC glad_glRasterPos3fv;
#define glRasterPos3fv glad_glRasterPos3fv
GLAD_API_CALL PFNGLRASTERPOS3IPROC glad_glRasterPos3i;
#define glRasterPos3i glad_glRasterPos3i
GLAD_API_CALL PFNGLRASTERPOS3IVPROC glad_glRasterPos3iv;
#define glRasterPos3iv glad_glRasterPos3iv
GLAD_API_CALL PFNGLRASTERPOS3SPROC glad_glRasterPos3s;
#define glRasterPos3s glad_glRasterPos3s
GLAD_API_CALL PFNGLRASTERPOS3SVPROC glad_glRasterPos3sv;
#define glRasterPos3sv glad_glRasterPos3sv
GLAD_API_CALL PFNGLRASTERPOS4DPROC glad_glRasterPos4d;
#define glRasterPos4d glad_glRasterPos4d
GLAD_API_CALL PFNGLRASTERPOS4DVPROC glad_glRasterPos4dv;
#define glRasterPos4dv glad_glRasterPos4dv
GLAD_API_CALL PFNGLRASTERPOS4FPROC glad_glRasterPos4f;
#define glRasterPos4f glad_glRasterPos4f
GLAD_API_CALL PFNGLRASTERPOS4FVPROC glad_glRasterPos4fv;
#define glRasterPos4fv glad_glRasterPos4fv
GLAD_API_CALL PFNGLRASTERPOS4IPROC glad_glRasterPos4i;
#define glRasterPos4i glad_glRasterPos4i
GLAD_API_CALL PFNGLRASTERPOS4IVPROC glad_glRasterPos4iv;
#define glRasterPos4iv glad_glRasterPos4iv
GLAD_API_CALL PFNGLRASTERPOS4SPROC glad_glRasterPos4s;
#define glRasterPos4s glad_glRasterPos4s
GLAD_API_CALL PFNGLRASTERPOS4SVPROC glad_glRasterPos4sv;
#define glRasterPos4sv glad_glRasterPos4sv
GLAD_API_CALL PFNGLREADBUFFERPROC glad_glReadBuffer;
#define glReadBuffer glad_glReadBuffer
GLAD_API_CALL PFNGLREADPIXELSPROC glad_glReadPixels;
#define glReadPixels glad_glReadPixels
GLAD_API_CALL PFNGLREADNPIXELSPROC glad_glReadnPixels;
#define glReadnPixels glad_glReadnPixels
GLAD_API_CALL PFNGLREADNPIXELSARBPROC glad_glReadnPixelsARB;
#define glReadnPixelsARB glad_glReadnPixelsARB
GLAD_API_CALL PFNGLRECTDPROC glad_glRectd;
#define glRectd glad_glRectd
GLAD_API_CALL PFNGLRECTDVPROC glad_glRectdv;
#define glRectdv glad_glRectdv
GLAD_API_CALL PFNGLRECTFPROC glad_glRectf;
#define glRectf glad_glRectf
GLAD_API_CALL PFNGLRECTFVPROC glad_glRectfv;
#define glRectfv glad_glRectfv
GLAD_API_CALL PFNGLRECTIPROC glad_glRecti;
#define glRecti glad_glRecti
GLAD_API_CALL PFNGLRECTIVPROC glad_glRectiv;
#define glRectiv glad_glRectiv
GLAD_API_CALL PFNGLRECTSPROC glad_glRects;
#define glRects glad_glRects
GLAD_API_CALL PFNGLRECTSVPROC glad_glRectsv;
#define glRectsv glad_glRectsv
GLAD_API_CALL PFNGLRENDERMODEPROC glad_glRenderMode;
#define glRenderMode glad_glRenderMode
GLAD_API_CALL PFNGLRENDERBUFFERSTORAGEPROC glad_glRenderbufferStorage;
#define glRenderbufferStorage glad_glRenderbufferStorage
GLAD_API_CALL PFNGLRENDERBUFFERSTORAGEMULTISAMPLEPROC glad_glRenderbufferStorageMultisample;
#define glRenderbufferStorageMultisample glad_glRenderbufferStorageMultisample
GLAD_API_CALL PFNGLROTATEDPROC glad_glRotated;
#define glRotated glad_glRotated
GLAD_API_CALL PFNGLROTATEFPROC glad_glRotatef;
#define glRotatef glad_glRotatef
GLAD_API_CALL PFNGLSAMPLECOVERAGEPROC glad_glSampleCoverage;
#define glSampleCoverage glad_glSampleCoverage
GLAD_API_CALL PFNGLSAMPLECOVERAGEARBPROC glad_glSampleCoverageARB;
#define glSampleCoverageARB glad_glSampleCoverageARB
GLAD_API_CALL PFNGLSAMPLEMASKIPROC glad_glSampleMaski;
#define glSampleMaski glad_glSampleMaski
GLAD_API_CALL PFNGLSAMPLERPARAMETERIIVPROC glad_glSamplerParameterIiv;
#define glSamplerParameterIiv glad_glSamplerParameterIiv
GLAD_API_CALL PFNGLSAMPLERPARAMETERIUIVPROC glad_glSamplerParameterIuiv;
#define glSamplerParameterIuiv glad_glSamplerParameterIuiv
GLAD_API_CALL PFNGLSAMPLERPARAMETERFPROC glad_glSamplerParameterf;
#define glSamplerParameterf glad_glSamplerParameterf
GLAD_API_CALL PFNGLSAMPLERPARAMETERFVPROC glad_glSamplerParameterfv;
#define glSamplerParameterfv glad_glSamplerParameterfv
GLAD_API_CALL PFNGLSAMPLERPARAMETERIPROC glad_glSamplerParameteri;
#define glSamplerParameteri glad_glSamplerParameteri
GLAD_API_CALL PFNGLSAMPLERPARAMETERIVPROC glad_glSamplerParameteriv;
#define glSamplerParameteriv glad_glSamplerParameteriv
GLAD_API_CALL PFNGLSCALEDPROC glad_glScaled;
#define glScaled glad_glScaled
GLAD_API_CALL PFNGLSCALEFPROC glad_glScalef;
#define glScalef glad_glScalef
GLAD_API_CALL PFNGLSCISSORPROC glad_glScissor;
#define glScissor glad_glScissor
GLAD_API_CALL PFNGLSECONDARYCOLOR3BPROC glad_glSecondaryColor3b;
#define glSecondaryColor3b glad_glSecondaryColor3b
GLAD_API_CALL PFNGLSECONDARYCOLOR3BVPROC glad_glSecondaryColor3bv;
#define glSecondaryColor3bv glad_glSecondaryColor3bv
GLAD_API_CALL PFNGLSECONDARYCOLOR3DPROC glad_glSecondaryColor3d;
#define glSecondaryColor3d glad_glSecondaryColor3d
GLAD_API_CALL PFNGLSECONDARYCOLOR3DVPROC glad_glSecondaryColor3dv;
#define glSecondaryColor3dv glad_glSecondaryColor3dv
GLAD_API_CALL PFNGLSECONDARYCOLOR3FPROC glad_glSecondaryColor3f;
#define glSecondaryColor3f glad_glSecondaryColor3f
GLAD_API_CALL PFNGLSECONDARYCOLOR3FVPROC glad_glSecondaryColor3fv;
#define glSecondaryColor3fv glad_glSecondaryColor3fv
GLAD_API_CALL PFNGLSECONDARYCOLOR3IPROC glad_glSecondaryColor3i;
#define glSecondaryColor3i glad_glSecondaryColor3i
GLAD_API_CALL PFNGLSECONDARYCOLOR3IVPROC glad_glSecondaryColor3iv;
#define glSecondaryColor3iv glad_glSecondaryColor3iv
GLAD_API_CALL PFNGLSECONDARYCOLOR3SPROC glad_glSecondaryColor3s;
#define glSecondaryColor3s glad_glSecondaryColor3s
GLAD_API_CALL PFNGLSECONDARYCOLOR3SVPROC glad_glSecondaryColor3sv;
#define glSecondaryColor3sv glad_glSecondaryColor3sv
GLAD_API_CALL PFNGLSECONDARYCOLOR3UBPROC glad_glSecondaryColor3ub;
#define glSecondaryColor3ub glad_glSecondaryColor3ub
GLAD_API_CALL PFNGLSECONDARYCOLOR3UBVPROC glad_glSecondaryColor3ubv;
#define glSecondaryColor3ubv glad_glSecondaryColor3ubv
GLAD_API_CALL PFNGLSECONDARYCOLOR3UIPROC glad_glSecondaryColor3ui;
#define glSecondaryColor3ui glad_glSecondaryColor3ui
GLAD_API_CALL PFNGLSECONDARYCOLOR3UIVPROC glad_glSecondaryColor3uiv;
#define glSecondaryColor3uiv glad_glSecondaryColor3uiv
GLAD_API_CALL PFNGLSECONDARYCOLOR3USPROC glad_glSecondaryColor3us;
#define glSecondaryColor3us glad_glSecondaryColor3us
GLAD_API_CALL PFNGLSECONDARYCOLOR3USVPROC glad_glSecondaryColor3usv;
#define glSecondaryColor3usv glad_glSecondaryColor3usv
GLAD_API_CALL PFNGLSECONDARYCOLORP3UIPROC glad_glSecondaryColorP3ui;
#define glSecondaryColorP3ui glad_glSecondaryColorP3ui
GLAD_API_CALL PFNGLSECONDARYCOLORP3UIVPROC glad_glSecondaryColorP3uiv;
#define glSecondaryColorP3uiv glad_glSecondaryColorP3uiv
GLAD_API_CALL PFNGLSECONDARYCOLORPOINTERPROC glad_glSecondaryColorPointer;
#define glSecondaryColorPointer glad_glSecondaryColorPointer
GLAD_API_CALL PFNGLSELECTBUFFERPROC glad_glSelectBuffer;
#define glSelectBuffer glad_glSelectBuffer
GLAD_API_CALL PFNGLSHADEMODELPROC glad_glShadeModel;
#define glShadeModel glad_glShadeModel
GLAD_API_CALL PFNGLSHADERSOURCEPROC glad_glShaderSource;
#define glShaderSource glad_glShaderSource
GLAD_API_CALL PFNGLSTENCILFUNCPROC glad_glStencilFunc;
#define glStencilFunc glad_glStencilFunc
GLAD_API_CALL PFNGLSTENCILFUNCSEPARATEPROC glad_glStencilFuncSeparate;
#define glStencilFuncSeparate glad_glStencilFuncSeparate
GLAD_API_CALL PFNGLSTENCILMASKPROC glad_glStencilMask;
#define glStencilMask glad_glStencilMask
GLAD_API_CALL PFNGLSTENCILMASKSEPARATEPROC glad_glStencilMaskSeparate;
#define glStencilMaskSeparate glad_glStencilMaskSeparate
GLAD_API_CALL PFNGLSTENCILOPPROC glad_glStencilOp;
#define glStencilOp glad_glStencilOp
GLAD_API_CALL PFNGLSTENCILOPSEPARATEPROC glad_glStencilOpSeparate;
#define glStencilOpSeparate glad_glStencilOpSeparate
GLAD_API_CALL PFNGLTEXBUFFERPROC glad_glTexBuffer;
#define glTexBuffer glad_glTexBuffer
GLAD_API_CALL PFNGLTEXCOORD1DPROC glad_glTexCoord1d;
#define glTexCoord1d glad_glTexCoord1d
GLAD_API_CALL PFNGLTEXCOORD1DVPROC glad_glTexCoord1dv;
#define glTexCoord1dv glad_glTexCoord1dv
GLAD_API_CALL PFNGLTEXCOORD1FPROC glad_glTexCoord1f;
#define glTexCoord1f glad_glTexCoord1f
GLAD_API_CALL PFNGLTEXCOORD1FVPROC glad_glTexCoord1fv;
#define glTexCoord1fv glad_glTexCoord1fv
GLAD_API_CALL PFNGLTEXCOORD1IPROC glad_glTexCoord1i;
#define glTexCoord1i glad_glTexCoord1i
GLAD_API_CALL PFNGLTEXCOORD1IVPROC glad_glTexCoord1iv;
#define glTexCoord1iv glad_glTexCoord1iv
GLAD_API_CALL PFNGLTEXCOORD1SPROC glad_glTexCoord1s;
#define glTexCoord1s glad_glTexCoord1s
GLAD_API_CALL PFNGLTEXCOORD1SVPROC glad_glTexCoord1sv;
#define glTexCoord1sv glad_glTexCoord1sv
GLAD_API_CALL PFNGLTEXCOORD2DPROC glad_glTexCoord2d;
#define glTexCoord2d glad_glTexCoord2d
GLAD_API_CALL PFNGLTEXCOORD2DVPROC glad_glTexCoord2dv;
#define glTexCoord2dv glad_glTexCoord2dv
GLAD_API_CALL PFNGLTEXCOORD2FPROC glad_glTexCoord2f;
#define glTexCoord2f glad_glTexCoord2f
GLAD_API_CALL PFNGLTEXCOORD2FVPROC glad_glTexCoord2fv;
#define glTexCoord2fv glad_glTexCoord2fv
GLAD_API_CALL PFNGLTEXCOORD2IPROC glad_glTexCoord2i;
#define glTexCoord2i glad_glTexCoord2i
GLAD_API_CALL PFNGLTEXCOORD2IVPROC glad_glTexCoord2iv;
#define glTexCoord2iv glad_glTexCoord2iv
GLAD_API_CALL PFNGLTEXCOORD2SPROC glad_glTexCoord2s;
#define glTexCoord2s glad_glTexCoord2s
GLAD_API_CALL PFNGLTEXCOORD2SVPROC glad_glTexCoord2sv;
#define glTexCoord2sv glad_glTexCoord2sv
GLAD_API_CALL PFNGLTEXCOORD3DPROC glad_glTexCoord3d;
#define glTexCoord3d glad_glTexCoord3d
GLAD_API_CALL PFNGLTEXCOORD3DVPROC glad_glTexCoord3dv;
#define glTexCoord3dv glad_glTexCoord3dv
GLAD_API_CALL PFNGLTEXCOORD3FPROC glad_glTexCoord3f;
#define glTexCoord3f glad_glTexCoord3f
GLAD_API_CALL PFNGLTEXCOORD3FVPROC glad_glTexCoord3fv;
#define glTexCoord3fv glad_glTexCoord3fv
GLAD_API_CALL PFNGLTEXCOORD3IPROC glad_glTexCoord3i;
#define glTexCoord3i glad_glTexCoord3i
GLAD_API_CALL PFNGLTEXCOORD3IVPROC glad_glTexCoord3iv;
#define glTexCoord3iv glad_glTexCoord3iv
GLAD_API_CALL PFNGLTEXCOORD3SPROC glad_glTexCoord3s;
#define glTexCoord3s glad_glTexCoord3s
GLAD_API_CALL PFNGLTEXCOORD3SVPROC glad_glTexCoord3sv;
#define glTexCoord3sv glad_glTexCoord3sv
GLAD_API_CALL PFNGLTEXCOORD4DPROC glad_glTexCoord4d;
#define glTexCoord4d glad_glTexCoord4d
GLAD_API_CALL PFNGLTEXCOORD4DVPROC glad_glTexCoord4dv;
#define glTexCoord4dv glad_glTexCoord4dv
GLAD_API_CALL PFNGLTEXCOORD4FPROC glad_glTexCoord4f;
#define glTexCoord4f glad_glTexCoord4f
GLAD_API_CALL PFNGLTEXCOORD4FVPROC glad_glTexCoord4fv;
#define glTexCoord4fv glad_glTexCoord4fv
GLAD_API_CALL PFNGLTEXCOORD4IPROC glad_glTexCoord4i;
#define glTexCoord4i glad_glTexCoord4i
GLAD_API_CALL PFNGLTEXCOORD4IVPROC glad_glTexCoord4iv;
#define glTexCoord4iv glad_glTexCoord4iv
GLAD_API_CALL PFNGLTEXCOORD4SPROC glad_glTexCoord4s;
#define glTexCoord4s glad_glTexCoord4s
GLAD_API_CALL PFNGLTEXCOORD4SVPROC glad_glTexCoord4sv;
#define glTexCoord4sv glad_glTexCoord4sv
GLAD_API_CALL PFNGLTEXCOORDP1UIPROC glad_glTexCoordP1ui;
#define glTexCoordP1ui glad_glTexCoordP1ui
GLAD_API_CALL PFNGLTEXCOORDP1UIVPROC glad_glTexCoordP1uiv;
#define glTexCoordP1uiv glad_glTexCoordP1uiv
GLAD_API_CALL PFNGLTEXCOORDP2UIPROC glad_glTexCoordP2ui;
#define glTexCoordP2ui glad_glTexCoordP2ui
GLAD_API_CALL PFNGLTEXCOORDP2UIVPROC glad_glTexCoordP2uiv;
#define glTexCoordP2uiv glad_glTexCoordP2uiv
GLAD_API_CALL PFNGLTEXCOORDP3UIPROC glad_glTexCoordP3ui;
#define glTexCoordP3ui glad_glTexCoordP3ui
GLAD_API_CALL PFNGLTEXCOORDP3UIVPROC glad_glTexCoordP3uiv;
#define glTexCoordP3uiv glad_glTexCoordP3uiv
GLAD_API_CALL PFNGLTEXCOORDP4UIPROC glad_glTexCoordP4ui;
#define glTexCoordP4ui glad_glTexCoordP4ui
GLAD_API_CALL PFNGLTEXCOORDP4UIVPROC glad_glTexCoordP4uiv;
#define glTexCoordP4uiv glad_glTexCoordP4uiv
GLAD_API_CALL PFNGLTEXCOORDPOINTERPROC glad_glTexCoordPointer;
#define glTexCoordPointer glad_glTexCoordPointer
GLAD_API_CALL PFNGLTEXENVFPROC glad_glTexEnvf;
#define glTexEnvf glad_glTexEnvf
GLAD_API_CALL PFNGLTEXENVFVPROC glad_glTexEnvfv;
#define glTexEnvfv glad_glTexEnvfv
GLAD_API_CALL PFNGLTEXENVIPROC glad_glTexEnvi;
#define glTexEnvi glad_glTexEnvi
GLAD_API_CALL PFNGLTEXENVIVPROC glad_glTexEnviv;
#define glTexEnviv glad_glTexEnviv
GLAD_API_CALL PFNGLTEXGENDPROC glad_glTexGend;
#define glTexGend glad_glTexGend
GLAD_API_CALL PFNGLTEXGENDVPROC glad_glTexGendv;
#define glTexGendv glad_glTexGendv
GLAD_API_CALL PFNGLTEXGENFPROC glad_glTexGenf;
#define glTexGenf glad_glTexGenf
GLAD_API_CALL PFNGLTEXGENFVPROC glad_glTexGenfv;
#define glTexGenfv glad_glTexGenfv
GLAD_API_CALL PFNGLTEXGENIPROC glad_glTexGeni;
#define glTexGeni glad_glTexGeni
GLAD_API_CALL PFNGLTEXGENIVPROC glad_glTexGeniv;
#define glTexGeniv glad_glTexGeniv
GLAD_API_CALL PFNGLTEXIMAGE1DPROC glad_glTexImage1D;
#define glTexImage1D glad_glTexImage1D
GLAD_API_CALL PFNGLTEXIMAGE2DPROC glad_glTexImage2D;
#define glTexImage2D glad_glTexImage2D
GLAD_API_CALL PFNGLTEXIMAGE2DMULTISAMPLEPROC glad_glTexImage2DMultisample;
#define glTexImage2DMultisample glad_glTexImage2DMultisample
GLAD_API_CALL PFNGLTEXIMAGE3DPROC glad_glTexImage3D;
#define glTexImage3D glad_glTexImage3D
GLAD_API_CALL PFNGLTEXIMAGE3DMULTISAMPLEPROC glad_glTexImage3DMultisample;
#define glTexImage3DMultisample glad_glTexImage3DMultisample
GLAD_API_CALL PFNGLTEXPARAMETERIIVPROC glad_glTexParameterIiv;
#define glTexParameterIiv glad_glTexParameterIiv
GLAD_API_CALL PFNGLTEXPARAMETERIUIVPROC glad_glTexParameterIuiv;
#define glTexParameterIuiv glad_glTexParameterIuiv
GLAD_API_CALL PFNGLTEXPARAMETERFPROC glad_glTexParameterf;
#define glTexParameterf glad_glTexParameterf
GLAD_API_CALL PFNGLTEXPARAMETERFVPROC glad_glTexParameterfv;
#define glTexParameterfv glad_glTexParameterfv
GLAD_API_CALL PFNGLTEXPARAMETERIPROC glad_glTexParameteri;
#define glTexParameteri glad_glTexParameteri
GLAD_API_CALL PFNGLTEXPARAMETERIVPROC glad_glTexParameteriv;
#define glTexParameteriv glad_glTexParameteriv
GLAD_API_CALL PFNGLTEXSUBIMAGE1DPROC glad_glTexSubImage1D;
#define glTexSubImage1D glad_glTexSubImage1D
GLAD_API_CALL PFNGLTEXSUBIMAGE2DPROC glad_glTexSubImage2D;
#define glTexSubImage2D glad_glTexSubImage2D
GLAD_API_CALL PFNGLTEXSUBIMAGE3DPROC glad_glTexSubImage3D;
#define glTexSubImage3D glad_glTexSubImage3D
GLAD_API_CALL PFNGLTRANSFORMFEEDBACKVARYINGSPROC glad_glTransformFeedbackVaryings;
#define glTransformFeedbackVaryings glad_glTransformFeedbackVaryings
GLAD_API_CALL PFNGLTRANSLATEDPROC glad_glTranslated;
#define glTranslated glad_glTranslated
GLAD_API_CALL PFNGLTRANSLATEFPROC glad_glTranslatef;
#define glTranslatef glad_glTranslatef
GLAD_API_CALL PFNGLUNIFORM1FPROC glad_glUniform1f;
#define glUniform1f glad_glUniform1f
GLAD_API_CALL PFNGLUNIFORM1FVPROC glad_glUniform1fv;
#define glUniform1fv glad_glUniform1fv
GLAD_API_CALL PFNGLUNIFORM1IPROC glad_glUniform1i;
#define glUniform1i glad_glUniform1i
GLAD_API_CALL PFNGLUNIFORM1IVPROC glad_glUniform1iv;
#define glUniform1iv glad_glUniform1iv
GLAD_API_CALL PFNGLUNIFORM1UIPROC glad_glUniform1ui;
#define glUniform1ui glad_glUniform1ui
GLAD_API_CALL PFNGLUNIFORM1UIVPROC glad_glUniform1uiv;
#define glUniform1uiv glad_glUniform1uiv
GLAD_API_CALL PFNGLUNIFORM2FPROC glad_glUniform2f;
#define glUniform2f glad_glUniform2f
GLAD_API_CALL PFNGLUNIFORM2FVPROC glad_glUniform2fv;
#define glUniform2fv glad_glUniform2fv
GLAD_API_CALL PFNGLUNIFORM2IPROC glad_glUniform2i;
#define glUniform2i glad_glUniform2i
GLAD_API_CALL PFNGLUNIFORM2IVPROC glad_glUniform2iv;
#define glUniform2iv glad_glUniform2iv
GLAD_API_CALL PFNGLUNIFORM2UIPROC glad_glUniform2ui;
#define glUniform2ui glad_glUniform2ui
GLAD_API_CALL PFNGLUNIFORM2UIVPROC glad_glUniform2uiv;
#define glUniform2uiv glad_glUniform2uiv
GLAD_API_CALL PFNGLUNIFORM3FPROC glad_glUniform3f;
#define glUniform3f glad_glUniform3f
GLAD_API_CALL PFNGLUNIFORM3FVPROC glad_glUniform3fv;
#define glUniform3fv glad_glUniform3fv
GLAD_API_CALL PFNGLUNIFORM3IPROC glad_glUniform3i;
#define glUniform3i glad_glUniform3i
GLAD_API_CALL PFNGLUNIFORM3IVPROC glad_glUniform3iv;
#define glUniform3iv glad_glUniform3iv
GLAD_API_CALL PFNGLUNIFORM3UIPROC glad_glUniform3ui;
#define glUniform3ui glad_glUniform3ui
GLAD_API_CALL PFNGLUNIFORM3UIVPROC glad_glUniform3uiv;
#define glUniform3uiv glad_glUniform3uiv
GLAD_API_CALL PFNGLUNIFORM4FPROC glad_glUniform4f;
#define glUniform4f glad_glUniform4f
GLAD_API_CALL PFNGLUNIFORM4FVPROC glad_glUniform4fv;
#define glUniform4fv glad_glUniform4fv
GLAD_API_CALL PFNGLUNIFORM4IPROC glad_glUniform4i;
#define glUniform4i glad_glUniform4i
GLAD_API_CALL PFNGLUNIFORM4IVPROC glad_glUniform4iv;
#define glUniform4iv glad_glUniform4iv
GLAD_API_CALL PFNGLUNIFORM4UIPROC glad_glUniform4ui;
#define glUniform4ui glad_glUniform4ui
GLAD_API_CALL PFNGLUNIFORM4UIVPROC glad_glUniform4uiv;
#define glUniform4uiv glad_glUniform4uiv
GLAD_API_CALL PFNGLUNIFORMBLOCKBINDINGPROC glad_glUniformBlockBinding;
#define glUniformBlockBinding glad_glUniformBlockBinding
GLAD_API_CALL PFNGLUNIFORMMATRIX2FVPROC glad_glUniformMatrix2fv;
#define glUniformMatrix2fv glad_glUniformMatrix2fv
GLAD_API_CALL PFNGLUNIFORMMATRIX2X3FVPROC glad_glUniformMatrix2x3fv;
#define glUniformMatrix2x3fv glad_glUniformMatrix2x3fv
GLAD_API_CALL PFNGLUNIFORMMATRIX2X4FVPROC glad_glUniformMatrix2x4fv;
#define glUniformMatrix2x4fv glad_glUniformMatrix2x4fv
GLAD_API_CALL PFNGLUNIFORMMATRIX3FVPROC glad_glUniformMatrix3fv;
#define glUniformMatrix3fv glad_glUniformMatrix3fv
GLAD_API_CALL PFNGLUNIFORMMATRIX3X2FVPROC glad_glUniformMatrix3x2fv;
#define glUniformMatrix3x2fv glad_glUniformMatrix3x2fv
GLAD_API_CALL PFNGLUNIFORMMATRIX3X4FVPROC glad_glUniformMatrix3x4fv;
#define glUniformMatrix3x4fv glad_glUniformMatrix3x4fv
GLAD_API_CALL PFNGLUNIFORMMATRIX4FVPROC glad_glUniformMatrix4fv;
#define glUniformMatrix4fv glad_glUniformMatrix4fv
GLAD_API_CALL PFNGLUNIFORMMATRIX4X2FVPROC glad_glUniformMatrix4x2fv;
#define glUniformMatrix4x2fv glad_glUniformMatrix4x2fv
GLAD_API_CALL PFNGLUNIFORMMATRIX4X3FVPROC glad_glUniformMatrix4x3fv;
#define glUniformMatrix4x3fv glad_glUniformMatrix4x3fv
GLAD_API_CALL PFNGLUNMAPBUFFERPROC glad_glUnmapBuffer;
#define glUnmapBuffer glad_glUnmapBuffer
GLAD_API_CALL PFNGLUSEPROGRAMPROC glad_glUseProgram;
#define glUseProgram glad_glUseProgram
GLAD_API_CALL PFNGLVALIDATEPROGRAMPROC glad_glValidateProgram;
#define glValidateProgram glad_glValidateProgram
GLAD_API_CALL PFNGLVERTEX2DPROC glad_glVertex2d;
#define glVertex2d glad_glVertex2d
GLAD_API_CALL PFNGLVERTEX2DVPROC glad_glVertex2dv;
#define glVertex2dv glad_glVertex2dv
GLAD_API_CALL PFNGLVERTEX2FPROC glad_glVertex2f;
#define glVertex2f glad_glVertex2f
GLAD_API_CALL PFNGLVERTEX2FVPROC glad_glVertex2fv;
#define glVertex2fv glad_glVertex2fv
GLAD_API_CALL PFNGLVERTEX2IPROC glad_glVertex2i;
#define glVertex2i glad_glVertex2i
GLAD_API_CALL PFNGLVERTEX2IVPROC glad_glVertex2iv;
#define glVertex2iv glad_glVertex2iv
GLAD_API_CALL PFNGLVERTEX2SPROC glad_glVertex2s;
#define glVertex2s glad_glVertex2s
GLAD_API_CALL PFNGLVERTEX2SVPROC glad_glVertex2sv;
#define glVertex2sv glad_glVertex2sv
GLAD_API_CALL PFNGLVERTEX3DPROC glad_glVertex3d;
#define glVertex3d glad_glVertex3d
GLAD_API_CALL PFNGLVERTEX3DVPROC glad_glVertex3dv;
#define glVertex3dv glad_glVertex3dv
GLAD_API_CALL PFNGLVERTEX3FPROC glad_glVertex3f;
#define glVertex3f glad_glVertex3f
GLAD_API_CALL PFNGLVERTEX3FVPROC glad_glVertex3fv;
#define glVertex3fv glad_glVertex3fv
GLAD_API_CALL PFNGLVERTEX3IPROC glad_glVertex3i;
#define glVertex3i glad_glVertex3i
GLAD_API_CALL PFNGLVERTEX3IVPROC glad_glVertex3iv;
#define glVertex3iv glad_glVertex3iv
GLAD_API_CALL PFNGLVERTEX3SPROC glad_glVertex3s;
#define glVertex3s glad_glVertex3s
GLAD_API_CALL PFNGLVERTEX3SVPROC glad_glVertex3sv;
#define glVertex3sv glad_glVertex3sv
GLAD_API_CALL PFNGLVERTEX4DPROC glad_glVertex4d;
#define glVertex4d glad_glVertex4d
GLAD_API_CALL PFNGLVERTEX4DVPROC glad_glVertex4dv;
#define glVertex4dv glad_glVertex4dv
GLAD_API_CALL PFNGLVERTEX4FPROC glad_glVertex4f;
#define glVertex4f glad_glVertex4f
GLAD_API_CALL PFNGLVERTEX4FVPROC glad_glVertex4fv;
#define glVertex4fv glad_glVertex4fv
GLAD_API_CALL PFNGLVERTEX4IPROC glad_glVertex4i;
#define glVertex4i glad_glVertex4i
GLAD_API_CALL PFNGLVERTEX4IVPROC glad_glVertex4iv;
#define glVertex4iv glad_glVertex4iv
GLAD_API_CALL PFNGLVERTEX4SPROC glad_glVertex4s;
#define glVertex4s glad_glVertex4s
GLAD_API_CALL PFNGLVERTEX4SVPROC glad_glVertex4sv;
#define glVertex4sv glad_glVertex4sv
GLAD_API_CALL PFNGLVERTEXATTRIB1DPROC glad_glVertexAttrib1d;
#define glVertexAttrib1d glad_glVertexAttrib1d
GLAD_API_CALL PFNGLVERTEXATTRIB1DVPROC glad_glVertexAttrib1dv;
#define glVertexAttrib1dv glad_glVertexAttrib1dv
GLAD_API_CALL PFNGLVERTEXATTRIB1FPROC glad_glVertexAttrib1f;
#define glVertexAttrib1f glad_glVertexAttrib1f
GLAD_API_CALL PFNGLVERTEXATTRIB1FVPROC glad_glVertexAttrib1fv;
#define glVertexAttrib1fv glad_glVertexAttrib1fv
GLAD_API_CALL PFNGLVERTEXATTRIB1SPROC glad_glVertexAttrib1s;
#define glVertexAttrib1s glad_glVertexAttrib1s
GLAD_API_CALL PFNGLVERTEXATTRIB1SVPROC glad_glVertexAttrib1sv;
#define glVertexAttrib1sv glad_glVertexAttrib1sv
GLAD_API_CALL PFNGLVERTEXATTRIB2DPROC glad_glVertexAttrib2d;
#define glVertexAttrib2d glad_glVertexAttrib2d
GLAD_API_CALL PFNGLVERTEXATTRIB2DVPROC glad_glVertexAttrib2dv;
#define glVertexAttrib2dv glad_glVertexAttrib2dv
GLAD_API_CALL PFNGLVERTEXATTRIB2FPROC glad_glVertexAttrib2f;
#define glVertexAttrib2f glad_glVertexAttrib2f
GLAD_API_CALL PFNGLVERTEXATTRIB2FVPROC glad_glVertexAttrib2fv;
#define glVertexAttrib2fv glad_glVertexAttrib2fv
GLAD_API_CALL PFNGLVERTEXATTRIB2SPROC glad_glVertexAttrib2s;
#define glVertexAttrib2s glad_glVertexAttrib2s
GLAD_API_CALL PFNGLVERTEXATTRIB2SVPROC glad_glVertexAttrib2sv;
#define glVertexAttrib2sv glad_glVertexAttrib2sv
GLAD_API_CALL PFNGLVERTEXATTRIB3DPROC glad_glVertexAttrib3d;
#define glVertexAttrib3d glad_glVertexAttrib3d
GLAD_API_CALL PFNGLVERTEXATTRIB3DVPROC glad_glVertexAttrib3dv;
#define glVertexAttrib3dv glad_glVertexAttrib3dv
GLAD_API_CALL PFNGLVERTEXATTRIB3FPROC glad_glVertexAttrib3f;
#define glVertexAttrib3f glad_glVertexAttrib3f
GLAD_API_CALL PFNGLVERTEXATTRIB3FVPROC glad_glVertexAttrib3fv;
#define glVertexAttrib3fv glad_glVertexAttrib3fv
GLAD_API_CALL PFNGLVERTEXATTRIB3SPROC glad_glVertexAttrib3s;
#define glVertexAttrib3s glad_glVertexAttrib3s
GLAD_API_CALL PFNGLVERTEXATTRIB3SVPROC glad_glVertexAttrib3sv;
#define glVertexAttrib3sv glad_glVertexAttrib3sv
GLAD_API_CALL PFNGLVERTEXATTRIB4NBVPROC glad_glVertexAttrib4Nbv;
#define glVertexAttrib4Nbv glad_glVertexAttrib4Nbv
GLAD_API_CALL PFNGLVERTEXATTRIB4NIVPROC glad_glVertexAttrib4Niv;
#define glVertexAttrib4Niv glad_glVertexAttrib4Niv
GLAD_API_CALL PFNGLVERTEXATTRIB4NSVPROC glad_glVertexAttrib4Nsv;
#define glVertexAttrib4Nsv glad_glVertexAttrib4Nsv
GLAD_API_CALL PFNGLVERTEXATTRIB4NUBPROC glad_glVertexAttrib4Nub;
#define glVertexAttrib4Nub glad_glVertexAttrib4Nub
GLAD_API_CALL PFNGLVERTEXATTRIB4NUBVPROC glad_glVertexAttrib4Nubv;
#define glVertexAttrib4Nubv glad_glVertexAttrib4Nubv
GLAD_API_CALL PFNGLVERTEXATTRIB4NUIVPROC glad_glVertexAttrib4Nuiv;
#define glVertexAttrib4Nuiv glad_glVertexAttrib4Nuiv
GLAD_API_CALL PFNGLVERTEXATTRIB4NUSVPROC glad_glVertexAttrib4Nusv;
#define glVertexAttrib4Nusv glad_glVertexAttrib4Nusv
GLAD_API_CALL PFNGLVERTEXATTRIB4BVPROC glad_glVertexAttrib4bv;
#define glVertexAttrib4bv glad_glVertexAttrib4bv
GLAD_API_CALL PFNGLVERTEXATTRIB4DPROC glad_glVertexAttrib4d;
#define glVertexAttrib4d glad_glVertexAttrib4d
GLAD_API_CALL PFNGLVERTEXATTRIB4DVPROC glad_glVertexAttrib4dv;
#define glVertexAttrib4dv glad_glVertexAttrib4dv
GLAD_API_CALL PFNGLVERTEXATTRIB4FPROC glad_glVertexAttrib4f;
#define glVertexAttrib4f glad_glVertexAttrib4f
GLAD_API_CALL PFNGLVERTEXATTRIB4FVPROC glad_glVertexAttrib4fv;
#define glVertexAttrib4fv glad_glVertexAttrib4fv
GLAD_API_CALL PFNGLVERTEXATTRIB4IVPROC glad_glVertexAttrib4iv;
#define glVertexAttrib4iv glad_glVertexAttrib4iv
GLAD_API_CALL PFNGLVERTEXATTRIB4SPROC glad_glVertexAttrib4s;
#define glVertexAttrib4s glad_glVertexAttrib4s
GLAD_API_CALL PFNGLVERTEXATTRIB4SVPROC glad_glVertexAttrib4sv;
#define glVertexAttrib4sv glad_glVertexAttrib4sv
GLAD_API_CALL PFNGLVERTEXATTRIB4UBVPROC glad_glVertexAttrib4ubv;
#define glVertexAttrib4ubv glad_glVertexAttrib4ubv
GLAD_API_CALL PFNGLVERTEXATTRIB4UIVPROC glad_glVertexAttrib4uiv;
#define glVertexAttrib4uiv glad_glVertexAttrib4uiv
GLAD_API_CALL PFNGLVERTEXATTRIB4USVPROC glad_glVertexAttrib4usv;
#define glVertexAttrib4usv glad_glVertexAttrib4usv
GLAD_API_CALL PFNGLVERTEXATTRIBDIVISORPROC glad_glVertexAttribDivisor;
#define glVertexAttribDivisor glad_glVertexAttribDivisor
GLAD_API_CALL PFNGLVERTEXATTRIBI1IPROC glad_glVertexAttribI1i;
#define glVertexAttribI1i glad_glVertexAttribI1i
GLAD_API_CALL PFNGLVERTEXATTRIBI1IVPROC glad_glVertexAttribI1iv;
#define glVertexAttribI1iv glad_glVertexAttribI1iv
GLAD_API_CALL PFNGLVERTEXATTRIBI1UIPROC glad_glVertexAttribI1ui;
#define glVertexAttribI1ui glad_glVertexAttribI1ui
GLAD_API_CALL PFNGLVERTEXATTRIBI1UIVPROC glad_glVertexAttribI1uiv;
#define glVertexAttribI1uiv glad_glVertexAttribI1uiv
GLAD_API_CALL PFNGLVERTEXATTRIBI2IPROC glad_glVertexAttribI2i;
#define glVertexAttribI2i glad_glVertexAttribI2i
GLAD_API_CALL PFNGLVERTEXATTRIBI2IVPROC glad_glVertexAttribI2iv;
#define glVertexAttribI2iv glad_glVertexAttribI2iv
GLAD_API_CALL PFNGLVERTEXATTRIBI2UIPROC glad_glVertexAttribI2ui;
#define glVertexAttribI2ui glad_glVertexAttribI2ui
GLAD_API_CALL PFNGLVERTEXATTRIBI2UIVPROC glad_glVertexAttribI2uiv;
#define glVertexAttribI2uiv glad_glVertexAttribI2uiv
GLAD_API_CALL PFNGLVERTEXATTRIBI3IPROC glad_glVertexAttribI3i;
#define glVertexAttribI3i glad_glVertexAttribI3i
GLAD_API_CALL PFNGLVERTEXATTRIBI3IVPROC glad_glVertexAttribI3iv;
#define glVertexAttribI3iv glad_glVertexAttribI3iv
GLAD_API_CALL PFNGLVERTEXATTRIBI3UIPROC glad_glVertexAttribI3ui;
#define glVertexAttribI3ui glad_glVertexAttribI3ui
GLAD_API_CALL PFNGLVERTEXATTRIBI3UIVPROC glad_glVertexAttribI3uiv;
#define glVertexAttribI3uiv glad_glVertexAttribI3uiv
GLAD_API_CALL PFNGLVERTEXATTRIBI4BVPROC glad_glVertexAttribI4bv;
#define glVertexAttribI4bv glad_glVertexAttribI4bv
GLAD_API_CALL PFNGLVERTEXATTRIBI4IPROC glad_glVertexAttribI4i;
#define glVertexAttribI4i glad_glVertexAttribI4i
GLAD_API_CALL PFNGLVERTEXATTRIBI4IVPROC glad_glVertexAttribI4iv;
#define glVertexAttribI4iv glad_glVertexAttribI4iv
GLAD_API_CALL PFNGLVERTEXATTRIBI4SVPROC glad_glVertexAttribI4sv;
#define glVertexAttribI4sv glad_glVertexAttribI4sv
GLAD_API_CALL PFNGLVERTEXATTRIBI4UBVPROC glad_glVertexAttribI4ubv;
#define glVertexAttribI4ubv glad_glVertexAttribI4ubv
GLAD_API_CALL PFNGLVERTEXATTRIBI4UIPROC glad_glVertexAttribI4ui;
#define glVertexAttribI4ui glad_glVertexAttribI4ui
GLAD_API_CALL PFNGLVERTEXATTRIBI4UIVPROC glad_glVertexAttribI4uiv;
#define glVertexAttribI4uiv glad_glVertexAttribI4uiv
GLAD_API_CALL PFNGLVERTEXATTRIBI4USVPROC glad_glVertexAttribI4usv;
#define glVertexAttribI4usv glad_glVertexAttribI4usv
GLAD_API_CALL PFNGLVERTEXATTRIBIPOINTERPROC glad_glVertexAttribIPointer;
#define glVertexAttribIPointer glad_glVertexAttribIPointer
GLAD_API_CALL PFNGLVERTEXATTRIBP1UIPROC glad_glVertexAttribP1ui;
#define glVertexAttribP1ui glad_glVertexAttribP1ui
GLAD_API_CALL PFNGLVERTEXATTRIBP1UIVPROC glad_glVertexAttribP1uiv;
#define glVertexAttribP1uiv glad_glVertexAttribP1uiv
GLAD_API_CALL PFNGLVERTEXATTRIBP2UIPROC glad_glVertexAttribP2ui;
#define glVertexAttribP2ui glad_glVertexAttribP2ui
GLAD_API_CALL PFNGLVERTEXATTRIBP2UIVPROC glad_glVertexAttribP2uiv;
#define glVertexAttribP2uiv glad_glVertexAttribP2uiv
GLAD_API_CALL PFNGLVERTEXATTRIBP3UIPROC glad_glVertexAttribP3ui;
#define glVertexAttribP3ui glad_glVertexAttribP3ui
GLAD_API_CALL PFNGLVERTEXATTRIBP3UIVPROC glad_glVertexAttribP3uiv;
#define glVertexAttribP3uiv glad_glVertexAttribP3uiv
GLAD_API_CALL PFNGLVERTEXATTRIBP4UIPROC glad_glVertexAttribP4ui;
#define glVertexAttribP4ui glad_glVertexAttribP4ui
GLAD_API_CALL PFNGLVERTEXATTRIBP4UIVPROC glad_glVertexAttribP4uiv;
#define glVertexAttribP4uiv glad_glVertexAttribP4uiv
GLAD_API_CALL PFNGLVERTEXATTRIBPOINTERPROC glad_glVertexAttribPointer;
#define glVertexAttribPointer glad_glVertexAttribPointer
GLAD_API_CALL PFNGLVERTEXP2UIPROC glad_glVertexP2ui;
#define glVertexP2ui glad_glVertexP2ui
GLAD_API_CALL PFNGLVERTEXP2UIVPROC glad_glVertexP2uiv;
#define glVertexP2uiv glad_glVertexP2uiv
GLAD_API_CALL PFNGLVERTEXP3UIPROC glad_glVertexP3ui;
#define glVertexP3ui glad_glVertexP3ui
GLAD_API_CALL PFNGLVERTEXP3UIVPROC glad_glVertexP3uiv;
#define glVertexP3uiv glad_glVertexP3uiv
GLAD_API_CALL PFNGLVERTEXP4UIPROC glad_glVertexP4ui;
#define glVertexP4ui glad_glVertexP4ui
GLAD_API_CALL PFNGLVERTEXP4UIVPROC glad_glVertexP4uiv;
#define glVertexP4uiv glad_glVertexP4uiv
GLAD_API_CALL PFNGLVERTEXPOINTERPROC glad_glVertexPointer;
#define glVertexPointer glad_glVertexPointer
GLAD_API_CALL PFNGLVIEWPORTPROC glad_glViewport;
#define glViewport glad_glViewport
GLAD_API_CALL PFNGLWAITSYNCPROC glad_glWaitSync;
#define glWaitSync glad_glWaitSync
GLAD_API_CALL PFNGLWINDOWPOS2DPROC glad_glWindowPos2d;
#define glWindowPos2d glad_glWindowPos2d
GLAD_API_CALL PFNGLWINDOWPOS2DVPROC glad_glWindowPos2dv;
#define glWindowPos2dv glad_glWindowPos2dv
GLAD_API_CALL PFNGLWINDOWPOS2FPROC glad_glWindowPos2f;
#define glWindowPos2f glad_glWindowPos2f
GLAD_API_CALL PFNGLWINDOWPOS2FVPROC glad_glWindowPos2fv;
#define glWindowPos2fv glad_glWindowPos2fv
GLAD_API_CALL PFNGLWINDOWPOS2IPROC glad_glWindowPos2i;
#define glWindowPos2i glad_glWindowPos2i
GLAD_API_CALL PFNGLWINDOWPOS2IVPROC glad_glWindowPos2iv;
#define glWindowPos2iv glad_glWindowPos2iv
GLAD_API_CALL PFNGLWINDOWPOS2SPROC glad_glWindowPos2s;
#define glWindowPos2s glad_glWindowPos2s
GLAD_API_CALL PFNGLWINDOWPOS2SVPROC glad_glWindowPos2sv;
#define glWindowPos2sv glad_glWindowPos2sv
GLAD_API_CALL PFNGLWINDOWPOS3DPROC glad_glWindowPos3d;
#define glWindowPos3d glad_glWindowPos3d
GLAD_API_CALL PFNGLWINDOWPOS3DVPROC glad_glWindowPos3dv;
#define glWindowPos3dv glad_glWindowPos3dv
GLAD_API_CALL PFNGLWINDOWPOS3FPROC glad_glWindowPos3f;
#define glWindowPos3f glad_glWindowPos3f
GLAD_API_CALL PFNGLWINDOWPOS3FVPROC glad_glWindowPos3fv;
#define glWindowPos3fv glad_glWindowPos3fv
GLAD_API_CALL PFNGLWINDOWPOS3IPROC glad_glWindowPos3i;
#define glWindowPos3i glad_glWindowPos3i
GLAD_API_CALL PFNGLWINDOWPOS3IVPROC glad_glWindowPos3iv;
#define glWindowPos3iv glad_glWindowPos3iv
GLAD_API_CALL PFNGLWINDOWPOS3SPROC glad_glWindowPos3s;
#define glWindowPos3s glad_glWindowPos3s
GLAD_API_CALL PFNGLWINDOWPOS3SVPROC glad_glWindowPos3sv;
#define glWindowPos3sv glad_glWindowPos3sv


GLAD_API_CALL int gladLoadGLUserPtr( GLADuserptrloadfunc load, void *userptr);
GLAD_API_CALL int gladLoadGL( GLADloadfunc load);






#ifdef __cplusplus
}
#endif
#endif


==> figs/from-dave/deps/glfw/deps/glad/khrplatform.h <==
#ifndef __khrplatform_h_
#define __khrplatform_h_

/*
** Copyright (c) 2008-2018 The Khronos Group Inc.
**
** Permission is hereby granted, free of charge, to any person obtaining a
** copy of this software and/or associated documentation files (the
** "Materials"), to deal in the Materials without restriction, including
** without limitation the rights to use, copy, modify, merge, publish,
** distribute, sublicense, and/or sell copies of the Materials, and to
** permit persons to whom the Materials are furnished to do so, subject to
** the following conditions:
**
** The above copyright notice and this permission notice shall be included
** in all copies or substantial portions of the Materials.
**
** THE MATERIALS ARE PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND,
** EXPRESS OR IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF
** MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT.
** IN NO EVENT SHALL THE AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY
** CLAIM, DAMAGES OR OTHER LIABILITY, WHETHER IN AN ACTION OF CONTRACT,
** TORT OR OTHERWISE, ARISING FROM, OUT OF OR IN CONNECTION WITH THE
** MATERIALS OR THE USE OR OTHER DEALINGS IN THE MATERIALS.
*/

/* Khronos platform-specific types and definitions.
 *
 * The master copy of khrplatform.h is maintained in the Khronos EGL
 * Registry repository at https://github.com/KhronosGroup/EGL-Registry
 * The last semantic modification to khrplatform.h was at commit ID:
 *      67a3e0864c2d75ea5287b9f3d2eb74a745936692
 *
 * Adopters may modify this file to suit their platform. Adopters are
 * encouraged to submit platform specific modifications to the Khronos
 * group so that they can be included in future versions of this file.
 * Please submit changes by filing pull requests or issues on
 * the EGL Registry repository linked above.
 *
 *
 * See the Implementer's Guidelines for information about where this file
 * should be located on your system and for more details of its use:
 *    http://www.khronos.org/registry/implementers_guide.pdf
 *
 * This file should be included as
 *        #include <KHR/khrplatform.h>
 * by Khronos client API header files that use its types and defines.
 *
 * The types in khrplatform.h should only be used to define API-specific types.
 *
 * Types defined in khrplatform.h:
 *    khronos_int8_t              signed   8  bit
 *    khronos_uint8_t             unsigned 8  bit
 *    khronos_int16_t             signed   16 bit
 *    khronos_uint16_t            unsigned 16 bit
 *    khronos_int32_t             signed   32 bit
 *    khronos_uint32_t            unsigned 32 bit
 *    khronos_int64_t             signed   64 bit
 *    khronos_uint64_t            unsigned 64 bit
 *    khronos_intptr_t            signed   same number of bits as a pointer
 *    khronos_uintptr_t           unsigned same number of bits as a pointer
 *    khronos_ssize_t             signed   size
 *    khronos_usize_t             unsigned size
 *    khronos_float_t             signed   32 bit floating point
 *    khronos_time_ns_t           unsigned 64 bit time in nanoseconds
 *    khronos_utime_nanoseconds_t unsigned time interval or absolute time in
 *                                         nanoseconds
 *    khronos_stime_nanoseconds_t signed time interval in nanoseconds
 *    khronos_boolean_enum_t      enumerated boolean type. This should
 *      only be used as a base type when a client API's boolean type is
 *      an enum. Client APIs which use an integer or other type for
 *      booleans cannot use this as the base type for their boolean.
 *
 * Tokens defined in khrplatform.h:
 *
 *    KHRONOS_FALSE, KHRONOS_TRUE Enumerated boolean false/true values.
 *
 *    KHRONOS_SUPPORT_INT64 is 1 if 64 bit integers are supported; otherwise 0.
 *    KHRONOS_SUPPORT_FLOAT is 1 if floats are supported; otherwise 0.
 *
 * Calling convention macros defined in this file:
 *    KHRONOS_APICALL
 *    KHRONOS_APIENTRY
 *    KHRONOS_APIATTRIBUTES
 *
 * These may be used in function prototypes as:
 *
 *      KHRONOS_APICALL void KHRONOS_APIENTRY funcname(
 *                                  int arg1,
 *                                  int arg2) KHRONOS_APIATTRIBUTES;
 */

/*-------------------------------------------------------------------------
 * Definition of KHRONOS_APICALL
 *-------------------------------------------------------------------------
 * This precedes the return type of the function in the function prototype.
 */
#if defined(_WIN32) && !defined(__SCITECH_SNAP__)
#   define KHRONOS_APICALL __declspec(dllimport)
#elif defined (__SYMBIAN32__)
#   define KHRONOS_APICALL IMPORT_C
#elif defined(__ANDROID__)
#   define KHRONOS_APICALL __attribute__((visibility("default")))
#else
#   define KHRONOS_APICALL
#endif

/*-------------------------------------------------------------------------
 * Definition of KHRONOS_APIENTRY
 *-------------------------------------------------------------------------
 * This follows the return type of the function  and precedes the function
 * name in the function prototype.
 */
#if defined(_WIN32) && !defined(_WIN32_WCE) && !defined(__SCITECH_SNAP__)
    /* Win32 but not WinCE */
#   define KHRONOS_APIENTRY __stdcall
#else
#   define KHRONOS_APIENTRY
#endif

/*-------------------------------------------------------------------------
 * Definition of KHRONOS_APIATTRIBUTES
 *-------------------------------------------------------------------------
 * This follows the closing parenthesis of the function prototype arguments.
 */
#if defined (__ARMCC_2__)
#define KHRONOS_APIATTRIBUTES __softfp
#else
#define KHRONOS_APIATTRIBUTES
#endif

/*-------------------------------------------------------------------------
 * basic type definitions
 *-----------------------------------------------------------------------*/
#if (defined(__STDC_VERSION__) && __STDC_VERSION__ >= 199901L) || defined(__GNUC__) || defined(__SCO__) || defined(__USLC__)


/*
 * Using <stdint.h>
 */
#include <stdint.h>
typedef int32_t                 khronos_int32_t;
typedef uint32_t                khronos_uint32_t;
typedef int64_t                 khronos_int64_t;
typedef uint64_t                khronos_uint64_t;
#define KHRONOS_SUPPORT_INT64   1
#define KHRONOS_SUPPORT_FLOAT   1

#elif defined(__VMS ) || defined(__sgi)

/*
 * Using <inttypes.h>
 */
#include <inttypes.h>
typedef int32_t                 khronos_int32_t;
typedef uint32_t                khronos_uint32_t;
typedef int64_t                 khronos_int64_t;
typedef uint64_t                khronos_uint64_t;
#define KHRONOS_SUPPORT_INT64   1
#define KHRONOS_SUPPORT_FLOAT   1

#elif defined(_WIN32) && !defined(__SCITECH_SNAP__)

/*
 * Win32
 */
typedef __int32                 khronos_int32_t;
typedef unsigned __int32        khronos_uint32_t;
typedef __int64                 khronos_int64_t;
typedef unsigned __int64        khronos_uint64_t;
#define KHRONOS_SUPPORT_INT64   1
#define KHRONOS_SUPPORT_FLOAT   1

#elif defined(__sun__) || defined(__digital__)

/*
 * Sun or Digital
 */
typedef int                     khronos_int32_t;
typedef unsigned int            khronos_uint32_t;
#if defined(__arch64__) || defined(_LP64)
typedef long int                khronos_int64_t;
typedef unsigned long int       khronos_uint64_t;
#else
typedef long long int           khronos_int64_t;
typedef unsigned long long int  khronos_uint64_t;
#endif /* __arch64__ */
#define KHRONOS_SUPPORT_INT64   1
#define KHRONOS_SUPPORT_FLOAT   1

#elif 0

/*
 * Hypothetical platform with no float or int64 support
 */
typedef int                     khronos_int32_t;
typedef unsigned int            khronos_uint32_t;
#define KHRONOS_SUPPORT_INT64   0
#define KHRONOS_SUPPORT_FLOAT   0

#else

/*
 * Generic fallback
 */
#include <stdint.h>
typedef int32_t                 khronos_int32_t;
typedef uint32_t                khronos_uint32_t;
typedef int64_t                 khronos_int64_t;
typedef uint64_t                khronos_uint64_t;
#define KHRONOS_SUPPORT_INT64   1
#define KHRONOS_SUPPORT_FLOAT   1

#endif


/*
 * Types that are (so far) the same on all platforms
 */
typedef signed   char          khronos_int8_t;
typedef unsigned char          khronos_uint8_t;
typedef signed   short int     khronos_int16_t;
typedef unsigned short int     khronos_uint16_t;

/*
 * Types that differ between LLP64 and LP64 architectures - in LLP64,
 * pointers are 64 bits, but 'long' is still 32 bits. Win64 appears
 * to be the only LLP64 architecture in current use.
 */
#ifdef _WIN64
typedef signed   long long int khronos_intptr_t;
typedef unsigned long long int khronos_uintptr_t;
typedef signed   long long int khronos_ssize_t;
typedef unsigned long long int khronos_usize_t;
#else
typedef signed   long  int     khronos_intptr_t;
typedef unsigned long  int     khronos_uintptr_t;
typedef signed   long  int     khronos_ssize_t;
typedef unsigned long  int     khronos_usize_t;
#endif

#if KHRONOS_SUPPORT_FLOAT
/*
 * Float type
 */
typedef          float         khronos_float_t;
#endif

#if KHRONOS_SUPPORT_INT64
/* Time types
 *
 * These types can be used to represent a time interval in nanoseconds or
 * an absolute Unadjusted System Time.  Unadjusted System Time is the number
 * of nanoseconds since some arbitrary system event (e.g. since the last
 * time the system booted).  The Unadjusted System Time is an unsigned
 * 64 bit value that wraps back to 0 every 584 years.  Time intervals
 * may be either signed or unsigned.
 */
typedef khronos_uint64_t       khronos_utime_nanoseconds_t;
typedef khronos_int64_t        khronos_stime_nanoseconds_t;
#endif

/*
 * Dummy value used to pad enum types to 32 bits.
 */
#ifndef KHRONOS_MAX_ENUM
#define KHRONOS_MAX_ENUM 0x7FFFFFFF
#endif

/*
 * Enumerated boolean type
 *
 * Values other than zero should be considered to be true.  Therefore
 * comparisons should not be made against KHRONOS_TRUE.
 */
typedef enum {
    KHRONOS_FALSE = 0,
    KHRONOS_TRUE  = 1,
    KHRONOS_BOOLEAN_ENUM_FORCE_SIZE = KHRONOS_MAX_ENUM
} khronos_boolean_enum_t;

#endif /* __khrplatform_h_ */


==> figs/from-dave/deps/glfw/deps/glad/vk_platform.h <==
/* */
/* File: vk_platform.h */
/* */
/*
** Copyright (c) 2014-2017 The Khronos Group Inc.
**
** Licensed under the Apache License, Version 2.0 (the "License");
** you may not use this file except in compliance with the License.
** You may obtain a copy of the License at
**
**     http://www.apache.org/licenses/LICENSE-2.0
**
** Unless required by applicable law or agreed to in writing, software
** distributed under the License is distributed on an "AS IS" BASIS,
** WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
** See the License for the specific language governing permissions and
** limitations under the License.
*/


#ifndef VK_PLATFORM_H_
#define VK_PLATFORM_H_

#ifdef __cplusplus
extern "C"
{
#endif /* __cplusplus */

/*
***************************************************************************************************
*   Platform-specific directives and type declarations
***************************************************************************************************
*/

/* Platform-specific calling convention macros.
 *
 * Platforms should define these so that Vulkan clients call Vulkan commands
 * with the same calling conventions that the Vulkan implementation expects.
 *
 * VKAPI_ATTR - Placed before the return type in function declarations.
 *              Useful for C++11 and GCC/Clang-style function attribute syntax.
 * VKAPI_CALL - Placed after the return type in function declarations.
 *              Useful for MSVC-style calling convention syntax.
 * VKAPI_PTR  - Placed between the '(' and '*' in function pointer types.
 *
 * Function declaration:  VKAPI_ATTR void VKAPI_CALL vkCommand(void);
 * Function pointer type: typedef void (VKAPI_PTR *PFN_vkCommand)(void);
 */
#if defined(_WIN32)
    /* On Windows, Vulkan commands use the stdcall convention */
    #define VKAPI_ATTR
    #define VKAPI_CALL __stdcall
    #define VKAPI_PTR  VKAPI_CALL
#elif defined(__ANDROID__) && defined(__ARM_ARCH) && __ARM_ARCH < 7
    #error "Vulkan isn't supported for the 'armeabi' NDK ABI"
#elif defined(__ANDROID__) && defined(__ARM_ARCH) && __ARM_ARCH >= 7 && defined(__ARM_32BIT_STATE)
    /* On Android 32-bit ARM targets, Vulkan functions use the "hardfloat" */
    /* calling convention, i.e. float parameters are passed in registers. This */
    /* is true even if the rest of the application passes floats on the stack, */
    /* as it does by default when compiling for the armeabi-v7a NDK ABI. */
    #define VKAPI_ATTR __attribute__((pcs("aapcs-vfp")))
    #define VKAPI_CALL
    #define VKAPI_PTR  VKAPI_ATTR
#else
    /* On other platforms, use the default calling convention */
    #define VKAPI_ATTR
    #define VKAPI_CALL
    #define VKAPI_PTR
#endif

#include <stddef.h>

#if !defined(VK_NO_STDINT_H)
    #if defined(_MSC_VER) && (_MSC_VER < 1600)
        typedef signed   __int8  int8_t;
        typedef unsigned __int8  uint8_t;
        typedef signed   __int16 int16_t;
        typedef unsigned __int16 uint16_t;
        typedef signed   __int32 int32_t;
        typedef unsigned __int32 uint32_t;
        typedef signed   __int64 int64_t;
        typedef unsigned __int64 uint64_t;
    #else
        #include <stdint.h>
    #endif
#endif /* !defined(VK_NO_STDINT_H) */

#ifdef __cplusplus
} /* extern "C" */
#endif /* __cplusplus */

#endif


==> figs/from-dave/deps/glfw/deps/glad/vulkan.h <==
/**
 * Loader generated by glad 2.0.0-beta on Sun Apr 14 17:03:38 2019
 *
 * Generator: C/C++
 * Specification: vk
 * Extensions: 3
 *
 * APIs:
 *  - vulkan=1.1
 *
 * Options:
 *  - MX_GLOBAL = False
 *  - LOADER = False
 *  - ALIAS = False
 *  - HEADER_ONLY = False
 *  - DEBUG = False
 *  - MX = False
 *
 * Commandline:
 *    --api='vulkan=1.1' --extensions='VK_EXT_debug_report,VK_KHR_surface,VK_KHR_swapchain' c
 *
 * Online:
 *    http://glad.sh/#api=vulkan%3D1.1&extensions=VK_EXT_debug_report%2CVK_KHR_surface%2CVK_KHR_swapchain&generator=c&options=
 *
 */

#ifndef GLAD_VULKAN_H_
#define GLAD_VULKAN_H_

#ifdef VULKAN_H_
    #error  header already included (API: vulkan), remove previous include!
#endif
#define VULKAN_H_ 1

#ifdef VULKAN_CORE_H_
    #error  header already included (API: vulkan), remove previous include!
#endif
#define VULKAN_CORE_H_ 1


#define GLAD_VULKAN

#ifdef __cplusplus
extern "C" {
#endif

#ifndef GLAD_PLATFORM_H_
#define GLAD_PLATFORM_H_

#ifndef GLAD_PLATFORM_WIN32
  #if defined(_WIN32) || defined(__WIN32__) || defined(WIN32) || defined(__MINGW32__)
    #define GLAD_PLATFORM_WIN32 1
  #else
    #define GLAD_PLATFORM_WIN32 0
  #endif
#endif

#ifndef GLAD_PLATFORM_APPLE
  #ifdef __APPLE__
    #define GLAD_PLATFORM_APPLE 1
  #else
    #define GLAD_PLATFORM_APPLE 0
  #endif
#endif

#ifndef GLAD_PLATFORM_EMSCRIPTEN
  #ifdef __EMSCRIPTEN__
    #define GLAD_PLATFORM_EMSCRIPTEN 1
  #else
    #define GLAD_PLATFORM_EMSCRIPTEN 0
  #endif
#endif

#ifndef GLAD_PLATFORM_UWP
  #if defined(_MSC_VER) && !defined(GLAD_INTERNAL_HAVE_WINAPIFAMILY)
    #ifdef __has_include
      #if __has_include(<winapifamily.h>)
        #define GLAD_INTERNAL_HAVE_WINAPIFAMILY 1
      #endif
    #elif _MSC_VER >= 1700 && !_USING_V110_SDK71_
      #define GLAD_INTERNAL_HAVE_WINAPIFAMILY 1
    #endif
  #endif

  #ifdef GLAD_INTERNAL_HAVE_WINAPIFAMILY
    #include <winapifamily.h>
    #if !WINAPI_FAMILY_PARTITION(WINAPI_PARTITION_DESKTOP) && WINAPI_FAMILY_PARTITION(WINAPI_PARTITION_APP)
      #define GLAD_PLATFORM_UWP 1
    #endif
  #endif

  #ifndef GLAD_PLATFORM_UWP
    #define GLAD_PLATFORM_UWP 0
  #endif
#endif

#ifdef __GNUC__
  #define GLAD_GNUC_EXTENSION __extension__
#else
  #define GLAD_GNUC_EXTENSION
#endif

#ifndef GLAD_API_CALL
  #if defined(GLAD_API_CALL_EXPORT)
    #if GLAD_PLATFORM_WIN32 || defined(__CYGWIN__)
      #if defined(GLAD_API_CALL_EXPORT_BUILD)
        #if defined(__GNUC__)
          #define GLAD_API_CALL __attribute__ ((dllexport)) extern
        #else
          #define GLAD_API_CALL __declspec(dllexport) extern
        #endif
      #else
        #if defined(__GNUC__)
          #define GLAD_API_CALL __attribute__ ((dllimport)) extern
        #else
          #define GLAD_API_CALL __declspec(dllimport) extern
        #endif
      #endif
    #elif defined(__GNUC__) && defined(GLAD_API_CALL_EXPORT_BUILD)
      #define GLAD_API_CALL __attribute__ ((visibility ("default"))) extern
    #else
      #define GLAD_API_CALL extern
    #endif
  #else
    #define GLAD_API_CALL extern
  #endif
#endif

#ifdef APIENTRY
  #define GLAD_API_PTR APIENTRY
#elif GLAD_PLATFORM_WIN32
  #define GLAD_API_PTR __stdcall
#else
  #define GLAD_API_PTR
#endif

#ifndef GLAPI
#define GLAPI GLAD_API_CALL
#endif

#ifndef GLAPIENTRY
#define GLAPIENTRY GLAD_API_PTR
#endif


#define GLAD_MAKE_VERSION(major, minor) (major * 10000 + minor)
#define GLAD_VERSION_MAJOR(version) (version / 10000)
#define GLAD_VERSION_MINOR(version) (version % 10000)

typedef void (*GLADapiproc)(void);

typedef GLADapiproc (*GLADloadfunc)(const char *name);
typedef GLADapiproc (*GLADuserptrloadfunc)(const char *name, void *userptr);

typedef void (*GLADprecallback)(const char *name, GLADapiproc apiproc, int len_args, ...);
typedef void (*GLADpostcallback)(void *ret, const char *name, GLADapiproc apiproc, int len_args, ...);

#endif /* GLAD_PLATFORM_H_ */

#define VK_ATTACHMENT_UNUSED (~0U)
#define VK_EXT_DEBUG_REPORT_EXTENSION_NAME "VK_EXT_debug_report"
#define VK_EXT_DEBUG_REPORT_SPEC_VERSION 9
#define VK_FALSE 0
#define VK_KHR_SURFACE_EXTENSION_NAME "VK_KHR_surface"
#define VK_KHR_SURFACE_SPEC_VERSION 25
#define VK_KHR_SWAPCHAIN_EXTENSION_NAME "VK_KHR_swapchain"
#define VK_KHR_SWAPCHAIN_SPEC_VERSION 70
#define VK_LOD_CLAMP_NONE 1000.0f
#define VK_LUID_SIZE 8
#define VK_MAX_DESCRIPTION_SIZE 256
#define VK_MAX_DEVICE_GROUP_SIZE 32
#define VK_MAX_EXTENSION_NAME_SIZE 256
#define VK_MAX_MEMORY_HEAPS 16
#define VK_MAX_MEMORY_TYPES 32
#define VK_MAX_PHYSICAL_DEVICE_NAME_SIZE 256
#define VK_QUEUE_FAMILY_EXTERNAL (~0U-1)
#define VK_QUEUE_FAMILY_IGNORED (~0U)
#define VK_REMAINING_ARRAY_LAYERS (~0U)
#define VK_REMAINING_MIP_LEVELS (~0U)
#define VK_SUBPASS_EXTERNAL (~0U)
#define VK_TRUE 1
#define VK_UUID_SIZE 16
#define VK_WHOLE_SIZE (~0ULL)


#include <glad/vk_platform.h>
#define VK_MAKE_VERSION(major, minor, patch) \
    (((major) << 22) | ((minor) << 12) | (patch))
#define VK_VERSION_MAJOR(version) ((uint32_t)(version) >> 22)
#define VK_VERSION_MINOR(version) (((uint32_t)(version) >> 12) & 0x3ff)
#define VK_VERSION_PATCH(version) ((uint32_t)(version) & 0xfff)
/* DEPRECATED: This define has been removed. Specific version defines (e.g. VK_API_VERSION_1_0), or the VK_MAKE_VERSION macro, should be used instead. */
/*#define VK_API_VERSION VK_MAKE_VERSION(1, 0, 0) // Patch version should always be set to 0 */
/* Vulkan 1.0 version number */
#define VK_API_VERSION_1_0 VK_MAKE_VERSION(1, 0, 0)/* Patch version should always be set to 0 */
/* Vulkan 1.1 version number */
#define VK_API_VERSION_1_1 VK_MAKE_VERSION(1, 1, 0)/* Patch version should always be set to 0 */
/* Version of this file */
#define VK_HEADER_VERSION 106
#define VK_DEFINE_HANDLE(object) typedef struct object##_T* object;
#if !defined(VK_DEFINE_NON_DISPATCHABLE_HANDLE)
#if defined(__LP64__) || defined(_WIN64) || (defined(__x86_64__) && !defined(__ILP32__) ) || defined(_M_X64) || defined(__ia64) || defined (_M_IA64) || defined(__aarch64__) || defined(__powerpc64__)
        #define VK_DEFINE_NON_DISPATCHABLE_HANDLE(object) typedef struct object##_T *object;
#else
        #define VK_DEFINE_NON_DISPATCHABLE_HANDLE(object) typedef uint64_t object;
#endif
#endif
#define VK_NULL_HANDLE 0








VK_DEFINE_HANDLE(VkInstance)
VK_DEFINE_HANDLE(VkPhysicalDevice)
VK_DEFINE_HANDLE(VkDevice)
VK_DEFINE_HANDLE(VkQueue)
VK_DEFINE_HANDLE(VkCommandBuffer)
VK_DEFINE_NON_DISPATCHABLE_HANDLE(VkDeviceMemory)
VK_DEFINE_NON_DISPATCHABLE_HANDLE(VkCommandPool)
VK_DEFINE_NON_DISPATCHABLE_HANDLE(VkBuffer)
VK_DEFINE_NON_DISPATCHABLE_HANDLE(VkBufferView)
VK_DEFINE_NON_DISPATCHABLE_HANDLE(VkImage)
VK_DEFINE_NON_DISPATCHABLE_HANDLE(VkImageView)
VK_DEFINE_NON_DISPATCHABLE_HANDLE(VkShaderModule)
VK_DEFINE_NON_DISPATCHABLE_HANDLE(VkPipeline)
VK_DEFINE_NON_DISPATCHABLE_HANDLE(VkPipelineLayout)
VK_DEFINE_NON_DISPATCHABLE_HANDLE(VkSampler)
VK_DEFINE_NON_DISPATCHABLE_HANDLE(VkDescriptorSet)
VK_DEFINE_NON_DISPATCHABLE_HANDLE(VkDescriptorSetLayout)
VK_DEFINE_NON_DISPATCHABLE_HANDLE(VkDescriptorPool)
VK_DEFINE_NON_DISPATCHABLE_HANDLE(VkFence)
VK_DEFINE_NON_DISPATCHABLE_HANDLE(VkSemaphore)
VK_DEFINE_NON_DISPATCHABLE_HANDLE(VkEvent)
VK_DEFINE_NON_DISPATCHABLE_HANDLE(VkQueryPool)
VK_DEFINE_NON_DISPATCHABLE_HANDLE(VkFramebuffer)
VK_DEFINE_NON_DISPATCHABLE_HANDLE(VkRenderPass)
VK_DEFINE_NON_DISPATCHABLE_HANDLE(VkPipelineCache)
VK_DEFINE_NON_DISPATCHABLE_HANDLE(VkDescriptorUpdateTemplate)
VK_DEFINE_NON_DISPATCHABLE_HANDLE(VkSamplerYcbcrConversion)
VK_DEFINE_NON_DISPATCHABLE_HANDLE(VkSurfaceKHR)
VK_DEFINE_NON_DISPATCHABLE_HANDLE(VkSwapchainKHR)
VK_DEFINE_NON_DISPATCHABLE_HANDLE(VkDebugReportCallbackEXT)
typedef enum VkAttachmentLoadOp {
    VK_ATTACHMENT_LOAD_OP_LOAD = 0,
    VK_ATTACHMENT_LOAD_OP_CLEAR = 1,
    VK_ATTACHMENT_LOAD_OP_DONT_CARE = 2
} VkAttachmentLoadOp;
typedef enum VkAttachmentStoreOp {
    VK_ATTACHMENT_STORE_OP_STORE = 0,
    VK_ATTACHMENT_STORE_OP_DONT_CARE = 1
} VkAttachmentStoreOp;
typedef enum VkBlendFactor {
    VK_BLEND_FACTOR_ZERO = 0,
    VK_BLEND_FACTOR_ONE = 1,
    VK_BLEND_FACTOR_SRC_COLOR = 2,
    VK_BLEND_FACTOR_ONE_MINUS_SRC_COLOR = 3,
    VK_BLEND_FACTOR_DST_COLOR = 4,
    VK_BLEND_FACTOR_ONE_MINUS_DST_COLOR = 5,
    VK_BLEND_FACTOR_SRC_ALPHA = 6,
    VK_BLEND_FACTOR_ONE_MINUS_SRC_ALPHA = 7,
    VK_BLEND_FACTOR_DST_ALPHA = 8,
    VK_BLEND_FACTOR_ONE_MINUS_DST_ALPHA = 9,
    VK_BLEND_FACTOR_CONSTANT_COLOR = 10,
    VK_BLEND_FACTOR_ONE_MINUS_CONSTANT_COLOR = 11,
    VK_BLEND_FACTOR_CONSTANT_ALPHA = 12,
    VK_BLEND_FACTOR_ONE_MINUS_CONSTANT_ALPHA = 13,
    VK_BLEND_FACTOR_SRC_ALPHA_SATURATE = 14,
    VK_BLEND_FACTOR_SRC1_COLOR = 15,
    VK_BLEND_FACTOR_ONE_MINUS_SRC1_COLOR = 16,
    VK_BLEND_FACTOR_SRC1_ALPHA = 17,
    VK_BLEND_FACTOR_ONE_MINUS_SRC1_ALPHA = 18
} VkBlendFactor;
typedef enum VkBlendOp {
    VK_BLEND_OP_ADD = 0,
    VK_BLEND_OP_SUBTRACT = 1,
    VK_BLEND_OP_REVERSE_SUBTRACT = 2,
    VK_BLEND_OP_MIN = 3,
    VK_BLEND_OP_MAX = 4
} VkBlendOp;
typedef enum VkBorderColor {
    VK_BORDER_COLOR_FLOAT_TRANSPARENT_BLACK = 0,
    VK_BORDER_COLOR_INT_TRANSPARENT_BLACK = 1,
    VK_BORDER_COLOR_FLOAT_OPAQUE_BLACK = 2,
    VK_BORDER_COLOR_INT_OPAQUE_BLACK = 3,
    VK_BORDER_COLOR_FLOAT_OPAQUE_WHITE = 4,
    VK_BORDER_COLOR_INT_OPAQUE_WHITE = 5
} VkBorderColor;

typedef enum VkPipelineCacheHeaderVersion {
    VK_PIPELINE_CACHE_HEADER_VERSION_ONE = 1
} VkPipelineCacheHeaderVersion;

typedef enum VkDeviceQueueCreateFlagBits {
    VK_DEVICE_QUEUE_CREATE_PROTECTED_BIT = 1
} VkDeviceQueueCreateFlagBits;
typedef enum VkBufferCreateFlagBits {
    VK_BUFFER_CREATE_SPARSE_BINDING_BIT = 1,
    VK_BUFFER_CREATE_SPARSE_RESIDENCY_BIT = 2,
    VK_BUFFER_CREATE_SPARSE_ALIASED_BIT = 4,
    VK_BUFFER_CREATE_PROTECTED_BIT = 8
} VkBufferCreateFlagBits;
typedef enum VkBufferUsageFlagBits {
    VK_BUFFER_USAGE_TRANSFER_SRC_BIT = 1,
    VK_BUFFER_USAGE_TRANSFER_DST_BIT = 2,
    VK_BUFFER_USAGE_UNIFORM_TEXEL_BUFFER_BIT = 4,
    VK_BUFFER_USAGE_STORAGE_TEXEL_BUFFER_BIT = 8,
    VK_BUFFER_USAGE_UNIFORM_BUFFER_BIT = 16,
    VK_BUFFER_USAGE_STORAGE_BUFFER_BIT = 32,
    VK_BUFFER_USAGE_INDEX_BUFFER_BIT = 64,
    VK_BUFFER_USAGE_VERTEX_BUFFER_BIT = 128,
    VK_BUFFER_USAGE_INDIRECT_BUFFER_BIT = 256
} VkBufferUsageFlagBits;
typedef enum VkColorComponentFlagBits {
    VK_COLOR_COMPONENT_R_BIT = 1,
    VK_COLOR_COMPONENT_G_BIT = 2,
    VK_COLOR_COMPONENT_B_BIT = 4,
    VK_COLOR_COMPONENT_A_BIT = 8
} VkColorComponentFlagBits;
typedef enum VkComponentSwizzle {
    VK_COMPONENT_SWIZZLE_IDENTITY = 0,
    VK_COMPONENT_SWIZZLE_ZERO = 1,
    VK_COMPONENT_SWIZZLE_ONE = 2,
    VK_COMPONENT_SWIZZLE_R = 3,
    VK_COMPONENT_SWIZZLE_G = 4,
    VK_COMPONENT_SWIZZLE_B = 5,
    VK_COMPONENT_SWIZZLE_A = 6
} VkComponentSwizzle;
typedef enum VkCommandPoolCreateFlagBits {
    VK_COMMAND_POOL_CREATE_TRANSIENT_BIT = 1,
    VK_COMMAND_POOL_CREATE_RESET_COMMAND_BUFFER_BIT = 2,
    VK_COMMAND_POOL_CREATE_PROTECTED_BIT = 4
} VkCommandPoolCreateFlagBits;
typedef enum VkCommandPoolResetFlagBits {
    VK_COMMAND_POOL_RESET_RELEASE_RESOURCES_BIT = 1
} VkCommandPoolResetFlagBits;
typedef enum VkCommandBufferResetFlagBits {
    VK_COMMAND_BUFFER_RESET_RELEASE_RESOURCES_BIT = 1
} VkCommandBufferResetFlagBits;
typedef enum VkCommandBufferLevel {
    VK_COMMAND_BUFFER_LEVEL_PRIMARY = 0,
    VK_COMMAND_BUFFER_LEVEL_SECONDARY = 1
} VkCommandBufferLevel;
typedef enum VkCommandBufferUsageFlagBits {
    VK_COMMAND_BUFFER_USAGE_ONE_TIME_SUBMIT_BIT = 1,
    VK_COMMAND_BUFFER_USAGE_RENDER_PASS_CONTINUE_BIT = 2,
    VK_COMMAND_BUFFER_USAGE_SIMULTANEOUS_USE_BIT = 4
} VkCommandBufferUsageFlagBits;
typedef enum VkCompareOp {
    VK_COMPARE_OP_NEVER = 0,
    VK_COMPARE_OP_LESS = 1,
    VK_COMPARE_OP_EQUAL = 2,
    VK_COMPARE_OP_LESS_OR_EQUAL = 3,
    VK_COMPARE_OP_GREATER = 4,
    VK_COMPARE_OP_NOT_EQUAL = 5,
    VK_COMPARE_OP_GREATER_OR_EQUAL = 6,
    VK_COMPARE_OP_ALWAYS = 7
} VkCompareOp;
typedef enum VkCullModeFlagBits {
    VK_CULL_MODE_NONE = 0,
    VK_CULL_MODE_FRONT_BIT = 1,
    VK_CULL_MODE_BACK_BIT = 2,
    VK_CULL_MODE_FRONT_AND_BACK = 0x00000003
} VkCullModeFlagBits;
typedef enum VkDescriptorType {
    VK_DESCRIPTOR_TYPE_SAMPLER = 0,
    VK_DESCRIPTOR_TYPE_COMBINED_IMAGE_SAMPLER = 1,
    VK_DESCRIPTOR_TYPE_SAMPLED_IMAGE = 2,
    VK_DESCRIPTOR_TYPE_STORAGE_IMAGE = 3,
    VK_DESCRIPTOR_TYPE_UNIFORM_TEXEL_BUFFER = 4,
    VK_DESCRIPTOR_TYPE_STORAGE_TEXEL_BUFFER = 5,
    VK_DESCRIPTOR_TYPE_UNIFORM_BUFFER = 6,
    VK_DESCRIPTOR_TYPE_STORAGE_BUFFER = 7,
    VK_DESCRIPTOR_TYPE_UNIFORM_BUFFER_DYNAMIC = 8,
    VK_DESCRIPTOR_TYPE_STORAGE_BUFFER_DYNAMIC = 9,
    VK_DESCRIPTOR_TYPE_INPUT_ATTACHMENT = 10
} VkDescriptorType;
typedef enum VkDynamicState {
    VK_DYNAMIC_STATE_VIEWPORT = 0,
    VK_DYNAMIC_STATE_SCISSOR = 1,
    VK_DYNAMIC_STATE_LINE_WIDTH = 2,
    VK_DYNAMIC_STATE_DEPTH_BIAS = 3,
    VK_DYNAMIC_STATE_BLEND_CONSTANTS = 4,
    VK_DYNAMIC_STATE_DEPTH_BOUNDS = 5,
    VK_DYNAMIC_STATE_STENCIL_COMPARE_MASK = 6,
    VK_DYNAMIC_STATE_STENCIL_WRITE_MASK = 7,
    VK_DYNAMIC_STATE_STENCIL_REFERENCE = 8,
    VK_DYNAMIC_STATE_RANGE_SIZE = (VK_DYNAMIC_STATE_STENCIL_REFERENCE - VK_DYNAMIC_STATE_VIEWPORT + 1)
} VkDynamicState;
typedef enum VkFenceCreateFlagBits {
    VK_FENCE_CREATE_SIGNALED_BIT = 1
} VkFenceCreateFlagBits;
typedef enum VkPolygonMode {
    VK_POLYGON_MODE_FILL = 0,
    VK_POLYGON_MODE_LINE = 1,
    VK_POLYGON_MODE_POINT = 2
} VkPolygonMode;
typedef enum VkFormat {
    VK_FORMAT_UNDEFINED = 0,
    VK_FORMAT_R4G4_UNORM_PACK8 = 1,
    VK_FORMAT_R4G4B4A4_UNORM_PACK16 = 2,
    VK_FORMAT_B4G4R4A4_UNORM_PACK16 = 3,
    VK_FORMAT_R5G6B5_UNORM_PACK16 = 4,
    VK_FORMAT_B5G6R5_UNORM_PACK16 = 5,
    VK_FORMAT_R5G5B5A1_UNORM_PACK16 = 6,
    VK_FORMAT_B5G5R5A1_UNORM_PACK16 = 7,
    VK_FORMAT_A1R5G5B5_UNORM_PACK16 = 8,
    VK_FORMAT_R8_UNORM = 9,
    VK_FORMAT_R8_SNORM = 10,
    VK_FORMAT_R8_USCALED = 11,
    VK_FORMAT_R8_SSCALED = 12,
    VK_FORMAT_R8_UINT = 13,
    VK_FORMAT_R8_SINT = 14,
    VK_FORMAT_R8_SRGB = 15,
    VK_FORMAT_R8G8_UNORM = 16,
    VK_FORMAT_R8G8_SNORM = 17,
    VK_FORMAT_R8G8_USCALED = 18,
    VK_FORMAT_R8G8_SSCALED = 19,
    VK_FORMAT_R8G8_UINT = 20,
    VK_FORMAT_R8G8_SINT = 21,
    VK_FORMAT_R8G8_SRGB = 22,
    VK_FORMAT_R8G8B8_UNORM = 23,
    VK_FORMAT_R8G8B8_SNORM = 24,
    VK_FORMAT_R8G8B8_USCALED = 25,
    VK_FORMAT_R8G8B8_SSCALED = 26,
    VK_FORMAT_R8G8B8_UINT = 27,
    VK_FORMAT_R8G8B8_SINT = 28,
    VK_FORMAT_R8G8B8_SRGB = 29,
    VK_FORMAT_B8G8R8_UNORM = 30,
    VK_FORMAT_B8G8R8_SNORM = 31,
    VK_FORMAT_B8G8R8_USCALED = 32,
    VK_FORMAT_B8G8R8_SSCALED = 33,
    VK_FORMAT_B8G8R8_UINT = 34,
    VK_FORMAT_B8G8R8_SINT = 35,
    VK_FORMAT_B8G8R8_SRGB = 36,
    VK_FORMAT_R8G8B8A8_UNORM = 37,
    VK_FORMAT_R8G8B8A8_SNORM = 38,
    VK_FORMAT_R8G8B8A8_USCALED = 39,
    VK_FORMAT_R8G8B8A8_SSCALED = 40,
    VK_FORMAT_R8G8B8A8_UINT = 41,
    VK_FORMAT_R8G8B8A8_SINT = 42,
    VK_FORMAT_R8G8B8A8_SRGB = 43,
    VK_FORMAT_B8G8R8A8_UNORM = 44,
    VK_FORMAT_B8G8R8A8_SNORM = 45,
    VK_FORMAT_B8G8R8A8_USCALED = 46,
    VK_FORMAT_B8G8R8A8_SSCALED = 47,
    VK_FORMAT_B8G8R8A8_UINT = 48,
    VK_FORMAT_B8G8R8A8_SINT = 49,
    VK_FORMAT_B8G8R8A8_SRGB = 50,
    VK_FORMAT_A8B8G8R8_UNORM_PACK32 = 51,
    VK_FORMAT_A8B8G8R8_SNORM_PACK32 = 52,
    VK_FORMAT_A8B8G8R8_USCALED_PACK32 = 53,
    VK_FORMAT_A8B8G8R8_SSCALED_PACK32 = 54,
    VK_FORMAT_A8B8G8R8_UINT_PACK32 = 55,
    VK_FORMAT_A8B8G8R8_SINT_PACK32 = 56,
    VK_FORMAT_A8B8G8R8_SRGB_PACK32 = 57,
    VK_FORMAT_A2R10G10B10_UNORM_PACK32 = 58,
    VK_FORMAT_A2R10G10B10_SNORM_PACK32 = 59,
    VK_FORMAT_A2R10G10B10_USCALED_PACK32 = 60,
    VK_FORMAT_A2R10G10B10_SSCALED_PACK32 = 61,
    VK_FORMAT_A2R10G10B10_UINT_PACK32 = 62,
    VK_FORMAT_A2R10G10B10_SINT_PACK32 = 63,
    VK_FORMAT_A2B10G10R10_UNORM_PACK32 = 64,
    VK_FORMAT_A2B10G10R10_SNORM_PACK32 = 65,
    VK_FORMAT_A2B10G10R10_USCALED_PACK32 = 66,
    VK_FORMAT_A2B10G10R10_SSCALED_PACK32 = 67,
    VK_FORMAT_A2B10G10R10_UINT_PACK32 = 68,
    VK_FORMAT_A2B10G10R10_SINT_PACK32 = 69,
    VK_FORMAT_R16_UNORM = 70,
    VK_FORMAT_R16_SNORM = 71,
    VK_FORMAT_R16_USCALED = 72,
    VK_FORMAT_R16_SSCALED = 73,
    VK_FORMAT_R16_UINT = 74,
    VK_FORMAT_R16_SINT = 75,
    VK_FORMAT_R16_SFLOAT = 76,
    VK_FORMAT_R16G16_UNORM = 77,
    VK_FORMAT_R16G16_SNORM = 78,
    VK_FORMAT_R16G16_USCALED = 79,
    VK_FORMAT_R16G16_SSCALED = 80,
    VK_FORMAT_R16G16_UINT = 81,
    VK_FORMAT_R16G16_SINT = 82,
    VK_FORMAT_R16G16_SFLOAT = 83,
    VK_FORMAT_R16G16B16_UNORM = 84,
    VK_FORMAT_R16G16B16_SNORM = 85,
    VK_FORMAT_R16G16B16_USCALED = 86,
    VK_FORMAT_R16G16B16_SSCALED = 87,
    VK_FORMAT_R16G16B16_UINT = 88,
    VK_FORMAT_R16G16B16_SINT = 89,
    VK_FORMAT_R16G16B16_SFLOAT = 90,
    VK_FORMAT_R16G16B16A16_UNORM = 91,
    VK_FORMAT_R16G16B16A16_SNORM = 92,
    VK_FORMAT_R16G16B16A16_USCALED = 93,
    VK_FORMAT_R16G16B16A16_SSCALED = 94,
    VK_FORMAT_R16G16B16A16_UINT = 95,
    VK_FORMAT_R16G16B16A16_SINT = 96,
    VK_FORMAT_R16G16B16A16_SFLOAT = 97,
    VK_FORMAT_R32_UINT = 98,
    VK_FORMAT_R32_SINT = 99,
    VK_FORMAT_R32_SFLOAT = 100,
    VK_FORMAT_R32G32_UINT = 101,
    VK_FORMAT_R32G32_SINT = 102,
    VK_FORMAT_R32G32_SFLOAT = 103,
    VK_FORMAT_R32G32B32_UINT = 104,
    VK_FORMAT_R32G32B32_SINT = 105,
    VK_FORMAT_R32G32B32_SFLOAT = 106,
    VK_FORMAT_R32G32B32A32_UINT = 107,
    VK_FORMAT_R32G32B32A32_SINT = 108,
    VK_FORMAT_R32G32B32A32_SFLOAT = 109,
    VK_FORMAT_R64_UINT = 110,
    VK_FORMAT_R64_SINT = 111,
    VK_FORMAT_R64_SFLOAT = 112,
    VK_FORMAT_R64G64_UINT = 113,
    VK_FORMAT_R64G64_SINT = 114,
    VK_FORMAT_R64G64_SFLOAT = 115,
    VK_FORMAT_R64G64B64_UINT = 116,
    VK_FORMAT_R64G64B64_SINT = 117,
    VK_FORMAT_R64G64B64_SFLOAT = 118,
    VK_FORMAT_R64G64B64A64_UINT = 119,
    VK_FORMAT_R64G64B64A64_SINT = 120,
    VK_FORMAT_R64G64B64A64_SFLOAT = 121,
    VK_FORMAT_B10G11R11_UFLOAT_PACK32 = 122,
    VK_FORMAT_E5B9G9R9_UFLOAT_PACK32 = 123,
    VK_FORMAT_D16_UNORM = 124,
    VK_FORMAT_X8_D24_UNORM_PACK32 = 125,
    VK_FORMAT_D32_SFLOAT = 126,
    VK_FORMAT_S8_UINT = 127,
    VK_FORMAT_D16_UNORM_S8_UINT = 128,
    VK_FORMAT_D24_UNORM_S8_UINT = 129,
    VK_FORMAT_D32_SFLOAT_S8_UINT = 130,
    VK_FORMAT_BC1_RGB_UNORM_BLOCK = 131,
    VK_FORMAT_BC1_RGB_SRGB_BLOCK = 132,
    VK_FORMAT_BC1_RGBA_UNORM_BLOCK = 133,
    VK_FORMAT_BC1_RGBA_SRGB_BLOCK = 134,
    VK_FORMAT_BC2_UNORM_BLOCK = 135,
    VK_FORMAT_BC2_SRGB_BLOCK = 136,
    VK_FORMAT_BC3_UNORM_BLOCK = 137,
    VK_FORMAT_BC3_SRGB_BLOCK = 138,
    VK_FORMAT_BC4_UNORM_BLOCK = 139,
    VK_FORMAT_BC4_SNORM_BLOCK = 140,
    VK_FORMAT_BC5_UNORM_BLOCK = 141,
    VK_FORMAT_BC5_SNORM_BLOCK = 142,
    VK_FORMAT_BC6H_UFLOAT_BLOCK = 143,
    VK_FORMAT_BC6H_SFLOAT_BLOCK = 144,
    VK_FORMAT_BC7_UNORM_BLOCK = 145,
    VK_FORMAT_BC7_SRGB_BLOCK = 146,
    VK_FORMAT_ETC2_R8G8B8_UNORM_BLOCK = 147,
    VK_FORMAT_ETC2_R8G8B8_SRGB_BLOCK = 148,
    VK_FORMAT_ETC2_R8G8B8A1_UNORM_BLOCK = 149,
    VK_FORMAT_ETC2_R8G8B8A1_SRGB_BLOCK = 150,
    VK_FORMAT_ETC2_R8G8B8A8_UNORM_BLOCK = 151,
    VK_FORMAT_ETC2_R8G8B8A8_SRGB_BLOCK = 152,
    VK_FORMAT_EAC_R11_UNORM_BLOCK = 153,
    VK_FORMAT_EAC_R11_SNORM_BLOCK = 154,
    VK_FORMAT_EAC_R11G11_UNORM_BLOCK = 155,
    VK_FORMAT_EAC_R11G11_SNORM_BLOCK = 156,
    VK_FORMAT_ASTC_4x4_UNORM_BLOCK = 157,
    VK_FORMAT_ASTC_4x4_SRGB_BLOCK = 158,
    VK_FORMAT_ASTC_5x4_UNORM_BLOCK = 159,
    VK_FORMAT_ASTC_5x4_SRGB_BLOCK = 160,
    VK_FORMAT_ASTC_5x5_UNORM_BLOCK = 161,
    VK_FORMAT_ASTC_5x5_SRGB_BLOCK = 162,
    VK_FORMAT_ASTC_6x5_UNORM_BLOCK = 163,
    VK_FORMAT_ASTC_6x5_SRGB_BLOCK = 164,
    VK_FORMAT_ASTC_6x6_UNORM_BLOCK = 165,
    VK_FORMAT_ASTC_6x6_SRGB_BLOCK = 166,
    VK_FORMAT_ASTC_8x5_UNORM_BLOCK = 167,
    VK_FORMAT_ASTC_8x5_SRGB_BLOCK = 168,
    VK_FORMAT_ASTC_8x6_UNORM_BLOCK = 169,
    VK_FORMAT_ASTC_8x6_SRGB_BLOCK = 170,
    VK_FORMAT_ASTC_8x8_UNORM_BLOCK = 171,
    VK_FORMAT_ASTC_8x8_SRGB_BLOCK = 172,
    VK_FORMAT_ASTC_10x5_UNORM_BLOCK = 173,
    VK_FORMAT_ASTC_10x5_SRGB_BLOCK = 174,
    VK_FORMAT_ASTC_10x6_UNORM_BLOCK = 175,
    VK_FORMAT_ASTC_10x6_SRGB_BLOCK = 176,
    VK_FORMAT_ASTC_10x8_UNORM_BLOCK = 177,
    VK_FORMAT_ASTC_10x8_SRGB_BLOCK = 178,
    VK_FORMAT_ASTC_10x10_UNORM_BLOCK = 179,
    VK_FORMAT_ASTC_10x10_SRGB_BLOCK = 180,
    VK_FORMAT_ASTC_12x10_UNORM_BLOCK = 181,
    VK_FORMAT_ASTC_12x10_SRGB_BLOCK = 182,
    VK_FORMAT_ASTC_12x12_UNORM_BLOCK = 183,
    VK_FORMAT_ASTC_12x12_SRGB_BLOCK = 184,
    VK_FORMAT_G8B8G8R8_422_UNORM = 1000156000,
    VK_FORMAT_B8G8R8G8_422_UNORM = 1000156001,
    VK_FORMAT_G8_B8_R8_3PLANE_420_UNORM = 1000156002,
    VK_FORMAT_G8_B8R8_2PLANE_420_UNORM = 1000156003,
    VK_FORMAT_G8_B8_R8_3PLANE_422_UNORM = 1000156004,
    VK_FORMAT_G8_B8R8_2PLANE_422_UNORM = 1000156005,
    VK_FORMAT_G8_B8_R8_3PLANE_444_UNORM = 1000156006,
    VK_FORMAT_R10X6_UNORM_PACK16 = 1000156007,
    VK_FORMAT_R10X6G10X6_UNORM_2PACK16 = 1000156008,
    VK_FORMAT_R10X6G10X6B10X6A10X6_UNORM_4PACK16 = 1000156009,
    VK_FORMAT_G10X6B10X6G10X6R10X6_422_UNORM_4PACK16 = 1000156010,
    VK_FORMAT_B10X6G10X6R10X6G10X6_422_UNORM_4PACK16 = 1000156011,
    VK_FORMAT_G10X6_B10X6_R10X6_3PLANE_420_UNORM_3PACK16 = 1000156012,
    VK_FORMAT_G10X6_B10X6R10X6_2PLANE_420_UNORM_3PACK16 = 1000156013,
    VK_FORMAT_G10X6_B10X6_R10X6_3PLANE_422_UNORM_3PACK16 = 1000156014,
    VK_FORMAT_G10X6_B10X6R10X6_2PLANE_422_UNORM_3PACK16 = 1000156015,
    VK_FORMAT_G10X6_B10X6_R10X6_3PLANE_444_UNORM_3PACK16 = 1000156016,
    VK_FORMAT_R12X4_UNORM_PACK16 = 1000156017,
    VK_FORMAT_R12X4G12X4_UNORM_2PACK16 = 1000156018,
    VK_FORMAT_R12X4G12X4B12X4A12X4_UNORM_4PACK16 = 1000156019,
    VK_FORMAT_G12X4B12X4G12X4R12X4_422_UNORM_4PACK16 = 1000156020,
    VK_FORMAT_B12X4G12X4R12X4G12X4_422_UNORM_4PACK16 = 1000156021,
    VK_FORMAT_G12X4_B12X4_R12X4_3PLANE_420_UNORM_3PACK16 = 1000156022,
    VK_FORMAT_G12X4_B12X4R12X4_2PLANE_420_UNORM_3PACK16 = 1000156023,
    VK_FORMAT_G12X4_B12X4_R12X4_3PLANE_422_UNORM_3PACK16 = 1000156024,
    VK_FORMAT_G12X4_B12X4R12X4_2PLANE_422_UNORM_3PACK16 = 1000156025,
    VK_FORMAT_G12X4_B12X4_R12X4_3PLANE_444_UNORM_3PACK16 = 1000156026,
    VK_FORMAT_G16B16G16R16_422_UNORM = 1000156027,
    VK_FORMAT_B16G16R16G16_422_UNORM = 1000156028,
    VK_FORMAT_G16_B16_R16_3PLANE_420_UNORM = 1000156029,
    VK_FORMAT_G16_B16R16_2PLANE_420_UNORM = 1000156030,
    VK_FORMAT_G16_B16_R16_3PLANE_422_UNORM = 1000156031,
    VK_FORMAT_G16_B16R16_2PLANE_422_UNORM = 1000156032,
    VK_FORMAT_G16_B16_R16_3PLANE_444_UNORM = 1000156033
} VkFormat;
typedef enum VkFormatFeatureFlagBits {
    VK_FORMAT_FEATURE_SAMPLED_IMAGE_BIT = 1,
    VK_FORMAT_FEATURE_STORAGE_IMAGE_BIT = 2,
    VK_FORMAT_FEATURE_STORAGE_IMAGE_ATOMIC_BIT = 4,
    VK_FORMAT_FEATURE_UNIFORM_TEXEL_BUFFER_BIT = 8,
    VK_FORMAT_FEATURE_STORAGE_TEXEL_BUFFER_BIT = 16,
    VK_FORMAT_FEATURE_STORAGE_TEXEL_BUFFER_ATOMIC_BIT = 32,
    VK_FORMAT_FEATURE_VERTEX_BUFFER_BIT = 64,
    VK_FORMAT_FEATURE_COLOR_ATTACHMENT_BIT = 128,
    VK_FORMAT_FEATURE_COLOR_ATTACHMENT_BLEND_BIT = 256,
    VK_FORMAT_FEATURE_DEPTH_STENCIL_ATTACHMENT_BIT = 512,
    VK_FORMAT_FEATURE_BLIT_SRC_BIT = 1024,
    VK_FORMAT_FEATURE_BLIT_DST_BIT = 2048,
    VK_FORMAT_FEATURE_SAMPLED_IMAGE_FILTER_LINEAR_BIT = 4096,
    VK_FORMAT_FEATURE_TRANSFER_SRC_BIT = 16384,
    VK_FORMAT_FEATURE_TRANSFER_DST_BIT = 32768,
    VK_FORMAT_FEATURE_MIDPOINT_CHROMA_SAMPLES_BIT = 131072,
    VK_FORMAT_FEATURE_SAMPLED_IMAGE_YCBCR_CONVERSION_LINEAR_FILTER_BIT = 262144,
    VK_FORMAT_FEATURE_SAMPLED_IMAGE_YCBCR_CONVERSION_SEPARATE_RECONSTRUCTION_FILTER_BIT = 524288,
    VK_FORMAT_FEATURE_SAMPLED_IMAGE_YCBCR_CONVERSION_CHROMA_RECONSTRUCTION_EXPLICIT_BIT = 1048576,
    VK_FORMAT_FEATURE_SAMPLED_IMAGE_YCBCR_CONVERSION_CHROMA_RECONSTRUCTION_EXPLICIT_FORCEABLE_BIT = 2097152,
    VK_FORMAT_FEATURE_DISJOINT_BIT = 4194304,
    VK_FORMAT_FEATURE_COSITED_CHROMA_SAMPLES_BIT = 8388608
} VkFormatFeatureFlagBits;
typedef enum VkFrontFace {
    VK_FRONT_FACE_COUNTER_CLOCKWISE = 0,
    VK_FRONT_FACE_CLOCKWISE = 1
} VkFrontFace;
typedef enum VkImageAspectFlagBits {
    VK_IMAGE_ASPECT_COLOR_BIT = 1,
    VK_IMAGE_ASPECT_DEPTH_BIT = 2,
    VK_IMAGE_ASPECT_STENCIL_BIT = 4,
    VK_IMAGE_ASPECT_METADATA_BIT = 8,
    VK_IMAGE_ASPECT_PLANE_0_BIT = 16,
    VK_IMAGE_ASPECT_PLANE_1_BIT = 32,
    VK_IMAGE_ASPECT_PLANE_2_BIT = 64
} VkImageAspectFlagBits;
typedef enum VkImageCreateFlagBits {
    VK_IMAGE_CREATE_SPARSE_BINDING_BIT = 1,
    VK_IMAGE_CREATE_SPARSE_RESIDENCY_BIT = 2,
    VK_IMAGE_CREATE_SPARSE_ALIASED_BIT = 4,
    VK_IMAGE_CREATE_MUTABLE_FORMAT_BIT = 8,
    VK_IMAGE_CREATE_CUBE_COMPATIBLE_BIT = 16,
    VK_IMAGE_CREATE_ALIAS_BIT = 1024,
    VK_IMAGE_CREATE_SPLIT_INSTANCE_BIND_REGIONS_BIT = 64,
    VK_IMAGE_CREATE_2D_ARRAY_COMPATIBLE_BIT = 32,
    VK_IMAGE_CREATE_BLOCK_TEXEL_VIEW_COMPATIBLE_BIT = 128,
    VK_IMAGE_CREATE_EXTENDED_USAGE_BIT = 256,
    VK_IMAGE_CREATE_PROTECTED_BIT = 2048,
    VK_IMAGE_CREATE_DISJOINT_BIT = 512
} VkImageCreateFlagBits;
typedef enum VkImageLayout {
    VK_IMAGE_LAYOUT_UNDEFINED = 0,
    VK_IMAGE_LAYOUT_GENERAL = 1,
    VK_IMAGE_LAYOUT_COLOR_ATTACHMENT_OPTIMAL = 2,
    VK_IMAGE_LAYOUT_DEPTH_STENCIL_ATTACHMENT_OPTIMAL = 3,
    VK_IMAGE_LAYOUT_DEPTH_STENCIL_READ_ONLY_OPTIMAL = 4,
    VK_IMAGE_LAYOUT_SHADER_READ_ONLY_OPTIMAL = 5,
    VK_IMAGE_LAYOUT_TRANSFER_SRC_OPTIMAL = 6,
    VK_IMAGE_LAYOUT_TRANSFER_DST_OPTIMAL = 7,
    VK_IMAGE_LAYOUT_PREINITIALIZED = 8,
    VK_IMAGE_LAYOUT_DEPTH_READ_ONLY_STENCIL_ATTACHMENT_OPTIMAL = 1000117000,
    VK_IMAGE_LAYOUT_DEPTH_ATTACHMENT_STENCIL_READ_ONLY_OPTIMAL = 1000117001,
    VK_IMAGE_LAYOUT_PRESENT_SRC_KHR = 1000001002
} VkImageLayout;
typedef enum VkImageTiling {
    VK_IMAGE_TILING_OPTIMAL = 0,
    VK_IMAGE_TILING_LINEAR = 1
} VkImageTiling;
typedef enum VkImageType {
    VK_IMAGE_TYPE_1D = 0,
    VK_IMAGE_TYPE_2D = 1,
    VK_IMAGE_TYPE_3D = 2
} VkImageType;
typedef enum VkImageUsageFlagBits {
    VK_IMAGE_USAGE_TRANSFER_SRC_BIT = 1,
    VK_IMAGE_USAGE_TRANSFER_DST_BIT = 2,
    VK_IMAGE_USAGE_SAMPLED_BIT = 4,
    VK_IMAGE_USAGE_STORAGE_BIT = 8,
    VK_IMAGE_USAGE_COLOR_ATTACHMENT_BIT = 16,
    VK_IMAGE_USAGE_DEPTH_STENCIL_ATTACHMENT_BIT = 32,
    VK_IMAGE_USAGE_TRANSIENT_ATTACHMENT_BIT = 64,
    VK_IMAGE_USAGE_INPUT_ATTACHMENT_BIT = 128
} VkImageUsageFlagBits;

typedef enum VkImageViewType {
    VK_IMAGE_VIEW_TYPE_1D = 0,
    VK_IMAGE_VIEW_TYPE_2D = 1,
    VK_IMAGE_VIEW_TYPE_3D = 2,
    VK_IMAGE_VIEW_TYPE_CUBE = 3,
    VK_IMAGE_VIEW_TYPE_1D_ARRAY = 4,
    VK_IMAGE_VIEW_TYPE_2D_ARRAY = 5,
    VK_IMAGE_VIEW_TYPE_CUBE_ARRAY = 6
} VkImageViewType;
typedef enum VkSharingMode {
    VK_SHARING_MODE_EXCLUSIVE = 0,
    VK_SHARING_MODE_CONCURRENT = 1
} VkSharingMode;
typedef enum VkIndexType {
    VK_INDEX_TYPE_UINT16 = 0,
    VK_INDEX_TYPE_UINT32 = 1
} VkIndexType;
typedef enum VkLogicOp {
    VK_LOGIC_OP_CLEAR = 0,
    VK_LOGIC_OP_AND = 1,
    VK_LOGIC_OP_AND_REVERSE = 2,
    VK_LOGIC_OP_COPY = 3,
    VK_LOGIC_OP_AND_INVERTED = 4,
    VK_LOGIC_OP_NO_OP = 5,
    VK_LOGIC_OP_XOR = 6,
    VK_LOGIC_OP_OR = 7,
    VK_LOGIC_OP_NOR = 8,
    VK_LOGIC_OP_EQUIVALENT = 9,
    VK_LOGIC_OP_INVERT = 10,
    VK_LOGIC_OP_OR_REVERSE = 11,
    VK_LOGIC_OP_COPY_INVERTED = 12,
    VK_LOGIC_OP_OR_INVERTED = 13,
    VK_LOGIC_OP_NAND = 14,
    VK_LOGIC_OP_SET = 15
} VkLogicOp;
typedef enum VkMemoryHeapFlagBits {
    VK_MEMORY_HEAP_DEVICE_LOCAL_BIT = 1,
    VK_MEMORY_HEAP_MULTI_INSTANCE_BIT = 2
} VkMemoryHeapFlagBits;
typedef enum VkAccessFlagBits {
    VK_ACCESS_INDIRECT_COMMAND_READ_BIT = 1,
    VK_ACCESS_INDEX_READ_BIT = 2,
    VK_ACCESS_VERTEX_ATTRIBUTE_READ_BIT = 4,
    VK_ACCESS_UNIFORM_READ_BIT = 8,
    VK_ACCESS_INPUT_ATTACHMENT_READ_BIT = 16,
    VK_ACCESS_SHADER_READ_BIT = 32,
    VK_ACCESS_SHADER_WRITE_BIT = 64,
    VK_ACCESS_COLOR_ATTACHMENT_READ_BIT = 128,
    VK_ACCESS_COLOR_ATTACHMENT_WRITE_BIT = 256,
    VK_ACCESS_DEPTH_STENCIL_ATTACHMENT_READ_BIT = 512,
    VK_ACCESS_DEPTH_STENCIL_ATTACHMENT_WRITE_BIT = 1024,
    VK_ACCESS_TRANSFER_READ_BIT = 2048,
    VK_ACCESS_TRANSFER_WRITE_BIT = 4096,
    VK_ACCESS_HOST_READ_BIT = 8192,
    VK_ACCESS_HOST_WRITE_BIT = 16384,
    VK_ACCESS_MEMORY_READ_BIT = 32768,
    VK_ACCESS_MEMORY_WRITE_BIT = 65536
} VkAccessFlagBits;
typedef enum VkMemoryPropertyFlagBits {
    VK_MEMORY_PROPERTY_DEVICE_LOCAL_BIT = 1,
    VK_MEMORY_PROPERTY_HOST_VISIBLE_BIT = 2,
    VK_MEMORY_PROPERTY_HOST_COHERENT_BIT = 4,
    VK_MEMORY_PROPERTY_HOST_CACHED_BIT = 8,
    VK_MEMORY_PROPERTY_LAZILY_ALLOCATED_BIT = 16,
    VK_MEMORY_PROPERTY_PROTECTED_BIT = 32
} VkMemoryPropertyFlagBits;
typedef enum VkPhysicalDeviceType {
    VK_PHYSICAL_DEVICE_TYPE_OTHER = 0,
    VK_PHYSICAL_DEVICE_TYPE_INTEGRATED_GPU = 1,
    VK_PHYSICAL_DEVICE_TYPE_DISCRETE_GPU = 2,
    VK_PHYSICAL_DEVICE_TYPE_VIRTUAL_GPU = 3,
    VK_PHYSICAL_DEVICE_TYPE_CPU = 4
} VkPhysicalDeviceType;
typedef enum VkPipelineBindPoint {
    VK_PIPELINE_BIND_POINT_GRAPHICS = 0,
    VK_PIPELINE_BIND_POINT_COMPUTE = 1
} VkPipelineBindPoint;
typedef enum VkPipelineCreateFlagBits {
    VK_PIPELINE_CREATE_DISABLE_OPTIMIZATION_BIT = 1,
    VK_PIPELINE_CREATE_ALLOW_DERIVATIVES_BIT = 2,
    VK_PIPELINE_CREATE_DERIVATIVE_BIT = 4,
    VK_PIPELINE_CREATE_VIEW_INDEX_FROM_DEVICE_INDEX_BIT = 8,
    VK_PIPELINE_CREATE_DISPATCH_BASE = 16
} VkPipelineCreateFlagBits;
typedef enum VkPrimitiveTopology {
    VK_PRIMITIVE_TOPOLOGY_POINT_LIST = 0,
    VK_PRIMITIVE_TOPOLOGY_LINE_LIST = 1,
    VK_PRIMITIVE_TOPOLOGY_LINE_STRIP = 2,
    VK_PRIMITIVE_TOPOLOGY_TRIANGLE_LIST = 3,
    VK_PRIMITIVE_TOPOLOGY_TRIANGLE_STRIP = 4,
    VK_PRIMITIVE_TOPOLOGY_TRIANGLE_FAN = 5,
    VK_PRIMITIVE_TOPOLOGY_LINE_LIST_WITH_ADJACENCY = 6,
    VK_PRIMITIVE_TOPOLOGY_LINE_STRIP_WITH_ADJACENCY = 7,
    VK_PRIMITIVE_TOPOLOGY_TRIANGLE_LIST_WITH_ADJACENCY = 8,
    VK_PRIMITIVE_TOPOLOGY_TRIANGLE_STRIP_WITH_ADJACENCY = 9,
    VK_PRIMITIVE_TOPOLOGY_PATCH_LIST = 10
} VkPrimitiveTopology;
typedef enum VkQueryControlFlagBits {
    VK_QUERY_CONTROL_PRECISE_BIT = 1
} VkQueryControlFlagBits;
typedef enum VkQueryPipelineStatisticFlagBits {
    VK_QUERY_PIPELINE_STATISTIC_INPUT_ASSEMBLY_VERTICES_BIT = 1,
    VK_QUERY_PIPELINE_STATISTIC_INPUT_ASSEMBLY_PRIMITIVES_BIT = 2,
    VK_QUERY_PIPELINE_STATISTIC_VERTEX_SHADER_INVOCATIONS_BIT = 4,
    VK_QUERY_PIPELINE_STATISTIC_GEOMETRY_SHADER_INVOCATIONS_BIT = 8,
    VK_QUERY_PIPELINE_STATISTIC_GEOMETRY_SHADER_PRIMITIVES_BIT = 16,
    VK_QUERY_PIPELINE_STATISTIC_CLIPPING_INVOCATIONS_BIT = 32,
    VK_QUERY_PIPELINE_STATISTIC_CLIPPING_PRIMITIVES_BIT = 64,
    VK_QUERY_PIPELINE_STATISTIC_FRAGMENT_SHADER_INVOCATIONS_BIT = 128,
    VK_QUERY_PIPELINE_STATISTIC_TESSELLATION_CONTROL_SHADER_PATCHES_BIT = 256,
    VK_QUERY_PIPELINE_STATISTIC_TESSELLATION_EVALUATION_SHADER_INVOCATIONS_BIT = 512,
    VK_QUERY_PIPELINE_STATISTIC_COMPUTE_SHADER_INVOCATIONS_BIT = 1024
} VkQueryPipelineStatisticFlagBits;
typedef enum VkQueryResultFlagBits {
    VK_QUERY_RESULT_64_BIT = 1,
    VK_QUERY_RESULT_WAIT_BIT = 2,
    VK_QUERY_RESULT_WITH_AVAILABILITY_BIT = 4,
    VK_QUERY_RESULT_PARTIAL_BIT = 8
} VkQueryResultFlagBits;
typedef enum VkQueryType {
    VK_QUERY_TYPE_OCCLUSION = 0,
    VK_QUERY_TYPE_PIPELINE_STATISTICS = 1,
    VK_QUERY_TYPE_TIMESTAMP = 2
} VkQueryType;
typedef enum VkQueueFlagBits {
    VK_QUEUE_GRAPHICS_BIT = 1,
    VK_QUEUE_COMPUTE_BIT = 2,
    VK_QUEUE_TRANSFER_BIT = 4,
    VK_QUEUE_SPARSE_BINDING_BIT = 8,
    VK_QUEUE_PROTECTED_BIT = 16
} VkQueueFlagBits;
typedef enum VkSubpassContents {
    VK_SUBPASS_CONTENTS_INLINE = 0,
    VK_SUBPASS_CONTENTS_SECONDARY_COMMAND_BUFFERS = 1
} VkSubpassContents;
typedef enum VkResult {
    VK_SUCCESS = 0,
    VK_NOT_READY = 1,
    VK_TIMEOUT = 2,
    VK_EVENT_SET = 3,
    VK_EVENT_RESET = 4,
    VK_INCOMPLETE = 5,
    VK_ERROR_OUT_OF_HOST_MEMORY = -1,
    VK_ERROR_OUT_OF_DEVICE_MEMORY = -2,
    VK_ERROR_INITIALIZATION_FAILED = -3,
    VK_ERROR_DEVICE_LOST = -4,
    VK_ERROR_MEMORY_MAP_FAILED = -5,
    VK_ERROR_LAYER_NOT_PRESENT = -6,
    VK_ERROR_EXTENSION_NOT_PRESENT = -7,
    VK_ERROR_FEATURE_NOT_PRESENT = -8,
    VK_ERROR_INCOMPATIBLE_DRIVER = -9,
    VK_ERROR_TOO_MANY_OBJECTS = -10,
    VK_ERROR_FORMAT_NOT_SUPPORTED = -11,
    VK_ERROR_FRAGMENTED_POOL = -12,
    VK_ERROR_OUT_OF_POOL_MEMORY = -1000069000,
    VK_ERROR_INVALID_EXTERNAL_HANDLE = -1000072003,
    VK_ERROR_SURFACE_LOST_KHR = -1000000000,
    VK_ERROR_NATIVE_WINDOW_IN_USE_KHR = -1000000001,
    VK_SUBOPTIMAL_KHR = 1000001003,
    VK_ERROR_OUT_OF_DATE_KHR = -1000001004,
    VK_ERROR_VALIDATION_FAILED_EXT = -1000011001
} VkResult;
typedef enum VkShaderStageFlagBits {
    VK_SHADER_STAGE_VERTEX_BIT = 1,
    VK_SHADER_STAGE_TESSELLATION_CONTROL_BIT = 2,
    VK_SHADER_STAGE_TESSELLATION_EVALUATION_BIT = 4,
    VK_SHADER_STAGE_GEOMETRY_BIT = 8,
    VK_SHADER_STAGE_FRAGMENT_BIT = 16,
    VK_SHADER_STAGE_COMPUTE_BIT = 32,
    VK_SHADER_STAGE_ALL_GRAPHICS = 0x0000001F,
    VK_SHADER_STAGE_ALL = 0x7FFFFFFF
} VkShaderStageFlagBits;
typedef enum VkSparseMemoryBindFlagBits {
    VK_SPARSE_MEMORY_BIND_METADATA_BIT = 1
} VkSparseMemoryBindFlagBits;
typedef enum VkStencilFaceFlagBits {
    VK_STENCIL_FACE_FRONT_BIT = 1,
    VK_STENCIL_FACE_BACK_BIT = 2,
    VK_STENCIL_FRONT_AND_BACK = 0x00000003
} VkStencilFaceFlagBits;
typedef enum VkStencilOp {
    VK_STENCIL_OP_KEEP = 0,
    VK_STENCIL_OP_ZERO = 1,
    VK_STENCIL_OP_REPLACE = 2,
    VK_STENCIL_OP_INCREMENT_AND_CLAMP = 3,
    VK_STENCIL_OP_DECREMENT_AND_CLAMP = 4,
    VK_STENCIL_OP_INVERT = 5,
    VK_STENCIL_OP_INCREMENT_AND_WRAP = 6,
    VK_STENCIL_OP_DECREMENT_AND_WRAP = 7
} VkStencilOp;
typedef enum VkStructureType {
    VK_STRUCTURE_TYPE_APPLICATION_INFO = 0,
    VK_STRUCTURE_TYPE_INSTANCE_CREATE_INFO = 1,
    VK_STRUCTURE_TYPE_DEVICE_QUEUE_CREATE_INFO = 2,
    VK_STRUCTURE_TYPE_DEVICE_CREATE_INFO = 3,
    VK_STRUCTURE_TYPE_SUBMIT_INFO = 4,
    VK_STRUCTURE_TYPE_MEMORY_ALLOCATE_INFO = 5,
    VK_STRUCTURE_TYPE_MAPPED_MEMORY_RANGE = 6,
    VK_STRUCTURE_TYPE_BIND_SPARSE_INFO = 7,
    VK_STRUCTURE_TYPE_FENCE_CREATE_INFO = 8,
    VK_STRUCTURE_TYPE_SEMAPHORE_CREATE_INFO = 9,
    VK_STRUCTURE_TYPE_EVENT_CREATE_INFO = 10,
    VK_STRUCTURE_TYPE_QUERY_POOL_CREATE_INFO = 11,
    VK_STRUCTURE_TYPE_BUFFER_CREATE_INFO = 12,
    VK_STRUCTURE_TYPE_BUFFER_VIEW_CREATE_INFO = 13,
    VK_STRUCTURE_TYPE_IMAGE_CREATE_INFO = 14,
    VK_STRUCTURE_TYPE_IMAGE_VIEW_CREATE_INFO = 15,
    VK_STRUCTURE_TYPE_SHADER_MODULE_CREATE_INFO = 16,
    VK_STRUCTURE_TYPE_PIPELINE_CACHE_CREATE_INFO = 17,
    VK_STRUCTURE_TYPE_PIPELINE_SHADER_STAGE_CREATE_INFO = 18,
    VK_STRUCTURE_TYPE_PIPELINE_VERTEX_INPUT_STATE_CREATE_INFO = 19,
    VK_STRUCTURE_TYPE_PIPELINE_INPUT_ASSEMBLY_STATE_CREATE_INFO = 20,
    VK_STRUCTURE_TYPE_PIPELINE_TESSELLATION_STATE_CREATE_INFO = 21,
    VK_STRUCTURE_TYPE_PIPELINE_VIEWPORT_STATE_CREATE_INFO = 22,
    VK_STRUCTURE_TYPE_PIPELINE_RASTERIZATION_STATE_CREATE_INFO = 23,
    VK_STRUCTURE_TYPE_PIPELINE_MULTISAMPLE_STATE_CREATE_INFO = 24,
    VK_STRUCTURE_TYPE_PIPELINE_DEPTH_STENCIL_STATE_CREATE_INFO = 25,
    VK_STRUCTURE_TYPE_PIPELINE_COLOR_BLEND_STATE_CREATE_INFO = 26,
    VK_STRUCTURE_TYPE_PIPELINE_DYNAMIC_STATE_CREATE_INFO = 27,
    VK_STRUCTURE_TYPE_GRAPHICS_PIPELINE_CREATE_INFO = 28,
    VK_STRUCTURE_TYPE_COMPUTE_PIPELINE_CREATE_INFO = 29,
    VK_STRUCTURE_TYPE_PIPELINE_LAYOUT_CREATE_INFO = 30,
    VK_STRUCTURE_TYPE_SAMPLER_CREATE_INFO = 31,
    VK_STRUCTURE_TYPE_DESCRIPTOR_SET_LAYOUT_CREATE_INFO = 32,
    VK_STRUCTURE_TYPE_DESCRIPTOR_POOL_CREATE_INFO = 33,
    VK_STRUCTURE_TYPE_DESCRIPTOR_SET_ALLOCATE_INFO = 34,
    VK_STRUCTURE_TYPE_WRITE_DESCRIPTOR_SET = 35,
    VK_STRUCTURE_TYPE_COPY_DESCRIPTOR_SET = 36,
    VK_STRUCTURE_TYPE_FRAMEBUFFER_CREATE_INFO = 37,
    VK_STRUCTURE_TYPE_RENDER_PASS_CREATE_INFO = 38,
    VK_STRUCTURE_TYPE_COMMAND_POOL_CREATE_INFO = 39,
    VK_STRUCTURE_TYPE_COMMAND_BUFFER_ALLOCATE_INFO = 40,
    VK_STRUCTURE_TYPE_COMMAND_BUFFER_INHERITANCE_INFO = 41,
    VK_STRUCTURE_TYPE_COMMAND_BUFFER_BEGIN_INFO = 42,
    VK_STRUCTURE_TYPE_RENDER_PASS_BEGIN_INFO = 43,
    VK_STRUCTURE_TYPE_BUFFER_MEMORY_BARRIER = 44,
    VK_STRUCTURE_TYPE_IMAGE_MEMORY_BARRIER = 45,
    VK_STRUCTURE_TYPE_MEMORY_BARRIER = 46,
    VK_STRUCTURE_TYPE_LOADER_INSTANCE_CREATE_INFO = 47,
    VK_STRUCTURE_TYPE_LOADER_DEVICE_CREATE_INFO = 48,
    VK_STRUCTURE_TYPE_PHYSICAL_DEVICE_SUBGROUP_PROPERTIES = 1000094000,
    VK_STRUCTURE_TYPE_BIND_BUFFER_MEMORY_INFO = 1000157000,
    VK_STRUCTURE_TYPE_BIND_IMAGE_MEMORY_INFO = 1000157001,
    VK_STRUCTURE_TYPE_PHYSICAL_DEVICE_16BIT_STORAGE_FEATURES = 1000083000,
    VK_STRUCTURE_TYPE_MEMORY_DEDICATED_REQUIREMENTS = 1000127000,
    VK_STRUCTURE_TYPE_MEMORY_DEDICATED_ALLOCATE_INFO = 1000127001,
    VK_STRUCTURE_TYPE_MEMORY_ALLOCATE_FLAGS_INFO = 1000060000,
    VK_STRUCTURE_TYPE_DEVICE_GROUP_RENDER_PASS_BEGIN_INFO = 1000060003,
    VK_STRUCTURE_TYPE_DEVICE_GROUP_COMMAND_BUFFER_BEGIN_INFO = 1000060004,
    VK_STRUCTURE_TYPE_DEVICE_GROUP_SUBMIT_INFO = 1000060005,
    VK_STRUCTURE_TYPE_DEVICE_GROUP_BIND_SPARSE_INFO = 1000060006,
    VK_STRUCTURE_TYPE_BIND_BUFFER_MEMORY_DEVICE_GROUP_INFO = 1000060013,
    VK_STRUCTURE_TYPE_BIND_IMAGE_MEMORY_DEVICE_GROUP_INFO = 1000060014,
    VK_STRUCTURE_TYPE_PHYSICAL_DEVICE_GROUP_PROPERTIES = 1000070000,
    VK_STRUCTURE_TYPE_DEVICE_GROUP_DEVICE_CREATE_INFO = 1000070001,
    VK_STRUCTURE_TYPE_BUFFER_MEMORY_REQUIREMENTS_INFO_2 = 1000146000,
    VK_STRUCTURE_TYPE_IMAGE_MEMORY_REQUIREMENTS_INFO_2 = 1000146001,
    VK_STRUCTURE_TYPE_IMAGE_SPARSE_MEMORY_REQUIREMENTS_INFO_2 = 1000146002,
    VK_STRUCTURE_TYPE_MEMORY_REQUIREMENTS_2 = 1000146003,
    VK_STRUCTURE_TYPE_SPARSE_IMAGE_MEMORY_REQUIREMENTS_2 = 1000146004,
    VK_STRUCTURE_TYPE_PHYSICAL_DEVICE_FEATURES_2 = 1000059000,
    VK_STRUCTURE_TYPE_PHYSICAL_DEVICE_PROPERTIES_2 = 1000059001,
    VK_STRUCTURE_TYPE_FORMAT_PROPERTIES_2 = 1000059002,
    VK_STRUCTURE_TYPE_IMAGE_FORMAT_PROPERTIES_2 = 1000059003,
    VK_STRUCTURE_TYPE_PHYSICAL_DEVICE_IMAGE_FORMAT_INFO_2 = 1000059004,
    VK_STRUCTURE_TYPE_QUEUE_FAMILY_PROPERTIES_2 = 1000059005,
    VK_STRUCTURE_TYPE_PHYSICAL_DEVICE_MEMORY_PROPERTIES_2 = 1000059006,
    VK_STRUCTURE_TYPE_SPARSE_IMAGE_FORMAT_PROPERTIES_2 = 1000059007,
    VK_STRUCTURE_TYPE_PHYSICAL_DEVICE_SPARSE_IMAGE_FORMAT_INFO_2 = 1000059008,
    VK_STRUCTURE_TYPE_PHYSICAL_DEVICE_POINT_CLIPPING_PROPERTIES = 1000117000,
    VK_STRUCTURE_TYPE_RENDER_PASS_INPUT_ATTACHMENT_ASPECT_CREATE_INFO = 1000117001,
    VK_STRUCTURE_TYPE_IMAGE_VIEW_USAGE_CREATE_INFO = 1000117002,
    VK_STRUCTURE_TYPE_PIPELINE_TESSELLATION_DOMAIN_ORIGIN_STATE_CREATE_INFO = 1000117003,
    VK_STRUCTURE_TYPE_RENDER_PASS_MULTIVIEW_CREATE_INFO = 1000053000,
    VK_STRUCTURE_TYPE_PHYSICAL_DEVICE_MULTIVIEW_FEATURES = 1000053001,
    VK_STRUCTURE_TYPE_PHYSICAL_DEVICE_MULTIVIEW_PROPERTIES = 1000053002,
    VK_STRUCTURE_TYPE_PHYSICAL_DEVICE_VARIABLE_POINTERS_FEATURES = 1000120000,
    VK_STRUCTURE_TYPE_PHYSICAL_DEVICE_VARIABLE_POINTER_FEATURES = VK_STRUCTURE_TYPE_PHYSICAL_DEVICE_VARIABLE_POINTERS_FEATURES,
    VK_STRUCTURE_TYPE_PROTECTED_SUBMIT_INFO = 1000145000,
    VK_STRUCTURE_TYPE_PHYSICAL_DEVICE_PROTECTED_MEMORY_FEATURES = 1000145001,
    VK_STRUCTURE_TYPE_PHYSICAL_DEVICE_PROTECTED_MEMORY_PROPERTIES = 1000145002,
    VK_STRUCTURE_TYPE_DEVICE_QUEUE_INFO_2 = 1000145003,
    VK_STRUCTURE_TYPE_SAMPLER_YCBCR_CONVERSION_CREATE_INFO = 1000156000,
    VK_STRUCTURE_TYPE_SAMPLER_YCBCR_CONVERSION_INFO = 1000156001,
    VK_STRUCTURE_TYPE_BIND_IMAGE_PLANE_MEMORY_INFO = 1000156002,
    VK_STRUCTURE_TYPE_IMAGE_PLANE_MEMORY_REQUIREMENTS_INFO = 1000156003,
    VK_STRUCTURE_TYPE_PHYSICAL_DEVICE_SAMPLER_YCBCR_CONVERSION_FEATURES = 1000156004,
    VK_STRUCTURE_TYPE_SAMPLER_YCBCR_CONVERSION_IMAGE_FORMAT_PROPERTIES = 1000156005,
    VK_STRUCTURE_TYPE_DESCRIPTOR_UPDATE_TEMPLATE_CREATE_INFO = 1000085000,
    VK_STRUCTURE_TYPE_PHYSICAL_DEVICE_EXTERNAL_IMAGE_FORMAT_INFO = 1000071000,
    VK_STRUCTURE_TYPE_EXTERNAL_IMAGE_FORMAT_PROPERTIES = 1000071001,
    VK_STRUCTURE_TYPE_PHYSICAL_DEVICE_EXTERNAL_BUFFER_INFO = 1000071002,
    VK_STRUCTURE_TYPE_EXTERNAL_BUFFER_PROPERTIES = 1000071003,
    VK_STRUCTURE_TYPE_PHYSICAL_DEVICE_ID_PROPERTIES = 1000071004,
    VK_STRUCTURE_TYPE_EXTERNAL_MEMORY_BUFFER_CREATE_INFO = 1000072000,
    VK_STRUCTURE_TYPE_EXTERNAL_MEMORY_IMAGE_CREATE_INFO = 1000072001,
    VK_STRUCTURE_TYPE_EXPORT_MEMORY_ALLOCATE_INFO = 1000072002,
    VK_STRUCTURE_TYPE_PHYSICAL_DEVICE_EXTERNAL_FENCE_INFO = 1000112000,
    VK_STRUCTURE_TYPE_EXTERNAL_FENCE_PROPERTIES = 1000112001,
    VK_STRUCTURE_TYPE_EXPORT_FENCE_CREATE_INFO = 1000113000,
    VK_STRUCTURE_TYPE_EXPORT_SEMAPHORE_CREATE_INFO = 1000077000,
    VK_STRUCTURE_TYPE_PHYSICAL_DEVICE_EXTERNAL_SEMAPHORE_INFO = 1000076000,
    VK_STRUCTURE_TYPE_EXTERNAL_SEMAPHORE_PROPERTIES = 1000076001,
    VK_STRUCTURE_TYPE_PHYSICAL_DEVICE_MAINTENANCE_3_PROPERTIES = 1000168000,
    VK_STRUCTURE_TYPE_DESCRIPTOR_SET_LAYOUT_SUPPORT = 1000168001,
    VK_STRUCTURE_TYPE_PHYSICAL_DEVICE_SHADER_DRAW_PARAMETERS_FEATURES = 1000063000,
    VK_STRUCTURE_TYPE_PHYSICAL_DEVICE_SHADER_DRAW_PARAMETER_FEATURES = VK_STRUCTURE_TYPE_PHYSICAL_DEVICE_SHADER_DRAW_PARAMETERS_FEATURES,
    VK_STRUCTURE_TYPE_SWAPCHAIN_CREATE_INFO_KHR = 1000001000,
    VK_STRUCTURE_TYPE_PRESENT_INFO_KHR = 1000001001,
    VK_STRUCTURE_TYPE_DEVICE_GROUP_PRESENT_CAPABILITIES_KHR = 1000060007,
    VK_STRUCTURE_TYPE_IMAGE_SWAPCHAIN_CREATE_INFO_KHR = 1000060008,
    VK_STRUCTURE_TYPE_BIND_IMAGE_MEMORY_SWAPCHAIN_INFO_KHR = 1000060009,
    VK_STRUCTURE_TYPE_ACQUIRE_NEXT_IMAGE_INFO_KHR = 1000060010,
    VK_STRUCTURE_TYPE_DEVICE_GROUP_PRESENT_INFO_KHR = 1000060011,
    VK_STRUCTURE_TYPE_DEVICE_GROUP_SWAPCHAIN_CREATE_INFO_KHR = 1000060012,
    VK_STRUCTURE_TYPE_DEBUG_REPORT_CALLBACK_CREATE_INFO_EXT = 1000011000,
    VK_STRUCTURE_TYPE_DEBUG_REPORT_CREATE_INFO_EXT = VK_STRUCTURE_TYPE_DEBUG_REPORT_CALLBACK_CREATE_INFO_EXT
} VkStructureType;
typedef enum VkSystemAllocationScope {
    VK_SYSTEM_ALLOCATION_SCOPE_COMMAND = 0,
    VK_SYSTEM_ALLOCATION_SCOPE_OBJECT = 1,
    VK_SYSTEM_ALLOCATION_SCOPE_CACHE = 2,
    VK_SYSTEM_ALLOCATION_SCOPE_DEVICE = 3,
    VK_SYSTEM_ALLOCATION_SCOPE_INSTANCE = 4
} VkSystemAllocationScope;
typedef enum VkInternalAllocationType {
    VK_INTERNAL_ALLOCATION_TYPE_EXECUTABLE = 0
} VkInternalAllocationType;
typedef enum VkSamplerAddressMode {
    VK_SAMPLER_ADDRESS_MODE_REPEAT = 0,
    VK_SAMPLER_ADDRESS_MODE_MIRRORED_REPEAT = 1,
    VK_SAMPLER_ADDRESS_MODE_CLAMP_TO_EDGE = 2,
    VK_SAMPLER_ADDRESS_MODE_CLAMP_TO_BORDER = 3
} VkSamplerAddressMode;
typedef enum VkFilter {
    VK_FILTER_NEAREST = 0,
    VK_FILTER_LINEAR = 1
} VkFilter;
typedef enum VkSamplerMipmapMode {
    VK_SAMPLER_MIPMAP_MODE_NEAREST = 0,
    VK_SAMPLER_MIPMAP_MODE_LINEAR = 1
} VkSamplerMipmapMode;
typedef enum VkVertexInputRate {
    VK_VERTEX_INPUT_RATE_VERTEX = 0,
    VK_VERTEX_INPUT_RATE_INSTANCE = 1
} VkVertexInputRate;
typedef enum VkPipelineStageFlagBits {
    VK_PIPELINE_STAGE_TOP_OF_PIPE_BIT = 1,
    VK_PIPELINE_STAGE_DRAW_INDIRECT_BIT = 2,
    VK_PIPELINE_STAGE_VERTEX_INPUT_BIT = 4,
    VK_PIPELINE_STAGE_VERTEX_SHADER_BIT = 8,
    VK_PIPELINE_STAGE_TESSELLATION_CONTROL_SHADER_BIT = 16,
    VK_PIPELINE_STAGE_TESSELLATION_EVALUATION_SHADER_BIT = 32,
    VK_PIPELINE_STAGE_GEOMETRY_SHADER_BIT = 64,
    VK_PIPELINE_STAGE_FRAGMENT_SHADER_BIT = 128,
    VK_PIPELINE_STAGE_EARLY_FRAGMENT_TESTS_BIT = 256,
    VK_PIPELINE_STAGE_LATE_FRAGMENT_TESTS_BIT = 512,
    VK_PIPELINE_STAGE_COLOR_ATTACHMENT_OUTPUT_BIT = 1024,
    VK_PIPELINE_STAGE_COMPUTE_SHADER_BIT = 2048,
    VK_PIPELINE_STAGE_TRANSFER_BIT = 4096,
    VK_PIPELINE_STAGE_BOTTOM_OF_PIPE_BIT = 8192,
    VK_PIPELINE_STAGE_HOST_BIT = 16384,
    VK_PIPELINE_STAGE_ALL_GRAPHICS_BIT = 32768,
    VK_PIPELINE_STAGE_ALL_COMMANDS_BIT = 65536
} VkPipelineStageFlagBits;
typedef enum VkSparseImageFormatFlagBits {
    VK_SPARSE_IMAGE_FORMAT_SINGLE_MIPTAIL_BIT = 1,
    VK_SPARSE_IMAGE_FORMAT_ALIGNED_MIP_SIZE_BIT = 2,
    VK_SPARSE_IMAGE_FORMAT_NONSTANDARD_BLOCK_SIZE_BIT = 4
} VkSparseImageFormatFlagBits;
typedef enum VkSampleCountFlagBits {
    VK_SAMPLE_COUNT_1_BIT = 1,
    VK_SAMPLE_COUNT_2_BIT = 2,
    VK_SAMPLE_COUNT_4_BIT = 4,
    VK_SAMPLE_COUNT_8_BIT = 8,
    VK_SAMPLE_COUNT_16_BIT = 16,
    VK_SAMPLE_COUNT_32_BIT = 32,
    VK_SAMPLE_COUNT_64_BIT = 64
} VkSampleCountFlagBits;
typedef enum VkAttachmentDescriptionFlagBits {
    VK_ATTACHMENT_DESCRIPTION_MAY_ALIAS_BIT = 1
} VkAttachmentDescriptionFlagBits;
typedef enum VkDescriptorPoolCreateFlagBits {
    VK_DESCRIPTOR_POOL_CREATE_FREE_DESCRIPTOR_SET_BIT = 1
} VkDescriptorPoolCreateFlagBits;
typedef enum VkDependencyFlagBits {
    VK_DEPENDENCY_BY_REGION_BIT = 1,
    VK_DEPENDENCY_DEVICE_GROUP_BIT = 4,
    VK_DEPENDENCY_VIEW_LOCAL_BIT = 2
} VkDependencyFlagBits;
typedef enum VkObjectType {
    VK_OBJECT_TYPE_UNKNOWN = 0,
    VK_OBJECT_TYPE_INSTANCE = 1,
    VK_OBJECT_TYPE_PHYSICAL_DEVICE = 2,
    VK_OBJECT_TYPE_DEVICE = 3,
    VK_OBJECT_TYPE_QUEUE = 4,
    VK_OBJECT_TYPE_SEMAPHORE = 5,
    VK_OBJECT_TYPE_COMMAND_BUFFER = 6,
    VK_OBJECT_TYPE_FENCE = 7,
    VK_OBJECT_TYPE_DEVICE_MEMORY = 8,
    VK_OBJECT_TYPE_BUFFER = 9,
    VK_OBJECT_TYPE_IMAGE = 10,
    VK_OBJECT_TYPE_EVENT = 11,
    VK_OBJECT_TYPE_QUERY_POOL = 12,
    VK_OBJECT_TYPE_BUFFER_VIEW = 13,
    VK_OBJECT_TYPE_IMAGE_VIEW = 14,
    VK_OBJECT_TYPE_SHADER_MODULE = 15,
    VK_OBJECT_TYPE_PIPELINE_CACHE = 16,
    VK_OBJECT_TYPE_PIPELINE_LAYOUT = 17,
    VK_OBJECT_TYPE_RENDER_PASS = 18,
    VK_OBJECT_TYPE_PIPELINE = 19,
    VK_OBJECT_TYPE_DESCRIPTOR_SET_LAYOUT = 20,
    VK_OBJECT_TYPE_SAMPLER = 21,
    VK_OBJECT_TYPE_DESCRIPTOR_POOL = 22,
    VK_OBJECT_TYPE_DESCRIPTOR_SET = 23,
    VK_OBJECT_TYPE_FRAMEBUFFER = 24,
    VK_OBJECT_TYPE_COMMAND_POOL = 25,
    VK_OBJECT_TYPE_SAMPLER_YCBCR_CONVERSION = 1000156000,
    VK_OBJECT_TYPE_DESCRIPTOR_UPDATE_TEMPLATE = 1000085000,
    VK_OBJECT_TYPE_SURFACE_KHR = 1000000000,
    VK_OBJECT_TYPE_SWAPCHAIN_KHR = 1000001000,
    VK_OBJECT_TYPE_DEBUG_REPORT_CALLBACK_EXT = 1000011000
} VkObjectType;
typedef enum VkDescriptorUpdateTemplateType {
    VK_DESCRIPTOR_UPDATE_TEMPLATE_TYPE_DESCRIPTOR_SET = 0
} VkDescriptorUpdateTemplateType;

typedef enum VkPointClippingBehavior {
    VK_POINT_CLIPPING_BEHAVIOR_ALL_CLIP_PLANES = 0,
    VK_POINT_CLIPPING_BEHAVIOR_USER_CLIP_PLANES_ONLY = 1
} VkPointClippingBehavior;
typedef enum VkColorSpaceKHR {
    VK_COLOR_SPACE_SRGB_NONLINEAR_KHR = 0,
    VK_COLORSPACE_SRGB_NONLINEAR_KHR = VK_COLOR_SPACE_SRGB_NONLINEAR_KHR
} VkColorSpaceKHR;
typedef enum VkCompositeAlphaFlagBitsKHR {
    VK_COMPOSITE_ALPHA_OPAQUE_BIT_KHR = 1,
    VK_COMPOSITE_ALPHA_PRE_MULTIPLIED_BIT_KHR = 2,
    VK_COMPOSITE_ALPHA_POST_MULTIPLIED_BIT_KHR = 4,
    VK_COMPOSITE_ALPHA_INHERIT_BIT_KHR = 8
} VkCompositeAlphaFlagBitsKHR;
typedef enum VkPresentModeKHR {
    VK_PRESENT_MODE_IMMEDIATE_KHR = 0,
    VK_PRESENT_MODE_MAILBOX_KHR = 1,
    VK_PRESENT_MODE_FIFO_KHR = 2,
    VK_PRESENT_MODE_FIFO_RELAXED_KHR = 3
} VkPresentModeKHR;
typedef enum VkSurfaceTransformFlagBitsKHR {
    VK_SURFACE_TRANSFORM_IDENTITY_BIT_KHR = 1,
    VK_SURFACE_TRANSFORM_ROTATE_90_BIT_KHR = 2,
    VK_SURFACE_TRANSFORM_ROTATE_180_BIT_KHR = 4,
    VK_SURFACE_TRANSFORM_ROTATE_270_BIT_KHR = 8,
    VK_SURFACE_TRANSFORM_HORIZONTAL_MIRROR_BIT_KHR = 16,
    VK_SURFACE_TRANSFORM_HORIZONTAL_MIRROR_ROTATE_90_BIT_KHR = 32,
    VK_SURFACE_TRANSFORM_HORIZONTAL_MIRROR_ROTATE_180_BIT_KHR = 64,
    VK_SURFACE_TRANSFORM_HORIZONTAL_MIRROR_ROTATE_270_BIT_KHR = 128,
    VK_SURFACE_TRANSFORM_INHERIT_BIT_KHR = 256
} VkSurfaceTransformFlagBitsKHR;
typedef enum VkDebugReportFlagBitsEXT {
    VK_DEBUG_REPORT_INFORMATION_BIT_EXT = 1,
    VK_DEBUG_REPORT_WARNING_BIT_EXT = 2,
    VK_DEBUG_REPORT_PERFORMANCE_WARNING_BIT_EXT = 4,
    VK_DEBUG_REPORT_ERROR_BIT_EXT = 8,
    VK_DEBUG_REPORT_DEBUG_BIT_EXT = 16
} VkDebugReportFlagBitsEXT;
typedef enum VkDebugReportObjectTypeEXT {
    VK_DEBUG_REPORT_OBJECT_TYPE_UNKNOWN_EXT = 0,
    VK_DEBUG_REPORT_OBJECT_TYPE_INSTANCE_EXT = 1,
    VK_DEBUG_REPORT_OBJECT_TYPE_PHYSICAL_DEVICE_EXT = 2,
    VK_DEBUG_REPORT_OBJECT_TYPE_DEVICE_EXT = 3,
    VK_DEBUG_REPORT_OBJECT_TYPE_QUEUE_EXT = 4,
    VK_DEBUG_REPORT_OBJECT_TYPE_SEMAPHORE_EXT = 5,
    VK_DEBUG_REPORT_OBJECT_TYPE_COMMAND_BUFFER_EXT = 6,
    VK_DEBUG_REPORT_OBJECT_TYPE_FENCE_EXT = 7,
    VK_DEBUG_REPORT_OBJECT_TYPE_DEVICE_MEMORY_EXT = 8,
    VK_DEBUG_REPORT_OBJECT_TYPE_BUFFER_EXT = 9,
    VK_DEBUG_REPORT_OBJECT_TYPE_IMAGE_EXT = 10,
    VK_DEBUG_REPORT_OBJECT_TYPE_EVENT_EXT = 11,
    VK_DEBUG_REPORT_OBJECT_TYPE_QUERY_POOL_EXT = 12,
    VK_DEBUG_REPORT_OBJECT_TYPE_BUFFER_VIEW_EXT = 13,
    VK_DEBUG_REPORT_OBJECT_TYPE_IMAGE_VIEW_EXT = 14,
    VK_DEBUG_REPORT_OBJECT_TYPE_SHADER_MODULE_EXT = 15,
    VK_DEBUG_REPORT_OBJECT_TYPE_PIPELINE_CACHE_EXT = 16,
    VK_DEBUG_REPORT_OBJECT_TYPE_PIPELINE_LAYOUT_EXT = 17,
    VK_DEBUG_REPORT_OBJECT_TYPE_RENDER_PASS_EXT = 18,
    VK_DEBUG_REPORT_OBJECT_TYPE_PIPELINE_EXT = 19,
    VK_DEBUG_REPORT_OBJECT_TYPE_DESCRIPTOR_SET_LAYOUT_EXT = 20,
    VK_DEBUG_REPORT_OBJECT_TYPE_SAMPLER_EXT = 21,
    VK_DEBUG_REPORT_OBJECT_TYPE_DESCRIPTOR_POOL_EXT = 22,
    VK_DEBUG_REPORT_OBJECT_TYPE_DESCRIPTOR_SET_EXT = 23,
    VK_DEBUG_REPORT_OBJECT_TYPE_FRAMEBUFFER_EXT = 24,
    VK_DEBUG_REPORT_OBJECT_TYPE_COMMAND_POOL_EXT = 25,
    VK_DEBUG_REPORT_OBJECT_TYPE_SURFACE_KHR_EXT = 26,
    VK_DEBUG_REPORT_OBJECT_TYPE_SWAPCHAIN_KHR_EXT = 27,
    VK_DEBUG_REPORT_OBJECT_TYPE_DEBUG_REPORT_CALLBACK_EXT_EXT = 28,
    VK_DEBUG_REPORT_OBJECT_TYPE_DEBUG_REPORT_EXT = VK_DEBUG_REPORT_OBJECT_TYPE_DEBUG_REPORT_CALLBACK_EXT_EXT,
    VK_DEBUG_REPORT_OBJECT_TYPE_DISPLAY_KHR_EXT = 29,
    VK_DEBUG_REPORT_OBJECT_TYPE_DISPLAY_MODE_KHR_EXT = 30,
    VK_DEBUG_REPORT_OBJECT_TYPE_OBJECT_TABLE_NVX_EXT = 31,
    VK_DEBUG_REPORT_OBJECT_TYPE_INDIRECT_COMMANDS_LAYOUT_NVX_EXT = 32,
    VK_DEBUG_REPORT_OBJECT_TYPE_VALIDATION_CACHE_EXT_EXT = 33,
    VK_DEBUG_REPORT_OBJECT_TYPE_VALIDATION_CACHE_EXT = VK_DEBUG_REPORT_OBJECT_TYPE_VALIDATION_CACHE_EXT_EXT,
    VK_DEBUG_REPORT_OBJECT_TYPE_SAMPLER_YCBCR_CONVERSION_EXT = 1000156000,
    VK_DEBUG_REPORT_OBJECT_TYPE_DESCRIPTOR_UPDATE_TEMPLATE_EXT = 1000085000
} VkDebugReportObjectTypeEXT;
typedef enum VkExternalMemoryHandleTypeFlagBits {
    VK_EXTERNAL_MEMORY_HANDLE_TYPE_OPAQUE_FD_BIT = 1,
    VK_EXTERNAL_MEMORY_HANDLE_TYPE_OPAQUE_WIN32_BIT = 2,
    VK_EXTERNAL_MEMORY_HANDLE_TYPE_OPAQUE_WIN32_KMT_BIT = 4,
    VK_EXTERNAL_MEMORY_HANDLE_TYPE_D3D11_TEXTURE_BIT = 8,
    VK_EXTERNAL_MEMORY_HANDLE_TYPE_D3D11_TEXTURE_KMT_BIT = 16,
    VK_EXTERNAL_MEMORY_HANDLE_TYPE_D3D12_HEAP_BIT = 32,
    VK_EXTERNAL_MEMORY_HANDLE_TYPE_D3D12_RESOURCE_BIT = 64
} VkExternalMemoryHandleTypeFlagBits;
typedef enum VkExternalMemoryFeatureFlagBits {
    VK_EXTERNAL_MEMORY_FEATURE_DEDICATED_ONLY_BIT = 1,
    VK_EXTERNAL_MEMORY_FEATURE_EXPORTABLE_BIT = 2,
    VK_EXTERNAL_MEMORY_FEATURE_IMPORTABLE_BIT = 4
} VkExternalMemoryFeatureFlagBits;
typedef enum VkExternalSemaphoreHandleTypeFlagBits {
    VK_EXTERNAL_SEMAPHORE_HANDLE_TYPE_OPAQUE_FD_BIT = 1,
    VK_EXTERNAL_SEMAPHORE_HANDLE_TYPE_OPAQUE_WIN32_BIT = 2,
    VK_EXTERNAL_SEMAPHORE_HANDLE_TYPE_OPAQUE_WIN32_KMT_BIT = 4,
    VK_EXTERNAL_SEMAPHORE_HANDLE_TYPE_D3D12_FENCE_BIT = 8,
    VK_EXTERNAL_SEMAPHORE_HANDLE_TYPE_SYNC_FD_BIT = 16
} VkExternalSemaphoreHandleTypeFlagBits;
typedef enum VkExternalSemaphoreFeatureFlagBits {
    VK_EXTERNAL_SEMAPHORE_FEATURE_EXPORTABLE_BIT = 1,
    VK_EXTERNAL_SEMAPHORE_FEATURE_IMPORTABLE_BIT = 2
} VkExternalSemaphoreFeatureFlagBits;
typedef enum VkSemaphoreImportFlagBits {
    VK_SEMAPHORE_IMPORT_TEMPORARY_BIT = 1
} VkSemaphoreImportFlagBits;
typedef enum VkExternalFenceHandleTypeFlagBits {
    VK_EXTERNAL_FENCE_HANDLE_TYPE_OPAQUE_FD_BIT = 1,
    VK_EXTERNAL_FENCE_HANDLE_TYPE_OPAQUE_WIN32_BIT = 2,
    VK_EXTERNAL_FENCE_HANDLE_TYPE_OPAQUE_WIN32_KMT_BIT = 4,
    VK_EXTERNAL_FENCE_HANDLE_TYPE_SYNC_FD_BIT = 8
} VkExternalFenceHandleTypeFlagBits;
typedef enum VkExternalFenceFeatureFlagBits {
    VK_EXTERNAL_FENCE_FEATURE_EXPORTABLE_BIT = 1,
    VK_EXTERNAL_FENCE_FEATURE_IMPORTABLE_BIT = 2
} VkExternalFenceFeatureFlagBits;
typedef enum VkFenceImportFlagBits {
    VK_FENCE_IMPORT_TEMPORARY_BIT = 1
} VkFenceImportFlagBits;
typedef enum VkPeerMemoryFeatureFlagBits {
    VK_PEER_MEMORY_FEATURE_COPY_SRC_BIT = 1,
    VK_PEER_MEMORY_FEATURE_COPY_DST_BIT = 2,
    VK_PEER_MEMORY_FEATURE_GENERIC_SRC_BIT = 4,
    VK_PEER_MEMORY_FEATURE_GENERIC_DST_BIT = 8
} VkPeerMemoryFeatureFlagBits;
typedef enum VkMemoryAllocateFlagBits {
    VK_MEMORY_ALLOCATE_DEVICE_MASK_BIT = 1
} VkMemoryAllocateFlagBits;
typedef enum VkDeviceGroupPresentModeFlagBitsKHR {
    VK_DEVICE_GROUP_PRESENT_MODE_LOCAL_BIT_KHR = 1,
    VK_DEVICE_GROUP_PRESENT_MODE_REMOTE_BIT_KHR = 2,
    VK_DEVICE_GROUP_PRESENT_MODE_SUM_BIT_KHR = 4,
    VK_DEVICE_GROUP_PRESENT_MODE_LOCAL_MULTI_DEVICE_BIT_KHR = 8
} VkDeviceGroupPresentModeFlagBitsKHR;
typedef enum VkSwapchainCreateFlagBitsKHR {
    VK_SWAPCHAIN_CREATE_SPLIT_INSTANCE_BIND_REGIONS_BIT_KHR = 1,
    VK_SWAPCHAIN_CREATE_PROTECTED_BIT_KHR = 2
} VkSwapchainCreateFlagBitsKHR;
typedef enum VkSubgroupFeatureFlagBits {
    VK_SUBGROUP_FEATURE_BASIC_BIT = 1,
    VK_SUBGROUP_FEATURE_VOTE_BIT = 2,
    VK_SUBGROUP_FEATURE_ARITHMETIC_BIT = 4,
    VK_SUBGROUP_FEATURE_BALLOT_BIT = 8,
    VK_SUBGROUP_FEATURE_SHUFFLE_BIT = 16,
    VK_SUBGROUP_FEATURE_SHUFFLE_RELATIVE_BIT = 32,
    VK_SUBGROUP_FEATURE_CLUSTERED_BIT = 64,
    VK_SUBGROUP_FEATURE_QUAD_BIT = 128
} VkSubgroupFeatureFlagBits;
typedef enum VkTessellationDomainOrigin {
    VK_TESSELLATION_DOMAIN_ORIGIN_UPPER_LEFT = 0,
    VK_TESSELLATION_DOMAIN_ORIGIN_LOWER_LEFT = 1
} VkTessellationDomainOrigin;
typedef enum VkSamplerYcbcrModelConversion {
    VK_SAMPLER_YCBCR_MODEL_CONVERSION_RGB_IDENTITY = 0,
    VK_SAMPLER_YCBCR_MODEL_CONVERSION_YCBCR_IDENTITY = 1,
    VK_SAMPLER_YCBCR_MODEL_CONVERSION_YCBCR_709 = 2,
    VK_SAMPLER_YCBCR_MODEL_CONVERSION_YCBCR_601 = 3,
    VK_SAMPLER_YCBCR_MODEL_CONVERSION_YCBCR_2020 = 4
} VkSamplerYcbcrModelConversion;
typedef enum VkSamplerYcbcrRange {
    VK_SAMPLER_YCBCR_RANGE_ITU_FULL = 0,
    VK_SAMPLER_YCBCR_RANGE_ITU_NARROW = 1
} VkSamplerYcbcrRange;
typedef enum VkChromaLocation {
    VK_CHROMA_LOCATION_COSITED_EVEN = 0,
    VK_CHROMA_LOCATION_MIDPOINT = 1
} VkChromaLocation;
typedef enum VkVendorId {
    VK_VENDOR_ID_VIV = 0x10001,
    VK_VENDOR_ID_VSI = 0x10002,
    VK_VENDOR_ID_KAZAN = 0x10003
} VkVendorId;
typedef void (VKAPI_PTR *PFN_vkInternalAllocationNotification)(
    void*                                       pUserData,
    size_t                                      size,
    VkInternalAllocationType                    allocationType,
    VkSystemAllocationScope                     allocationScope);
typedef void (VKAPI_PTR *PFN_vkInternalFreeNotification)(
    void*                                       pUserData,
    size_t                                      size,
    VkInternalAllocationType                    allocationType,
    VkSystemAllocationScope                     allocationScope);
typedef void* (VKAPI_PTR *PFN_vkReallocationFunction)(
    void*                                       pUserData,
    void*                                       pOriginal,
    size_t                                      size,
    size_t                                      alignment,
    VkSystemAllocationScope                     allocationScope);
typedef void* (VKAPI_PTR *PFN_vkAllocationFunction)(
    void*                                       pUserData,
    size_t                                      size,
    size_t                                      alignment,
    VkSystemAllocationScope                     allocationScope);
typedef void (VKAPI_PTR *PFN_vkFreeFunction)(
    void*                                       pUserData,
    void*                                       pMemory);
typedef void (VKAPI_PTR *PFN_vkVoidFunction)(void);
typedef struct VkBaseOutStructure {
    VkStructureType   sType;
    struct  VkBaseOutStructure *  pNext;
} VkBaseOutStructure;
typedef struct VkBaseInStructure {
    VkStructureType   sType;
    const struct  VkBaseInStructure *  pNext;
} VkBaseInStructure;
typedef struct VkOffset2D {
    int32_t          x;
    int32_t          y;
} VkOffset2D;
typedef struct VkOffset3D {
    int32_t          x;
    int32_t          y;
    int32_t          z;
} VkOffset3D;
typedef struct VkExtent2D {
    uint32_t          width;
    uint32_t          height;
} VkExtent2D;
typedef struct VkExtent3D {
    uint32_t          width;
    uint32_t          height;
    uint32_t          depth;
} VkExtent3D;
typedef struct VkViewport {
    float   x;
    float   y;
    float   width;
    float   height;
    float                         minDepth;
    float                         maxDepth;
} VkViewport;
typedef struct VkRect2D {
    VkOffset2D       offset;
    VkExtent2D       extent;
} VkRect2D;
typedef struct VkClearRect {
    VkRect2D         rect;
    uint32_t         baseArrayLayer;
    uint32_t         layerCount;
} VkClearRect;
typedef struct VkComponentMapping {
    VkComponentSwizzle   r;
    VkComponentSwizzle   g;
    VkComponentSwizzle   b;
    VkComponentSwizzle   a;
} VkComponentMapping;
typedef struct VkExtensionProperties {
    char              extensionName [ VK_MAX_EXTENSION_NAME_SIZE ];
    uint32_t          specVersion;
} VkExtensionProperties;
typedef struct VkLayerProperties {
    char              layerName [ VK_MAX_EXTENSION_NAME_SIZE ];
    uint32_t          specVersion;
    uint32_t          implementationVersion;
    char              description [ VK_MAX_DESCRIPTION_SIZE ];
} VkLayerProperties;
typedef struct VkApplicationInfo {
    VkStructureType   sType;
    const  void *      pNext;
    const  char *      pApplicationName;
    uint32_t          applicationVersion;
    const  char *      pEngineName;
    uint32_t          engineVersion;
    uint32_t          apiVersion;
} VkApplicationInfo;
typedef struct VkAllocationCallbacks {
    void *            pUserData;
    PFN_vkAllocationFunction     pfnAllocation;
    PFN_vkReallocationFunction   pfnReallocation;
    PFN_vkFreeFunction      pfnFree;
    PFN_vkInternalAllocationNotification   pfnInternalAllocation;
    PFN_vkInternalFreeNotification   pfnInternalFree;
} VkAllocationCallbacks;
typedef struct VkDescriptorImageInfo {
    VkSampler         sampler;
    VkImageView       imageView;
    VkImageLayout     imageLayout;
} VkDescriptorImageInfo;
typedef struct VkCopyDescriptorSet {
    VkStructureType   sType;
    const  void *             pNext;
    VkDescriptorSet          srcSet;
    uint32_t                 srcBinding;
    uint32_t                 srcArrayElement;
    VkDescriptorSet          dstSet;
    uint32_t                 dstBinding;
    uint32_t                 dstArrayElement;
    uint32_t                 descriptorCount;
} VkCopyDescriptorSet;
typedef struct VkDescriptorPoolSize {
    VkDescriptorType         type;
    uint32_t                 descriptorCount;
} VkDescriptorPoolSize;
typedef struct VkDescriptorSetAllocateInfo {
    VkStructureType   sType;
    const  void *             pNext;
    VkDescriptorPool         descriptorPool;
    uint32_t                 descriptorSetCount;
    const  VkDescriptorSetLayout *  pSetLayouts;
} VkDescriptorSetAllocateInfo;
typedef struct VkSpecializationMapEntry {
    uint32_t                       constantID;
    uint32_t                       offset;
    size_t   size;
} VkSpecializationMapEntry;
typedef struct VkSpecializationInfo {
    uint32_t                 mapEntryCount;
    const  VkSpecializationMapEntry *  pMapEntries;
    size_t                   dataSize;
    const  void *             pData;
} VkSpecializationInfo;
typedef struct VkVertexInputBindingDescription {
    uint32_t                 binding;
    uint32_t                 stride;
    VkVertexInputRate        inputRate;
} VkVertexInputBindingDescription;
typedef struct VkVertexInputAttributeDescription {
    uint32_t                 location;
    uint32_t                 binding;
    VkFormat                 format;
    uint32_t                 offset;
} VkVertexInputAttributeDescription;
typedef struct VkStencilOpState {
    VkStencilOp              failOp;
    VkStencilOp              passOp;
    VkStencilOp              depthFailOp;
    VkCompareOp              compareOp;
    uint32_t                 compareMask;
    uint32_t                 writeMask;
    uint32_t                 reference;
} VkStencilOpState;
typedef struct VkCommandBufferAllocateInfo {
    VkStructureType   sType;
    const  void *             pNext;
    VkCommandPool            commandPool;
    VkCommandBufferLevel     level;
    uint32_t                 commandBufferCount;
} VkCommandBufferAllocateInfo;
typedef union VkClearColorValue {
    float                    float32 [4];
    int32_t                  int32 [4];
    uint32_t                 uint32 [4];
} VkClearColorValue;
typedef struct VkClearDepthStencilValue {
    float                    depth;
    uint32_t                 stencil;
} VkClearDepthStencilValue;
typedef union VkClearValue {
    VkClearColorValue        color;
    VkClearDepthStencilValue   depthStencil;
} VkClearValue;
typedef struct VkAttachmentReference {
    uint32_t                 attachment;
    VkImageLayout            layout;
} VkAttachmentReference;
typedef struct VkDrawIndirectCommand {
    uint32_t                         vertexCount;
    uint32_t                         instanceCount;
    uint32_t                         firstVertex;
    uint32_t   firstInstance;
} VkDrawIndirectCommand;
typedef struct VkDrawIndexedIndirectCommand {
    uint32_t                         indexCount;
    uint32_t                         instanceCount;
    uint32_t                         firstIndex;
    int32_t                          vertexOffset;
    uint32_t   firstInstance;
} VkDrawIndexedIndirectCommand;
typedef struct VkDispatchIndirectCommand {
    uint32_t   x;
    uint32_t   y;
    uint32_t   z;
} VkDispatchIndirectCommand;
typedef struct VkSurfaceFormatKHR {
    VkFormat                           format;
    VkColorSpaceKHR                    colorSpace;
} VkSurfaceFormatKHR;
typedef struct VkPresentInfoKHR {
    VkStructureType   sType;
    const  void *   pNext;
    uint32_t           waitSemaphoreCount;
    const  VkSemaphore *  pWaitSemaphores;
    uint32_t                           swapchainCount;
    const  VkSwapchainKHR *  pSwapchains;
    const  uint32_t *  pImageIndices;
    VkResult *  pResults;
} VkPresentInfoKHR;
typedef struct VkPhysicalDeviceExternalImageFormatInfo {
    VkStructureType   sType;
    const  void *                       pNext;
    VkExternalMemoryHandleTypeFlagBits   handleType;
} VkPhysicalDeviceExternalImageFormatInfo;
typedef struct VkPhysicalDeviceExternalSemaphoreInfo {
    VkStructureType   sType;
    const  void *                       pNext;
    VkExternalSemaphoreHandleTypeFlagBits   handleType;
} VkPhysicalDeviceExternalSemaphoreInfo;
typedef struct VkPhysicalDeviceExternalFenceInfo {
    VkStructureType   sType;
    const  void *                       pNext;
    VkExternalFenceHandleTypeFlagBits   handleType;
} VkPhysicalDeviceExternalFenceInfo;
typedef struct VkPhysicalDeviceMultiviewProperties {
    VkStructureType   sType;
    void *                             pNext;
    uint32_t                           maxMultiviewViewCount;
    uint32_t                           maxMultiviewInstanceIndex;
} VkPhysicalDeviceMultiviewProperties;
typedef struct VkRenderPassMultiviewCreateInfo {
    VkStructureType          sType;
    const  void *             pNext;
    uint32_t                 subpassCount;
    const  uint32_t *      pViewMasks;
    uint32_t                 dependencyCount;
    const  int32_t *    pViewOffsets;
    uint32_t                 correlationMaskCount;
    const  uint32_t *  pCorrelationMasks;
} VkRenderPassMultiviewCreateInfo;
typedef struct VkBindBufferMemoryDeviceGroupInfo {
    VkStructureType   sType;
    const  void *                       pNext;
    uint32_t           deviceIndexCount;
    const  uint32_t *   pDeviceIndices;
} VkBindBufferMemoryDeviceGroupInfo;
typedef struct VkBindImageMemoryDeviceGroupInfo {
    VkStructureType   sType;
    const  void *                       pNext;
    uint32_t           deviceIndexCount;
    const  uint32_t *   pDeviceIndices;
    uint32_t           splitInstanceBindRegionCount;
    const  VkRect2D *   pSplitInstanceBindRegions;
} VkBindImageMemoryDeviceGroupInfo;
typedef struct VkDeviceGroupRenderPassBeginInfo {
    VkStructureType   sType;
    const  void *                       pNext;
    uint32_t                           deviceMask;
    uint32_t           deviceRenderAreaCount;
    const  VkRect2D *   pDeviceRenderAreas;
} VkDeviceGroupRenderPassBeginInfo;
typedef struct VkDeviceGroupCommandBufferBeginInfo {
    VkStructureType   sType;
    const  void *                       pNext;
    uint32_t                           deviceMask;
} VkDeviceGroupCommandBufferBeginInfo;
typedef struct VkDeviceGroupSubmitInfo {
    VkStructureType   sType;
    const  void *                       pNext;
    uint32_t           waitSemaphoreCount;
    const  uint32_t *     pWaitSemaphoreDeviceIndices;
    uint32_t           commandBufferCount;
    const  uint32_t *     pCommandBufferDeviceMasks;
    uint32_t           signalSemaphoreCount;
    const  uint32_t *   pSignalSemaphoreDeviceIndices;
} VkDeviceGroupSubmitInfo;
typedef struct VkDeviceGroupBindSparseInfo {
    VkStructureType   sType;
    const  void *                       pNext;
    uint32_t                           resourceDeviceIndex;
    uint32_t                           memoryDeviceIndex;
} VkDeviceGroupBindSparseInfo;
typedef struct VkImageSwapchainCreateInfoKHR {
    VkStructureType   sType;
    const  void *                       pNext;
    VkSwapchainKHR     swapchain;
} VkImageSwapchainCreateInfoKHR;
typedef struct VkBindImageMemorySwapchainInfoKHR {
    VkStructureType   sType;
    const  void *                       pNext;
    VkSwapchainKHR   swapchain;
    uint32_t                           imageIndex;
} VkBindImageMemorySwapchainInfoKHR;
typedef struct VkAcquireNextImageInfoKHR {
    VkStructureType   sType;
    const  void *                       pNext;
    VkSwapchainKHR   swapchain;
    uint64_t                           timeout;
    VkSemaphore   semaphore;
    VkFence   fence;
    uint32_t                           deviceMask;
} VkAcquireNextImageInfoKHR;
typedef struct VkDeviceGroupPresentInfoKHR {
    VkStructureType   sType;
    const  void *                       pNext;
    uint32_t           swapchainCount;
    const  uint32_t *  pDeviceMasks;
    VkDeviceGroupPresentModeFlagBitsKHR   mode;
} VkDeviceGroupPresentInfoKHR;
typedef struct VkDeviceGroupDeviceCreateInfo {
    VkStructureType   sType;
    const  void *                       pNext;
    uint32_t                           physicalDeviceCount;
    const  VkPhysicalDevice *   pPhysicalDevices;
} VkDeviceGroupDeviceCreateInfo;
typedef struct VkDescriptorUpdateTemplateEntry {
    uint32_t                           dstBinding;
    uint32_t                           dstArrayElement;
    uint32_t                           descriptorCount;
    VkDescriptorType                   descriptorType;
    size_t                             offset;
    size_t                             stride;
} VkDescriptorUpdateTemplateEntry;
typedef struct VkBufferMemoryRequirementsInfo2 {
    VkStructureType   sType;
    const  void *                                                           pNext;
    VkBuffer                                                               buffer;
} VkBufferMemoryRequirementsInfo2;
typedef struct VkImageMemoryRequirementsInfo2 {
    VkStructureType   sType;
    const  void *                                                           pNext;
    VkImage                                                                image;
} VkImageMemoryRequirementsInfo2;
typedef struct VkImageSparseMemoryRequirementsInfo2 {
    VkStructureType   sType;
    const  void *                                                           pNext;
    VkImage                                                                image;
} VkImageSparseMemoryRequirementsInfo2;
typedef struct VkPhysicalDevicePointClippingProperties {
    VkStructureType   sType;
    void *                             pNext;
    VkPointClippingBehavior        pointClippingBehavior;
} VkPhysicalDevicePointClippingProperties;
typedef struct VkMemoryDedicatedAllocateInfo {
    VkStructureType   sType;
    const  void *                       pNext;
    VkImage            image;
    VkBuffer           buffer;
} VkMemoryDedicatedAllocateInfo;
typedef struct VkPipelineTessellationDomainOriginStateCreateInfo {
    VkStructureType   sType;
    const  void *                       pNext;
    VkTessellationDomainOrigin      domainOrigin;
} VkPipelineTessellationDomainOriginStateCreateInfo;
typedef struct VkSamplerYcbcrConversionInfo {
    VkStructureType   sType;
    const  void *                       pNext;
    VkSamplerYcbcrConversion        conversion;
} VkSamplerYcbcrConversionInfo;
typedef struct VkBindImagePlaneMemoryInfo {
    VkStructureType   sType;
    const  void *                       pNext;
    VkImageAspectFlagBits              planeAspect;
} VkBindImagePlaneMemoryInfo;
typedef struct VkImagePlaneMemoryRequirementsInfo {
    VkStructureType   sType;
    const  void *                       pNext;
    VkImageAspectFlagBits              planeAspect;
} VkImagePlaneMemoryRequirementsInfo;
typedef struct VkSamplerYcbcrConversionImageFormatProperties {
    VkStructureType   sType;
    void *       pNext;
    uint32_t                           combinedImageSamplerDescriptorCount;
} VkSamplerYcbcrConversionImageFormatProperties;
typedef uint32_t VkSampleMask;
typedef uint32_t VkBool32;
typedef uint32_t VkFlags;
typedef uint64_t VkDeviceSize;
typedef VkFlags VkFramebufferCreateFlags;
typedef VkFlags VkQueryPoolCreateFlags;
typedef VkFlags VkRenderPassCreateFlags;
typedef VkFlags VkSamplerCreateFlags;
typedef VkFlags VkPipelineLayoutCreateFlags;
typedef VkFlags VkPipelineCacheCreateFlags;
typedef VkFlags VkPipelineDepthStencilStateCreateFlags;
typedef VkFlags VkPipelineDynamicStateCreateFlags;
typedef VkFlags VkPipelineColorBlendStateCreateFlags;
typedef VkFlags VkPipelineMultisampleStateCreateFlags;
typedef VkFlags VkPipelineRasterizationStateCreateFlags;
typedef VkFlags VkPipelineViewportStateCreateFlags;
typedef VkFlags VkPipelineTessellationStateCreateFlags;
typedef VkFlags VkPipelineInputAssemblyStateCreateFlags;
typedef VkFlags VkPipelineVertexInputStateCreateFlags;
typedef VkFlags VkPipelineShaderStageCreateFlags;
typedef VkFlags VkDescriptorSetLayoutCreateFlags;
typedef VkFlags VkBufferViewCreateFlags;
typedef VkFlags VkInstanceCreateFlags;
typedef VkFlags VkDeviceCreateFlags;
typedef VkFlags VkDeviceQueueCreateFlags;
typedef VkFlags VkQueueFlags;
typedef VkFlags VkMemoryPropertyFlags;
typedef VkFlags VkMemoryHeapFlags;
typedef VkFlags VkAccessFlags;
typedef VkFlags VkBufferUsageFlags;
typedef VkFlags VkBufferCreateFlags;
typedef VkFlags VkShaderStageFlags;
typedef VkFlags VkImageUsageFlags;
typedef VkFlags VkImageCreateFlags;
typedef VkFlags VkImageViewCreateFlags;
typedef VkFlags VkPipelineCreateFlags;
typedef VkFlags VkColorComponentFlags;
typedef VkFlags VkFenceCreateFlags;
typedef VkFlags VkSemaphoreCreateFlags;
typedef VkFlags VkFormatFeatureFlags;
typedef VkFlags VkQueryControlFlags;
typedef VkFlags VkQueryResultFlags;
typedef VkFlags VkShaderModuleCreateFlags;
typedef VkFlags VkEventCreateFlags;
typedef VkFlags VkCommandPoolCreateFlags;
typedef VkFlags VkCommandPoolResetFlags;
typedef VkFlags VkCommandBufferResetFlags;
typedef VkFlags VkCommandBufferUsageFlags;
typedef VkFlags VkQueryPipelineStatisticFlags;
typedef VkFlags VkMemoryMapFlags;
typedef VkFlags VkImageAspectFlags;
typedef VkFlags VkSparseMemoryBindFlags;
typedef VkFlags VkSparseImageFormatFlags;
typedef VkFlags VkSubpassDescriptionFlags;
typedef VkFlags VkPipelineStageFlags;
typedef VkFlags VkSampleCountFlags;
typedef VkFlags VkAttachmentDescriptionFlags;
typedef VkFlags VkStencilFaceFlags;
typedef VkFlags VkCullModeFlags;
typedef VkFlags VkDescriptorPoolCreateFlags;
typedef VkFlags VkDescriptorPoolResetFlags;
typedef VkFlags VkDependencyFlags;
typedef VkFlags VkSubgroupFeatureFlags;
typedef VkFlags VkDescriptorUpdateTemplateCreateFlags;
typedef VkFlags VkCompositeAlphaFlagsKHR;
typedef VkFlags VkSurfaceTransformFlagsKHR;
typedef VkFlags VkSwapchainCreateFlagsKHR;
typedef VkFlags VkPeerMemoryFeatureFlags;
typedef VkFlags VkMemoryAllocateFlags;
typedef VkFlags VkDeviceGroupPresentModeFlagsKHR;
typedef VkFlags VkDebugReportFlagsEXT;
typedef VkFlags VkCommandPoolTrimFlags;
typedef VkFlags VkExternalMemoryHandleTypeFlags;
typedef VkFlags VkExternalMemoryFeatureFlags;
typedef VkFlags VkExternalSemaphoreHandleTypeFlags;
typedef VkFlags VkExternalSemaphoreFeatureFlags;
typedef VkFlags VkSemaphoreImportFlags;
typedef VkFlags VkExternalFenceHandleTypeFlags;
typedef VkFlags VkExternalFenceFeatureFlags;
typedef VkFlags VkFenceImportFlags;
typedef VkBool32 (VKAPI_PTR *PFN_vkDebugReportCallbackEXT)(
    VkDebugReportFlagsEXT                       flags,
    VkDebugReportObjectTypeEXT                  objectType,
    uint64_t                                    object,
    size_t                                      location,
    int32_t                                     messageCode,
    const char*                                 pLayerPrefix,
    const char*                                 pMessage,
    void*                                       pUserData);
typedef struct VkDeviceQueueCreateInfo {
    VkStructureType   sType;
    const  void *      pNext;
    VkDeviceQueueCreateFlags      flags;
    uint32_t          queueFamilyIndex;
    uint32_t          queueCount;
    const  float *     pQueuePriorities;
} VkDeviceQueueCreateInfo;
typedef struct VkInstanceCreateInfo {
    VkStructureType   sType;
    const  void *      pNext;
    VkInstanceCreateFlags    flags;
    const  VkApplicationInfo *  pApplicationInfo;
    uint32_t                 enabledLayerCount;
    const  char * const*       ppEnabledLayerNames;
    uint32_t                 enabledExtensionCount;
    const  char * const*       ppEnabledExtensionNames;
} VkInstanceCreateInfo;
typedef struct VkQueueFamilyProperties {
    VkQueueFlags             queueFlags;
    uint32_t                 queueCount;
    uint32_t                 timestampValidBits;
    VkExtent3D               minImageTransferGranularity;
} VkQueueFamilyProperties;
typedef struct VkMemoryAllocateInfo {
    VkStructureType   sType;
    const  void *             pNext;
    VkDeviceSize             allocationSize;
    uint32_t                 memoryTypeIndex;
} VkMemoryAllocateInfo;
typedef struct VkMemoryRequirements {
    VkDeviceSize             size;
    VkDeviceSize             alignment;
    uint32_t                 memoryTypeBits;
} VkMemoryRequirements;
typedef struct VkSparseImageFormatProperties {
    VkImageAspectFlags       aspectMask;
    VkExtent3D               imageGranularity;
    VkSparseImageFormatFlags   flags;
} VkSparseImageFormatProperties;
typedef struct VkSparseImageMemoryRequirements {
    VkSparseImageFormatProperties   formatProperties;
    uint32_t                 imageMipTailFirstLod;
    VkDeviceSize             imageMipTailSize;
    VkDeviceSize             imageMipTailOffset;
    VkDeviceSize             imageMipTailStride;
} VkSparseImageMemoryRequirements;
typedef struct VkMemoryType {
    VkMemoryPropertyFlags    propertyFlags;
    uint32_t                 heapIndex;
} VkMemoryType;
typedef struct VkMemoryHeap {
    VkDeviceSize             size;
    VkMemoryHeapFlags        flags;
} VkMemoryHeap;
typedef struct VkMappedMemoryRange {
    VkStructureType   sType;
    const  void *             pNext;
    VkDeviceMemory           memory;
    VkDeviceSize             offset;
    VkDeviceSize             size;
} VkMappedMemoryRange;
typedef struct VkFormatProperties {
    VkFormatFeatureFlags     linearTilingFeatures;
    VkFormatFeatureFlags     optimalTilingFeatures;
    VkFormatFeatureFlags     bufferFeatures;
} VkFormatProperties;
typedef struct VkImageFormatProperties {
    VkExtent3D               maxExtent;
    uint32_t                 maxMipLevels;
    uint32_t                 maxArrayLayers;
    VkSampleCountFlags       sampleCounts;
    VkDeviceSize             maxResourceSize;
} VkImageFormatProperties;
typedef struct VkDescriptorBufferInfo {
    VkBuffer                 buffer;
    VkDeviceSize             offset;
    VkDeviceSize             range;
} VkDescriptorBufferInfo;
typedef struct VkWriteDescriptorSet {
    VkStructureType   sType;
    const  void *             pNext;
    VkDescriptorSet          dstSet;
    uint32_t                 dstBinding;
    uint32_t                 dstArrayElement;
    uint32_t                 descriptorCount;
    VkDescriptorType         descriptorType;
    const  VkDescriptorImageInfo *  pImageInfo;
    const  VkDescriptorBufferInfo *  pBufferInfo;
    const  VkBufferView *     pTexelBufferView;
} VkWriteDescriptorSet;
typedef struct VkBufferCreateInfo {
    VkStructureType   sType;
    const  void *             pNext;
    VkBufferCreateFlags      flags;
    VkDeviceSize             size;
    VkBufferUsageFlags       usage;
    VkSharingMode            sharingMode;
    uint32_t                 queueFamilyIndexCount;
    const  uint32_t *         pQueueFamilyIndices;
} VkBufferCreateInfo;
typedef struct VkBufferViewCreateInfo {
    VkStructureType   sType;
    const  void *             pNext;
    VkBufferViewCreateFlags flags;
    VkBuffer                 buffer;
    VkFormat                 format;
    VkDeviceSize             offset;
    VkDeviceSize             range;
} VkBufferViewCreateInfo;
typedef struct VkImageSubresource {
    VkImageAspectFlags       aspectMask;
    uint32_t                 mipLevel;
    uint32_t                 arrayLayer;
} VkImageSubresource;
typedef struct VkImageSubresourceLayers {
    VkImageAspectFlags       aspectMask;
    uint32_t                 mipLevel;
    uint32_t                 baseArrayLayer;
    uint32_t                 layerCount;
} VkImageSubresourceLayers;
typedef struct VkImageSubresourceRange {
    VkImageAspectFlags       aspectMask;
    uint32_t                 baseMipLevel;
    uint32_t                 levelCount;
    uint32_t                 baseArrayLayer;
    uint32_t                 layerCount;
} VkImageSubresourceRange;
typedef struct VkMemoryBarrier {
    VkStructureType   sType;
    const  void *             pNext;
    VkAccessFlags            srcAccessMask;
    VkAccessFlags            dstAccessMask;
} VkMemoryBarrier;
typedef struct VkBufferMemoryBarrier {
    VkStructureType   sType;
    const  void *             pNext;
    VkAccessFlags            srcAccessMask;
    VkAccessFlags            dstAccessMask;
    uint32_t                 srcQueueFamilyIndex;
    uint32_t                 dstQueueFamilyIndex;
    VkBuffer                 buffer;
    VkDeviceSize             offset;
    VkDeviceSize             size;
} VkBufferMemoryBarrier;
typedef struct VkImageMemoryBarrier {
    VkStructureType   sType;
    const  void *             pNext;
    VkAccessFlags            srcAccessMask;
    VkAccessFlags            dstAccessMask;
    VkImageLayout            oldLayout;
    VkImageLayout            newLayout;
    uint32_t                 srcQueueFamilyIndex;
    uint32_t                 dstQueueFamilyIndex;
    VkImage                  image;
    VkImageSubresourceRange   subresourceRange;
} VkImageMemoryBarrier;
typedef struct VkImageCreateInfo {
    VkStructureType   sType;
    const  void *             pNext;
    VkImageCreateFlags       flags;
    VkImageType              imageType;
    VkFormat                 format;
    VkExtent3D               extent;
    uint32_t                 mipLevels;
    uint32_t                 arrayLayers;
    VkSampleCountFlagBits    samples;
    VkImageTiling            tiling;
    VkImageUsageFlags        usage;
    VkSharingMode            sharingMode;
    uint32_t                 queueFamilyIndexCount;
    const  uint32_t *         pQueueFamilyIndices;
    VkImageLayout            initialLayout;
} VkImageCreateInfo;
typedef struct VkSubresourceLayout {
    VkDeviceSize             offset;
    VkDeviceSize             size;
    VkDeviceSize             rowPitch;
    VkDeviceSize             arrayPitch;
    VkDeviceSize             depthPitch;
} VkSubresourceLayout;
typedef struct VkImageViewCreateInfo {
    VkStructureType   sType;
    const  void *             pNext;
    VkImageViewCreateFlags   flags;
    VkImage                  image;
    VkImageViewType          viewType;
    VkFormat                 format;
    VkComponentMapping       components;
    VkImageSubresourceRange   subresourceRange;
} VkImageViewCreateInfo;
typedef struct VkBufferCopy {
    VkDeviceSize                         srcOffset;
    VkDeviceSize                         dstOffset;
    VkDeviceSize   size;
} VkBufferCopy;
typedef struct VkSparseMemoryBind {
    VkDeviceSize             resourceOffset;
    VkDeviceSize             size;
    VkDeviceMemory           memory;
    VkDeviceSize             memoryOffset;
    VkSparseMemoryBindFlags flags;
} VkSparseMemoryBind;
typedef struct VkSparseImageMemoryBind {
    VkImageSubresource       subresource;
    VkOffset3D               offset;
    VkExtent3D               extent;
    VkDeviceMemory           memory;
    VkDeviceSize             memoryOffset;
    VkSparseMemoryBindFlags flags;
} VkSparseImageMemoryBind;
typedef struct VkSparseBufferMemoryBindInfo {
    VkBuffer   buffer;
    uint32_t                 bindCount;
    const  VkSparseMemoryBind *  pBinds;
} VkSparseBufferMemoryBindInfo;
typedef struct VkSparseImageOpaqueMemoryBindInfo {
    VkImage   image;
    uint32_t                 bindCount;
    const  VkSparseMemoryBind *  pBinds;
} VkSparseImageOpaqueMemoryBindInfo;
typedef struct VkSparseImageMemoryBindInfo {
    VkImage   image;
    uint32_t                 bindCount;
    const  VkSparseImageMemoryBind *  pBinds;
} VkSparseImageMemoryBindInfo;
typedef struct VkBindSparseInfo {
    VkStructureType   sType;
    const  void *             pNext;
    uint32_t                 waitSemaphoreCount;
    const  VkSemaphore *      pWaitSemaphores;
    uint32_t                 bufferBindCount;
    const  VkSparseBufferMemoryBindInfo *  pBufferBinds;
    uint32_t                 imageOpaqueBindCount;
    const  VkSparseImageOpaqueMemoryBindInfo *  pImageOpaqueBinds;
    uint32_t                 imageBindCount;
    const  VkSparseImageMemoryBindInfo *  pImageBinds;
    uint32_t                 signalSemaphoreCount;
    const  VkSemaphore *      pSignalSemaphores;
} VkBindSparseInfo;
typedef struct VkImageCopy {
    VkImageSubresourceLayers   srcSubresource;
    VkOffset3D               srcOffset;
    VkImageSubresourceLayers   dstSubresource;
    VkOffset3D               dstOffset;
    VkExtent3D               extent;
} VkImageCopy;
typedef struct VkImageBlit {
    VkImageSubresourceLayers   srcSubresource;
    VkOffset3D               srcOffsets [2];
    VkImageSubresourceLayers   dstSubresource;
    VkOffset3D               dstOffsets [2];
} VkImageBlit;
typedef struct VkBufferImageCopy {
    VkDeviceSize             bufferOffset;
    uint32_t                 bufferRowLength;
    uint32_t                 bufferImageHeight;
    VkImageSubresourceLayers   imageSubresource;
    VkOffset3D               imageOffset;
    VkExtent3D               imageExtent;
} VkBufferImageCopy;
typedef struct VkImageResolve {
    VkImageSubresourceLayers   srcSubresource;
    VkOffset3D               srcOffset;
    VkImageSubresourceLayers   dstSubresource;
    VkOffset3D               dstOffset;
    VkExtent3D               extent;
} VkImageResolve;
typedef struct VkShaderModuleCreateInfo {
    VkStructureType   sType;
    const  void *             pNext;
    VkShaderModuleCreateFlags   flags;
    size_t                   codeSize;
    const  uint32_t *             pCode;
} VkShaderModuleCreateInfo;
typedef struct VkDescriptorSetLayoutBinding {
    uint32_t                 binding;
    VkDescriptorType         descriptorType;
    uint32_t   descriptorCount;
    VkShaderStageFlags       stageFlags;
    const  VkSampler *        pImmutableSamplers;
} VkDescriptorSetLayoutBinding;
typedef struct VkDescriptorSetLayoutCreateInfo {
    VkStructureType   sType;
    const  void *             pNext;
    VkDescriptorSetLayoutCreateFlags      flags;
    uint32_t                 bindingCount;
    const  VkDescriptorSetLayoutBinding *  pBindings;
} VkDescriptorSetLayoutCreateInfo;
typedef struct VkDescriptorPoolCreateInfo {
    VkStructureType   sType;
    const  void *             pNext;
    VkDescriptorPoolCreateFlags    flags;
    uint32_t                 maxSets;
    uint32_t                 poolSizeCount;
    const  VkDescriptorPoolSize *  pPoolSizes;
} VkDescriptorPoolCreateInfo;
typedef struct VkPipelineShaderStageCreateInfo {
    VkStructureType   sType;
    const  void *             pNext;
    VkPipelineShaderStageCreateFlags      flags;
    VkShaderStageFlagBits    stage;
    VkShaderModule           module;
    const  char *             pName;
    const  VkSpecializationInfo *  pSpecializationInfo;
} VkPipelineShaderStageCreateInfo;
typedef struct VkComputePipelineCreateInfo {
    VkStructureType   sType;
    const  void *             pNext;
    VkPipelineCreateFlags    flags;
    VkPipelineShaderStageCreateInfo   stage;
    VkPipelineLayout         layout;
    VkPipeline        basePipelineHandle;
    int32_t                  basePipelineIndex;
} VkComputePipelineCreateInfo;
typedef struct VkPipelineVertexInputStateCreateInfo {
    VkStructureType   sType;
    const  void *             pNext;
    VkPipelineVertexInputStateCreateFlags      flags;
    uint32_t                 vertexBindingDescriptionCount;
    const  VkVertexInputBindingDescription *  pVertexBindingDescriptions;
    uint32_t                 vertexAttributeDescriptionCount;
    const  VkVertexInputAttributeDescription *  pVertexAttributeDescriptions;
} VkPipelineVertexInputStateCreateInfo;
typedef struct VkPipelineInputAssemblyStateCreateInfo {
    VkStructureType   sType;
    const  void *             pNext;
    VkPipelineInputAssemblyStateCreateFlags      flags;
    VkPrimitiveTopology      topology;
    VkBool32                 primitiveRestartEnable;
} VkPipelineInputAssemblyStateCreateInfo;
typedef struct VkPipelineTessellationStateCreateInfo {
    VkStructureType   sType;
    const  void *             pNext;
    VkPipelineTessellationStateCreateFlags      flags;
    uint32_t                 patchControlPoints;
} VkPipelineTessellationStateCreateInfo;
typedef struct VkPipelineViewportStateCreateInfo {
    VkStructureType   sType;
    const  void *             pNext;
    VkPipelineViewportStateCreateFlags      flags;
    uint32_t                 viewportCount;
    const  VkViewport *       pViewports;
    uint32_t                 scissorCount;
    const  VkRect2D *         pScissors;
} VkPipelineViewportStateCreateInfo;
typedef struct VkPipelineRasterizationStateCreateInfo {
    VkStructureType   sType;
    const  void *  pNext;
    VkPipelineRasterizationStateCreateFlags      flags;
    VkBool32                 depthClampEnable;
    VkBool32                 rasterizerDiscardEnable;
    VkPolygonMode            polygonMode;
    VkCullModeFlags          cullMode;
    VkFrontFace              frontFace;
    VkBool32                 depthBiasEnable;
    float                    depthBiasConstantFactor;
    float                    depthBiasClamp;
    float                    depthBiasSlopeFactor;
    float                    lineWidth;
} VkPipelineRasterizationStateCreateInfo;
typedef struct VkPipelineMultisampleStateCreateInfo {
    VkStructureType   sType;
    const  void *             pNext;
    VkPipelineMultisampleStateCreateFlags      flags;
    VkSampleCountFlagBits    rasterizationSamples;
    VkBool32                 sampleShadingEnable;
    float                    minSampleShading;
    const  VkSampleMask *     pSampleMask;
    VkBool32                 alphaToCoverageEnable;
    VkBool32                 alphaToOneEnable;
} VkPipelineMultisampleStateCreateInfo;
typedef struct VkPipelineColorBlendAttachmentState {
    VkBool32                 blendEnable;
    VkBlendFactor            srcColorBlendFactor;
    VkBlendFactor            dstColorBlendFactor;
    VkBlendOp                colorBlendOp;
    VkBlendFactor            srcAlphaBlendFactor;
    VkBlendFactor            dstAlphaBlendFactor;
    VkBlendOp                alphaBlendOp;
    VkColorComponentFlags    colorWriteMask;
} VkPipelineColorBlendAttachmentState;
typedef struct VkPipelineColorBlendStateCreateInfo {
    VkStructureType   sType;
    const  void *             pNext;
    VkPipelineColorBlendStateCreateFlags      flags;
    VkBool32                 logicOpEnable;
    VkLogicOp                logicOp;
    uint32_t                 attachmentCount;
    const  VkPipelineColorBlendAttachmentState *  pAttachments;
    float                    blendConstants [4];
} VkPipelineColorBlendStateCreateInfo;
typedef struct VkPipelineDynamicStateCreateInfo {
    VkStructureType   sType;
    const  void *             pNext;
    VkPipelineDynamicStateCreateFlags      flags;
    uint32_t                 dynamicStateCount;
    const  VkDynamicState *   pDynamicStates;
} VkPipelineDynamicStateCreateInfo;
typedef struct VkPipelineDepthStencilStateCreateInfo {
    VkStructureType   sType;
    const  void *             pNext;
    VkPipelineDepthStencilStateCreateFlags      flags;
    VkBool32                 depthTestEnable;
    VkBool32                 depthWriteEnable;
    VkCompareOp              depthCompareOp;
    VkBool32                 depthBoundsTestEnable;
    VkBool32                 stencilTestEnable;
    VkStencilOpState         front;
    VkStencilOpState         back;
    float                    minDepthBounds;
    float                    maxDepthBounds;
} VkPipelineDepthStencilStateCreateInfo;
typedef struct VkGraphicsPipelineCreateInfo {
    VkStructureType   sType;
    const  void *             pNext;
    VkPipelineCreateFlags    flags;
    uint32_t                 stageCount;
    const  VkPipelineShaderStageCreateInfo *  pStages;
    const  VkPipelineVertexInputStateCreateInfo *  pVertexInputState;
    const  VkPipelineInputAssemblyStateCreateInfo *  pInputAssemblyState;
    const  VkPipelineTessellationStateCreateInfo *  pTessellationState;
    const  VkPipelineViewportStateCreateInfo *  pViewportState;
    const  VkPipelineRasterizationStateCreateInfo *  pRasterizationState;
    const  VkPipelineMultisampleStateCreateInfo *  pMultisampleState;
    const  VkPipelineDepthStencilStateCreateInfo *  pDepthStencilState;
    const  VkPipelineColorBlendStateCreateInfo *  pColorBlendState;
    const  VkPipelineDynamicStateCreateInfo *  pDynamicState;
    VkPipelineLayout         layout;
    VkRenderPass             renderPass;
    uint32_t                 subpass;
    VkPipeline        basePipelineHandle;
    int32_t                  basePipelineIndex;
} VkGraphicsPipelineCreateInfo;
typedef struct VkPipelineCacheCreateInfo {
    VkStructureType   sType;
    const  void *             pNext;
    VkPipelineCacheCreateFlags      flags;
    size_t                   initialDataSize;
    const  void *             pInitialData;
} VkPipelineCacheCreateInfo;
typedef struct VkPushConstantRange {
    VkShaderStageFlags       stageFlags;
    uint32_t                 offset;
    uint32_t                 size;
} VkPushConstantRange;
typedef struct VkPipelineLayoutCreateInfo {
    VkStructureType   sType;
    const  void *             pNext;
    VkPipelineLayoutCreateFlags      flags;
    uint32_t                 setLayoutCount;
    const  VkDescriptorSetLayout *  pSetLayouts;
    uint32_t                 pushConstantRangeCount;
    const  VkPushConstantRange *  pPushConstantRanges;
} VkPipelineLayoutCreateInfo;
typedef struct VkSamplerCreateInfo {
    VkStructureType   sType;
    const  void *             pNext;
    VkSamplerCreateFlags     flags;
    VkFilter                 magFilter;
    VkFilter                 minFilter;
    VkSamplerMipmapMode      mipmapMode;
    VkSamplerAddressMode     addressModeU;
    VkSamplerAddressMode     addressModeV;
    VkSamplerAddressMode     addressModeW;
    float                    mipLodBias;
    VkBool32                 anisotropyEnable;
    float                    maxAnisotropy;
    VkBool32                 compareEnable;
    VkCompareOp              compareOp;
    float                    minLod;
    float                    maxLod;
    VkBorderColor            borderColor;
    VkBool32                 unnormalizedCoordinates;
} VkSamplerCreateInfo;
typedef struct VkCommandPoolCreateInfo {
    VkStructureType   sType;
    const  void *             pNext;
    VkCommandPoolCreateFlags     flags;
    uint32_t                 queueFamilyIndex;
} VkCommandPoolCreateInfo;
typedef struct VkCommandBufferInheritanceInfo {
    VkStructureType   sType;
    const  void *             pNext;
    VkRenderPass      renderPass;
    uint32_t                 subpass;
    VkFramebuffer     framebuffer;
    VkBool32                 occlusionQueryEnable;
    VkQueryControlFlags      queryFlags;
    VkQueryPipelineStatisticFlags   pipelineStatistics;
} VkCommandBufferInheritanceInfo;
typedef struct VkCommandBufferBeginInfo {
    VkStructureType   sType;
    const  void *             pNext;
    VkCommandBufferUsageFlags    flags;
    const  VkCommandBufferInheritanceInfo *        pInheritanceInfo;
} VkCommandBufferBeginInfo;
typedef struct VkRenderPassBeginInfo {
    VkStructureType   sType;
    const  void *             pNext;
    VkRenderPass             renderPass;
    VkFramebuffer            framebuffer;
    VkRect2D                 renderArea;
    uint32_t                 clearValueCount;
    const  VkClearValue *     pClearValues;
} VkRenderPassBeginInfo;
typedef struct VkClearAttachment {
    VkImageAspectFlags       aspectMask;
    uint32_t                 colorAttachment;
    VkClearValue             clearValue;
} VkClearAttachment;
typedef struct VkAttachmentDescription {
    VkAttachmentDescriptionFlags   flags;
    VkFormat                 format;
    VkSampleCountFlagBits    samples;
    VkAttachmentLoadOp       loadOp;
    VkAttachmentStoreOp      storeOp;
    VkAttachmentLoadOp       stencilLoadOp;
    VkAttachmentStoreOp      stencilStoreOp;
    VkImageLayout            initialLayout;
    VkImageLayout            finalLayout;
} VkAttachmentDescription;
typedef struct VkSubpassDescription {
    VkSubpassDescriptionFlags   flags;
    VkPipelineBindPoint      pipelineBindPoint;
    uint32_t                 inputAttachmentCount;
    const  VkAttachmentReference *  pInputAttachments;
    uint32_t                 colorAttachmentCount;
    const  VkAttachmentReference *  pColorAttachments;
    const  VkAttachmentReference *  pResolveAttachments;
    const  VkAttachmentReference *  pDepthStencilAttachment;
    uint32_t                 preserveAttachmentCount;
    const  uint32_t *  pPreserveAttachments;
} VkSubpassDescription;
typedef struct VkSubpassDependency {
    uint32_t                 srcSubpass;
    uint32_t                 dstSubpass;
    VkPipelineStageFlags     srcStageMask;
    VkPipelineStageFlags     dstStageMask;
    VkAccessFlags            srcAccessMask;
    VkAccessFlags            dstAccessMask;
    VkDependencyFlags        dependencyFlags;
} VkSubpassDependency;
typedef struct VkRenderPassCreateInfo {
    VkStructureType   sType;
    const  void *             pNext;
    VkRenderPassCreateFlags      flags;
    uint32_t     attachmentCount;
    const  VkAttachmentDescription *  pAttachments;
    uint32_t                 subpassCount;
    const  VkSubpassDescription *  pSubpasses;
    uint32_t         dependencyCount;
    const  VkSubpassDependency *  pDependencies;
} VkRenderPassCreateInfo;
typedef struct VkEventCreateInfo {
    VkStructureType   sType;
    const  void *             pNext;
    VkEventCreateFlags       flags;
} VkEventCreateInfo;
typedef struct VkFenceCreateInfo {
    VkStructureType   sType;
    const  void *             pNext;
    VkFenceCreateFlags       flags;
} VkFenceCreateInfo;
typedef struct VkPhysicalDeviceFeatures {
    VkBool32                 robustBufferAccess;
    VkBool32                 fullDrawIndexUint32;
    VkBool32                 imageCubeArray;
    VkBool32                 independentBlend;
    VkBool32                 geometryShader;
    VkBool32                 tessellationShader;
    VkBool32                 sampleRateShading;
    VkBool32                 dualSrcBlend;
    VkBool32                 logicOp;
    VkBool32                 multiDrawIndirect;
    VkBool32                 drawIndirectFirstInstance;
    VkBool32                 depthClamp;
    VkBool32                 depthBiasClamp;
    VkBool32                 fillModeNonSolid;
    VkBool32                 depthBounds;
    VkBool32                 wideLines;
    VkBool32                 largePoints;
    VkBool32                 alphaToOne;
    VkBool32                 multiViewport;
    VkBool32                 samplerAnisotropy;
    VkBool32                 textureCompressionETC2;
    VkBool32                 textureCompressionASTC_LDR;
    VkBool32                 textureCompressionBC;
    VkBool32                 occlusionQueryPrecise;
    VkBool32                 pipelineStatisticsQuery;
    VkBool32                 vertexPipelineStoresAndAtomics;
    VkBool32                 fragmentStoresAndAtomics;
    VkBool32                 shaderTessellationAndGeometryPointSize;
    VkBool32                 shaderImageGatherExtended;
    VkBool32                 shaderStorageImageExtendedFormats;
    VkBool32                 shaderStorageImageMultisample;
    VkBool32                 shaderStorageImageReadWithoutFormat;
    VkBool32                 shaderStorageImageWriteWithoutFormat;
    VkBool32                 shaderUniformBufferArrayDynamicIndexing;
    VkBool32                 shaderSampledImageArrayDynamicIndexing;
    VkBool32                 shaderStorageBufferArrayDynamicIndexing;
    VkBool32                 shaderStorageImageArrayDynamicIndexing;
    VkBool32                 shaderClipDistance;
    VkBool32                 shaderCullDistance;
    VkBool32                 shaderFloat64;
    VkBool32                 shaderInt64;
    VkBool32                 shaderInt16;
    VkBool32                 shaderResourceResidency;
    VkBool32                 shaderResourceMinLod;
    VkBool32                 sparseBinding;
    VkBool32                 sparseResidencyBuffer;
    VkBool32                 sparseResidencyImage2D;
    VkBool32                 sparseResidencyImage3D;
    VkBool32                 sparseResidency2Samples;
    VkBool32                 sparseResidency4Samples;
    VkBool32                 sparseResidency8Samples;
    VkBool32                 sparseResidency16Samples;
    VkBool32                 sparseResidencyAliased;
    VkBool32                 variableMultisampleRate;
    VkBool32                 inheritedQueries;
} VkPhysicalDeviceFeatures;
typedef struct VkPhysicalDeviceSparseProperties {
    VkBool32                 residencyStandard2DBlockShape;
    VkBool32                 residencyStandard2DMultisampleBlockShape;
    VkBool32                 residencyStandard3DBlockShape;
    VkBool32                 residencyAlignedMipSize;
    VkBool32                 residencyNonResidentStrict;
} VkPhysicalDeviceSparseProperties;
typedef struct VkPhysicalDeviceLimits {
    uint32_t                 maxImageDimension1D;
    uint32_t                 maxImageDimension2D;
    uint32_t                 maxImageDimension3D;
    uint32_t                 maxImageDimensionCube;
    uint32_t                 maxImageArrayLayers;
    uint32_t                 maxTexelBufferElements;
    uint32_t                 maxUniformBufferRange;
    uint32_t                 maxStorageBufferRange;
    uint32_t                 maxPushConstantsSize;
    uint32_t                 maxMemoryAllocationCount;
    uint32_t                 maxSamplerAllocationCount;
    VkDeviceSize             bufferImageGranularity;
    VkDeviceSize             sparseAddressSpaceSize;
    uint32_t                 maxBoundDescriptorSets;
    uint32_t                 maxPerStageDescriptorSamplers;
    uint32_t                 maxPerStageDescriptorUniformBuffers;
    uint32_t                 maxPerStageDescriptorStorageBuffers;
    uint32_t                 maxPerStageDescriptorSampledImages;
    uint32_t                 maxPerStageDescriptorStorageImages;
    uint32_t                 maxPerStageDescriptorInputAttachments;
    uint32_t                 maxPerStageResources;
    uint32_t                 maxDescriptorSetSamplers;
    uint32_t                 maxDescriptorSetUniformBuffers;
    uint32_t                 maxDescriptorSetUniformBuffersDynamic;
    uint32_t                 maxDescriptorSetStorageBuffers;
    uint32_t                 maxDescriptorSetStorageBuffersDynamic;
    uint32_t                 maxDescriptorSetSampledImages;
    uint32_t                 maxDescriptorSetStorageImages;
    uint32_t                 maxDescriptorSetInputAttachments;
    uint32_t                 maxVertexInputAttributes;
    uint32_t                 maxVertexInputBindings;
    uint32_t                 maxVertexInputAttributeOffset;
    uint32_t                 maxVertexInputBindingStride;
    uint32_t                 maxVertexOutputComponents;
    uint32_t                 maxTessellationGenerationLevel;
    uint32_t                 maxTessellationPatchSize;
    uint32_t                 maxTessellationControlPerVertexInputComponents;
    uint32_t                 maxTessellationControlPerVertexOutputComponents;
    uint32_t                 maxTessellationControlPerPatchOutputComponents;
    uint32_t                 maxTessellationControlTotalOutputComponents;
    uint32_t                 maxTessellationEvaluationInputComponents;
    uint32_t                 maxTessellationEvaluationOutputComponents;
    uint32_t                 maxGeometryShaderInvocations;
    uint32_t                 maxGeometryInputComponents;
    uint32_t                 maxGeometryOutputComponents;
    uint32_t                 maxGeometryOutputVertices;
    uint32_t                 maxGeometryTotalOutputComponents;
    uint32_t                 maxFragmentInputComponents;
    uint32_t                 maxFragmentOutputAttachments;
    uint32_t                 maxFragmentDualSrcAttachments;
    uint32_t                 maxFragmentCombinedOutputResources;
    uint32_t                 maxComputeSharedMemorySize;
    uint32_t                 maxComputeWorkGroupCount [3];
    uint32_t                 maxComputeWorkGroupInvocations;
    uint32_t                 maxComputeWorkGroupSize [3];
    uint32_t                 subPixelPrecisionBits;
    uint32_t                 subTexelPrecisionBits;
    uint32_t                 mipmapPrecisionBits;
    uint32_t                 maxDrawIndexedIndexValue;
    uint32_t                 maxDrawIndirectCount;
    float                    maxSamplerLodBias;
    float                    maxSamplerAnisotropy;
    uint32_t                 maxViewports;
    uint32_t                 maxViewportDimensions [2];
    float                    viewportBoundsRange [2];
    uint32_t                 viewportSubPixelBits;
    size_t                   minMemoryMapAlignment;
    VkDeviceSize             minTexelBufferOffsetAlignment;
    VkDeviceSize             minUniformBufferOffsetAlignment;
    VkDeviceSize             minStorageBufferOffsetAlignment;
    int32_t                  minTexelOffset;
    uint32_t                 maxTexelOffset;
    int32_t                  minTexelGatherOffset;
    uint32_t                 maxTexelGatherOffset;
    float                    minInterpolationOffset;
    float                    maxInterpolationOffset;
    uint32_t                 subPixelInterpolationOffsetBits;
    uint32_t                 maxFramebufferWidth;
    uint32_t                 maxFramebufferHeight;
    uint32_t                 maxFramebufferLayers;
    VkSampleCountFlags       framebufferColorSampleCounts;
    VkSampleCountFlags       framebufferDepthSampleCounts;
    VkSampleCountFlags       framebufferStencilSampleCounts;
    VkSampleCountFlags       framebufferNoAttachmentsSampleCounts;
    uint32_t                 maxColorAttachments;
    VkSampleCountFlags       sampledImageColorSampleCounts;
    VkSampleCountFlags       sampledImageIntegerSampleCounts;
    VkSampleCountFlags       sampledImageDepthSampleCounts;
    VkSampleCountFlags       sampledImageStencilSampleCounts;
    VkSampleCountFlags       storageImageSampleCounts;
    uint32_t                 maxSampleMaskWords;
    VkBool32                 timestampComputeAndGraphics;
    float                    timestampPeriod;
    uint32_t                 maxClipDistances;
    uint32_t                 maxCullDistances;
    uint32_t                 maxCombinedClipAndCullDistances;
    uint32_t                 discreteQueuePriorities;
    float                    pointSizeRange [2];
    float                    lineWidthRange [2];
    float                    pointSizeGranularity;
    float                    lineWidthGranularity;
    VkBool32                 strictLines;
    VkBool32                 standardSampleLocations;
    VkDeviceSize             optimalBufferCopyOffsetAlignment;
    VkDeviceSize             optimalBufferCopyRowPitchAlignment;
    VkDeviceSize             nonCoherentAtomSize;
} VkPhysicalDeviceLimits;
typedef struct VkSemaphoreCreateInfo {
    VkStructureType   sType;
    const  void *             pNext;
    VkSemaphoreCreateFlags   flags;
} VkSemaphoreCreateInfo;
typedef struct VkQueryPoolCreateInfo {
    VkStructureType   sType;
    const  void *             pNext;
    VkQueryPoolCreateFlags   flags;
    VkQueryType              queryType;
    uint32_t                 queryCount;
    VkQueryPipelineStatisticFlags   pipelineStatistics;
} VkQueryPoolCreateInfo;
typedef struct VkFramebufferCreateInfo {
    VkStructureType   sType;
    const  void *             pNext;
    VkFramebufferCreateFlags      flags;
    VkRenderPass             renderPass;
    uint32_t                 attachmentCount;
    const  VkImageView *      pAttachments;
    uint32_t                 width;
    uint32_t                 height;
    uint32_t                 layers;
} VkFramebufferCreateInfo;
typedef struct VkSubmitInfo {
    VkStructureType   sType;
    const  void *  pNext;
    uint32_t         waitSemaphoreCount;
    const  VkSemaphore *      pWaitSemaphores;
    const  VkPipelineStageFlags *            pWaitDstStageMask;
    uint32_t         commandBufferCount;
    const  VkCommandBuffer *      pCommandBuffers;
    uint32_t         signalSemaphoreCount;
    const  VkSemaphore *      pSignalSemaphores;
} VkSubmitInfo;
typedef struct VkSurfaceCapabilitiesKHR {
    uint32_t                           minImageCount;
    uint32_t                           maxImageCount;
    VkExtent2D                         currentExtent;
    VkExtent2D                         minImageExtent;
    VkExtent2D                         maxImageExtent;
    uint32_t                           maxImageArrayLayers;
    VkSurfaceTransformFlagsKHR         supportedTransforms;
    VkSurfaceTransformFlagBitsKHR      currentTransform;
    VkCompositeAlphaFlagsKHR           supportedCompositeAlpha;
    VkImageUsageFlags                  supportedUsageFlags;
} VkSurfaceCapabilitiesKHR;
typedef struct VkSwapchainCreateInfoKHR {
    VkStructureType   sType;
    const  void *                       pNext;
    VkSwapchainCreateFlagsKHR          flags;
    VkSurfaceKHR                       surface;
    uint32_t                           minImageCount;
    VkFormat                           imageFormat;
    VkColorSpaceKHR                    imageColorSpace;
    VkExtent2D                         imageExtent;
    uint32_t                           imageArrayLayers;
    VkImageUsageFlags                  imageUsage;
    VkSharingMode                      imageSharingMode;
    uint32_t           queueFamilyIndexCount;
    const  uint32_t *                   pQueueFamilyIndices;
    VkSurfaceTransformFlagBitsKHR      preTransform;
    VkCompositeAlphaFlagBitsKHR        compositeAlpha;
    VkPresentModeKHR                   presentMode;
    VkBool32                           clipped;
    VkSwapchainKHR     oldSwapchain;
} VkSwapchainCreateInfoKHR;
typedef struct VkDebugReportCallbackCreateInfoEXT {
    VkStructureType   sType;
    const  void *                       pNext;
    VkDebugReportFlagsEXT              flags;
    PFN_vkDebugReportCallbackEXT       pfnCallback;
    void *             pUserData;
} VkDebugReportCallbackCreateInfoEXT;
typedef struct VkPhysicalDeviceFeatures2 {
    VkStructureType   sType;
    void *                             pNext;
    VkPhysicalDeviceFeatures           features;
} VkPhysicalDeviceFeatures2;
typedef struct VkFormatProperties2 {
    VkStructureType   sType;
    void *                             pNext;
    VkFormatProperties                 formatProperties;
} VkFormatProperties2;
typedef struct VkImageFormatProperties2 {
    VkStructureType   sType;
    void *  pNext;
    VkImageFormatProperties            imageFormatProperties;
} VkImageFormatProperties2;
typedef struct VkPhysicalDeviceImageFormatInfo2 {
    VkStructureType   sType;
    const  void *  pNext;
    VkFormat                           format;
    VkImageType                        type;
    VkImageTiling                      tiling;
    VkImageUsageFlags                  usage;
    VkImageCreateFlags   flags;
} VkPhysicalDeviceImageFormatInfo2;
typedef struct VkQueueFamilyProperties2 {
    VkStructureType   sType;
    void *                             pNext;
    VkQueueFamilyProperties            queueFamilyProperties;
} VkQueueFamilyProperties2;
typedef struct VkSparseImageFormatProperties2 {
    VkStructureType   sType;
    void *                             pNext;
    VkSparseImageFormatProperties      properties;
} VkSparseImageFormatProperties2;
typedef struct VkPhysicalDeviceSparseImageFormatInfo2 {
    VkStructureType   sType;
    const  void *                       pNext;
    VkFormat                           format;
    VkImageType                        type;
    VkSampleCountFlagBits              samples;
    VkImageUsageFlags                  usage;
    VkImageTiling                      tiling;
} VkPhysicalDeviceSparseImageFormatInfo2;
typedef struct VkPhysicalDeviceVariablePointersFeatures {
    VkStructureType   sType;
    void *                             pNext;
    VkBool32                           variablePointersStorageBuffer;
    VkBool32                           variablePointers;
} VkPhysicalDeviceVariablePointersFeatures;
typedef struct VkPhysicalDeviceVariablePointerFeatures  VkPhysicalDeviceVariablePointerFeatures;
typedef struct VkExternalMemoryProperties {
    VkExternalMemoryFeatureFlags    externalMemoryFeatures;
    VkExternalMemoryHandleTypeFlags   exportFromImportedHandleTypes;
    VkExternalMemoryHandleTypeFlags   compatibleHandleTypes;
} VkExternalMemoryProperties;
typedef struct VkExternalImageFormatProperties {
    VkStructureType   sType;
    void *                             pNext;
    VkExternalMemoryProperties   externalMemoryProperties;
} VkExternalImageFormatProperties;
typedef struct VkPhysicalDeviceExternalBufferInfo {
    VkStructureType   sType;
    const  void *                       pNext;
    VkBufferCreateFlags   flags;
    VkBufferUsageFlags                 usage;
    VkExternalMemoryHandleTypeFlagBits   handleType;
} VkPhysicalDeviceExternalBufferInfo;
typedef struct VkExternalBufferProperties {
    VkStructureType   sType;
    void *                             pNext;
    VkExternalMemoryProperties      externalMemoryProperties;
} VkExternalBufferProperties;
typedef struct VkPhysicalDeviceIDProperties {
    VkStructureType   sType;
    void *                             pNext;
    uint8_t                            deviceUUID [ VK_UUID_SIZE ];
    uint8_t                            driverUUID [ VK_UUID_SIZE ];
    uint8_t                            deviceLUID [ VK_LUID_SIZE ];
    uint32_t                           deviceNodeMask;
    VkBool32                           deviceLUIDValid;
} VkPhysicalDeviceIDProperties;
typedef struct VkExternalMemoryImageCreateInfo {
    VkStructureType   sType;
    const  void *                       pNext;
    VkExternalMemoryHandleTypeFlags   handleTypes;
} VkExternalMemoryImageCreateInfo;
typedef struct VkExternalMemoryBufferCreateInfo {
    VkStructureType   sType;
    const  void *                       pNext;
    VkExternalMemoryHandleTypeFlags   handleTypes;
} VkExternalMemoryBufferCreateInfo;
typedef struct VkExportMemoryAllocateInfo {
    VkStructureType   sType;
    const  void *                       pNext;
    VkExternalMemoryHandleTypeFlags   handleTypes;
} VkExportMemoryAllocateInfo;
typedef struct VkExternalSemaphoreProperties {
    VkStructureType   sType;
    void *                             pNext;
    VkExternalSemaphoreHandleTypeFlags   exportFromImportedHandleTypes;
    VkExternalSemaphoreHandleTypeFlags   compatibleHandleTypes;
    VkExternalSemaphoreFeatureFlags   externalSemaphoreFeatures;
} VkExternalSemaphoreProperties;
typedef struct VkExportSemaphoreCreateInfo {
    VkStructureType   sType;
    const  void *                       pNext;
    VkExternalSemaphoreHandleTypeFlags   handleTypes;
} VkExportSemaphoreCreateInfo;
typedef struct VkExternalFenceProperties {
    VkStructureType   sType;
    void *                             pNext;
    VkExternalFenceHandleTypeFlags   exportFromImportedHandleTypes;
    VkExternalFenceHandleTypeFlags   compatibleHandleTypes;
    VkExternalFenceFeatureFlags   externalFenceFeatures;
} VkExternalFenceProperties;
typedef struct VkExportFenceCreateInfo {
    VkStructureType   sType;
    const  void *                       pNext;
    VkExternalFenceHandleTypeFlags   handleTypes;
} VkExportFenceCreateInfo;
typedef struct VkPhysicalDeviceMultiviewFeatures {
    VkStructureType   sType;
    void *                             pNext;
    VkBool32                           multiview;
    VkBool32                           multiviewGeometryShader;
    VkBool32                           multiviewTessellationShader;
} VkPhysicalDeviceMultiviewFeatures;
typedef struct VkPhysicalDeviceGroupProperties {
    VkStructureType   sType;
    void *                             pNext;
    uint32_t                           physicalDeviceCount;
    VkPhysicalDevice                   physicalDevices [ VK_MAX_DEVICE_GROUP_SIZE ];
    VkBool32                           subsetAllocation;
} VkPhysicalDeviceGroupProperties;
typedef struct VkMemoryAllocateFlagsInfo {
    VkStructureType   sType;
    const  void *                       pNext;
    VkMemoryAllocateFlags   flags;
    uint32_t                           deviceMask;
} VkMemoryAllocateFlagsInfo;
typedef struct VkBindBufferMemoryInfo {
    VkStructureType   sType;
    const  void *                       pNext;
    VkBuffer                           buffer;
    VkDeviceMemory                     memory;
    VkDeviceSize                       memoryOffset;
} VkBindBufferMemoryInfo;
typedef struct VkBindImageMemoryInfo {
    VkStructureType   sType;
    const  void *                       pNext;
    VkImage                            image;
    VkDeviceMemory                     memory;
    VkDeviceSize                       memoryOffset;
} VkBindImageMemoryInfo;
typedef struct VkDeviceGroupPresentCapabilitiesKHR {
    VkStructureType   sType;
    const  void *                       pNext;
    uint32_t                           presentMask [ VK_MAX_DEVICE_GROUP_SIZE ];
    VkDeviceGroupPresentModeFlagsKHR   modes;
} VkDeviceGroupPresentCapabilitiesKHR;
typedef struct VkDeviceGroupSwapchainCreateInfoKHR {
    VkStructureType   sType;
    const  void *                       pNext;
    VkDeviceGroupPresentModeFlagsKHR                           modes;
} VkDeviceGroupSwapchainCreateInfoKHR;
typedef struct VkDescriptorUpdateTemplateCreateInfo {
    VkStructureType   sType;
    const  void *                                pNext;
    VkDescriptorUpdateTemplateCreateFlags      flags;
    uint32_t                   descriptorUpdateEntryCount;
    const  VkDescriptorUpdateTemplateEntry *  pDescriptorUpdateEntries;
    VkDescriptorUpdateTemplateType   templateType;
    VkDescriptorSetLayout   descriptorSetLayout;
    VkPipelineBindPoint   pipelineBindPoint;
    VkPipelineLayout pipelineLayout;
    uint32_t   set;
} VkDescriptorUpdateTemplateCreateInfo;
typedef struct VkInputAttachmentAspectReference {
    uint32_t                          subpass;
    uint32_t                          inputAttachmentIndex;
    VkImageAspectFlags                aspectMask;
} VkInputAttachmentAspectReference;
typedef struct VkRenderPassInputAttachmentAspectCreateInfo {
    VkStructureType   sType;
    const  void *                      pNext;
    uint32_t                          aspectReferenceCount;
    const  VkInputAttachmentAspectReference *  pAspectReferences;
} VkRenderPassInputAttachmentAspectCreateInfo;
typedef struct VkPhysicalDevice16BitStorageFeatures {
    VkStructureType   sType;
    void *       pNext;
    VkBool32                           storageBuffer16BitAccess;
    VkBool32                           uniformAndStorageBuffer16BitAccess;
    VkBool32                           storagePushConstant16;
    VkBool32                           storageInputOutput16;
} VkPhysicalDevice16BitStorageFeatures;
typedef struct VkPhysicalDeviceSubgroupProperties {
    VkStructureType   sType;
    void *                    pNext;
    uint32_t                        subgroupSize;
    VkShaderStageFlags              supportedStages;
    VkSubgroupFeatureFlags          supportedOperations;
    VkBool32   quadOperationsInAllStages;
} VkPhysicalDeviceSubgroupProperties;
typedef struct VkMemoryRequirements2 {
    VkStructureType   sType;
    void *  pNext;
    VkMemoryRequirements                                                   memoryRequirements;
} VkMemoryRequirements2;
typedef struct VkMemoryRequirements2KHR  VkMemoryRequirements2KHR;
typedef struct VkSparseImageMemoryRequirements2 {
    VkStructureType   sType;
    void *                                        pNext;
    VkSparseImageMemoryRequirements                                        memoryRequirements;
} VkSparseImageMemoryRequirements2;
typedef struct VkMemoryDedicatedRequirements {
    VkStructureType   sType;
    void *                             pNext;
    VkBool32                           prefersDedicatedAllocation;
    VkBool32                           requiresDedicatedAllocation;
} VkMemoryDedicatedRequirements;
typedef struct VkImageViewUsageCreateInfo {
    VkStructureType   sType;
    const  void *  pNext;
    VkImageUsageFlags   usage;
} VkImageViewUsageCreateInfo;
typedef struct VkSamplerYcbcrConversionCreateInfo {
    VkStructureType   sType;
    const  void *                       pNext;
    VkFormat                           format;
    VkSamplerYcbcrModelConversion   ycbcrModel;
    VkSamplerYcbcrRange             ycbcrRange;
    VkComponentMapping                 components;
    VkChromaLocation                xChromaOffset;
    VkChromaLocation                yChromaOffset;
    VkFilter                           chromaFilter;
    VkBool32                           forceExplicitReconstruction;
} VkSamplerYcbcrConversionCreateInfo;
typedef struct VkPhysicalDeviceSamplerYcbcrConversionFeatures {
    VkStructureType   sType;
    void *       pNext;
    VkBool32                           samplerYcbcrConversion;
} VkPhysicalDeviceSamplerYcbcrConversionFeatures;
typedef struct VkProtectedSubmitInfo {
    VkStructureType   sType;
    const  void *                      pNext;
    VkBool32                          protectedSubmit;
} VkProtectedSubmitInfo;
typedef struct VkPhysicalDeviceProtectedMemoryFeatures {
    VkStructureType   sType;
    void *                                pNext;
    VkBool32                              protectedMemory;
} VkPhysicalDeviceProtectedMemoryFeatures;
typedef struct VkPhysicalDeviceProtectedMemoryProperties {
    VkStructureType   sType;
    void *                                pNext;
    VkBool32                              protectedNoFault;
} VkPhysicalDeviceProtectedMemoryProperties;
typedef struct VkDeviceQueueInfo2 {
    VkStructureType   sType;
    const  void *                          pNext;
    VkDeviceQueueCreateFlags              flags;
    uint32_t                              queueFamilyIndex;
    uint32_t                              queueIndex;
} VkDeviceQueueInfo2;
typedef struct VkPhysicalDeviceMaintenance3Properties {
    VkStructureType   sType;
    void *                             pNext;
    uint32_t                           maxPerSetDescriptors;
    VkDeviceSize                       maxMemoryAllocationSize;
} VkPhysicalDeviceMaintenance3Properties;
typedef struct VkDescriptorSetLayoutSupport {
    VkStructureType   sType;
    void *             pNext;
    VkBool32           supported;
} VkDescriptorSetLayoutSupport;
typedef struct VkPhysicalDeviceShaderDrawParametersFeatures {
    VkStructureType   sType;
    void *                             pNext;
    VkBool32                           shaderDrawParameters;
} VkPhysicalDeviceShaderDrawParametersFeatures;
typedef struct VkPhysicalDeviceShaderDrawParameterFeatures  VkPhysicalDeviceShaderDrawParameterFeatures;
typedef struct VkPhysicalDeviceProperties {
    uint32_t         apiVersion;
    uint32_t         driverVersion;
    uint32_t         vendorID;
    uint32_t         deviceID;
    VkPhysicalDeviceType   deviceType;
    char             deviceName [ VK_MAX_PHYSICAL_DEVICE_NAME_SIZE ];
    uint8_t          pipelineCacheUUID [ VK_UUID_SIZE ];
    VkPhysicalDeviceLimits   limits;
    VkPhysicalDeviceSparseProperties   sparseProperties;
} VkPhysicalDeviceProperties;
typedef struct VkDeviceCreateInfo {
    VkStructureType   sType;
    const  void *      pNext;
    VkDeviceCreateFlags      flags;
    uint32_t          queueCreateInfoCount;
    const  VkDeviceQueueCreateInfo *  pQueueCreateInfos;
    uint32_t                 enabledLayerCount;
    const  char * const*       ppEnabledLayerNames;
    uint32_t                 enabledExtensionCount;
    const  char * const*       ppEnabledExtensionNames;
    const  VkPhysicalDeviceFeatures *  pEnabledFeatures;
} VkDeviceCreateInfo;
typedef struct VkPhysicalDeviceMemoryProperties {
    uint32_t                 memoryTypeCount;
    VkMemoryType             memoryTypes [ VK_MAX_MEMORY_TYPES ];
    uint32_t                 memoryHeapCount;
    VkMemoryHeap             memoryHeaps [ VK_MAX_MEMORY_HEAPS ];
} VkPhysicalDeviceMemoryProperties;
typedef struct VkPhysicalDeviceProperties2 {
    VkStructureType   sType;
    void *                             pNext;
    VkPhysicalDeviceProperties         properties;
} VkPhysicalDeviceProperties2;
typedef struct VkPhysicalDeviceMemoryProperties2 {
    VkStructureType   sType;
    void *                             pNext;
    VkPhysicalDeviceMemoryProperties   memoryProperties;
} VkPhysicalDeviceMemoryProperties2;


#define VK_VERSION_1_0 1
GLAD_API_CALL int GLAD_VK_VERSION_1_0;
#define VK_VERSION_1_1 1
GLAD_API_CALL int GLAD_VK_VERSION_1_1;
#define VK_EXT_debug_report 1
GLAD_API_CALL int GLAD_VK_EXT_debug_report;
#define VK_KHR_surface 1
GLAD_API_CALL int GLAD_VK_KHR_surface;
#define VK_KHR_swapchain 1
GLAD_API_CALL int GLAD_VK_KHR_swapchain;


typedef VkResult (GLAD_API_PTR *PFN_vkAcquireNextImage2KHR)(VkDevice   device, const  VkAcquireNextImageInfoKHR *  pAcquireInfo, uint32_t *  pImageIndex);
typedef VkResult (GLAD_API_PTR *PFN_vkAcquireNextImageKHR)(VkDevice   device, VkSwapchainKHR   swapchain, uint64_t   timeout, VkSemaphore   semaphore, VkFence   fence, uint32_t *  pImageIndex);
typedef VkResult (GLAD_API_PTR *PFN_vkAllocateCommandBuffers)(VkDevice   device, const  VkCommandBufferAllocateInfo *  pAllocateInfo, VkCommandBuffer *  pCommandBuffers);
typedef VkResult (GLAD_API_PTR *PFN_vkAllocateDescriptorSets)(VkDevice   device, const  VkDescriptorSetAllocateInfo *  pAllocateInfo, VkDescriptorSet *  pDescriptorSets);
typedef VkResult (GLAD_API_PTR *PFN_vkAllocateMemory)(VkDevice   device, const  VkMemoryAllocateInfo *  pAllocateInfo, const  VkAllocationCallbacks *  pAllocator, VkDeviceMemory *  pMemory);
typedef VkResult (GLAD_API_PTR *PFN_vkBeginCommandBuffer)(VkCommandBuffer   commandBuffer, const  VkCommandBufferBeginInfo *  pBeginInfo);
typedef VkResult (GLAD_API_PTR *PFN_vkBindBufferMemory)(VkDevice   device, VkBuffer   buffer, VkDeviceMemory   memory, VkDeviceSize   memoryOffset);
typedef VkResult (GLAD_API_PTR *PFN_vkBindBufferMemory2)(VkDevice   device, uint32_t   bindInfoCount, const  VkBindBufferMemoryInfo *  pBindInfos);
typedef VkResult (GLAD_API_PTR *PFN_vkBindImageMemory)(VkDevice   device, VkImage   image, VkDeviceMemory   memory, VkDeviceSize   memoryOffset);
typedef VkResult (GLAD_API_PTR *PFN_vkBindImageMemory2)(VkDevice   device, uint32_t   bindInfoCount, const  VkBindImageMemoryInfo *  pBindInfos);
typedef void (GLAD_API_PTR *PFN_vkCmdBeginQuery)(VkCommandBuffer   commandBuffer, VkQueryPool   queryPool, uint32_t   query, VkQueryControlFlags   flags);
typedef void (GLAD_API_PTR *PFN_vkCmdBeginRenderPass)(VkCommandBuffer   commandBuffer, const  VkRenderPassBeginInfo *  pRenderPassBegin, VkSubpassContents   contents);
typedef void (GLAD_API_PTR *PFN_vkCmdBindDescriptorSets)(VkCommandBuffer   commandBuffer, VkPipelineBindPoint   pipelineBindPoint, VkPipelineLayout   layout, uint32_t   firstSet, uint32_t   descriptorSetCount, const  VkDescriptorSet *  pDescriptorSets, uint32_t   dynamicOffsetCount, const  uint32_t *  pDynamicOffsets);
typedef void (GLAD_API_PTR *PFN_vkCmdBindIndexBuffer)(VkCommandBuffer   commandBuffer, VkBuffer   buffer, VkDeviceSize   offset, VkIndexType   indexType);
typedef void (GLAD_API_PTR *PFN_vkCmdBindPipeline)(VkCommandBuffer   commandBuffer, VkPipelineBindPoint   pipelineBindPoint, VkPipeline   pipeline);
typedef void (GLAD_API_PTR *PFN_vkCmdBindVertexBuffers)(VkCommandBuffer   commandBuffer, uint32_t   firstBinding, uint32_t   bindingCount, const  VkBuffer *  pBuffers, const  VkDeviceSize *  pOffsets);
typedef void (GLAD_API_PTR *PFN_vkCmdBlitImage)(VkCommandBuffer   commandBuffer, VkImage   srcImage, VkImageLayout   srcImageLayout, VkImage   dstImage, VkImageLayout   dstImageLayout, uint32_t   regionCount, const  VkImageBlit *  pRegions, VkFilter   filter);
typedef void (GLAD_API_PTR *PFN_vkCmdClearAttachments)(VkCommandBuffer   commandBuffer, uint32_t   attachmentCount, const  VkClearAttachment *  pAttachments, uint32_t   rectCount, const  VkClearRect *  pRects);
typedef void (GLAD_API_PTR *PFN_vkCmdClearColorImage)(VkCommandBuffer   commandBuffer, VkImage   image, VkImageLayout   imageLayout, const  VkClearColorValue *  pColor, uint32_t   rangeCount, const  VkImageSubresourceRange *  pRanges);
typedef void (GLAD_API_PTR *PFN_vkCmdClearDepthStencilImage)(VkCommandBuffer   commandBuffer, VkImage   image, VkImageLayout   imageLayout, const  VkClearDepthStencilValue *  pDepthStencil, uint32_t   rangeCount, const  VkImageSubresourceRange *  pRanges);
typedef void (GLAD_API_PTR *PFN_vkCmdCopyBuffer)(VkCommandBuffer   commandBuffer, VkBuffer   srcBuffer, VkBuffer   dstBuffer, uint32_t   regionCount, const  VkBufferCopy *  pRegions);
typedef void (GLAD_API_PTR *PFN_vkCmdCopyBufferToImage)(VkCommandBuffer   commandBuffer, VkBuffer   srcBuffer, VkImage   dstImage, VkImageLayout   dstImageLayout, uint32_t   regionCount, const  VkBufferImageCopy *  pRegions);
typedef void (GLAD_API_PTR *PFN_vkCmdCopyImage)(VkCommandBuffer   commandBuffer, VkImage   srcImage, VkImageLayout   srcImageLayout, VkImage   dstImage, VkImageLayout   dstImageLayout, uint32_t   regionCount, const  VkImageCopy *  pRegions);
typedef void (GLAD_API_PTR *PFN_vkCmdCopyImageToBuffer)(VkCommandBuffer   commandBuffer, VkImage   srcImage, VkImageLayout   srcImageLayout, VkBuffer   dstBuffer, uint32_t   regionCount, const  VkBufferImageCopy *  pRegions);
typedef void (GLAD_API_PTR *PFN_vkCmdCopyQueryPoolResults)(VkCommandBuffer   commandBuffer, VkQueryPool   queryPool, uint32_t   firstQuery, uint32_t   queryCount, VkBuffer   dstBuffer, VkDeviceSize   dstOffset, VkDeviceSize   stride, VkQueryResultFlags   flags);
typedef void (GLAD_API_PTR *PFN_vkCmdDispatch)(VkCommandBuffer   commandBuffer, uint32_t   groupCountX, uint32_t   groupCountY, uint32_t   groupCountZ);
typedef void (GLAD_API_PTR *PFN_vkCmdDispatchBase)(VkCommandBuffer   commandBuffer, uint32_t   baseGroupX, uint32_t   baseGroupY, uint32_t   baseGroupZ, uint32_t   groupCountX, uint32_t   groupCountY, uint32_t   groupCountZ);
typedef void (GLAD_API_PTR *PFN_vkCmdDispatchIndirect)(VkCommandBuffer   commandBuffer, VkBuffer   buffer, VkDeviceSize   offset);
typedef void (GLAD_API_PTR *PFN_vkCmdDraw)(VkCommandBuffer   commandBuffer, uint32_t   vertexCount, uint32_t   instanceCount, uint32_t   firstVertex, uint32_t   firstInstance);
typedef void (GLAD_API_PTR *PFN_vkCmdDrawIndexed)(VkCommandBuffer   commandBuffer, uint32_t   indexCount, uint32_t   instanceCount, uint32_t   firstIndex, int32_t   vertexOffset, uint32_t   firstInstance);
typedef void (GLAD_API_PTR *PFN_vkCmdDrawIndexedIndirect)(VkCommandBuffer   commandBuffer, VkBuffer   buffer, VkDeviceSize   offset, uint32_t   drawCount, uint32_t   stride);
typedef void (GLAD_API_PTR *PFN_vkCmdDrawIndirect)(VkCommandBuffer   commandBuffer, VkBuffer   buffer, VkDeviceSize   offset, uint32_t   drawCount, uint32_t   stride);
typedef void (GLAD_API_PTR *PFN_vkCmdEndQuery)(VkCommandBuffer   commandBuffer, VkQueryPool   queryPool, uint32_t   query);
typedef void (GLAD_API_PTR *PFN_vkCmdEndRenderPass)(VkCommandBuffer   commandBuffer);
typedef void (GLAD_API_PTR *PFN_vkCmdExecuteCommands)(VkCommandBuffer   commandBuffer, uint32_t   commandBufferCount, const  VkCommandBuffer *  pCommandBuffers);
typedef void (GLAD_API_PTR *PFN_vkCmdFillBuffer)(VkCommandBuffer   commandBuffer, VkBuffer   dstBuffer, VkDeviceSize   dstOffset, VkDeviceSize   size, uint32_t   data);
typedef void (GLAD_API_PTR *PFN_vkCmdNextSubpass)(VkCommandBuffer   commandBuffer, VkSubpassContents   contents);
typedef void (GLAD_API_PTR *PFN_vkCmdPipelineBarrier)(VkCommandBuffer   commandBuffer, VkPipelineStageFlags   srcStageMask, VkPipelineStageFlags   dstStageMask, VkDependencyFlags   dependencyFlags, uint32_t   memoryBarrierCount, const  VkMemoryBarrier *  pMemoryBarriers, uint32_t   bufferMemoryBarrierCount, const  VkBufferMemoryBarrier *  pBufferMemoryBarriers, uint32_t   imageMemoryBarrierCount, const  VkImageMemoryBarrier *  pImageMemoryBarriers);
typedef void (GLAD_API_PTR *PFN_vkCmdPushConstants)(VkCommandBuffer   commandBuffer, VkPipelineLayout   layout, VkShaderStageFlags   stageFlags, uint32_t   offset, uint32_t   size, const  void *  pValues);
typedef void (GLAD_API_PTR *PFN_vkCmdResetEvent)(VkCommandBuffer   commandBuffer, VkEvent   event, VkPipelineStageFlags   stageMask);
typedef void (GLAD_API_PTR *PFN_vkCmdResetQueryPool)(VkCommandBuffer   commandBuffer, VkQueryPool   queryPool, uint32_t   firstQuery, uint32_t   queryCount);
typedef void (GLAD_API_PTR *PFN_vkCmdResolveImage)(VkCommandBuffer   commandBuffer, VkImage   srcImage, VkImageLayout   srcImageLayout, VkImage   dstImage, VkImageLayout   dstImageLayout, uint32_t   regionCount, const  VkImageResolve *  pRegions);
typedef void (GLAD_API_PTR *PFN_vkCmdSetBlendConstants)(VkCommandBuffer   commandBuffer, const  float   blendConstants [4]);
typedef void (GLAD_API_PTR *PFN_vkCmdSetDepthBias)(VkCommandBuffer   commandBuffer, float   depthBiasConstantFactor, float   depthBiasClamp, float   depthBiasSlopeFactor);
typedef void (GLAD_API_PTR *PFN_vkCmdSetDepthBounds)(VkCommandBuffer   commandBuffer, float   minDepthBounds, float   maxDepthBounds);
typedef void (GLAD_API_PTR *PFN_vkCmdSetDeviceMask)(VkCommandBuffer   commandBuffer, uint32_t   deviceMask);
typedef void (GLAD_API_PTR *PFN_vkCmdSetEvent)(VkCommandBuffer   commandBuffer, VkEvent   event, VkPipelineStageFlags   stageMask);
typedef void (GLAD_API_PTR *PFN_vkCmdSetLineWidth)(VkCommandBuffer   commandBuffer, float   lineWidth);
typedef void (GLAD_API_PTR *PFN_vkCmdSetScissor)(VkCommandBuffer   commandBuffer, uint32_t   firstScissor, uint32_t   scissorCount, const  VkRect2D *  pScissors);
typedef void (GLAD_API_PTR *PFN_vkCmdSetStencilCompareMask)(VkCommandBuffer   commandBuffer, VkStencilFaceFlags   faceMask, uint32_t   compareMask);
typedef void (GLAD_API_PTR *PFN_vkCmdSetStencilReference)(VkCommandBuffer   commandBuffer, VkStencilFaceFlags   faceMask, uint32_t   reference);
typedef void (GLAD_API_PTR *PFN_vkCmdSetStencilWriteMask)(VkCommandBuffer   commandBuffer, VkStencilFaceFlags   faceMask, uint32_t   writeMask);
typedef void (GLAD_API_PTR *PFN_vkCmdSetViewport)(VkCommandBuffer   commandBuffer, uint32_t   firstViewport, uint32_t   viewportCount, const  VkViewport *  pViewports);
typedef void (GLAD_API_PTR *PFN_vkCmdUpdateBuffer)(VkCommandBuffer   commandBuffer, VkBuffer   dstBuffer, VkDeviceSize   dstOffset, VkDeviceSize   dataSize, const  void *  pData);
typedef void (GLAD_API_PTR *PFN_vkCmdWaitEvents)(VkCommandBuffer   commandBuffer, uint32_t   eventCount, const  VkEvent *  pEvents, VkPipelineStageFlags   srcStageMask, VkPipelineStageFlags   dstStageMask, uint32_t   memoryBarrierCount, const  VkMemoryBarrier *  pMemoryBarriers, uint32_t   bufferMemoryBarrierCount, const  VkBufferMemoryBarrier *  pBufferMemoryBarriers, uint32_t   imageMemoryBarrierCount, const  VkImageMemoryBarrier *  pImageMemoryBarriers);
typedef void (GLAD_API_PTR *PFN_vkCmdWriteTimestamp)(VkCommandBuffer   commandBuffer, VkPipelineStageFlagBits   pipelineStage, VkQueryPool   queryPool, uint32_t   query);
typedef VkResult (GLAD_API_PTR *PFN_vkCreateBuffer)(VkDevice   device, const  VkBufferCreateInfo *  pCreateInfo, const  VkAllocationCallbacks *  pAllocator, VkBuffer *  pBuffer);
typedef VkResult (GLAD_API_PTR *PFN_vkCreateBufferView)(VkDevice   device, const  VkBufferViewCreateInfo *  pCreateInfo, const  VkAllocationCallbacks *  pAllocator, VkBufferView *  pView);
typedef VkResult (GLAD_API_PTR *PFN_vkCreateCommandPool)(VkDevice   device, const  VkCommandPoolCreateInfo *  pCreateInfo, const  VkAllocationCallbacks *  pAllocator, VkCommandPool *  pCommandPool);
typedef VkResult (GLAD_API_PTR *PFN_vkCreateComputePipelines)(VkDevice   device, VkPipelineCache   pipelineCache, uint32_t   createInfoCount, const  VkComputePipelineCreateInfo *  pCreateInfos, const  VkAllocationCallbacks *  pAllocator, VkPipeline *  pPipelines);
typedef VkResult (GLAD_API_PTR *PFN_vkCreateDebugReportCallbackEXT)(VkInstance   instance, const  VkDebugReportCallbackCreateInfoEXT *  pCreateInfo, const  VkAllocationCallbacks *  pAllocator, VkDebugReportCallbackEXT *  pCallback);
typedef VkResult (GLAD_API_PTR *PFN_vkCreateDescriptorPool)(VkDevice   device, const  VkDescriptorPoolCreateInfo *  pCreateInfo, const  VkAllocationCallbacks *  pAllocator, VkDescriptorPool *  pDescriptorPool);
typedef VkResult (GLAD_API_PTR *PFN_vkCreateDescriptorSetLayout)(VkDevice   device, const  VkDescriptorSetLayoutCreateInfo *  pCreateInfo, const  VkAllocationCallbacks *  pAllocator, VkDescriptorSetLayout *  pSetLayout);
typedef VkResult (GLAD_API_PTR *PFN_vkCreateDescriptorUpdateTemplate)(VkDevice   device, const  VkDescriptorUpdateTemplateCreateInfo *  pCreateInfo, const  VkAllocationCallbacks *  pAllocator, VkDescriptorUpdateTemplate *  pDescriptorUpdateTemplate);
typedef VkResult (GLAD_API_PTR *PFN_vkCreateDevice)(VkPhysicalDevice   physicalDevice, const  VkDeviceCreateInfo *  pCreateInfo, const  VkAllocationCallbacks *  pAllocator, VkDevice *  pDevice);
typedef VkResult (GLAD_API_PTR *PFN_vkCreateEvent)(VkDevice   device, const  VkEventCreateInfo *  pCreateInfo, const  VkAllocationCallbacks *  pAllocator, VkEvent *  pEvent);
typedef VkResult (GLAD_API_PTR *PFN_vkCreateFence)(VkDevice   device, const  VkFenceCreateInfo *  pCreateInfo, const  VkAllocationCallbacks *  pAllocator, VkFence *  pFence);
typedef VkResult (GLAD_API_PTR *PFN_vkCreateFramebuffer)(VkDevice   device, const  VkFramebufferCreateInfo *  pCreateInfo, const  VkAllocationCallbacks *  pAllocator, VkFramebuffer *  pFramebuffer);
typedef VkResult (GLAD_API_PTR *PFN_vkCreateGraphicsPipelines)(VkDevice   device, VkPipelineCache   pipelineCache, uint32_t   createInfoCount, const  VkGraphicsPipelineCreateInfo *  pCreateInfos, const  VkAllocationCallbacks *  pAllocator, VkPipeline *  pPipelines);
typedef VkResult (GLAD_API_PTR *PFN_vkCreateImage)(VkDevice   device, const  VkImageCreateInfo *  pCreateInfo, const  VkAllocationCallbacks *  pAllocator, VkImage *  pImage);
typedef VkResult (GLAD_API_PTR *PFN_vkCreateImageView)(VkDevice   device, const  VkImageViewCreateInfo *  pCreateInfo, const  VkAllocationCallbacks *  pAllocator, VkImageView *  pView);
typedef VkResult (GLAD_API_PTR *PFN_vkCreateInstance)(const  VkInstanceCreateInfo *  pCreateInfo, const  VkAllocationCallbacks *  pAllocator, VkInstance *  pInstance);
typedef VkResult (GLAD_API_PTR *PFN_vkCreatePipelineCache)(VkDevice   device, const  VkPipelineCacheCreateInfo *  pCreateInfo, const  VkAllocationCallbacks *  pAllocator, VkPipelineCache *  pPipelineCache);
typedef VkResult (GLAD_API_PTR *PFN_vkCreatePipelineLayout)(VkDevice   device, const  VkPipelineLayoutCreateInfo *  pCreateInfo, const  VkAllocationCallbacks *  pAllocator, VkPipelineLayout *  pPipelineLayout);
typedef VkResult (GLAD_API_PTR *PFN_vkCreateQueryPool)(VkDevice   device, const  VkQueryPoolCreateInfo *  pCreateInfo, const  VkAllocationCallbacks *  pAllocator, VkQueryPool *  pQueryPool);
typedef VkResult (GLAD_API_PTR *PFN_vkCreateRenderPass)(VkDevice   device, const  VkRenderPassCreateInfo *  pCreateInfo, const  VkAllocationCallbacks *  pAllocator, VkRenderPass *  pRenderPass);
typedef VkResult (GLAD_API_PTR *PFN_vkCreateSampler)(VkDevice   device, const  VkSamplerCreateInfo *  pCreateInfo, const  VkAllocationCallbacks *  pAllocator, VkSampler *  pSampler);
typedef VkResult (GLAD_API_PTR *PFN_vkCreateSamplerYcbcrConversion)(VkDevice   device, const  VkSamplerYcbcrConversionCreateInfo *  pCreateInfo, const  VkAllocationCallbacks *  pAllocator, VkSamplerYcbcrConversion *  pYcbcrConversion);
typedef VkResult (GLAD_API_PTR *PFN_vkCreateSemaphore)(VkDevice   device, const  VkSemaphoreCreateInfo *  pCreateInfo, const  VkAllocationCallbacks *  pAllocator, VkSemaphore *  pSemaphore);
typedef VkResult (GLAD_API_PTR *PFN_vkCreateShaderModule)(VkDevice   device, const  VkShaderModuleCreateInfo *  pCreateInfo, const  VkAllocationCallbacks *  pAllocator, VkShaderModule *  pShaderModule);
typedef VkResult (GLAD_API_PTR *PFN_vkCreateSwapchainKHR)(VkDevice   device, const  VkSwapchainCreateInfoKHR *  pCreateInfo, const  VkAllocationCallbacks *  pAllocator, VkSwapchainKHR *  pSwapchain);
typedef void (GLAD_API_PTR *PFN_vkDebugReportMessageEXT)(VkInstance   instance, VkDebugReportFlagsEXT   flags, VkDebugReportObjectTypeEXT   objectType, uint64_t   object, size_t   location, int32_t   messageCode, const  char *  pLayerPrefix, const  char *  pMessage);
typedef void (GLAD_API_PTR *PFN_vkDestroyBuffer)(VkDevice   device, VkBuffer   buffer, const  VkAllocationCallbacks *  pAllocator);
typedef void (GLAD_API_PTR *PFN_vkDestroyBufferView)(VkDevice   device, VkBufferView   bufferView, const  VkAllocationCallbacks *  pAllocator);
typedef void (GLAD_API_PTR *PFN_vkDestroyCommandPool)(VkDevice   device, VkCommandPool   commandPool, const  VkAllocationCallbacks *  pAllocator);
typedef void (GLAD_API_PTR *PFN_vkDestroyDebugReportCallbackEXT)(VkInstance   instance, VkDebugReportCallbackEXT   callback, const  VkAllocationCallbacks *  pAllocator);
typedef void (GLAD_API_PTR *PFN_vkDestroyDescriptorPool)(VkDevice   device, VkDescriptorPool   descriptorPool, const  VkAllocationCallbacks *  pAllocator);
typedef void (GLAD_API_PTR *PFN_vkDestroyDescriptorSetLayout)(VkDevice   device, VkDescriptorSetLayout   descriptorSetLayout, const  VkAllocationCallbacks *  pAllocator);
typedef void (GLAD_API_PTR *PFN_vkDestroyDescriptorUpdateTemplate)(VkDevice   device, VkDescriptorUpdateTemplate   descriptorUpdateTemplate, const  VkAllocationCallbacks *  pAllocator);
typedef void (GLAD_API_PTR *PFN_vkDestroyDevice)(VkDevice   device, const  VkAllocationCallbacks *  pAllocator);
typedef void (GLAD_API_PTR *PFN_vkDestroyEvent)(VkDevice   device, VkEvent   event, const  VkAllocationCallbacks *  pAllocator);
typedef void (GLAD_API_PTR *PFN_vkDestroyFence)(VkDevice   device, VkFence   fence, const  VkAllocationCallbacks *  pAllocator);
typedef void (GLAD_API_PTR *PFN_vkDestroyFramebuffer)(VkDevice   device, VkFramebuffer   framebuffer, const  VkAllocationCallbacks *  pAllocator);
typedef void (GLAD_API_PTR *PFN_vkDestroyImage)(VkDevice   device, VkImage   image, const  VkAllocationCallbacks *  pAllocator);
typedef void (GLAD_API_PTR *PFN_vkDestroyImageView)(VkDevice   device, VkImageView   imageView, const  VkAllocationCallbacks *  pAllocator);
typedef void (GLAD_API_PTR *PFN_vkDestroyInstance)(VkInstance   instance, const  VkAllocationCallbacks *  pAllocator);
typedef void (GLAD_API_PTR *PFN_vkDestroyPipeline)(VkDevice   device, VkPipeline   pipeline, const  VkAllocationCallbacks *  pAllocator);
typedef void (GLAD_API_PTR *PFN_vkDestroyPipelineCache)(VkDevice   device, VkPipelineCache   pipelineCache, const  VkAllocationCallbacks *  pAllocator);
typedef void (GLAD_API_PTR *PFN_vkDestroyPipelineLayout)(VkDevice   device, VkPipelineLayout   pipelineLayout, const  VkAllocationCallbacks *  pAllocator);
typedef void (GLAD_API_PTR *PFN_vkDestroyQueryPool)(VkDevice   device, VkQueryPool   queryPool, const  VkAllocationCallbacks *  pAllocator);
typedef void (GLAD_API_PTR *PFN_vkDestroyRenderPass)(VkDevice   device, VkRenderPass   renderPass, const  VkAllocationCallbacks *  pAllocator);
typedef void (GLAD_API_PTR *PFN_vkDestroySampler)(VkDevice   device, VkSampler   sampler, const  VkAllocationCallbacks *  pAllocator);
typedef void (GLAD_API_PTR *PFN_vkDestroySamplerYcbcrConversion)(VkDevice   device, VkSamplerYcbcrConversion   ycbcrConversion, const  VkAllocationCallbacks *  pAllocator);
typedef void (GLAD_API_PTR *PFN_vkDestroySemaphore)(VkDevice   device, VkSemaphore   semaphore, const  VkAllocationCallbacks *  pAllocator);
typedef void (GLAD_API_PTR *PFN_vkDestroyShaderModule)(VkDevice   device, VkShaderModule   shaderModule, const  VkAllocationCallbacks *  pAllocator);
typedef void (GLAD_API_PTR *PFN_vkDestroySurfaceKHR)(VkInstance   instance, VkSurfaceKHR   surface, const  VkAllocationCallbacks *  pAllocator);
typedef void (GLAD_API_PTR *PFN_vkDestroySwapchainKHR)(VkDevice   device, VkSwapchainKHR   swapchain, const  VkAllocationCallbacks *  pAllocator);
typedef VkResult (GLAD_API_PTR *PFN_vkDeviceWaitIdle)(VkDevice   device);
typedef VkResult (GLAD_API_PTR *PFN_vkEndCommandBuffer)(VkCommandBuffer   commandBuffer);
typedef VkResult (GLAD_API_PTR *PFN_vkEnumerateDeviceExtensionProperties)(VkPhysicalDevice   physicalDevice, const  char *  pLayerName, uint32_t *  pPropertyCount, VkExtensionProperties *  pProperties);
typedef VkResult (GLAD_API_PTR *PFN_vkEnumerateDeviceLayerProperties)(VkPhysicalDevice   physicalDevice, uint32_t *  pPropertyCount, VkLayerProperties *  pProperties);
typedef VkResult (GLAD_API_PTR *PFN_vkEnumerateInstanceExtensionProperties)(const  char *  pLayerName, uint32_t *  pPropertyCount, VkExtensionProperties *  pProperties);
typedef VkResult (GLAD_API_PTR *PFN_vkEnumerateInstanceLayerProperties)(uint32_t *  pPropertyCount, VkLayerProperties *  pProperties);
typedef VkResult (GLAD_API_PTR *PFN_vkEnumerateInstanceVersion)(uint32_t *  pApiVersion);
typedef VkResult (GLAD_API_PTR *PFN_vkEnumeratePhysicalDeviceGroups)(VkInstance   instance, uint32_t *  pPhysicalDeviceGroupCount, VkPhysicalDeviceGroupProperties *  pPhysicalDeviceGroupProperties);
typedef VkResult (GLAD_API_PTR *PFN_vkEnumeratePhysicalDevices)(VkInstance   instance, uint32_t *  pPhysicalDeviceCount, VkPhysicalDevice *  pPhysicalDevices);
typedef VkResult (GLAD_API_PTR *PFN_vkFlushMappedMemoryRanges)(VkDevice   device, uint32_t   memoryRangeCount, const  VkMappedMemoryRange *  pMemoryRanges);
typedef void (GLAD_API_PTR *PFN_vkFreeCommandBuffers)(VkDevice   device, VkCommandPool   commandPool, uint32_t   commandBufferCount, const  VkCommandBuffer *  pCommandBuffers);
typedef VkResult (GLAD_API_PTR *PFN_vkFreeDescriptorSets)(VkDevice   device, VkDescriptorPool   descriptorPool, uint32_t   descriptorSetCount, const  VkDescriptorSet *  pDescriptorSets);
typedef void (GLAD_API_PTR *PFN_vkFreeMemory)(VkDevice   device, VkDeviceMemory   memory, const  VkAllocationCallbacks *  pAllocator);
typedef void (GLAD_API_PTR *PFN_vkGetBufferMemoryRequirements)(VkDevice   device, VkBuffer   buffer, VkMemoryRequirements *  pMemoryRequirements);
typedef void (GLAD_API_PTR *PFN_vkGetBufferMemoryRequirements2)(VkDevice   device, const  VkBufferMemoryRequirementsInfo2 *  pInfo, VkMemoryRequirements2 *  pMemoryRequirements);
typedef void (GLAD_API_PTR *PFN_vkGetDescriptorSetLayoutSupport)(VkDevice   device, const  VkDescriptorSetLayoutCreateInfo *  pCreateInfo, VkDescriptorSetLayoutSupport *  pSupport);
typedef void (GLAD_API_PTR *PFN_vkGetDeviceGroupPeerMemoryFeatures)(VkDevice   device, uint32_t   heapIndex, uint32_t   localDeviceIndex, uint32_t   remoteDeviceIndex, VkPeerMemoryFeatureFlags *  pPeerMemoryFeatures);
typedef VkResult (GLAD_API_PTR *PFN_vkGetDeviceGroupPresentCapabilitiesKHR)(VkDevice   device, VkDeviceGroupPresentCapabilitiesKHR *  pDeviceGroupPresentCapabilities);
typedef VkResult (GLAD_API_PTR *PFN_vkGetDeviceGroupSurfacePresentModesKHR)(VkDevice   device, VkSurfaceKHR   surface, VkDeviceGroupPresentModeFlagsKHR *  pModes);
typedef void (GLAD_API_PTR *PFN_vkGetDeviceMemoryCommitment)(VkDevice   device, VkDeviceMemory   memory, VkDeviceSize *  pCommittedMemoryInBytes);
typedef PFN_vkVoidFunction (GLAD_API_PTR *PFN_vkGetDeviceProcAddr)(VkDevice   device, const  char *  pName);
typedef void (GLAD_API_PTR *PFN_vkGetDeviceQueue)(VkDevice   device, uint32_t   queueFamilyIndex, uint32_t   queueIndex, VkQueue *  pQueue);
typedef void (GLAD_API_PTR *PFN_vkGetDeviceQueue2)(VkDevice   device, const  VkDeviceQueueInfo2 *  pQueueInfo, VkQueue *  pQueue);
typedef VkResult (GLAD_API_PTR *PFN_vkGetEventStatus)(VkDevice   device, VkEvent   event);
typedef VkResult (GLAD_API_PTR *PFN_vkGetFenceStatus)(VkDevice   device, VkFence   fence);
typedef void (GLAD_API_PTR *PFN_vkGetImageMemoryRequirements)(VkDevice   device, VkImage   image, VkMemoryRequirements *  pMemoryRequirements);
typedef void (GLAD_API_PTR *PFN_vkGetImageMemoryRequirements2)(VkDevice   device, const  VkImageMemoryRequirementsInfo2 *  pInfo, VkMemoryRequirements2 *  pMemoryRequirements);
typedef void (GLAD_API_PTR *PFN_vkGetImageSparseMemoryRequirements)(VkDevice   device, VkImage   image, uint32_t *  pSparseMemoryRequirementCount, VkSparseImageMemoryRequirements *  pSparseMemoryRequirements);
typedef void (GLAD_API_PTR *PFN_vkGetImageSparseMemoryRequirements2)(VkDevice   device, const  VkImageSparseMemoryRequirementsInfo2 *  pInfo, uint32_t *  pSparseMemoryRequirementCount, VkSparseImageMemoryRequirements2 *  pSparseMemoryRequirements);
typedef void (GLAD_API_PTR *PFN_vkGetImageSubresourceLayout)(VkDevice   device, VkImage   image, const  VkImageSubresource *  pSubresource, VkSubresourceLayout *  pLayout);
typedef PFN_vkVoidFunction (GLAD_API_PTR *PFN_vkGetInstanceProcAddr)(VkInstance   instance, const  char *  pName);
typedef void (GLAD_API_PTR *PFN_vkGetPhysicalDeviceExternalBufferProperties)(VkPhysicalDevice   physicalDevice, const  VkPhysicalDeviceExternalBufferInfo *  pExternalBufferInfo, VkExternalBufferProperties *  pExternalBufferProperties);
typedef void (GLAD_API_PTR *PFN_vkGetPhysicalDeviceExternalFenceProperties)(VkPhysicalDevice   physicalDevice, const  VkPhysicalDeviceExternalFenceInfo *  pExternalFenceInfo, VkExternalFenceProperties *  pExternalFenceProperties);
typedef void (GLAD_API_PTR *PFN_vkGetPhysicalDeviceExternalSemaphoreProperties)(VkPhysicalDevice   physicalDevice, const  VkPhysicalDeviceExternalSemaphoreInfo *  pExternalSemaphoreInfo, VkExternalSemaphoreProperties *  pExternalSemaphoreProperties);
typedef void (GLAD_API_PTR *PFN_vkGetPhysicalDeviceFeatures)(VkPhysicalDevice   physicalDevice, VkPhysicalDeviceFeatures *  pFeatures);
typedef void (GLAD_API_PTR *PFN_vkGetPhysicalDeviceFeatures2)(VkPhysicalDevice   physicalDevice, VkPhysicalDeviceFeatures2 *  pFeatures);
typedef void (GLAD_API_PTR *PFN_vkGetPhysicalDeviceFormatProperties)(VkPhysicalDevice   physicalDevice, VkFormat   format, VkFormatProperties *  pFormatProperties);
typedef void (GLAD_API_PTR *PFN_vkGetPhysicalDeviceFormatProperties2)(VkPhysicalDevice   physicalDevice, VkFormat   format, VkFormatProperties2 *  pFormatProperties);
typedef VkResult (GLAD_API_PTR *PFN_vkGetPhysicalDeviceImageFormatProperties)(VkPhysicalDevice   physicalDevice, VkFormat   format, VkImageType   type, VkImageTiling   tiling, VkImageUsageFlags   usage, VkImageCreateFlags   flags, VkImageFormatProperties *  pImageFormatProperties);
typedef VkResult (GLAD_API_PTR *PFN_vkGetPhysicalDeviceImageFormatProperties2)(VkPhysicalDevice   physicalDevice, const  VkPhysicalDeviceImageFormatInfo2 *  pImageFormatInfo, VkImageFormatProperties2 *  pImageFormatProperties);
typedef void (GLAD_API_PTR *PFN_vkGetPhysicalDeviceMemoryProperties)(VkPhysicalDevice   physicalDevice, VkPhysicalDeviceMemoryProperties *  pMemoryProperties);
typedef void (GLAD_API_PTR *PFN_vkGetPhysicalDeviceMemoryProperties2)(VkPhysicalDevice   physicalDevice, VkPhysicalDeviceMemoryProperties2 *  pMemoryProperties);
typedef VkResult (GLAD_API_PTR *PFN_vkGetPhysicalDevicePresentRectanglesKHR)(VkPhysicalDevice   physicalDevice, VkSurfaceKHR   surface, uint32_t *  pRectCount, VkRect2D *  pRects);
typedef void (GLAD_API_PTR *PFN_vkGetPhysicalDeviceProperties)(VkPhysicalDevice   physicalDevice, VkPhysicalDeviceProperties *  pProperties);
typedef void (GLAD_API_PTR *PFN_vkGetPhysicalDeviceProperties2)(VkPhysicalDevice   physicalDevice, VkPhysicalDeviceProperties2 *  pProperties);
typedef void (GLAD_API_PTR *PFN_vkGetPhysicalDeviceQueueFamilyProperties)(VkPhysicalDevice   physicalDevice, uint32_t *  pQueueFamilyPropertyCount, VkQueueFamilyProperties *  pQueueFamilyProperties);
typedef void (GLAD_API_PTR *PFN_vkGetPhysicalDeviceQueueFamilyProperties2)(VkPhysicalDevice   physicalDevice, uint32_t *  pQueueFamilyPropertyCount, VkQueueFamilyProperties2 *  pQueueFamilyProperties);
typedef void (GLAD_API_PTR *PFN_vkGetPhysicalDeviceSparseImageFormatProperties)(VkPhysicalDevice   physicalDevice, VkFormat   format, VkImageType   type, VkSampleCountFlagBits   samples, VkImageUsageFlags   usage, VkImageTiling   tiling, uint32_t *  pPropertyCount, VkSparseImageFormatProperties *  pProperties);
typedef void (GLAD_API_PTR *PFN_vkGetPhysicalDeviceSparseImageFormatProperties2)(VkPhysicalDevice   physicalDevice, const  VkPhysicalDeviceSparseImageFormatInfo2 *  pFormatInfo, uint32_t *  pPropertyCount, VkSparseImageFormatProperties2 *  pProperties);
typedef VkResult (GLAD_API_PTR *PFN_vkGetPhysicalDeviceSurfaceCapabilitiesKHR)(VkPhysicalDevice   physicalDevice, VkSurfaceKHR   surface, VkSurfaceCapabilitiesKHR *  pSurfaceCapabilities);
typedef VkResult (GLAD_API_PTR *PFN_vkGetPhysicalDeviceSurfaceFormatsKHR)(VkPhysicalDevice   physicalDevice, VkSurfaceKHR   surface, uint32_t *  pSurfaceFormatCount, VkSurfaceFormatKHR *  pSurfaceFormats);
typedef VkResult (GLAD_API_PTR *PFN_vkGetPhysicalDeviceSurfacePresentModesKHR)(VkPhysicalDevice   physicalDevice, VkSurfaceKHR   surface, uint32_t *  pPresentModeCount, VkPresentModeKHR *  pPresentModes);
typedef VkResult (GLAD_API_PTR *PFN_vkGetPhysicalDeviceSurfaceSupportKHR)(VkPhysicalDevice   physicalDevice, uint32_t   queueFamilyIndex, VkSurfaceKHR   surface, VkBool32 *  pSupported);
typedef VkResult (GLAD_API_PTR *PFN_vkGetPipelineCacheData)(VkDevice   device, VkPipelineCache   pipelineCache, size_t *  pDataSize, void *  pData);
typedef VkResult (GLAD_API_PTR *PFN_vkGetQueryPoolResults)(VkDevice   device, VkQueryPool   queryPool, uint32_t   firstQuery, uint32_t   queryCount, size_t   dataSize, void *  pData, VkDeviceSize   stride, VkQueryResultFlags   flags);
typedef void (GLAD_API_PTR *PFN_vkGetRenderAreaGranularity)(VkDevice   device, VkRenderPass   renderPass, VkExtent2D *  pGranularity);
typedef VkResult (GLAD_API_PTR *PFN_vkGetSwapchainImagesKHR)(VkDevice   device, VkSwapchainKHR   swapchain, uint32_t *  pSwapchainImageCount, VkImage *  pSwapchainImages);
typedef VkResult (GLAD_API_PTR *PFN_vkInvalidateMappedMemoryRanges)(VkDevice   device, uint32_t   memoryRangeCount, const  VkMappedMemoryRange *  pMemoryRanges);
typedef VkResult (GLAD_API_PTR *PFN_vkMapMemory)(VkDevice   device, VkDeviceMemory   memory, VkDeviceSize   offset, VkDeviceSize   size, VkMemoryMapFlags   flags, void **  ppData);
typedef VkResult (GLAD_API_PTR *PFN_vkMergePipelineCaches)(VkDevice   device, VkPipelineCache   dstCache, uint32_t   srcCacheCount, const  VkPipelineCache *  pSrcCaches);
typedef VkResult (GLAD_API_PTR *PFN_vkQueueBindSparse)(VkQueue   queue, uint32_t   bindInfoCount, const  VkBindSparseInfo *  pBindInfo, VkFence   fence);
typedef VkResult (GLAD_API_PTR *PFN_vkQueuePresentKHR)(VkQueue   queue, const  VkPresentInfoKHR *  pPresentInfo);
typedef VkResult (GLAD_API_PTR *PFN_vkQueueSubmit)(VkQueue   queue, uint32_t   submitCount, const  VkSubmitInfo *  pSubmits, VkFence   fence);
typedef VkResult (GLAD_API_PTR *PFN_vkQueueWaitIdle)(VkQueue   queue);
typedef VkResult (GLAD_API_PTR *PFN_vkResetCommandBuffer)(VkCommandBuffer   commandBuffer, VkCommandBufferResetFlags   flags);
typedef VkResult (GLAD_API_PTR *PFN_vkResetCommandPool)(VkDevice   device, VkCommandPool   commandPool, VkCommandPoolResetFlags   flags);
typedef VkResult (GLAD_API_PTR *PFN_vkResetDescriptorPool)(VkDevice   device, VkDescriptorPool   descriptorPool, VkDescriptorPoolResetFlags   flags);
typedef VkResult (GLAD_API_PTR *PFN_vkResetEvent)(VkDevice   device, VkEvent   event);
typedef VkResult (GLAD_API_PTR *PFN_vkResetFences)(VkDevice   device, uint32_t   fenceCount, const  VkFence *  pFences);
typedef VkResult (GLAD_API_PTR *PFN_vkSetEvent)(VkDevice   device, VkEvent   event);
typedef void (GLAD_API_PTR *PFN_vkTrimCommandPool)(VkDevice   device, VkCommandPool   commandPool, VkCommandPoolTrimFlags   flags);
typedef void (GLAD_API_PTR *PFN_vkUnmapMemory)(VkDevice   device, VkDeviceMemory   memory);
typedef void (GLAD_API_PTR *PFN_vkUpdateDescriptorSetWithTemplate)(VkDevice   device, VkDescriptorSet   descriptorSet, VkDescriptorUpdateTemplate   descriptorUpdateTemplate, const  void *  pData);
typedef void (GLAD_API_PTR *PFN_vkUpdateDescriptorSets)(VkDevice   device, uint32_t   descriptorWriteCount, const  VkWriteDescriptorSet *  pDescriptorWrites, uint32_t   descriptorCopyCount, const  VkCopyDescriptorSet *  pDescriptorCopies);
typedef VkResult (GLAD_API_PTR *PFN_vkWaitForFences)(VkDevice   device, uint32_t   fenceCount, const  VkFence *  pFences, VkBool32   waitAll, uint64_t   timeout);

GLAD_API_CALL PFN_vkAcquireNextImage2KHR glad_vkAcquireNextImage2KHR;
#define vkAcquireNextImage2KHR glad_vkAcquireNextImage2KHR
GLAD_API_CALL PFN_vkAcquireNextImageKHR glad_vkAcquireNextImageKHR;
#define vkAcquireNextImageKHR glad_vkAcquireNextImageKHR
GLAD_API_CALL PFN_vkAllocateCommandBuffers glad_vkAllocateCommandBuffers;
#define vkAllocateCommandBuffers glad_vkAllocateCommandBuffers
GLAD_API_CALL PFN_vkAllocateDescriptorSets glad_vkAllocateDescriptorSets;
#define vkAllocateDescriptorSets glad_vkAllocateDescriptorSets
GLAD_API_CALL PFN_vkAllocateMemory glad_vkAllocateMemory;
#define vkAllocateMemory glad_vkAllocateMemory
GLAD_API_CALL PFN_vkBeginCommandBuffer glad_vkBeginCommandBuffer;
#define vkBeginCommandBuffer glad_vkBeginCommandBuffer
GLAD_API_CALL PFN_vkBindBufferMemory glad_vkBindBufferMemory;
#define vkBindBufferMemory glad_vkBindBufferMemory
GLAD_API_CALL PFN_vkBindBufferMemory2 glad_vkBindBufferMemory2;
#define vkBindBufferMemory2 glad_vkBindBufferMemory2
GLAD_API_CALL PFN_vkBindImageMemory glad_vkBindImageMemory;
#define vkBindImageMemory glad_vkBindImageMemory
GLAD_API_CALL PFN_vkBindImageMemory2 glad_vkBindImageMemory2;
#define vkBindImageMemory2 glad_vkBindImageMemory2
GLAD_API_CALL PFN_vkCmdBeginQuery glad_vkCmdBeginQuery;
#define vkCmdBeginQuery glad_vkCmdBeginQuery
GLAD_API_CALL PFN_vkCmdBeginRenderPass glad_vkCmdBeginRenderPass;
#define vkCmdBeginRenderPass glad_vkCmdBeginRenderPass
GLAD_API_CALL PFN_vkCmdBindDescriptorSets glad_vkCmdBindDescriptorSets;
#define vkCmdBindDescriptorSets glad_vkCmdBindDescriptorSets
GLAD_API_CALL PFN_vkCmdBindIndexBuffer glad_vkCmdBindIndexBuffer;
#define vkCmdBindIndexBuffer glad_vkCmdBindIndexBuffer
GLAD_API_CALL PFN_vkCmdBindPipeline glad_vkCmdBindPipeline;
#define vkCmdBindPipeline glad_vkCmdBindPipeline
GLAD_API_CALL PFN_vkCmdBindVertexBuffers glad_vkCmdBindVertexBuffers;
#define vkCmdBindVertexBuffers glad_vkCmdBindVertexBuffers
GLAD_API_CALL PFN_vkCmdBlitImage glad_vkCmdBlitImage;
#define vkCmdBlitImage glad_vkCmdBlitImage
GLAD_API_CALL PFN_vkCmdClearAttachments glad_vkCmdClearAttachments;
#define vkCmdClearAttachments glad_vkCmdClearAttachments
GLAD_API_CALL PFN_vkCmdClearColorImage glad_vkCmdClearColorImage;
#define vkCmdClearColorImage glad_vkCmdClearColorImage
GLAD_API_CALL PFN_vkCmdClearDepthStencilImage glad_vkCmdClearDepthStencilImage;
#define vkCmdClearDepthStencilImage glad_vkCmdClearDepthStencilImage
GLAD_API_CALL PFN_vkCmdCopyBuffer glad_vkCmdCopyBuffer;
#define vkCmdCopyBuffer glad_vkCmdCopyBuffer
GLAD_API_CALL PFN_vkCmdCopyBufferToImage glad_vkCmdCopyBufferToImage;
#define vkCmdCopyBufferToImage glad_vkCmdCopyBufferToImage
GLAD_API_CALL PFN_vkCmdCopyImage glad_vkCmdCopyImage;
#define vkCmdCopyImage glad_vkCmdCopyImage
GLAD_API_CALL PFN_vkCmdCopyImageToBuffer glad_vkCmdCopyImageToBuffer;
#define vkCmdCopyImageToBuffer glad_vkCmdCopyImageToBuffer
GLAD_API_CALL PFN_vkCmdCopyQueryPoolResults glad_vkCmdCopyQueryPoolResults;
#define vkCmdCopyQueryPoolResults glad_vkCmdCopyQueryPoolResults
GLAD_API_CALL PFN_vkCmdDispatch glad_vkCmdDispatch;
#define vkCmdDispatch glad_vkCmdDispatch
GLAD_API_CALL PFN_vkCmdDispatchBase glad_vkCmdDispatchBase;
#define vkCmdDispatchBase glad_vkCmdDispatchBase
GLAD_API_CALL PFN_vkCmdDispatchIndirect glad_vkCmdDispatchIndirect;
#define vkCmdDispatchIndirect glad_vkCmdDispatchIndirect
GLAD_API_CALL PFN_vkCmdDraw glad_vkCmdDraw;
#define vkCmdDraw glad_vkCmdDraw
GLAD_API_CALL PFN_vkCmdDrawIndexed glad_vkCmdDrawIndexed;
#define vkCmdDrawIndexed glad_vkCmdDrawIndexed
GLAD_API_CALL PFN_vkCmdDrawIndexedIndirect glad_vkCmdDrawIndexedIndirect;
#define vkCmdDrawIndexedIndirect glad_vkCmdDrawIndexedIndirect
GLAD_API_CALL PFN_vkCmdDrawIndirect glad_vkCmdDrawIndirect;
#define vkCmdDrawIndirect glad_vkCmdDrawIndirect
GLAD_API_CALL PFN_vkCmdEndQuery glad_vkCmdEndQuery;
#define vkCmdEndQuery glad_vkCmdEndQuery
GLAD_API_CALL PFN_vkCmdEndRenderPass glad_vkCmdEndRenderPass;
#define vkCmdEndRenderPass glad_vkCmdEndRenderPass
GLAD_API_CALL PFN_vkCmdExecuteCommands glad_vkCmdExecuteCommands;
#define vkCmdExecuteCommands glad_vkCmdExecuteCommands
GLAD_API_CALL PFN_vkCmdFillBuffer glad_vkCmdFillBuffer;
#define vkCmdFillBuffer glad_vkCmdFillBuffer
GLAD_API_CALL PFN_vkCmdNextSubpass glad_vkCmdNextSubpass;
#define vkCmdNextSubpass glad_vkCmdNextSubpass
GLAD_API_CALL PFN_vkCmdPipelineBarrier glad_vkCmdPipelineBarrier;
#define vkCmdPipelineBarrier glad_vkCmdPipelineBarrier
GLAD_API_CALL PFN_vkCmdPushConstants glad_vkCmdPushConstants;
#define vkCmdPushConstants glad_vkCmdPushConstants
GLAD_API_CALL PFN_vkCmdResetEvent glad_vkCmdResetEvent;
#define vkCmdResetEvent glad_vkCmdResetEvent
GLAD_API_CALL PFN_vkCmdResetQueryPool glad_vkCmdResetQueryPool;
#define vkCmdResetQueryPool glad_vkCmdResetQueryPool
GLAD_API_CALL PFN_vkCmdResolveImage glad_vkCmdResolveImage;
#define vkCmdResolveImage glad_vkCmdResolveImage
GLAD_API_CALL PFN_vkCmdSetBlendConstants glad_vkCmdSetBlendConstants;
#define vkCmdSetBlendConstants glad_vkCmdSetBlendConstants
GLAD_API_CALL PFN_vkCmdSetDepthBias glad_vkCmdSetDepthBias;
#define vkCmdSetDepthBias glad_vkCmdSetDepthBias
GLAD_API_CALL PFN_vkCmdSetDepthBounds glad_vkCmdSetDepthBounds;
#define vkCmdSetDepthBounds glad_vkCmdSetDepthBounds
GLAD_API_CALL PFN_vkCmdSetDeviceMask glad_vkCmdSetDeviceMask;
#define vkCmdSetDeviceMask glad_vkCmdSetDeviceMask
GLAD_API_CALL PFN_vkCmdSetEvent glad_vkCmdSetEvent;
#define vkCmdSetEvent glad_vkCmdSetEvent
GLAD_API_CALL PFN_vkCmdSetLineWidth glad_vkCmdSetLineWidth;
#define vkCmdSetLineWidth glad_vkCmdSetLineWidth
GLAD_API_CALL PFN_vkCmdSetScissor glad_vkCmdSetScissor;
#define vkCmdSetScissor glad_vkCmdSetScissor
GLAD_API_CALL PFN_vkCmdSetStencilCompareMask glad_vkCmdSetStencilCompareMask;
#define vkCmdSetStencilCompareMask glad_vkCmdSetStencilCompareMask
GLAD_API_CALL PFN_vkCmdSetStencilReference glad_vkCmdSetStencilReference;
#define vkCmdSetStencilReference glad_vkCmdSetStencilReference
GLAD_API_CALL PFN_vkCmdSetStencilWriteMask glad_vkCmdSetStencilWriteMask;
#define vkCmdSetStencilWriteMask glad_vkCmdSetStencilWriteMask
GLAD_API_CALL PFN_vkCmdSetViewport glad_vkCmdSetViewport;
#define vkCmdSetViewport glad_vkCmdSetViewport
GLAD_API_CALL PFN_vkCmdUpdateBuffer glad_vkCmdUpdateBuffer;
#define vkCmdUpdateBuffer glad_vkCmdUpdateBuffer
GLAD_API_CALL PFN_vkCmdWaitEvents glad_vkCmdWaitEvents;
#define vkCmdWaitEvents glad_vkCmdWaitEvents
GLAD_API_CALL PFN_vkCmdWriteTimestamp glad_vkCmdWriteTimestamp;
#define vkCmdWriteTimestamp glad_vkCmdWriteTimestamp
GLAD_API_CALL PFN_vkCreateBuffer glad_vkCreateBuffer;
#define vkCreateBuffer glad_vkCreateBuffer
GLAD_API_CALL PFN_vkCreateBufferView glad_vkCreateBufferView;
#define vkCreateBufferView glad_vkCreateBufferView
GLAD_API_CALL PFN_vkCreateCommandPool glad_vkCreateCommandPool;
#define vkCreateCommandPool glad_vkCreateCommandPool
GLAD_API_CALL PFN_vkCreateComputePipelines glad_vkCreateComputePipelines;
#define vkCreateComputePipelines glad_vkCreateComputePipelines
GLAD_API_CALL PFN_vkCreateDebugReportCallbackEXT glad_vkCreateDebugReportCallbackEXT;
#define vkCreateDebugReportCallbackEXT glad_vkCreateDebugReportCallbackEXT
GLAD_API_CALL PFN_vkCreateDescriptorPool glad_vkCreateDescriptorPool;
#define vkCreateDescriptorPool glad_vkCreateDescriptorPool
GLAD_API_CALL PFN_vkCreateDescriptorSetLayout glad_vkCreateDescriptorSetLayout;
#define vkCreateDescriptorSetLayout glad_vkCreateDescriptorSetLayout
GLAD_API_CALL PFN_vkCreateDescriptorUpdateTemplate glad_vkCreateDescriptorUpdateTemplate;
#define vkCreateDescriptorUpdateTemplate glad_vkCreateDescriptorUpdateTemplate
GLAD_API_CALL PFN_vkCreateDevice glad_vkCreateDevice;
#define vkCreateDevice glad_vkCreateDevice
GLAD_API_CALL PFN_vkCreateEvent glad_vkCreateEvent;
#define vkCreateEvent glad_vkCreateEvent
GLAD_API_CALL PFN_vkCreateFence glad_vkCreateFence;
#define vkCreateFence glad_vkCreateFence
GLAD_API_CALL PFN_vkCreateFramebuffer glad_vkCreateFramebuffer;
#define vkCreateFramebuffer glad_vkCreateFramebuffer
GLAD_API_CALL PFN_vkCreateGraphicsPipelines glad_vkCreateGraphicsPipelines;
#define vkCreateGraphicsPipelines glad_vkCreateGraphicsPipelines
GLAD_API_CALL PFN_vkCreateImage glad_vkCreateImage;
#define vkCreateImage glad_vkCreateImage
GLAD_API_CALL PFN_vkCreateImageView glad_vkCreateImageView;
#define vkCreateImageView glad_vkCreateImageView
GLAD_API_CALL PFN_vkCreateInstance glad_vkCreateInstance;
#define vkCreateInstance glad_vkCreateInstance
GLAD_API_CALL PFN_vkCreatePipelineCache glad_vkCreatePipelineCache;
#define vkCreatePipelineCache glad_vkCreatePipelineCache
GLAD_API_CALL PFN_vkCreatePipelineLayout glad_vkCreatePipelineLayout;
#define vkCreatePipelineLayout glad_vkCreatePipelineLayout
GLAD_API_CALL PFN_vkCreateQueryPool glad_vkCreateQueryPool;
#define vkCreateQueryPool glad_vkCreateQueryPool
GLAD_API_CALL PFN_vkCreateRenderPass glad_vkCreateRenderPass;
#define vkCreateRenderPass glad_vkCreateRenderPass
GLAD_API_CALL PFN_vkCreateSampler glad_vkCreateSampler;
#define vkCreateSampler glad_vkCreateSampler
GLAD_API_CALL PFN_vkCreateSamplerYcbcrConversion glad_vkCreateSamplerYcbcrConversion;
#define vkCreateSamplerYcbcrConversion glad_vkCreateSamplerYcbcrConversion
GLAD_API_CALL PFN_vkCreateSemaphore glad_vkCreateSemaphore;
#define vkCreateSemaphore glad_vkCreateSemaphore
GLAD_API_CALL PFN_vkCreateShaderModule glad_vkCreateShaderModule;
#define vkCreateShaderModule glad_vkCreateShaderModule
GLAD_API_CALL PFN_vkCreateSwapchainKHR glad_vkCreateSwapchainKHR;
#define vkCreateSwapchainKHR glad_vkCreateSwapchainKHR
GLAD_API_CALL PFN_vkDebugReportMessageEXT glad_vkDebugReportMessageEXT;
#define vkDebugReportMessageEXT glad_vkDebugReportMessageEXT
GLAD_API_CALL PFN_vkDestroyBuffer glad_vkDestroyBuffer;
#define vkDestroyBuffer glad_vkDestroyBuffer
GLAD_API_CALL PFN_vkDestroyBufferView glad_vkDestroyBufferView;
#define vkDestroyBufferView glad_vkDestroyBufferView
GLAD_API_CALL PFN_vkDestroyCommandPool glad_vkDestroyCommandPool;
#define vkDestroyCommandPool glad_vkDestroyCommandPool
GLAD_API_CALL PFN_vkDestroyDebugReportCallbackEXT glad_vkDestroyDebugReportCallbackEXT;
#define vkDestroyDebugReportCallbackEXT glad_vkDestroyDebugReportCallbackEXT
GLAD_API_CALL PFN_vkDestroyDescriptorPool glad_vkDestroyDescriptorPool;
#define vkDestroyDescriptorPool glad_vkDestroyDescriptorPool
GLAD_API_CALL PFN_vkDestroyDescriptorSetLayout glad_vkDestroyDescriptorSetLayout;
#define vkDestroyDescriptorSetLayout glad_vkDestroyDescriptorSetLayout
GLAD_API_CALL PFN_vkDestroyDescriptorUpdateTemplate glad_vkDestroyDescriptorUpdateTemplate;
#define vkDestroyDescriptorUpdateTemplate glad_vkDestroyDescriptorUpdateTemplate
GLAD_API_CALL PFN_vkDestroyDevice glad_vkDestroyDevice;
#define vkDestroyDevice glad_vkDestroyDevice
GLAD_API_CALL PFN_vkDestroyEvent glad_vkDestroyEvent;
#define vkDestroyEvent glad_vkDestroyEvent
GLAD_API_CALL PFN_vkDestroyFence glad_vkDestroyFence;
#define vkDestroyFence glad_vkDestroyFence
GLAD_API_CALL PFN_vkDestroyFramebuffer glad_vkDestroyFramebuffer;
#define vkDestroyFramebuffer glad_vkDestroyFramebuffer
GLAD_API_CALL PFN_vkDestroyImage glad_vkDestroyImage;
#define vkDestroyImage glad_vkDestroyImage
GLAD_API_CALL PFN_vkDestroyImageView glad_vkDestroyImageView;
#define vkDestroyImageView glad_vkDestroyImageView
GLAD_API_CALL PFN_vkDestroyInstance glad_vkDestroyInstance;
#define vkDestroyInstance glad_vkDestroyInstance
GLAD_API_CALL PFN_vkDestroyPipeline glad_vkDestroyPipeline;
#define vkDestroyPipeline glad_vkDestroyPipeline
GLAD_API_CALL PFN_vkDestroyPipelineCache glad_vkDestroyPipelineCache;
#define vkDestroyPipelineCache glad_vkDestroyPipelineCache
GLAD_API_CALL PFN_vkDestroyPipelineLayout glad_vkDestroyPipelineLayout;
#define vkDestroyPipelineLayout glad_vkDestroyPipelineLayout
GLAD_API_CALL PFN_vkDestroyQueryPool glad_vkDestroyQueryPool;
#define vkDestroyQueryPool glad_vkDestroyQueryPool
GLAD_API_CALL PFN_vkDestroyRenderPass glad_vkDestroyRenderPass;
#define vkDestroyRenderPass glad_vkDestroyRenderPass
GLAD_API_CALL PFN_vkDestroySampler glad_vkDestroySampler;
#define vkDestroySampler glad_vkDestroySampler
GLAD_API_CALL PFN_vkDestroySamplerYcbcrConversion glad_vkDestroySamplerYcbcrConversion;
#define vkDestroySamplerYcbcrConversion glad_vkDestroySamplerYcbcrConversion
GLAD_API_CALL PFN_vkDestroySemaphore glad_vkDestroySemaphore;
#define vkDestroySemaphore glad_vkDestroySemaphore
GLAD_API_CALL PFN_vkDestroyShaderModule glad_vkDestroyShaderModule;
#define vkDestroyShaderModule glad_vkDestroyShaderModule
GLAD_API_CALL PFN_vkDestroySurfaceKHR glad_vkDestroySurfaceKHR;
#define vkDestroySurfaceKHR glad_vkDestroySurfaceKHR
GLAD_API_CALL PFN_vkDestroySwapchainKHR glad_vkDestroySwapchainKHR;
#define vkDestroySwapchainKHR glad_vkDestroySwapchainKHR
GLAD_API_CALL PFN_vkDeviceWaitIdle glad_vkDeviceWaitIdle;
#define vkDeviceWaitIdle glad_vkDeviceWaitIdle
GLAD_API_CALL PFN_vkEndCommandBuffer glad_vkEndCommandBuffer;
#define vkEndCommandBuffer glad_vkEndCommandBuffer
GLAD_API_CALL PFN_vkEnumerateDeviceExtensionProperties glad_vkEnumerateDeviceExtensionProperties;
#define vkEnumerateDeviceExtensionProperties glad_vkEnumerateDeviceExtensionProperties
GLAD_API_CALL PFN_vkEnumerateDeviceLayerProperties glad_vkEnumerateDeviceLayerProperties;
#define vkEnumerateDeviceLayerProperties glad_vkEnumerateDeviceLayerProperties
GLAD_API_CALL PFN_vkEnumerateInstanceExtensionProperties glad_vkEnumerateInstanceExtensionProperties;
#define vkEnumerateInstanceExtensionProperties glad_vkEnumerateInstanceExtensionProperties
GLAD_API_CALL PFN_vkEnumerateInstanceLayerProperties glad_vkEnumerateInstanceLayerProperties;
#define vkEnumerateInstanceLayerProperties glad_vkEnumerateInstanceLayerProperties
GLAD_API_CALL PFN_vkEnumerateInstanceVersion glad_vkEnumerateInstanceVersion;
#define vkEnumerateInstanceVersion glad_vkEnumerateInstanceVersion
GLAD_API_CALL PFN_vkEnumeratePhysicalDeviceGroups glad_vkEnumeratePhysicalDeviceGroups;
#define vkEnumeratePhysicalDeviceGroups glad_vkEnumeratePhysicalDeviceGroups
GLAD_API_CALL PFN_vkEnumeratePhysicalDevices glad_vkEnumeratePhysicalDevices;
#define vkEnumeratePhysicalDevices glad_vkEnumeratePhysicalDevices
GLAD_API_CALL PFN_vkFlushMappedMemoryRanges glad_vkFlushMappedMemoryRanges;
#define vkFlushMappedMemoryRanges glad_vkFlushMappedMemoryRanges
GLAD_API_CALL PFN_vkFreeCommandBuffers glad_vkFreeCommandBuffers;
#define vkFreeCommandBuffers glad_vkFreeCommandBuffers
GLAD_API_CALL PFN_vkFreeDescriptorSets glad_vkFreeDescriptorSets;
#define vkFreeDescriptorSets glad_vkFreeDescriptorSets
GLAD_API_CALL PFN_vkFreeMemory glad_vkFreeMemory;
#define vkFreeMemory glad_vkFreeMemory
GLAD_API_CALL PFN_vkGetBufferMemoryRequirements glad_vkGetBufferMemoryRequirements;
#define vkGetBufferMemoryRequirements glad_vkGetBufferMemoryRequirements
GLAD_API_CALL PFN_vkGetBufferMemoryRequirements2 glad_vkGetBufferMemoryRequirements2;
#define vkGetBufferMemoryRequirements2 glad_vkGetBufferMemoryRequirements2
GLAD_API_CALL PFN_vkGetDescriptorSetLayoutSupport glad_vkGetDescriptorSetLayoutSupport;
#define vkGetDescriptorSetLayoutSupport glad_vkGetDescriptorSetLayoutSupport
GLAD_API_CALL PFN_vkGetDeviceGroupPeerMemoryFeatures glad_vkGetDeviceGroupPeerMemoryFeatures;
#define vkGetDeviceGroupPeerMemoryFeatures glad_vkGetDeviceGroupPeerMemoryFeatures
GLAD_API_CALL PFN_vkGetDeviceGroupPresentCapabilitiesKHR glad_vkGetDeviceGroupPresentCapabilitiesKHR;
#define vkGetDeviceGroupPresentCapabilitiesKHR glad_vkGetDeviceGroupPresentCapabilitiesKHR
GLAD_API_CALL PFN_vkGetDeviceGroupSurfacePresentModesKHR glad_vkGetDeviceGroupSurfacePresentModesKHR;
#define vkGetDeviceGroupSurfacePresentModesKHR glad_vkGetDeviceGroupSurfacePresentModesKHR
GLAD_API_CALL PFN_vkGetDeviceMemoryCommitment glad_vkGetDeviceMemoryCommitment;
#define vkGetDeviceMemoryCommitment glad_vkGetDeviceMemoryCommitment
GLAD_API_CALL PFN_vkGetDeviceProcAddr glad_vkGetDeviceProcAddr;
#define vkGetDeviceProcAddr glad_vkGetDeviceProcAddr
GLAD_API_CALL PFN_vkGetDeviceQueue glad_vkGetDeviceQueue;
#define vkGetDeviceQueue glad_vkGetDeviceQueue
GLAD_API_CALL PFN_vkGetDeviceQueue2 glad_vkGetDeviceQueue2;
#define vkGetDeviceQueue2 glad_vkGetDeviceQueue2
GLAD_API_CALL PFN_vkGetEventStatus glad_vkGetEventStatus;
#define vkGetEventStatus glad_vkGetEventStatus
GLAD_API_CALL PFN_vkGetFenceStatus glad_vkGetFenceStatus;
#define vkGetFenceStatus glad_vkGetFenceStatus
GLAD_API_CALL PFN_vkGetImageMemoryRequirements glad_vkGetImageMemoryRequirements;
#define vkGetImageMemoryRequirements glad_vkGetImageMemoryRequirements
GLAD_API_CALL PFN_vkGetImageMemoryRequirements2 glad_vkGetImageMemoryRequirements2;
#define vkGetImageMemoryRequirements2 glad_vkGetImageMemoryRequirements2
GLAD_API_CALL PFN_vkGetImageSparseMemoryRequirements glad_vkGetImageSparseMemoryRequirements;
#define vkGetImageSparseMemoryRequirements glad_vkGetImageSparseMemoryRequirements
GLAD_API_CALL PFN_vkGetImageSparseMemoryRequirements2 glad_vkGetImageSparseMemoryRequirements2;
#define vkGetImageSparseMemoryRequirements2 glad_vkGetImageSparseMemoryRequirements2
GLAD_API_CALL PFN_vkGetImageSubresourceLayout glad_vkGetImageSubresourceLayout;
#define vkGetImageSubresourceLayout glad_vkGetImageSubresourceLayout
GLAD_API_CALL PFN_vkGetInstanceProcAddr glad_vkGetInstanceProcAddr;
#define vkGetInstanceProcAddr glad_vkGetInstanceProcAddr
GLAD_API_CALL PFN_vkGetPhysicalDeviceExternalBufferProperties glad_vkGetPhysicalDeviceExternalBufferProperties;
#define vkGetPhysicalDeviceExternalBufferProperties glad_vkGetPhysicalDeviceExternalBufferProperties
GLAD_API_CALL PFN_vkGetPhysicalDeviceExternalFenceProperties glad_vkGetPhysicalDeviceExternalFenceProperties;
#define vkGetPhysicalDeviceExternalFenceProperties glad_vkGetPhysicalDeviceExternalFenceProperties
GLAD_API_CALL PFN_vkGetPhysicalDeviceExternalSemaphoreProperties glad_vkGetPhysicalDeviceExternalSemaphoreProperties;
#define vkGetPhysicalDeviceExternalSemaphoreProperties glad_vkGetPhysicalDeviceExternalSemaphoreProperties
GLAD_API_CALL PFN_vkGetPhysicalDeviceFeatures glad_vkGetPhysicalDeviceFeatures;
#define vkGetPhysicalDeviceFeatures glad_vkGetPhysicalDeviceFeatures
GLAD_API_CALL PFN_vkGetPhysicalDeviceFeatures2 glad_vkGetPhysicalDeviceFeatures2;
#define vkGetPhysicalDeviceFeatures2 glad_vkGetPhysicalDeviceFeatures2
GLAD_API_CALL PFN_vkGetPhysicalDeviceFormatProperties glad_vkGetPhysicalDeviceFormatProperties;
#define vkGetPhysicalDeviceFormatProperties glad_vkGetPhysicalDeviceFormatProperties
GLAD_API_CALL PFN_vkGetPhysicalDeviceFormatProperties2 glad_vkGetPhysicalDeviceFormatProperties2;
#define vkGetPhysicalDeviceFormatProperties2 glad_vkGetPhysicalDeviceFormatProperties2
GLAD_API_CALL PFN_vkGetPhysicalDeviceImageFormatProperties glad_vkGetPhysicalDeviceImageFormatProperties;
#define vkGetPhysicalDeviceImageFormatProperties glad_vkGetPhysicalDeviceImageFormatProperties
GLAD_API_CALL PFN_vkGetPhysicalDeviceImageFormatProperties2 glad_vkGetPhysicalDeviceImageFormatProperties2;
#define vkGetPhysicalDeviceImageFormatProperties2 glad_vkGetPhysicalDeviceImageFormatProperties2
GLAD_API_CALL PFN_vkGetPhysicalDeviceMemoryProperties glad_vkGetPhysicalDeviceMemoryProperties;
#define vkGetPhysicalDeviceMemoryProperties glad_vkGetPhysicalDeviceMemoryProperties
GLAD_API_CALL PFN_vkGetPhysicalDeviceMemoryProperties2 glad_vkGetPhysicalDeviceMemoryProperties2;
#define vkGetPhysicalDeviceMemoryProperties2 glad_vkGetPhysicalDeviceMemoryProperties2
GLAD_API_CALL PFN_vkGetPhysicalDevicePresentRectanglesKHR glad_vkGetPhysicalDevicePresentRectanglesKHR;
#define vkGetPhysicalDevicePresentRectanglesKHR glad_vkGetPhysicalDevicePresentRectanglesKHR
GLAD_API_CALL PFN_vkGetPhysicalDeviceProperties glad_vkGetPhysicalDeviceProperties;
#define vkGetPhysicalDeviceProperties glad_vkGetPhysicalDeviceProperties
GLAD_API_CALL PFN_vkGetPhysicalDeviceProperties2 glad_vkGetPhysicalDeviceProperties2;
#define vkGetPhysicalDeviceProperties2 glad_vkGetPhysicalDeviceProperties2
GLAD_API_CALL PFN_vkGetPhysicalDeviceQueueFamilyProperties glad_vkGetPhysicalDeviceQueueFamilyProperties;
#define vkGetPhysicalDeviceQueueFamilyProperties glad_vkGetPhysicalDeviceQueueFamilyProperties
GLAD_API_CALL PFN_vkGetPhysicalDeviceQueueFamilyProperties2 glad_vkGetPhysicalDeviceQueueFamilyProperties2;
#define vkGetPhysicalDeviceQueueFamilyProperties2 glad_vkGetPhysicalDeviceQueueFamilyProperties2
GLAD_API_CALL PFN_vkGetPhysicalDeviceSparseImageFormatProperties glad_vkGetPhysicalDeviceSparseImageFormatProperties;
#define vkGetPhysicalDeviceSparseImageFormatProperties glad_vkGetPhysicalDeviceSparseImageFormatProperties
GLAD_API_CALL PFN_vkGetPhysicalDeviceSparseImageFormatProperties2 glad_vkGetPhysicalDeviceSparseImageFormatProperties2;
#define vkGetPhysicalDeviceSparseImageFormatProperties2 glad_vkGetPhysicalDeviceSparseImageFormatProperties2
GLAD_API_CALL PFN_vkGetPhysicalDeviceSurfaceCapabilitiesKHR glad_vkGetPhysicalDeviceSurfaceCapabilitiesKHR;
#define vkGetPhysicalDeviceSurfaceCapabilitiesKHR glad_vkGetPhysicalDeviceSurfaceCapabilitiesKHR
GLAD_API_CALL PFN_vkGetPhysicalDeviceSurfaceFormatsKHR glad_vkGetPhysicalDeviceSurfaceFormatsKHR;
#define vkGetPhysicalDeviceSurfaceFormatsKHR glad_vkGetPhysicalDeviceSurfaceFormatsKHR
GLAD_API_CALL PFN_vkGetPhysicalDeviceSurfacePresentModesKHR glad_vkGetPhysicalDeviceSurfacePresentModesKHR;
#define vkGetPhysicalDeviceSurfacePresentModesKHR glad_vkGetPhysicalDeviceSurfacePresentModesKHR
GLAD_API_CALL PFN_vkGetPhysicalDeviceSurfaceSupportKHR glad_vkGetPhysicalDeviceSurfaceSupportKHR;
#define vkGetPhysicalDeviceSurfaceSupportKHR glad_vkGetPhysicalDeviceSurfaceSupportKHR
GLAD_API_CALL PFN_vkGetPipelineCacheData glad_vkGetPipelineCacheData;
#define vkGetPipelineCacheData glad_vkGetPipelineCacheData
GLAD_API_CALL PFN_vkGetQueryPoolResults glad_vkGetQueryPoolResults;
#define vkGetQueryPoolResults glad_vkGetQueryPoolResults
GLAD_API_CALL PFN_vkGetRenderAreaGranularity glad_vkGetRenderAreaGranularity;
#define vkGetRenderAreaGranularity glad_vkGetRenderAreaGranularity
GLAD_API_CALL PFN_vkGetSwapchainImagesKHR glad_vkGetSwapchainImagesKHR;
#define vkGetSwapchainImagesKHR glad_vkGetSwapchainImagesKHR
GLAD_API_CALL PFN_vkInvalidateMappedMemoryRanges glad_vkInvalidateMappedMemoryRanges;
#define vkInvalidateMappedMemoryRanges glad_vkInvalidateMappedMemoryRanges
GLAD_API_CALL PFN_vkMapMemory glad_vkMapMemory;
#define vkMapMemory glad_vkMapMemory
GLAD_API_CALL PFN_vkMergePipelineCaches glad_vkMergePipelineCaches;
#define vkMergePipelineCaches glad_vkMergePipelineCaches
GLAD_API_CALL PFN_vkQueueBindSparse glad_vkQueueBindSparse;
#define vkQueueBindSparse glad_vkQueueBindSparse
GLAD_API_CALL PFN_vkQueuePresentKHR glad_vkQueuePresentKHR;
#define vkQueuePresentKHR glad_vkQueuePresentKHR
GLAD_API_CALL PFN_vkQueueSubmit glad_vkQueueSubmit;
#define vkQueueSubmit glad_vkQueueSubmit
GLAD_API_CALL PFN_vkQueueWaitIdle glad_vkQueueWaitIdle;
#define vkQueueWaitIdle glad_vkQueueWaitIdle
GLAD_API_CALL PFN_vkResetCommandBuffer glad_vkResetCommandBuffer;
#define vkResetCommandBuffer glad_vkResetCommandBuffer
GLAD_API_CALL PFN_vkResetCommandPool glad_vkResetCommandPool;
#define vkResetCommandPool glad_vkResetCommandPool
GLAD_API_CALL PFN_vkResetDescriptorPool glad_vkResetDescriptorPool;
#define vkResetDescriptorPool glad_vkResetDescriptorPool
GLAD_API_CALL PFN_vkResetEvent glad_vkResetEvent;
#define vkResetEvent glad_vkResetEvent
GLAD_API_CALL PFN_vkResetFences glad_vkResetFences;
#define vkResetFences glad_vkResetFences
GLAD_API_CALL PFN_vkSetEvent glad_vkSetEvent;
#define vkSetEvent glad_vkSetEvent
GLAD_API_CALL PFN_vkTrimCommandPool glad_vkTrimCommandPool;
#define vkTrimCommandPool glad_vkTrimCommandPool
GLAD_API_CALL PFN_vkUnmapMemory glad_vkUnmapMemory;
#define vkUnmapMemory glad_vkUnmapMemory
GLAD_API_CALL PFN_vkUpdateDescriptorSetWithTemplate glad_vkUpdateDescriptorSetWithTemplate;
#define vkUpdateDescriptorSetWithTemplate glad_vkUpdateDescriptorSetWithTemplate
GLAD_API_CALL PFN_vkUpdateDescriptorSets glad_vkUpdateDescriptorSets;
#define vkUpdateDescriptorSets glad_vkUpdateDescriptorSets
GLAD_API_CALL PFN_vkWaitForFences glad_vkWaitForFences;
#define vkWaitForFences glad_vkWaitForFences


GLAD_API_CALL int gladLoadVulkanUserPtr( VkPhysicalDevice physical_device, GLADuserptrloadfunc load, void *userptr);
GLAD_API_CALL int gladLoadVulkan( VkPhysicalDevice physical_device, GLADloadfunc load);






#ifdef __cplusplus
}
#endif
#endif


==> figs/from-dave/deps/glfw/deps/glad_gl.c <==
#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <glad/gl.h>

#ifndef GLAD_IMPL_UTIL_C_
#define GLAD_IMPL_UTIL_C_

#ifdef _MSC_VER
#define GLAD_IMPL_UTIL_SSCANF sscanf_s
#else
#define GLAD_IMPL_UTIL_SSCANF sscanf
#endif

#endif /* GLAD_IMPL_UTIL_C_ */


int GLAD_GL_VERSION_1_0 = 0;
int GLAD_GL_VERSION_1_1 = 0;
int GLAD_GL_VERSION_1_2 = 0;
int GLAD_GL_VERSION_1_3 = 0;
int GLAD_GL_VERSION_1_4 = 0;
int GLAD_GL_VERSION_1_5 = 0;
int GLAD_GL_VERSION_2_0 = 0;
int GLAD_GL_VERSION_2_1 = 0;
int GLAD_GL_VERSION_3_0 = 0;
int GLAD_GL_VERSION_3_1 = 0;
int GLAD_GL_VERSION_3_2 = 0;
int GLAD_GL_VERSION_3_3 = 0;
int GLAD_GL_ARB_multisample = 0;
int GLAD_GL_ARB_robustness = 0;
int GLAD_GL_KHR_debug = 0;



PFNGLACCUMPROC glad_glAccum = NULL;
PFNGLACTIVETEXTUREPROC glad_glActiveTexture = NULL;
PFNGLALPHAFUNCPROC glad_glAlphaFunc = NULL;
PFNGLARETEXTURESRESIDENTPROC glad_glAreTexturesResident = NULL;
PFNGLARRAYELEMENTPROC glad_glArrayElement = NULL;
PFNGLATTACHSHADERPROC glad_glAttachShader = NULL;
PFNGLBEGINPROC glad_glBegin = NULL;
PFNGLBEGINCONDITIONALRENDERPROC glad_glBeginConditionalRender = NULL;
PFNGLBEGINQUERYPROC glad_glBeginQuery = NULL;
PFNGLBEGINTRANSFORMFEEDBACKPROC glad_glBeginTransformFeedback = NULL;
PFNGLBINDATTRIBLOCATIONPROC glad_glBindAttribLocation = NULL;
PFNGLBINDBUFFERPROC glad_glBindBuffer = NULL;
PFNGLBINDBUFFERBASEPROC glad_glBindBufferBase = NULL;
PFNGLBINDBUFFERRANGEPROC glad_glBindBufferRange = NULL;
PFNGLBINDFRAGDATALOCATIONPROC glad_glBindFragDataLocation = NULL;
PFNGLBINDFRAGDATALOCATIONINDEXEDPROC glad_glBindFragDataLocationIndexed = NULL;
PFNGLBINDFRAMEBUFFERPROC glad_glBindFramebuffer = NULL;
PFNGLBINDRENDERBUFFERPROC glad_glBindRenderbuffer = NULL;
PFNGLBINDSAMPLERPROC glad_glBindSampler = NULL;
PFNGLBINDTEXTUREPROC glad_glBindTexture = NULL;
PFNGLBINDVERTEXARRAYPROC glad_glBindVertexArray = NULL;
PFNGLBITMAPPROC glad_glBitmap = NULL;
PFNGLBLENDCOLORPROC glad_glBlendColor = NULL;
PFNGLBLENDEQUATIONPROC glad_glBlendEquation = NULL;
PFNGLBLENDEQUATIONSEPARATEPROC glad_glBlendEquationSeparate = NULL;
PFNGLBLENDFUNCPROC glad_glBlendFunc = NULL;
PFNGLBLENDFUNCSEPARATEPROC glad_glBlendFuncSeparate = NULL;
PFNGLBLITFRAMEBUFFERPROC glad_glBlitFramebuffer = NULL;
PFNGLBUFFERDATAPROC glad_glBufferData = NULL;
PFNGLBUFFERSUBDATAPROC glad_glBufferSubData = NULL;
PFNGLCALLLISTPROC glad_glCallList = NULL;
PFNGLCALLLISTSPROC glad_glCallLists = NULL;
PFNGLCHECKFRAMEBUFFERSTATUSPROC glad_glCheckFramebufferStatus = NULL;
PFNGLCLAMPCOLORPROC glad_glClampColor = NULL;
PFNGLCLEARPROC glad_glClear = NULL;
PFNGLCLEARACCUMPROC glad_glClearAccum = NULL;
PFNGLCLEARBUFFERFIPROC glad_glClearBufferfi = NULL;
PFNGLCLEARBUFFERFVPROC glad_glClearBufferfv = NULL;
PFNGLCLEARBUFFERIVPROC glad_glClearBufferiv = NULL;
PFNGLCLEARBUFFERUIVPROC glad_glClearBufferuiv = NULL;
PFNGLCLEARCOLORPROC glad_glClearColor = NULL;
PFNGLCLEARDEPTHPROC glad_glClearDepth = NULL;
PFNGLCLEARINDEXPROC glad_glClearIndex = NULL;
PFNGLCLEARSTENCILPROC glad_glClearStencil = NULL;
PFNGLCLIENTACTIVETEXTUREPROC glad_glClientActiveTexture = NULL;
PFNGLCLIENTWAITSYNCPROC glad_glClientWaitSync = NULL;
PFNGLCLIPPLANEPROC glad_glClipPlane = NULL;
PFNGLCOLOR3BPROC glad_glColor3b = NULL;
PFNGLCOLOR3BVPROC glad_glColor3bv = NULL;
PFNGLCOLOR3DPROC glad_glColor3d = NULL;
PFNGLCOLOR3DVPROC glad_glColor3dv = NULL;
PFNGLCOLOR3FPROC glad_glColor3f = NULL;
PFNGLCOLOR3FVPROC glad_glColor3fv = NULL;
PFNGLCOLOR3IPROC glad_glColor3i = NULL;
PFNGLCOLOR3IVPROC glad_glColor3iv = NULL;
PFNGLCOLOR3SPROC glad_glColor3s = NULL;
PFNGLCOLOR3SVPROC glad_glColor3sv = NULL;
PFNGLCOLOR3UBPROC glad_glColor3ub = NULL;
PFNGLCOLOR3UBVPROC glad_glColor3ubv = NULL;
PFNGLCOLOR3UIPROC glad_glColor3ui = NULL;
PFNGLCOLOR3UIVPROC glad_glColor3uiv = NULL;
PFNGLCOLOR3USPROC glad_glColor3us = NULL;
PFNGLCOLOR3USVPROC glad_glColor3usv = NULL;
PFNGLCOLOR4BPROC glad_glColor4b = NULL;
PFNGLCOLOR4BVPROC glad_glColor4bv = NULL;
PFNGLCOLOR4DPROC glad_glColor4d = NULL;
PFNGLCOLOR4DVPROC glad_glColor4dv = NULL;
PFNGLCOLOR4FPROC glad_glColor4f = NULL;
PFNGLCOLOR4FVPROC glad_glColor4fv = NULL;
PFNGLCOLOR4IPROC glad_glColor4i = NULL;
PFNGLCOLOR4IVPROC glad_glColor4iv = NULL;
PFNGLCOLOR4SPROC glad_glColor4s = NULL;
PFNGLCOLOR4SVPROC glad_glColor4sv = NULL;
PFNGLCOLOR4UBPROC glad_glColor4ub = NULL;
PFNGLCOLOR4UBVPROC glad_glColor4ubv = NULL;
PFNGLCOLOR4UIPROC glad_glColor4ui = NULL;
PFNGLCOLOR4UIVPROC glad_glColor4uiv = NULL;
PFNGLCOLOR4USPROC glad_glColor4us = NULL;
PFNGLCOLOR4USVPROC glad_glColor4usv = NULL;
PFNGLCOLORMASKPROC glad_glColorMask = NULL;
PFNGLCOLORMASKIPROC glad_glColorMaski = NULL;
PFNGLCOLORMATERIALPROC glad_glColorMaterial = NULL;
PFNGLCOLORP3UIPROC glad_glColorP3ui = NULL;
PFNGLCOLORP3UIVPROC glad_glColorP3uiv = NULL;
PFNGLCOLORP4UIPROC glad_glColorP4ui = NULL;
PFNGLCOLORP4UIVPROC glad_glColorP4uiv = NULL;
PFNGLCOLORPOINTERPROC glad_glColorPointer = NULL;
PFNGLCOMPILESHADERPROC glad_glCompileShader = NULL;
PFNGLCOMPRESSEDTEXIMAGE1DPROC glad_glCompressedTexImage1D = NULL;
PFNGLCOMPRESSEDTEXIMAGE2DPROC glad_glCompressedTexImage2D = NULL;
PFNGLCOMPRESSEDTEXIMAGE3DPROC glad_glCompressedTexImage3D = NULL;
PFNGLCOMPRESSEDTEXSUBIMAGE1DPROC glad_glCompressedTexSubImage1D = NULL;
PFNGLCOMPRESSEDTEXSUBIMAGE2DPROC glad_glCompressedTexSubImage2D = NULL;
PFNGLCOMPRESSEDTEXSUBIMAGE3DPROC glad_glCompressedTexSubImage3D = NULL;
PFNGLCOPYBUFFERSUBDATAPROC glad_glCopyBufferSubData = NULL;
PFNGLCOPYPIXELSPROC glad_glCopyPixels = NULL;
PFNGLCOPYTEXIMAGE1DPROC glad_glCopyTexImage1D = NULL;
PFNGLCOPYTEXIMAGE2DPROC glad_glCopyTexImage2D = NULL;
PFNGLCOPYTEXSUBIMAGE1DPROC glad_glCopyTexSubImage1D = NULL;
PFNGLCOPYTEXSUBIMAGE2DPROC glad_glCopyTexSubImage2D = NULL;
PFNGLCOPYTEXSUBIMAGE3DPROC glad_glCopyTexSubImage3D = NULL;
PFNGLCREATEPROGRAMPROC glad_glCreateProgram = NULL;
PFNGLCREATESHADERPROC glad_glCreateShader = NULL;
PFNGLCULLFACEPROC glad_glCullFace = NULL;
PFNGLDEBUGMESSAGECALLBACKPROC glad_glDebugMessageCallback = NULL;
PFNGLDEBUGMESSAGECONTROLPROC glad_glDebugMessageControl = NULL;
PFNGLDEBUGMESSAGEINSERTPROC glad_glDebugMessageInsert = NULL;
PFNGLDELETEBUFFERSPROC glad_glDeleteBuffers = NULL;
PFNGLDELETEFRAMEBUFFERSPROC glad_glDeleteFramebuffers = NULL;
PFNGLDELETELISTSPROC glad_glDeleteLists = NULL;
PFNGLDELETEPROGRAMPROC glad_glDeleteProgram = NULL;
PFNGLDELETEQUERIESPROC glad_glDeleteQueries = NULL;
PFNGLDELETERENDERBUFFERSPROC glad_glDeleteRenderbuffers = NULL;
PFNGLDELETESAMPLERSPROC glad_glDeleteSamplers = NULL;
PFNGLDELETESHADERPROC glad_glDeleteShader = NULL;
PFNGLDELETESYNCPROC glad_glDeleteSync = NULL;
PFNGLDELETETEXTURESPROC glad_glDeleteTextures = NULL;
PFNGLDELETEVERTEXARRAYSPROC glad_glDeleteVertexArrays = NULL;
PFNGLDEPTHFUNCPROC glad_glDepthFunc = NULL;
PFNGLDEPTHMASKPROC glad_glDepthMask = NULL;
PFNGLDEPTHRANGEPROC glad_glDepthRange = NULL;
PFNGLDETACHSHADERPROC glad_glDetachShader = NULL;
PFNGLDISABLEPROC glad_glDisable = NULL;
PFNGLDISABLECLIENTSTATEPROC glad_glDisableClientState = NULL;
PFNGLDISABLEVERTEXATTRIBARRAYPROC glad_glDisableVertexAttribArray = NULL;
PFNGLDISABLEIPROC glad_glDisablei = NULL;
PFNGLDRAWARRAYSPROC glad_glDrawArrays = NULL;
PFNGLDRAWARRAYSINSTANCEDPROC glad_glDrawArraysInstanced = NULL;
PFNGLDRAWBUFFERPROC glad_glDrawBuffer = NULL;
PFNGLDRAWBUFFERSPROC glad_glDrawBuffers = NULL;
PFNGLDRAWELEMENTSPROC glad_glDrawElements = NULL;
PFNGLDRAWELEMENTSBASEVERTEXPROC glad_glDrawElementsBaseVertex = NULL;
PFNGLDRAWELEMENTSINSTANCEDPROC glad_glDrawElementsInstanced = NULL;
PFNGLDRAWELEMENTSINSTANCEDBASEVERTEXPROC glad_glDrawElementsInstancedBaseVertex = NULL;
PFNGLDRAWPIXELSPROC glad_glDrawPixels = NULL;
PFNGLDRAWRANGEELEMENTSPROC glad_glDrawRangeElements = NULL;
PFNGLDRAWRANGEELEMENTSBASEVERTEXPROC glad_glDrawRangeElementsBaseVertex = NULL;
PFNGLEDGEFLAGPROC glad_glEdgeFlag = NULL;
PFNGLEDGEFLAGPOINTERPROC glad_glEdgeFlagPointer = NULL;
PFNGLEDGEFLAGVPROC glad_glEdgeFlagv = NULL;
PFNGLENABLEPROC glad_glEnable = NULL;
PFNGLENABLECLIENTSTATEPROC glad_glEnableClientState = NULL;
PFNGLENABLEVERTEXATTRIBARRAYPROC glad_glEnableVertexAttribArray = NULL;
PFNGLENABLEIPROC glad_glEnablei = NULL;
PFNGLENDPROC glad_glEnd = NULL;
PFNGLENDCONDITIONALRENDERPROC glad_glEndConditionalRender = NULL;
PFNGLENDLISTPROC glad_glEndList = NULL;
PFNGLENDQUERYPROC glad_glEndQuery = NULL;
PFNGLENDTRANSFORMFEEDBACKPROC glad_glEndTransformFeedback = NULL;
PFNGLEVALCOORD1DPROC glad_glEvalCoord1d = NULL;
PFNGLEVALCOORD1DVPROC glad_glEvalCoord1dv = NULL;
PFNGLEVALCOORD1FPROC glad_glEvalCoord1f = NULL;
PFNGLEVALCOORD1FVPROC glad_glEvalCoord1fv = NULL;
PFNGLEVALCOORD2DPROC glad_glEvalCoord2d = NULL;
PFNGLEVALCOORD2DVPROC glad_glEvalCoord2dv = NULL;
PFNGLEVALCOORD2FPROC glad_glEvalCoord2f = NULL;
PFNGLEVALCOORD2FVPROC glad_glEvalCoord2fv = NULL;
PFNGLEVALMESH1PROC glad_glEvalMesh1 = NULL;
PFNGLEVALMESH2PROC glad_glEvalMesh2 = NULL;
PFNGLEVALPOINT1PROC glad_glEvalPoint1 = NULL;
PFNGLEVALPOINT2PROC glad_glEvalPoint2 = NULL;
PFNGLFEEDBACKBUFFERPROC glad_glFeedbackBuffer = NULL;
PFNGLFENCESYNCPROC glad_glFenceSync = NULL;
PFNGLFINISHPROC glad_glFinish = NULL;
PFNGLFLUSHPROC glad_glFlush = NULL;
PFNGLFLUSHMAPPEDBUFFERRANGEPROC glad_glFlushMappedBufferRange = NULL;
PFNGLFOGCOORDPOINTERPROC glad_glFogCoordPointer = NULL;
PFNGLFOGCOORDDPROC glad_glFogCoordd = NULL;
PFNGLFOGCOORDDVPROC glad_glFogCoorddv = NULL;
PFNGLFOGCOORDFPROC glad_glFogCoordf = NULL;
PFNGLFOGCOORDFVPROC glad_glFogCoordfv = NULL;
PFNGLFOGFPROC glad_glFogf = NULL;
PFNGLFOGFVPROC glad_glFogfv = NULL;
PFNGLFOGIPROC glad_glFogi = NULL;
PFNGLFOGIVPROC glad_glFogiv = NULL;
PFNGLFRAMEBUFFERRENDERBUFFERPROC glad_glFramebufferRenderbuffer = NULL;
PFNGLFRAMEBUFFERTEXTUREPROC glad_glFramebufferTexture = NULL;
PFNGLFRAMEBUFFERTEXTURE1DPROC glad_glFramebufferTexture1D = NULL;
PFNGLFRAMEBUFFERTEXTURE2DPROC glad_glFramebufferTexture2D = NULL;
PFNGLFRAMEBUFFERTEXTURE3DPROC glad_glFramebufferTexture3D = NULL;
PFNGLFRAMEBUFFERTEXTURELAYERPROC glad_glFramebufferTextureLayer = NULL;
PFNGLFRONTFACEPROC glad_glFrontFace = NULL;
PFNGLFRUSTUMPROC glad_glFrustum = NULL;
PFNGLGENBUFFERSPROC glad_glGenBuffers = NULL;
PFNGLGENFRAMEBUFFERSPROC glad_glGenFramebuffers = NULL;
PFNGLGENLISTSPROC glad_glGenLists = NULL;
PFNGLGENQUERIESPROC glad_glGenQueries = NULL;
PFNGLGENRENDERBUFFERSPROC glad_glGenRenderbuffers = NULL;
PFNGLGENSAMPLERSPROC glad_glGenSamplers = NULL;
PFNGLGENTEXTURESPROC glad_glGenTextures = NULL;
PFNGLGENVERTEXARRAYSPROC glad_glGenVertexArrays = NULL;
PFNGLGENERATEMIPMAPPROC glad_glGenerateMipmap = NULL;
PFNGLGETACTIVEATTRIBPROC glad_glGetActiveAttrib = NULL;
PFNGLGETACTIVEUNIFORMPROC glad_glGetActiveUniform = NULL;
PFNGLGETACTIVEUNIFORMBLOCKNAMEPROC glad_glGetActiveUniformBlockName = NULL;
PFNGLGETACTIVEUNIFORMBLOCKIVPROC glad_glGetActiveUniformBlockiv = NULL;
PFNGLGETACTIVEUNIFORMNAMEPROC glad_glGetActiveUniformName = NULL;
PFNGLGETACTIVEUNIFORMSIVPROC glad_glGetActiveUniformsiv = NULL;
PFNGLGETATTACHEDSHADERSPROC glad_glGetAttachedShaders = NULL;
PFNGLGETATTRIBLOCATIONPROC glad_glGetAttribLocation = NULL;
PFNGLGETBOOLEANI_VPROC glad_glGetBooleani_v = NULL;
PFNGLGETBOOLEANVPROC glad_glGetBooleanv = NULL;
PFNGLGETBUFFERPARAMETERI64VPROC glad_glGetBufferParameteri64v = NULL;
PFNGLGETBUFFERPARAMETERIVPROC glad_glGetBufferParameteriv = NULL;
PFNGLGETBUFFERPOINTERVPROC glad_glGetBufferPointerv = NULL;
PFNGLGETBUFFERSUBDATAPROC glad_glGetBufferSubData = NULL;
PFNGLGETCLIPPLANEPROC glad_glGetClipPlane = NULL;
PFNGLGETCOMPRESSEDTEXIMAGEPROC glad_glGetCompressedTexImage = NULL;
PFNGLGETDEBUGMESSAGELOGPROC glad_glGetDebugMessageLog = NULL;
PFNGLGETDOUBLEVPROC glad_glGetDoublev = NULL;
PFNGLGETERRORPROC glad_glGetError = NULL;
PFNGLGETFLOATVPROC glad_glGetFloatv = NULL;
PFNGLGETFRAGDATAINDEXPROC glad_glGetFragDataIndex = NULL;
PFNGLGETFRAGDATALOCATIONPROC glad_glGetFragDataLocation = NULL;
PFNGLGETFRAMEBUFFERATTACHMENTPARAMETERIVPROC glad_glGetFramebufferAttachmentParameteriv = NULL;
PFNGLGETGRAPHICSRESETSTATUSARBPROC glad_glGetGraphicsResetStatusARB = NULL;
PFNGLGETINTEGER64I_VPROC glad_glGetInteger64i_v = NULL;
PFNGLGETINTEGER64VPROC glad_glGetInteger64v = NULL;
PFNGLGETINTEGERI_VPROC glad_glGetIntegeri_v = NULL;
PFNGLGETINTEGERVPROC glad_glGetIntegerv = NULL;
PFNGLGETLIGHTFVPROC glad_glGetLightfv = NULL;
PFNGLGETLIGHTIVPROC glad_glGetLightiv = NULL;
PFNGLGETMAPDVPROC glad_glGetMapdv = NULL;
PFNGLGETMAPFVPROC glad_glGetMapfv = NULL;
PFNGLGETMAPIVPROC glad_glGetMapiv = NULL;
PFNGLGETMATERIALFVPROC glad_glGetMaterialfv = NULL;
PFNGLGETMATERIALIVPROC glad_glGetMaterialiv = NULL;
PFNGLGETMULTISAMPLEFVPROC glad_glGetMultisamplefv = NULL;
PFNGLGETOBJECTLABELPROC glad_glGetObjectLabel = NULL;
PFNGLGETOBJECTPTRLABELPROC glad_glGetObjectPtrLabel = NULL;
PFNGLGETPIXELMAPFVPROC glad_glGetPixelMapfv = NULL;
PFNGLGETPIXELMAPUIVPROC glad_glGetPixelMapuiv = NULL;
PFNGLGETPIXELMAPUSVPROC glad_glGetPixelMapusv = NULL;
PFNGLGETPOINTERVPROC glad_glGetPointerv = NULL;
PFNGLGETPOLYGONSTIPPLEPROC glad_glGetPolygonStipple = NULL;
PFNGLGETPROGRAMINFOLOGPROC glad_glGetProgramInfoLog = NULL;
PFNGLGETPROGRAMIVPROC glad_glGetProgramiv = NULL;
PFNGLGETQUERYOBJECTI64VPROC glad_glGetQueryObjecti64v = NULL;
PFNGLGETQUERYOBJECTIVPROC glad_glGetQueryObjectiv = NULL;
PFNGLGETQUERYOBJECTUI64VPROC glad_glGetQueryObjectui64v = NULL;
PFNGLGETQUERYOBJECTUIVPROC glad_glGetQueryObjectuiv = NULL;
PFNGLGETQUERYIVPROC glad_glGetQueryiv = NULL;
PFNGLGETRENDERBUFFERPARAMETERIVPROC glad_glGetRenderbufferParameteriv = NULL;
PFNGLGETSAMPLERPARAMETERIIVPROC glad_glGetSamplerParameterIiv = NULL;
PFNGLGETSAMPLERPARAMETERIUIVPROC glad_glGetSamplerParameterIuiv = NULL;
PFNGLGETSAMPLERPARAMETERFVPROC glad_glGetSamplerParameterfv = NULL;
PFNGLGETSAMPLERPARAMETERIVPROC glad_glGetSamplerParameteriv = NULL;
PFNGLGETSHADERINFOLOGPROC glad_glGetShaderInfoLog = NULL;
PFNGLGETSHADERSOURCEPROC glad_glGetShaderSource = NULL;
PFNGLGETSHADERIVPROC glad_glGetShaderiv = NULL;
PFNGLGETSTRINGPROC glad_glGetString = NULL;
PFNGLGETSTRINGIPROC glad_glGetStringi = NULL;
PFNGLGETSYNCIVPROC glad_glGetSynciv = NULL;
PFNGLGETTEXENVFVPROC glad_glGetTexEnvfv = NULL;
PFNGLGETTEXENVIVPROC glad_glGetTexEnviv = NULL;
PFNGLGETTEXGENDVPROC glad_glGetTexGendv = NULL;
PFNGLGETTEXGENFVPROC glad_glGetTexGenfv = NULL;
PFNGLGETTEXGENIVPROC glad_glGetTexGeniv = NULL;
PFNGLGETTEXIMAGEPROC glad_glGetTexImage = NULL;
PFNGLGETTEXLEVELPARAMETERFVPROC glad_glGetTexLevelParameterfv = NULL;
PFNGLGETTEXLEVELPARAMETERIVPROC glad_glGetTexLevelParameteriv = NULL;
PFNGLGETTEXPARAMETERIIVPROC glad_glGetTexParameterIiv = NULL;
PFNGLGETTEXPARAMETERIUIVPROC glad_glGetTexParameterIuiv = NULL;
PFNGLGETTEXPARAMETERFVPROC glad_glGetTexParameterfv = NULL;
PFNGLGETTEXPARAMETERIVPROC glad_glGetTexParameteriv = NULL;
PFNGLGETTRANSFORMFEEDBACKVARYINGPROC glad_glGetTransformFeedbackVarying = NULL;
PFNGLGETUNIFORMBLOCKINDEXPROC glad_glGetUniformBlockIndex = NULL;
PFNGLGETUNIFORMINDICESPROC glad_glGetUniformIndices = NULL;
PFNGLGETUNIFORMLOCATIONPROC glad_glGetUniformLocation = NULL;
PFNGLGETUNIFORMFVPROC glad_glGetUniformfv = NULL;
PFNGLGETUNIFORMIVPROC glad_glGetUniformiv = NULL;
PFNGLGETUNIFORMUIVPROC glad_glGetUniformuiv = NULL;
PFNGLGETVERTEXATTRIBIIVPROC glad_glGetVertexAttribIiv = NULL;
PFNGLGETVERTEXATTRIBIUIVPROC glad_glGetVertexAttribIuiv = NULL;
PFNGLGETVERTEXATTRIBPOINTERVPROC glad_glGetVertexAttribPointerv = NULL;
PFNGLGETVERTEXATTRIBDVPROC glad_glGetVertexAttribdv = NULL;
PFNGLGETVERTEXATTRIBFVPROC glad_glGetVertexAttribfv = NULL;
PFNGLGETVERTEXATTRIBIVPROC glad_glGetVertexAttribiv = NULL;
PFNGLGETNCOLORTABLEARBPROC glad_glGetnColorTableARB = NULL;
PFNGLGETNCOMPRESSEDTEXIMAGEARBPROC glad_glGetnCompressedTexImageARB = NULL;
PFNGLGETNCONVOLUTIONFILTERARBPROC glad_glGetnConvolutionFilterARB = NULL;
PFNGLGETNHISTOGRAMARBPROC glad_glGetnHistogramARB = NULL;
PFNGLGETNMAPDVARBPROC glad_glGetnMapdvARB = NULL;
PFNGLGETNMAPFVARBPROC glad_glGetnMapfvARB = NULL;
PFNGLGETNMAPIVARBPROC glad_glGetnMapivARB = NULL;
PFNGLGETNMINMAXARBPROC glad_glGetnMinmaxARB = NULL;
PFNGLGETNPIXELMAPFVARBPROC glad_glGetnPixelMapfvARB = NULL;
PFNGLGETNPIXELMAPUIVARBPROC glad_glGetnPixelMapuivARB = NULL;
PFNGLGETNPIXELMAPUSVARBPROC glad_glGetnPixelMapusvARB = NULL;
PFNGLGETNPOLYGONSTIPPLEARBPROC glad_glGetnPolygonStippleARB = NULL;
PFNGLGETNSEPARABLEFILTERARBPROC glad_glGetnSeparableFilterARB = NULL;
PFNGLGETNTEXIMAGEARBPROC glad_glGetnTexImageARB = NULL;
PFNGLGETNUNIFORMDVARBPROC glad_glGetnUniformdvARB = NULL;
PFNGLGETNUNIFORMFVARBPROC glad_glGetnUniformfvARB = NULL;
PFNGLGETNUNIFORMIVARBPROC glad_glGetnUniformivARB = NULL;
PFNGLGETNUNIFORMUIVARBPROC glad_glGetnUniformuivARB = NULL;
PFNGLHINTPROC glad_glHint = NULL;
PFNGLINDEXMASKPROC glad_glIndexMask = NULL;
PFNGLINDEXPOINTERPROC glad_glIndexPointer = NULL;
PFNGLINDEXDPROC glad_glIndexd = NULL;
PFNGLINDEXDVPROC glad_glIndexdv = NULL;
PFNGLINDEXFPROC glad_glIndexf = NULL;
PFNGLINDEXFVPROC glad_glIndexfv = NULL;
PFNGLINDEXIPROC glad_glIndexi = NULL;
PFNGLINDEXIVPROC glad_glIndexiv = NULL;
PFNGLINDEXSPROC glad_glIndexs = NULL;
PFNGLINDEXSVPROC glad_glIndexsv = NULL;
PFNGLINDEXUBPROC glad_glIndexub = NULL;
PFNGLINDEXUBVPROC glad_glIndexubv = NULL;
PFNGLINITNAMESPROC glad_glInitNames = NULL;
PFNGLINTERLEAVEDARRAYSPROC glad_glInterleavedArrays = NULL;
PFNGLISBUFFERPROC glad_glIsBuffer = NULL;
PFNGLISENABLEDPROC glad_glIsEnabled = NULL;
PFNGLISENABLEDIPROC glad_glIsEnabledi = NULL;
PFNGLISFRAMEBUFFERPROC glad_glIsFramebuffer = NULL;
PFNGLISLISTPROC glad_glIsList = NULL;
PFNGLISPROGRAMPROC glad_glIsProgram = NULL;
PFNGLISQUERYPROC glad_glIsQuery = NULL;
PFNGLISRENDERBUFFERPROC glad_glIsRenderbuffer = NULL;
PFNGLISSAMPLERPROC glad_glIsSampler = NULL;
PFNGLISSHADERPROC glad_glIsShader = NULL;
PFNGLISSYNCPROC glad_glIsSync = NULL;
PFNGLISTEXTUREPROC glad_glIsTexture = NULL;
PFNGLISVERTEXARRAYPROC glad_glIsVertexArray = NULL;
PFNGLLIGHTMODELFPROC glad_glLightModelf = NULL;
PFNGLLIGHTMODELFVPROC glad_glLightModelfv = NULL;
PFNGLLIGHTMODELIPROC glad_glLightModeli = NULL;
PFNGLLIGHTMODELIVPROC glad_glLightModeliv = NULL;
PFNGLLIGHTFPROC glad_glLightf = NULL;
PFNGLLIGHTFVPROC glad_glLightfv = NULL;
PFNGLLIGHTIPROC glad_glLighti = NULL;
PFNGLLIGHTIVPROC glad_glLightiv = NULL;
PFNGLLINESTIPPLEPROC glad_glLineStipple = NULL;
PFNGLLINEWIDTHPROC glad_glLineWidth = NULL;
PFNGLLINKPROGRAMPROC glad_glLinkProgram = NULL;
PFNGLLISTBASEPROC glad_glListBase = NULL;
PFNGLLOADIDENTITYPROC glad_glLoadIdentity = NULL;
PFNGLLOADMATRIXDPROC glad_glLoadMatrixd = NULL;
PFNGLLOADMATRIXFPROC glad_glLoadMatrixf = NULL;
PFNGLLOADNAMEPROC glad_glLoadName = NULL;
PFNGLLOADTRANSPOSEMATRIXDPROC glad_glLoadTransposeMatrixd = NULL;
PFNGLLOADTRANSPOSEMATRIXFPROC glad_glLoadTransposeMatrixf = NULL;
PFNGLLOGICOPPROC glad_glLogicOp = NULL;
PFNGLMAP1DPROC glad_glMap1d = NULL;
PFNGLMAP1FPROC glad_glMap1f = NULL;
PFNGLMAP2DPROC glad_glMap2d = NULL;
PFNGLMAP2FPROC glad_glMap2f = NULL;
PFNGLMAPBUFFERPROC glad_glMapBuffer = NULL;
PFNGLMAPBUFFERRANGEPROC glad_glMapBufferRange = NULL;
PFNGLMAPGRID1DPROC glad_glMapGrid1d = NULL;
PFNGLMAPGRID1FPROC glad_glMapGrid1f = NULL;
PFNGLMAPGRID2DPROC glad_glMapGrid2d = NULL;
PFNGLMAPGRID2FPROC glad_glMapGrid2f = NULL;
PFNGLMATERIALFPROC glad_glMaterialf = NULL;
PFNGLMATERIALFVPROC glad_glMaterialfv = NULL;
PFNGLMATERIALIPROC glad_glMateriali = NULL;
PFNGLMATERIALIVPROC glad_glMaterialiv = NULL;
PFNGLMATRIXMODEPROC glad_glMatrixMode = NULL;
PFNGLMULTMATRIXDPROC glad_glMultMatrixd = NULL;
PFNGLMULTMATRIXFPROC glad_glMultMatrixf = NULL;
PFNGLMULTTRANSPOSEMATRIXDPROC glad_glMultTransposeMatrixd = NULL;
PFNGLMULTTRANSPOSEMATRIXFPROC glad_glMultTransposeMatrixf = NULL;
PFNGLMULTIDRAWARRAYSPROC glad_glMultiDrawArrays = NULL;
PFNGLMULTIDRAWELEMENTSPROC glad_glMultiDrawElements = NULL;
PFNGLMULTIDRAWELEMENTSBASEVERTEXPROC glad_glMultiDrawElementsBaseVertex = NULL;
PFNGLMULTITEXCOORD1DPROC glad_glMultiTexCoord1d = NULL;
PFNGLMULTITEXCOORD1DVPROC glad_glMultiTexCoord1dv = NULL;
PFNGLMULTITEXCOORD1FPROC glad_glMultiTexCoord1f = NULL;
PFNGLMULTITEXCOORD1FVPROC glad_glMultiTexCoord1fv = NULL;
PFNGLMULTITEXCOORD1IPROC glad_glMultiTexCoord1i = NULL;
PFNGLMULTITEXCOORD1IVPROC glad_glMultiTexCoord1iv = NULL;
PFNGLMULTITEXCOORD1SPROC glad_glMultiTexCoord1s = NULL;
PFNGLMULTITEXCOORD1SVPROC glad_glMultiTexCoord1sv = NULL;
PFNGLMULTITEXCOORD2DPROC glad_glMultiTexCoord2d = NULL;
PFNGLMULTITEXCOORD2DVPROC glad_glMultiTexCoord2dv = NULL;
PFNGLMULTITEXCOORD2FPROC glad_glMultiTexCoord2f = NULL;
PFNGLMULTITEXCOORD2FVPROC glad_glMultiTexCoord2fv = NULL;
PFNGLMULTITEXCOORD2IPROC glad_glMultiTexCoord2i = NULL;
PFNGLMULTITEXCOORD2IVPROC glad_glMultiTexCoord2iv = NULL;
PFNGLMULTITEXCOORD2SPROC glad_glMultiTexCoord2s = NULL;
PFNGLMULTITEXCOORD2SVPROC glad_glMultiTexCoord2sv = NULL;
PFNGLMULTITEXCOORD3DPROC glad_glMultiTexCoord3d = NULL;
PFNGLMULTITEXCOORD3DVPROC glad_glMultiTexCoord3dv = NULL;
PFNGLMULTITEXCOORD3FPROC glad_glMultiTexCoord3f = NULL;
PFNGLMULTITEXCOORD3FVPROC glad_glMultiTexCoord3fv = NULL;
PFNGLMULTITEXCOORD3IPROC glad_glMultiTexCoord3i = NULL;
PFNGLMULTITEXCOORD3IVPROC glad_glMultiTexCoord3iv = NULL;
PFNGLMULTITEXCOORD3SPROC glad_glMultiTexCoord3s = NULL;
PFNGLMULTITEXCOORD3SVPROC glad_glMultiTexCoord3sv = NULL;
PFNGLMULTITEXCOORD4DPROC glad_glMultiTexCoord4d = NULL;
PFNGLMULTITEXCOORD4DVPROC glad_glMultiTexCoord4dv = NULL;
PFNGLMULTITEXCOORD4FPROC glad_glMultiTexCoord4f = NULL;
PFNGLMULTITEXCOORD4FVPROC glad_glMultiTexCoord4fv = NULL;
PFNGLMULTITEXCOORD4IPROC glad_glMultiTexCoord4i = NULL;
PFNGLMULTITEXCOORD4IVPROC glad_glMultiTexCoord4iv = NULL;
PFNGLMULTITEXCOORD4SPROC glad_glMultiTexCoord4s = NULL;
PFNGLMULTITEXCOORD4SVPROC glad_glMultiTexCoord4sv = NULL;
PFNGLMULTITEXCOORDP1UIPROC glad_glMultiTexCoordP1ui = NULL;
PFNGLMULTITEXCOORDP1UIVPROC glad_glMultiTexCoordP1uiv = NULL;
PFNGLMULTITEXCOORDP2UIPROC glad_glMultiTexCoordP2ui = NULL;
PFNGLMULTITEXCOORDP2UIVPROC glad_glMultiTexCoordP2uiv = NULL;
PFNGLMULTITEXCOORDP3UIPROC glad_glMultiTexCoordP3ui = NULL;
PFNGLMULTITEXCOORDP3UIVPROC glad_glMultiTexCoordP3uiv = NULL;
PFNGLMULTITEXCOORDP4UIPROC glad_glMultiTexCoordP4ui = NULL;
PFNGLMULTITEXCOORDP4UIVPROC glad_glMultiTexCoordP4uiv = NULL;
PFNGLNEWLISTPROC glad_glNewList = NULL;
PFNGLNORMAL3BPROC glad_glNormal3b = NULL;
PFNGLNORMAL3BVPROC glad_glNormal3bv = NULL;
PFNGLNORMAL3DPROC glad_glNormal3d = NULL;
PFNGLNORMAL3DVPROC glad_glNormal3dv = NULL;
PFNGLNORMAL3FPROC glad_glNormal3f = NULL;
PFNGLNORMAL3FVPROC glad_glNormal3fv = NULL;
PFNGLNORMAL3IPROC glad_glNormal3i = NULL;
PFNGLNORMAL3IVPROC glad_glNormal3iv = NULL;
PFNGLNORMAL3SPROC glad_glNormal3s = NULL;
PFNGLNORMAL3SVPROC glad_glNormal3sv = NULL;
PFNGLNORMALP3UIPROC glad_glNormalP3ui = NULL;
PFNGLNORMALP3UIVPROC glad_glNormalP3uiv = NULL;
PFNGLNORMALPOINTERPROC glad_glNormalPointer = NULL;
PFNGLOBJECTLABELPROC glad_glObjectLabel = NULL;
PFNGLOBJECTPTRLABELPROC glad_glObjectPtrLabel = NULL;
PFNGLORTHOPROC glad_glOrtho = NULL;
PFNGLPASSTHROUGHPROC glad_glPassThrough = NULL;
PFNGLPIXELMAPFVPROC glad_glPixelMapfv = NULL;
PFNGLPIXELMAPUIVPROC glad_glPixelMapuiv = NULL;
PFNGLPIXELMAPUSVPROC glad_glPixelMapusv = NULL;
PFNGLPIXELSTOREFPROC glad_glPixelStoref = NULL;
PFNGLPIXELSTOREIPROC glad_glPixelStorei = NULL;
PFNGLPIXELTRANSFERFPROC glad_glPixelTransferf = NULL;
PFNGLPIXELTRANSFERIPROC glad_glPixelTransferi = NULL;
PFNGLPIXELZOOMPROC glad_glPixelZoom = NULL;
PFNGLPOINTPARAMETERFPROC glad_glPointParameterf = NULL;
PFNGLPOINTPARAMETERFVPROC glad_glPointParameterfv = NULL;
PFNGLPOINTPARAMETERIPROC glad_glPointParameteri = NULL;
PFNGLPOINTPARAMETERIVPROC glad_glPointParameteriv = NULL;
PFNGLPOINTSIZEPROC glad_glPointSize = NULL;
PFNGLPOLYGONMODEPROC glad_glPolygonMode = NULL;
PFNGLPOLYGONOFFSETPROC glad_glPolygonOffset = NULL;
PFNGLPOLYGONSTIPPLEPROC glad_glPolygonStipple = NULL;
PFNGLPOPATTRIBPROC glad_glPopAttrib = NULL;
PFNGLPOPCLIENTATTRIBPROC glad_glPopClientAttrib = NULL;
PFNGLPOPDEBUGGROUPPROC glad_glPopDebugGroup = NULL;
PFNGLPOPMATRIXPROC glad_glPopMatrix = NULL;
PFNGLPOPNAMEPROC glad_glPopName = NULL;
PFNGLPRIMITIVERESTARTINDEXPROC glad_glPrimitiveRestartIndex = NULL;
PFNGLPRIORITIZETEXTURESPROC glad_glPrioritizeTextures = NULL;
PFNGLPROVOKINGVERTEXPROC glad_glProvokingVertex = NULL;
PFNGLPUSHATTRIBPROC glad_glPushAttrib = NULL;
PFNGLPUSHCLIENTATTRIBPROC glad_glPushClientAttrib = NULL;
PFNGLPUSHDEBUGGROUPPROC glad_glPushDebugGroup = NULL;
PFNGLPUSHMATRIXPROC glad_glPushMatrix = NULL;
PFNGLPUSHNAMEPROC glad_glPushName = NULL;
PFNGLQUERYCOUNTERPROC glad_glQueryCounter = NULL;
PFNGLRASTERPOS2DPROC glad_glRasterPos2d = NULL;
PFNGLRASTERPOS2DVPROC glad_glRasterPos2dv = NULL;
PFNGLRASTERPOS2FPROC glad_glRasterPos2f = NULL;
PFNGLRASTERPOS2FVPROC glad_glRasterPos2fv = NULL;
PFNGLRASTERPOS2IPROC glad_glRasterPos2i = NULL;
PFNGLRASTERPOS2IVPROC glad_glRasterPos2iv = NULL;
PFNGLRASTERPOS2SPROC glad_glRasterPos2s = NULL;
PFNGLRASTERPOS2SVPROC glad_glRasterPos2sv = NULL;
PFNGLRASTERPOS3DPROC glad_glRasterPos3d = NULL;
PFNGLRASTERPOS3DVPROC glad_glRasterPos3dv = NULL;
PFNGLRASTERPOS3FPROC glad_glRasterPos3f = NULL;
PFNGLRASTERPOS3FVPROC glad_glRasterPos3fv = NULL;
PFNGLRASTERPOS3IPROC glad_glRasterPos3i = NULL;
PFNGLRASTERPOS3IVPROC glad_glRasterPos3iv = NULL;
PFNGLRASTERPOS3SPROC glad_glRasterPos3s = NULL;
PFNGLRASTERPOS3SVPROC glad_glRasterPos3sv = NULL;
PFNGLRASTERPOS4DPROC glad_glRasterPos4d = NULL;
PFNGLRASTERPOS4DVPROC glad_glRasterPos4dv = NULL;
PFNGLRASTERPOS4FPROC glad_glRasterPos4f = NULL;
PFNGLRASTERPOS4FVPROC glad_glRasterPos4fv = NULL;
PFNGLRASTERPOS4IPROC glad_glRasterPos4i = NULL;
PFNGLRASTERPOS4IVPROC glad_glRasterPos4iv = NULL;
PFNGLRASTERPOS4SPROC glad_glRasterPos4s = NULL;
PFNGLRASTERPOS4SVPROC glad_glRasterPos4sv = NULL;
PFNGLREADBUFFERPROC glad_glReadBuffer = NULL;
PFNGLREADPIXELSPROC glad_glReadPixels = NULL;
PFNGLREADNPIXELSPROC glad_glReadnPixels = NULL;
PFNGLREADNPIXELSARBPROC glad_glReadnPixelsARB = NULL;
PFNGLRECTDPROC glad_glRectd = NULL;
PFNGLRECTDVPROC glad_glRectdv = NULL;
PFNGLRECTFPROC glad_glRectf = NULL;
PFNGLRECTFVPROC glad_glRectfv = NULL;
PFNGLRECTIPROC glad_glRecti = NULL;
PFNGLRECTIVPROC glad_glRectiv = NULL;
PFNGLRECTSPROC glad_glRects = NULL;
PFNGLRECTSVPROC glad_glRectsv = NULL;
PFNGLRENDERMODEPROC glad_glRenderMode = NULL;
PFNGLRENDERBUFFERSTORAGEPROC glad_glRenderbufferStorage = NULL;
PFNGLRENDERBUFFERSTORAGEMULTISAMPLEPROC glad_glRenderbufferStorageMultisample = NULL;
PFNGLROTATEDPROC glad_glRotated = NULL;
PFNGLROTATEFPROC glad_glRotatef = NULL;
PFNGLSAMPLECOVERAGEPROC glad_glSampleCoverage = NULL;
PFNGLSAMPLECOVERAGEARBPROC glad_glSampleCoverageARB = NULL;
PFNGLSAMPLEMASKIPROC glad_glSampleMaski = NULL;
PFNGLSAMPLERPARAMETERIIVPROC glad_glSamplerParameterIiv = NULL;
PFNGLSAMPLERPARAMETERIUIVPROC glad_glSamplerParameterIuiv = NULL;
PFNGLSAMPLERPARAMETERFPROC glad_glSamplerParameterf = NULL;
PFNGLSAMPLERPARAMETERFVPROC glad_glSamplerParameterfv = NULL;
PFNGLSAMPLERPARAMETERIPROC glad_glSamplerParameteri = NULL;
PFNGLSAMPLERPARAMETERIVPROC glad_glSamplerParameteriv = NULL;
PFNGLSCALEDPROC glad_glScaled = NULL;
PFNGLSCALEFPROC glad_glScalef = NULL;
PFNGLSCISSORPROC glad_glScissor = NULL;
PFNGLSECONDARYCOLOR3BPROC glad_glSecondaryColor3b = NULL;
PFNGLSECONDARYCOLOR3BVPROC glad_glSecondaryColor3bv = NULL;
PFNGLSECONDARYCOLOR3DPROC glad_glSecondaryColor3d = NULL;
PFNGLSECONDARYCOLOR3DVPROC glad_glSecondaryColor3dv = NULL;
PFNGLSECONDARYCOLOR3FPROC glad_glSecondaryColor3f = NULL;
PFNGLSECONDARYCOLOR3FVPROC glad_glSecondaryColor3fv = NULL;
PFNGLSECONDARYCOLOR3IPROC glad_glSecondaryColor3i = NULL;
PFNGLSECONDARYCOLOR3IVPROC glad_glSecondaryColor3iv = NULL;
PFNGLSECONDARYCOLOR3SPROC glad_glSecondaryColor3s = NULL;
PFNGLSECONDARYCOLOR3SVPROC glad_glSecondaryColor3sv = NULL;
PFNGLSECONDARYCOLOR3UBPROC glad_glSecondaryColor3ub = NULL;
PFNGLSECONDARYCOLOR3UBVPROC glad_glSecondaryColor3ubv = NULL;
PFNGLSECONDARYCOLOR3UIPROC glad_glSecondaryColor3ui = NULL;
PFNGLSECONDARYCOLOR3UIVPROC glad_glSecondaryColor3uiv = NULL;
PFNGLSECONDARYCOLOR3USPROC glad_glSecondaryColor3us = NULL;
PFNGLSECONDARYCOLOR3USVPROC glad_glSecondaryColor3usv = NULL;
PFNGLSECONDARYCOLORP3UIPROC glad_glSecondaryColorP3ui = NULL;
PFNGLSECONDARYCOLORP3UIVPROC glad_glSecondaryColorP3uiv = NULL;
PFNGLSECONDARYCOLORPOINTERPROC glad_glSecondaryColorPointer = NULL;
PFNGLSELECTBUFFERPROC glad_glSelectBuffer = NULL;
PFNGLSHADEMODELPROC glad_glShadeModel = NULL;
PFNGLSHADERSOURCEPROC glad_glShaderSource = NULL;
PFNGLSTENCILFUNCPROC glad_glStencilFunc = NULL;
PFNGLSTENCILFUNCSEPARATEPROC glad_glStencilFuncSeparate = NULL;
PFNGLSTENCILMASKPROC glad_glStencilMask = NULL;
PFNGLSTENCILMASKSEPARATEPROC glad_glStencilMaskSeparate = NULL;
PFNGLSTENCILOPPROC glad_glStencilOp = NULL;
PFNGLSTENCILOPSEPARATEPROC glad_glStencilOpSeparate = NULL;
PFNGLTEXBUFFERPROC glad_glTexBuffer = NULL;
PFNGLTEXCOORD1DPROC glad_glTexCoord1d = NULL;
PFNGLTEXCOORD1DVPROC glad_glTexCoord1dv = NULL;
PFNGLTEXCOORD1FPROC glad_glTexCoord1f = NULL;
PFNGLTEXCOORD1FVPROC glad_glTexCoord1fv = NULL;
PFNGLTEXCOORD1IPROC glad_glTexCoord1i = NULL;
PFNGLTEXCOORD1IVPROC glad_glTexCoord1iv = NULL;
PFNGLTEXCOORD1SPROC glad_glTexCoord1s = NULL;
PFNGLTEXCOORD1SVPROC glad_glTexCoord1sv = NULL;
PFNGLTEXCOORD2DPROC glad_glTexCoord2d = NULL;
PFNGLTEXCOORD2DVPROC glad_glTexCoord2dv = NULL;
PFNGLTEXCOORD2FPROC glad_glTexCoord2f = NULL;
PFNGLTEXCOORD2FVPROC glad_glTexCoord2fv = NULL;
PFNGLTEXCOORD2IPROC glad_glTexCoord2i = NULL;
PFNGLTEXCOORD2IVPROC glad_glTexCoord2iv = NULL;
PFNGLTEXCOORD2SPROC glad_glTexCoord2s = NULL;
PFNGLTEXCOORD2SVPROC glad_glTexCoord2sv = NULL;
PFNGLTEXCOORD3DPROC glad_glTexCoord3d = NULL;
PFNGLTEXCOORD3DVPROC glad_glTexCoord3dv = NULL;
PFNGLTEXCOORD3FPROC glad_glTexCoord3f = NULL;
PFNGLTEXCOORD3FVPROC glad_glTexCoord3fv = NULL;
PFNGLTEXCOORD3IPROC glad_glTexCoord3i = NULL;
PFNGLTEXCOORD3IVPROC glad_glTexCoord3iv = NULL;
PFNGLTEXCOORD3SPROC glad_glTexCoord3s = NULL;
PFNGLTEXCOORD3SVPROC glad_glTexCoord3sv = NULL;
PFNGLTEXCOORD4DPROC glad_glTexCoord4d = NULL;
PFNGLTEXCOORD4DVPROC glad_glTexCoord4dv = NULL;
PFNGLTEXCOORD4FPROC glad_glTexCoord4f = NULL;
PFNGLTEXCOORD4FVPROC glad_glTexCoord4fv = NULL;
PFNGLTEXCOORD4IPROC glad_glTexCoord4i = NULL;
PFNGLTEXCOORD4IVPROC glad_glTexCoord4iv = NULL;
PFNGLTEXCOORD4SPROC glad_glTexCoord4s = NULL;
PFNGLTEXCOORD4SVPROC glad_glTexCoord4sv = NULL;
PFNGLTEXCOORDP1UIPROC glad_glTexCoordP1ui = NULL;
PFNGLTEXCOORDP1UIVPROC glad_glTexCoordP1uiv = NULL;
PFNGLTEXCOORDP2UIPROC glad_glTexCoordP2ui = NULL;
PFNGLTEXCOORDP2UIVPROC glad_glTexCoordP2uiv = NULL;
PFNGLTEXCOORDP3UIPROC glad_glTexCoordP3ui = NULL;
PFNGLTEXCOORDP3UIVPROC glad_glTexCoordP3uiv = NULL;
PFNGLTEXCOORDP4UIPROC glad_glTexCoordP4ui = NULL;
PFNGLTEXCOORDP4UIVPROC glad_glTexCoordP4uiv = NULL;
PFNGLTEXCOORDPOINTERPROC glad_glTexCoordPointer = NULL;
PFNGLTEXENVFPROC glad_glTexEnvf = NULL;
PFNGLTEXENVFVPROC glad_glTexEnvfv = NULL;
PFNGLTEXENVIPROC glad_glTexEnvi = NULL;
PFNGLTEXENVIVPROC glad_glTexEnviv = NULL;
PFNGLTEXGENDPROC glad_glTexGend = NULL;
PFNGLTEXGENDVPROC glad_glTexGendv = NULL;
PFNGLTEXGENFPROC glad_glTexGenf = NULL;
PFNGLTEXGENFVPROC glad_glTexGenfv = NULL;
PFNGLTEXGENIPROC glad_glTexGeni = NULL;
PFNGLTEXGENIVPROC glad_glTexGeniv = NULL;
PFNGLTEXIMAGE1DPROC glad_glTexImage1D = NULL;
PFNGLTEXIMAGE2DPROC glad_glTexImage2D = NULL;
PFNGLTEXIMAGE2DMULTISAMPLEPROC glad_glTexImage2DMultisample = NULL;
PFNGLTEXIMAGE3DPROC glad_glTexImage3D = NULL;
PFNGLTEXIMAGE3DMULTISAMPLEPROC glad_glTexImage3DMultisample = NULL;
PFNGLTEXPARAMETERIIVPROC glad_glTexParameterIiv = NULL;
PFNGLTEXPARAMETERIUIVPROC glad_glTexParameterIuiv = NULL;
PFNGLTEXPARAMETERFPROC glad_glTexParameterf = NULL;
PFNGLTEXPARAMETERFVPROC glad_glTexParameterfv = NULL;
PFNGLTEXPARAMETERIPROC glad_glTexParameteri = NULL;
PFNGLTEXPARAMETERIVPROC glad_glTexParameteriv = NULL;
PFNGLTEXSUBIMAGE1DPROC glad_glTexSubImage1D = NULL;
PFNGLTEXSUBIMAGE2DPROC glad_glTexSubImage2D = NULL;
PFNGLTEXSUBIMAGE3DPROC glad_glTexSubImage3D = NULL;
PFNGLTRANSFORMFEEDBACKVARYINGSPROC glad_glTransformFeedbackVaryings = NULL;
PFNGLTRANSLATEDPROC glad_glTranslated = NULL;
PFNGLTRANSLATEFPROC glad_glTranslatef = NULL;
PFNGLUNIFORM1FPROC glad_glUniform1f = NULL;
PFNGLUNIFORM1FVPROC glad_glUniform1fv = NULL;
PFNGLUNIFORM1IPROC glad_glUniform1i = NULL;
PFNGLUNIFORM1IVPROC glad_glUniform1iv = NULL;
PFNGLUNIFORM1UIPROC glad_glUniform1ui = NULL;
PFNGLUNIFORM1UIVPROC glad_glUniform1uiv = NULL;
PFNGLUNIFORM2FPROC glad_glUniform2f = NULL;
PFNGLUNIFORM2FVPROC glad_glUniform2fv = NULL;
PFNGLUNIFORM2IPROC glad_glUniform2i = NULL;
PFNGLUNIFORM2IVPROC glad_glUniform2iv = NULL;
PFNGLUNIFORM2UIPROC glad_glUniform2ui = NULL;
PFNGLUNIFORM2UIVPROC glad_glUniform2uiv = NULL;
PFNGLUNIFORM3FPROC glad_glUniform3f = NULL;
PFNGLUNIFORM3FVPROC glad_glUniform3fv = NULL;
PFNGLUNIFORM3IPROC glad_glUniform3i = NULL;
PFNGLUNIFORM3IVPROC glad_glUniform3iv = NULL;
PFNGLUNIFORM3UIPROC glad_glUniform3ui = NULL;
PFNGLUNIFORM3UIVPROC glad_glUniform3uiv = NULL;
PFNGLUNIFORM4FPROC glad_glUniform4f = NULL;
PFNGLUNIFORM4FVPROC glad_glUniform4fv = NULL;
PFNGLUNIFORM4IPROC glad_glUniform4i = NULL;
PFNGLUNIFORM4IVPROC glad_glUniform4iv = NULL;
PFNGLUNIFORM4UIPROC glad_glUniform4ui = NULL;
PFNGLUNIFORM4UIVPROC glad_glUniform4uiv = NULL;
PFNGLUNIFORMBLOCKBINDINGPROC glad_glUniformBlockBinding = NULL;
PFNGLUNIFORMMATRIX2FVPROC glad_glUniformMatrix2fv = NULL;
PFNGLUNIFORMMATRIX2X3FVPROC glad_glUniformMatrix2x3fv = NULL;
PFNGLUNIFORMMATRIX2X4FVPROC glad_glUniformMatrix2x4fv = NULL;
PFNGLUNIFORMMATRIX3FVPROC glad_glUniformMatrix3fv = NULL;
PFNGLUNIFORMMATRIX3X2FVPROC glad_glUniformMatrix3x2fv = NULL;
PFNGLUNIFORMMATRIX3X4FVPROC glad_glUniformMatrix3x4fv = NULL;
PFNGLUNIFORMMATRIX4FVPROC glad_glUniformMatrix4fv = NULL;
PFNGLUNIFORMMATRIX4X2FVPROC glad_glUniformMatrix4x2fv = NULL;
PFNGLUNIFORMMATRIX4X3FVPROC glad_glUniformMatrix4x3fv = NULL;
PFNGLUNMAPBUFFERPROC glad_glUnmapBuffer = NULL;
PFNGLUSEPROGRAMPROC glad_glUseProgram = NULL;
PFNGLVALIDATEPROGRAMPROC glad_glValidateProgram = NULL;
PFNGLVERTEX2DPROC glad_glVertex2d = NULL;
PFNGLVERTEX2DVPROC glad_glVertex2dv = NULL;
PFNGLVERTEX2FPROC glad_glVertex2f = NULL;
PFNGLVERTEX2FVPROC glad_glVertex2fv = NULL;
PFNGLVERTEX2IPROC glad_glVertex2i = NULL;
PFNGLVERTEX2IVPROC glad_glVertex2iv = NULL;
PFNGLVERTEX2SPROC glad_glVertex2s = NULL;
PFNGLVERTEX2SVPROC glad_glVertex2sv = NULL;
PFNGLVERTEX3DPROC glad_glVertex3d = NULL;
PFNGLVERTEX3DVPROC glad_glVertex3dv = NULL;
PFNGLVERTEX3FPROC glad_glVertex3f = NULL;
PFNGLVERTEX3FVPROC glad_glVertex3fv = NULL;
PFNGLVERTEX3IPROC glad_glVertex3i = NULL;
PFNGLVERTEX3IVPROC glad_glVertex3iv = NULL;
PFNGLVERTEX3SPROC glad_glVertex3s = NULL;
PFNGLVERTEX3SVPROC glad_glVertex3sv = NULL;
PFNGLVERTEX4DPROC glad_glVertex4d = NULL;
PFNGLVERTEX4DVPROC glad_glVertex4dv = NULL;
PFNGLVERTEX4FPROC glad_glVertex4f = NULL;
PFNGLVERTEX4FVPROC glad_glVertex4fv = NULL;
PFNGLVERTEX4IPROC glad_glVertex4i = NULL;
PFNGLVERTEX4IVPROC glad_glVertex4iv = NULL;
PFNGLVERTEX4SPROC glad_glVertex4s = NULL;
PFNGLVERTEX4SVPROC glad_glVertex4sv = NULL;
PFNGLVERTEXATTRIB1DPROC glad_glVertexAttrib1d = NULL;
PFNGLVERTEXATTRIB1DVPROC glad_glVertexAttrib1dv = NULL;
PFNGLVERTEXATTRIB1FPROC glad_glVertexAttrib1f = NULL;
PFNGLVERTEXATTRIB1FVPROC glad_glVertexAttrib1fv = NULL;
PFNGLVERTEXATTRIB1SPROC glad_glVertexAttrib1s = NULL;
PFNGLVERTEXATTRIB1SVPROC glad_glVertexAttrib1sv = NULL;
PFNGLVERTEXATTRIB2DPROC glad_glVertexAttrib2d = NULL;
PFNGLVERTEXATTRIB2DVPROC glad_glVertexAttrib2dv = NULL;
PFNGLVERTEXATTRIB2FPROC glad_glVertexAttrib2f = NULL;
PFNGLVERTEXATTRIB2FVPROC glad_glVertexAttrib2fv = NULL;
PFNGLVERTEXATTRIB2SPROC glad_glVertexAttrib2s = NULL;
PFNGLVERTEXATTRIB2SVPROC glad_glVertexAttrib2sv = NULL;
PFNGLVERTEXATTRIB3DPROC glad_glVertexAttrib3d = NULL;
PFNGLVERTEXATTRIB3DVPROC glad_glVertexAttrib3dv = NULL;
PFNGLVERTEXATTRIB3FPROC glad_glVertexAttrib3f = NULL;
PFNGLVERTEXATTRIB3FVPROC glad_glVertexAttrib3fv = NULL;
PFNGLVERTEXATTRIB3SPROC glad_glVertexAttrib3s = NULL;
PFNGLVERTEXATTRIB3SVPROC glad_glVertexAttrib3sv = NULL;
PFNGLVERTEXATTRIB4NBVPROC glad_glVertexAttrib4Nbv = NULL;
PFNGLVERTEXATTRIB4NIVPROC glad_glVertexAttrib4Niv = NULL;
PFNGLVERTEXATTRIB4NSVPROC glad_glVertexAttrib4Nsv = NULL;
PFNGLVERTEXATTRIB4NUBPROC glad_glVertexAttrib4Nub = NULL;
PFNGLVERTEXATTRIB4NUBVPROC glad_glVertexAttrib4Nubv = NULL;
PFNGLVERTEXATTRIB4NUIVPROC glad_glVertexAttrib4Nuiv = NULL;
PFNGLVERTEXATTRIB4NUSVPROC glad_glVertexAttrib4Nusv = NULL;
PFNGLVERTEXATTRIB4BVPROC glad_glVertexAttrib4bv = NULL;
PFNGLVERTEXATTRIB4DPROC glad_glVertexAttrib4d = NULL;
PFNGLVERTEXATTRIB4DVPROC glad_glVertexAttrib4dv = NULL;
PFNGLVERTEXATTRIB4FPROC glad_glVertexAttrib4f = NULL;
PFNGLVERTEXATTRIB4FVPROC glad_glVertexAttrib4fv = NULL;
PFNGLVERTEXATTRIB4IVPROC glad_glVertexAttrib4iv = NULL;
PFNGLVERTEXATTRIB4SPROC glad_glVertexAttrib4s = NULL;
PFNGLVERTEXATTRIB4SVPROC glad_glVertexAttrib4sv = NULL;
PFNGLVERTEXATTRIB4UBVPROC glad_glVertexAttrib4ubv = NULL;
PFNGLVERTEXATTRIB4UIVPROC glad_glVertexAttrib4uiv = NULL;
PFNGLVERTEXATTRIB4USVPROC glad_glVertexAttrib4usv = NULL;
PFNGLVERTEXATTRIBDIVISORPROC glad_glVertexAttribDivisor = NULL;
PFNGLVERTEXATTRIBI1IPROC glad_glVertexAttribI1i = NULL;
PFNGLVERTEXATTRIBI1IVPROC glad_glVertexAttribI1iv = NULL;
PFNGLVERTEXATTRIBI1UIPROC glad_glVertexAttribI1ui = NULL;
PFNGLVERTEXATTRIBI1UIVPROC glad_glVertexAttribI1uiv = NULL;
PFNGLVERTEXATTRIBI2IPROC glad_glVertexAttribI2i = NULL;
PFNGLVERTEXATTRIBI2IVPROC glad_glVertexAttribI2iv = NULL;
PFNGLVERTEXATTRIBI2UIPROC glad_glVertexAttribI2ui = NULL;
PFNGLVERTEXATTRIBI2UIVPROC glad_glVertexAttribI2uiv = NULL;
PFNGLVERTEXATTRIBI3IPROC glad_glVertexAttribI3i = NULL;
PFNGLVERTEXATTRIBI3IVPROC glad_glVertexAttribI3iv = NULL;
PFNGLVERTEXATTRIBI3UIPROC glad_glVertexAttribI3ui = NULL;
PFNGLVERTEXATTRIBI3UIVPROC glad_glVertexAttribI3uiv = NULL;
PFNGLVERTEXATTRIBI4BVPROC glad_glVertexAttribI4bv = NULL;
PFNGLVERTEXATTRIBI4IPROC glad_glVertexAttribI4i = NULL;
PFNGLVERTEXATTRIBI4IVPROC glad_glVertexAttribI4iv = NULL;
PFNGLVERTEXATTRIBI4SVPROC glad_glVertexAttribI4sv = NULL;
PFNGLVERTEXATTRIBI4UBVPROC glad_glVertexAttribI4ubv = NULL;
PFNGLVERTEXATTRIBI4UIPROC glad_glVertexAttribI4ui = NULL;
PFNGLVERTEXATTRIBI4UIVPROC glad_glVertexAttribI4uiv = NULL;
PFNGLVERTEXATTRIBI4USVPROC glad_glVertexAttribI4usv = NULL;
PFNGLVERTEXATTRIBIPOINTERPROC glad_glVertexAttribIPointer = NULL;
PFNGLVERTEXATTRIBP1UIPROC glad_glVertexAttribP1ui = NULL;
PFNGLVERTEXATTRIBP1UIVPROC glad_glVertexAttribP1uiv = NULL;
PFNGLVERTEXATTRIBP2UIPROC glad_glVertexAttribP2ui = NULL;
PFNGLVERTEXATTRIBP2UIVPROC glad_glVertexAttribP2uiv = NULL;
PFNGLVERTEXATTRIBP3UIPROC glad_glVertexAttribP3ui = NULL;
PFNGLVERTEXATTRIBP3UIVPROC glad_glVertexAttribP3uiv = NULL;
PFNGLVERTEXATTRIBP4UIPROC glad_glVertexAttribP4ui = NULL;
PFNGLVERTEXATTRIBP4UIVPROC glad_glVertexAttribP4uiv = NULL;
PFNGLVERTEXATTRIBPOINTERPROC glad_glVertexAttribPointer = NULL;
PFNGLVERTEXP2UIPROC glad_glVertexP2ui = NULL;
PFNGLVERTEXP2UIVPROC glad_glVertexP2uiv = NULL;
PFNGLVERTEXP3UIPROC glad_glVertexP3ui = NULL;
PFNGLVERTEXP3UIVPROC glad_glVertexP3uiv = NULL;
PFNGLVERTEXP4UIPROC glad_glVertexP4ui = NULL;
PFNGLVERTEXP4UIVPROC glad_glVertexP4uiv = NULL;
PFNGLVERTEXPOINTERPROC glad_glVertexPointer = NULL;
PFNGLVIEWPORTPROC glad_glViewport = NULL;
PFNGLWAITSYNCPROC glad_glWaitSync = NULL;
PFNGLWINDOWPOS2DPROC glad_glWindowPos2d = NULL;
PFNGLWINDOWPOS2DVPROC glad_glWindowPos2dv = NULL;
PFNGLWINDOWPOS2FPROC glad_glWindowPos2f = NULL;
PFNGLWINDOWPOS2FVPROC glad_glWindowPos2fv = NULL;
PFNGLWINDOWPOS2IPROC glad_glWindowPos2i = NULL;
PFNGLWINDOWPOS2IVPROC glad_glWindowPos2iv = NULL;
PFNGLWINDOWPOS2SPROC glad_glWindowPos2s = NULL;
PFNGLWINDOWPOS2SVPROC glad_glWindowPos2sv = NULL;
PFNGLWINDOWPOS3DPROC glad_glWindowPos3d = NULL;
PFNGLWINDOWPOS3DVPROC glad_glWindowPos3dv = NULL;
PFNGLWINDOWPOS3FPROC glad_glWindowPos3f = NULL;
PFNGLWINDOWPOS3FVPROC glad_glWindowPos3fv = NULL;
PFNGLWINDOWPOS3IPROC glad_glWindowPos3i = NULL;
PFNGLWINDOWPOS3IVPROC glad_glWindowPos3iv = NULL;
PFNGLWINDOWPOS3SPROC glad_glWindowPos3s = NULL;
PFNGLWINDOWPOS3SVPROC glad_glWindowPos3sv = NULL;


static void glad_gl_load_GL_VERSION_1_0( GLADuserptrloadfunc load, void* userptr) {
    if(!GLAD_GL_VERSION_1_0) return;
    glAccum = (PFNGLACCUMPROC) load("glAccum", userptr);
    glAlphaFunc = (PFNGLALPHAFUNCPROC) load("glAlphaFunc", userptr);
    glBegin = (PFNGLBEGINPROC) load("glBegin", userptr);
    glBitmap = (PFNGLBITMAPPROC) load("glBitmap", userptr);
    glBlendFunc = (PFNGLBLENDFUNCPROC) load("glBlendFunc", userptr);
    glCallList = (PFNGLCALLLISTPROC) load("glCallList", userptr);
    glCallLists = (PFNGLCALLLISTSPROC) load("glCallLists", userptr);
    glClear = (PFNGLCLEARPROC) load("glClear", userptr);
    glClearAccum = (PFNGLCLEARACCUMPROC) load("glClearAccum", userptr);
    glClearColor = (PFNGLCLEARCOLORPROC) load("glClearColor", userptr);
    glClearDepth = (PFNGLCLEARDEPTHPROC) load("glClearDepth", userptr);
    glClearIndex = (PFNGLCLEARINDEXPROC) load("glClearIndex", userptr);
    glClearStencil = (PFNGLCLEARSTENCILPROC) load("glClearStencil", userptr);
    glClipPlane = (PFNGLCLIPPLANEPROC) load("glClipPlane", userptr);
    glColor3b = (PFNGLCOLOR3BPROC) load("glColor3b", userptr);
    glColor3bv = (PFNGLCOLOR3BVPROC) load("glColor3bv", userptr);
    glColor3d = (PFNGLCOLOR3DPROC) load("glColor3d", userptr);
    glColor3dv = (PFNGLCOLOR3DVPROC) load("glColor3dv", userptr);
    glColor3f = (PFNGLCOLOR3FPROC) load("glColor3f", userptr);
    glColor3fv = (PFNGLCOLOR3FVPROC) load("glColor3fv", userptr);
    glColor3i = (PFNGLCOLOR3IPROC) load("glColor3i", userptr);
    glColor3iv = (PFNGLCOLOR3IVPROC) load("glColor3iv", userptr);
    glColor3s = (PFNGLCOLOR3SPROC) load("glColor3s", userptr);
    glColor3sv = (PFNGLCOLOR3SVPROC) load("glColor3sv", userptr);
    glColor3ub = (PFNGLCOLOR3UBPROC) load("glColor3ub", userptr);
    glColor3ubv = (PFNGLCOLOR3UBVPROC) load("glColor3ubv", userptr);
    glColor3ui = (PFNGLCOLOR3UIPROC) load("glColor3ui", userptr);
    glColor3uiv = (PFNGLCOLOR3UIVPROC) load("glColor3uiv", userptr);
    glColor3us = (PFNGLCOLOR3USPROC) load("glColor3us", userptr);
    glColor3usv = (PFNGLCOLOR3USVPROC) load("glColor3usv", userptr);
    glColor4b = (PFNGLCOLOR4BPROC) load("glColor4b", userptr);
    glColor4bv = (PFNGLCOLOR4BVPROC) load("glColor4bv", userptr);
    glColor4d = (PFNGLCOLOR4DPROC) load("glColor4d", userptr);
    glColor4dv = (PFNGLCOLOR4DVPROC) load("glColor4dv", userptr);
    glColor4f = (PFNGLCOLOR4FPROC) load("glColor4f", userptr);
    glColor4fv = (PFNGLCOLOR4FVPROC) load("glColor4fv", userptr);
    glColor4i = (PFNGLCOLOR4IPROC) load("glColor4i", userptr);
    glColor4iv = (PFNGLCOLOR4IVPROC) load("glColor4iv", userptr);
    glColor4s = (PFNGLCOLOR4SPROC) load("glColor4s", userptr);
    glColor4sv = (PFNGLCOLOR4SVPROC) load("glColor4sv", userptr);
    glColor4ub = (PFNGLCOLOR4UBPROC) load("glColor4ub", userptr);
    glColor4ubv = (PFNGLCOLOR4UBVPROC) load("glColor4ubv", userptr);
    glColor4ui = (PFNGLCOLOR4UIPROC) load("glColor4ui", userptr);
    glColor4uiv = (PFNGLCOLOR4UIVPROC) load("glColor4uiv", userptr);
    glColor4us = (PFNGLCOLOR4USPROC) load("glColor4us", userptr);
    glColor4usv = (PFNGLCOLOR4USVPROC) load("glColor4usv", userptr);
    glColorMask = (PFNGLCOLORMASKPROC) load("glColorMask", userptr);
    glColorMaterial = (PFNGLCOLORMATERIALPROC) load("glColorMaterial", userptr);
    glCopyPixels = (PFNGLCOPYPIXELSPROC) load("glCopyPixels", userptr);
    glCullFace = (PFNGLCULLFACEPROC) load("glCullFace", userptr);
    glDeleteLists = (PFNGLDELETELISTSPROC) load("glDeleteLists", userptr);
    glDepthFunc = (PFNGLDEPTHFUNCPROC) load("glDepthFunc", userptr);
    glDepthMask = (PFNGLDEPTHMASKPROC) load("glDepthMask", userptr);
    glDepthRange = (PFNGLDEPTHRANGEPROC) load("glDepthRange", userptr);
    glDisable = (PFNGLDISABLEPROC) load("glDisable", userptr);
    glDrawBuffer = (PFNGLDRAWBUFFERPROC) load("glDrawBuffer", userptr);
    glDrawPixels = (PFNGLDRAWPIXELSPROC) load("glDrawPixels", userptr);
    glEdgeFlag = (PFNGLEDGEFLAGPROC) load("glEdgeFlag", userptr);
    glEdgeFlagv = (PFNGLEDGEFLAGVPROC) load("glEdgeFlagv", userptr);
    glEnable = (PFNGLENABLEPROC) load("glEnable", userptr);
    glEnd = (PFNGLENDPROC) load("glEnd", userptr);
    glEndList = (PFNGLENDLISTPROC) load("glEndList", userptr);
    glEvalCoord1d = (PFNGLEVALCOORD1DPROC) load("glEvalCoord1d", userptr);
    glEvalCoord1dv = (PFNGLEVALCOORD1DVPROC) load("glEvalCoord1dv", userptr);
    glEvalCoord1f = (PFNGLEVALCOORD1FPROC) load("glEvalCoord1f", userptr);
    glEvalCoord1fv = (PFNGLEVALCOORD1FVPROC) load("glEvalCoord1fv", userptr);
    glEvalCoord2d = (PFNGLEVALCOORD2DPROC) load("glEvalCoord2d", userptr);
    glEvalCoord2dv = (PFNGLEVALCOORD2DVPROC) load("glEvalCoord2dv", userptr);
    glEvalCoord2f = (PFNGLEVALCOORD2FPROC) load("glEvalCoord2f", userptr);
    glEvalCoord2fv = (PFNGLEVALCOORD2FVPROC) load("glEvalCoord2fv", userptr);
    glEvalMesh1 = (PFNGLEVALMESH1PROC) load("glEvalMesh1", userptr);
    glEvalMesh2 = (PFNGLEVALMESH2PROC) load("glEvalMesh2", userptr);
    glEvalPoint1 = (PFNGLEVALPOINT1PROC) load("glEvalPoint1", userptr);
    glEvalPoint2 = (PFNGLEVALPOINT2PROC) load("glEvalPoint2", userptr);
    glFeedbackBuffer = (PFNGLFEEDBACKBUFFERPROC) load("glFeedbackBuffer", userptr);
    glFinish = (PFNGLFINISHPROC) load("glFinish", userptr);
    glFlush = (PFNGLFLUSHPROC) load("glFlush", userptr);
    glFogf = (PFNGLFOGFPROC) load("glFogf", userptr);
    glFogfv = (PFNGLFOGFVPROC) load("glFogfv", userptr);
    glFogi = (PFNGLFOGIPROC) load("glFogi", userptr);
    glFogiv = (PFNGLFOGIVPROC) load("glFogiv", userptr);
    glFrontFace = (PFNGLFRONTFACEPROC) load("glFrontFace", userptr);
    glFrustum = (PFNGLFRUSTUMPROC) load("glFrustum", userptr);
    glGenLists = (PFNGLGENLISTSPROC) load("glGenLists", userptr);
    glGetBooleanv = (PFNGLGETBOOLEANVPROC) load("glGetBooleanv", userptr);
    glGetClipPlane = (PFNGLGETCLIPPLANEPROC) load("glGetClipPlane", userptr);
    glGetDoublev = (PFNGLGETDOUBLEVPROC) load("glGetDoublev", userptr);
    glGetError = (PFNGLGETERRORPROC) load("glGetError", userptr);
    glGetFloatv = (PFNGLGETFLOATVPROC) load("glGetFloatv", userptr);
    glGetIntegerv = (PFNGLGETINTEGERVPROC) load("glGetIntegerv", userptr);
    glGetLightfv = (PFNGLGETLIGHTFVPROC) load("glGetLightfv", userptr);
    glGetLightiv = (PFNGLGETLIGHTIVPROC) load("glGetLightiv", userptr);
    glGetMapdv = (PFNGLGETMAPDVPROC) load("glGetMapdv", userptr);
    glGetMapfv = (PFNGLGETMAPFVPROC) load("glGetMapfv", userptr);
    glGetMapiv = (PFNGLGETMAPIVPROC) load("glGetMapiv", userptr);
    glGetMaterialfv = (PFNGLGETMATERIALFVPROC) load("glGetMaterialfv", userptr);
    glGetMaterialiv = (PFNGLGETMATERIALIVPROC) load("glGetMaterialiv", userptr);
    glGetPixelMapfv = (PFNGLGETPIXELMAPFVPROC) load("glGetPixelMapfv", userptr);
    glGetPixelMapuiv = (PFNGLGETPIXELMAPUIVPROC) load("glGetPixelMapuiv", userptr);
    glGetPixelMapusv = (PFNGLGETPIXELMAPUSVPROC) load("glGetPixelMapusv", userptr);
    glGetPolygonStipple = (PFNGLGETPOLYGONSTIPPLEPROC) load("glGetPolygonStipple", userptr);
    glGetString = (PFNGLGETSTRINGPROC) load("glGetString", userptr);
    glGetTexEnvfv = (PFNGLGETTEXENVFVPROC) load("glGetTexEnvfv", userptr);
    glGetTexEnviv = (PFNGLGETTEXENVIVPROC) load("glGetTexEnviv", userptr);
    glGetTexGendv = (PFNGLGETTEXGENDVPROC) load("glGetTexGendv", userptr);
    glGetTexGenfv = (PFNGLGETTEXGENFVPROC) load("glGetTexGenfv", userptr);
    glGetTexGeniv = (PFNGLGETTEXGENIVPROC) load("glGetTexGeniv", userptr);
    glGetTexImage = (PFNGLGETTEXIMAGEPROC) load("glGetTexImage", userptr);
    glGetTexLevelParameterfv = (PFNGLGETTEXLEVELPARAMETERFVPROC) load("glGetTexLevelParameterfv", userptr);
    glGetTexLevelParameteriv = (PFNGLGETTEXLEVELPARAMETERIVPROC) load("glGetTexLevelParameteriv", userptr);
    glGetTexParameterfv = (PFNGLGETTEXPARAMETERFVPROC) load("glGetTexParameterfv", userptr);
    glGetTexParameteriv = (PFNGLGETTEXPARAMETERIVPROC) load("glGetTexParameteriv", userptr);
    glHint = (PFNGLHINTPROC) load("glHint", userptr);
    glIndexMask = (PFNGLINDEXMASKPROC) load("glIndexMask", userptr);
    glIndexd = (PFNGLINDEXDPROC) load("glIndexd", userptr);
    glIndexdv = (PFNGLINDEXDVPROC) load("glIndexdv", userptr);
    glIndexf = (PFNGLINDEXFPROC) load("glIndexf", userptr);
    glIndexfv = (PFNGLINDEXFVPROC) load("glIndexfv", userptr);
    glIndexi = (PFNGLINDEXIPROC) load("glIndexi", userptr);
    glIndexiv = (PFNGLINDEXIVPROC) load("glIndexiv", userptr);
    glIndexs = (PFNGLINDEXSPROC) load("glIndexs", userptr);
    glIndexsv = (PFNGLINDEXSVPROC) load("glIndexsv", userptr);
    glInitNames = (PFNGLINITNAMESPROC) load("glInitNames", userptr);
    glIsEnabled = (PFNGLISENABLEDPROC) load("glIsEnabled", userptr);
    glIsList = (PFNGLISLISTPROC) load("glIsList", userptr);
    glLightModelf = (PFNGLLIGHTMODELFPROC) load("glLightModelf", userptr);
    glLightModelfv = (PFNGLLIGHTMODELFVPROC) load("glLightModelfv", userptr);
    glLightModeli = (PFNGLLIGHTMODELIPROC) load("glLightModeli", userptr);
    glLightModeliv = (PFNGLLIGHTMODELIVPROC) load("glLightModeliv", userptr);
    glLightf = (PFNGLLIGHTFPROC) load("glLightf", userptr);
    glLightfv = (PFNGLLIGHTFVPROC) load("glLightfv", userptr);
    glLighti = (PFNGLLIGHTIPROC) load("glLighti", userptr);
    glLightiv = (PFNGLLIGHTIVPROC) load("glLightiv", userptr);
    glLineStipple = (PFNGLLINESTIPPLEPROC) load("glLineStipple", userptr);
    glLineWidth = (PFNGLLINEWIDTHPROC) load("glLineWidth", userptr);
    glListBase = (PFNGLLISTBASEPROC) load("glListBase", userptr);
    glLoadIdentity = (PFNGLLOADIDENTITYPROC) load("glLoadIdentity", userptr);
    glLoadMatrixd = (PFNGLLOADMATRIXDPROC) load("glLoadMatrixd", userptr);
    glLoadMatrixf = (PFNGLLOADMATRIXFPROC) load("glLoadMatrixf", userptr);
    glLoadName = (PFNGLLOADNAMEPROC) load("glLoadName", userptr);
    glLogicOp = (PFNGLLOGICOPPROC) load("glLogicOp", userptr);
    glMap1d = (PFNGLMAP1DPROC) load("glMap1d", userptr);
    glMap1f = (PFNGLMAP1FPROC) load("glMap1f", userptr);
    glMap2d = (PFNGLMAP2DPROC) load("glMap2d", userptr);
    glMap2f = (PFNGLMAP2FPROC) load("glMap2f", userptr);
    glMapGrid1d = (PFNGLMAPGRID1DPROC) load("glMapGrid1d", userptr);
    glMapGrid1f = (PFNGLMAPGRID1FPROC) load("glMapGrid1f", userptr);
    glMapGrid2d = (PFNGLMAPGRID2DPROC) load("glMapGrid2d", userptr);
    glMapGrid2f = (PFNGLMAPGRID2FPROC) load("glMapGrid2f", userptr);
    glMaterialf = (PFNGLMATERIALFPROC) load("glMaterialf", userptr);
    glMaterialfv = (PFNGLMATERIALFVPROC) load("glMaterialfv", userptr);
    glMateriali = (PFNGLMATERIALIPROC) load("glMateriali", userptr);
    glMaterialiv = (PFNGLMATERIALIVPROC) load("glMaterialiv", userptr);
    glMatrixMode = (PFNGLMATRIXMODEPROC) load("glMatrixMode", userptr);
    glMultMatrixd = (PFNGLMULTMATRIXDPROC) load("glMultMatrixd", userptr);
    glMultMatrixf = (PFNGLMULTMATRIXFPROC) load("glMultMatrixf", userptr);
    glNewList = (PFNGLNEWLISTPROC) load("glNewList", userptr);
    glNormal3b = (PFNGLNORMAL3BPROC) load("glNormal3b", userptr);
    glNormal3bv = (PFNGLNORMAL3BVPROC) load("glNormal3bv", userptr);
    glNormal3d = (PFNGLNORMAL3DPROC) load("glNormal3d", userptr);
    glNormal3dv = (PFNGLNORMAL3DVPROC) load("glNormal3dv", userptr);
    glNormal3f = (PFNGLNORMAL3FPROC) load("glNormal3f", userptr);
    glNormal3fv = (PFNGLNORMAL3FVPROC) load("glNormal3fv", userptr);
    glNormal3i = (PFNGLNORMAL3IPROC) load("glNormal3i", userptr);
    glNormal3iv = (PFNGLNORMAL3IVPROC) load("glNormal3iv", userptr);
    glNormal3s = (PFNGLNORMAL3SPROC) load("glNormal3s", userptr);
    glNormal3sv = (PFNGLNORMAL3SVPROC) load("glNormal3sv", userptr);
    glOrtho = (PFNGLORTHOPROC) load("glOrtho", userptr);
    glPassThrough = (PFNGLPASSTHROUGHPROC) load("glPassThrough", userptr);
    glPixelMapfv = (PFNGLPIXELMAPFVPROC) load("glPixelMapfv", userptr);
    glPixelMapuiv = (PFNGLPIXELMAPUIVPROC) load("glPixelMapuiv", userptr);
    glPixelMapusv = (PFNGLPIXELMAPUSVPROC) load("glPixelMapusv", userptr);
    glPixelStoref = (PFNGLPIXELSTOREFPROC) load("glPixelStoref", userptr);
    glPixelStorei = (PFNGLPIXELSTOREIPROC) load("glPixelStorei", userptr);
    glPixelTransferf = (PFNGLPIXELTRANSFERFPROC) load("glPixelTransferf", userptr);
    glPixelTransferi = (PFNGLPIXELTRANSFERIPROC) load("glPixelTransferi", userptr);
    glPixelZoom = (PFNGLPIXELZOOMPROC) load("glPixelZoom", userptr);
    glPointSize = (PFNGLPOINTSIZEPROC) load("glPointSize", userptr);
    glPolygonMode = (PFNGLPOLYGONMODEPROC) load("glPolygonMode", userptr);
    glPolygonStipple = (PFNGLPOLYGONSTIPPLEPROC) load("glPolygonStipple", userptr);
    glPopAttrib = (PFNGLPOPATTRIBPROC) load("glPopAttrib", userptr);
    glPopMatrix = (PFNGLPOPMATRIXPROC) load("glPopMatrix", userptr);
    glPopName = (PFNGLPOPNAMEPROC) load("glPopName", userptr);
    glPushAttrib = (PFNGLPUSHATTRIBPROC) load("glPushAttrib", userptr);
    glPushMatrix = (PFNGLPUSHMATRIXPROC) load("glPushMatrix", userptr);
    glPushName = (PFNGLPUSHNAMEPROC) load("glPushName", userptr);
    glRasterPos2d = (PFNGLRASTERPOS2DPROC) load("glRasterPos2d", userptr);
    glRasterPos2dv = (PFNGLRASTERPOS2DVPROC) load("glRasterPos2dv", userptr);
    glRasterPos2f = (PFNGLRASTERPOS2FPROC) load("glRasterPos2f", userptr);
    glRasterPos2fv = (PFNGLRASTERPOS2FVPROC) load("glRasterPos2fv", userptr);
    glRasterPos2i = (PFNGLRASTERPOS2IPROC) load("glRasterPos2i", userptr);
    glRasterPos2iv = (PFNGLRASTERPOS2IVPROC) load("glRasterPos2iv", userptr);
    glRasterPos2s = (PFNGLRASTERPOS2SPROC) load("glRasterPos2s", userptr);
    glRasterPos2sv = (PFNGLRASTERPOS2SVPROC) load("glRasterPos2sv", userptr);
    glRasterPos3d = (PFNGLRASTERPOS3DPROC) load("glRasterPos3d", userptr);
    glRasterPos3dv = (PFNGLRASTERPOS3DVPROC) load("glRasterPos3dv", userptr);
    glRasterPos3f = (PFNGLRASTERPOS3FPROC) load("glRasterPos3f", userptr);
    glRasterPos3fv = (PFNGLRASTERPOS3FVPROC) load("glRasterPos3fv", userptr);
    glRasterPos3i = (PFNGLRASTERPOS3IPROC) load("glRasterPos3i", userptr);
    glRasterPos3iv = (PFNGLRASTERPOS3IVPROC) load("glRasterPos3iv", userptr);
    glRasterPos3s = (PFNGLRASTERPOS3SPROC) load("glRasterPos3s", userptr);
    glRasterPos3sv = (PFNGLRASTERPOS3SVPROC) load("glRasterPos3sv", userptr);
    glRasterPos4d = (PFNGLRASTERPOS4DPROC) load("glRasterPos4d", userptr);
    glRasterPos4dv = (PFNGLRASTERPOS4DVPROC) load("glRasterPos4dv", userptr);
    glRasterPos4f = (PFNGLRASTERPOS4FPROC) load("glRasterPos4f", userptr);
    glRasterPos4fv = (PFNGLRASTERPOS4FVPROC) load("glRasterPos4fv", userptr);
    glRasterPos4i = (PFNGLRASTERPOS4IPROC) load("glRasterPos4i", userptr);
    glRasterPos4iv = (PFNGLRASTERPOS4IVPROC) load("glRasterPos4iv", userptr);
    glRasterPos4s = (PFNGLRASTERPOS4SPROC) load("glRasterPos4s", userptr);
    glRasterPos4sv = (PFNGLRASTERPOS4SVPROC) load("glRasterPos4sv", userptr);
    glReadBuffer = (PFNGLREADBUFFERPROC) load("glReadBuffer", userptr);
    glReadPixels = (PFNGLREADPIXELSPROC) load("glReadPixels", userptr);
    glRectd = (PFNGLRECTDPROC) load("glRectd", userptr);
    glRectdv = (PFNGLRECTDVPROC) load("glRectdv", userptr);
    glRectf = (PFNGLRECTFPROC) load("glRectf", userptr);
    glRectfv = (PFNGLRECTFVPROC) load("glRectfv", userptr);
    glRecti = (PFNGLRECTIPROC) load("glRecti", userptr);
    glRectiv = (PFNGLRECTIVPROC) load("glRectiv", userptr);
    glRects = (PFNGLRECTSPROC) load("glRects", userptr);
    glRectsv = (PFNGLRECTSVPROC) load("glRectsv", userptr);
    glRenderMode = (PFNGLRENDERMODEPROC) load("glRenderMode", userptr);
    glRotated = (PFNGLROTATEDPROC) load("glRotated", userptr);
    glRotatef = (PFNGLROTATEFPROC) load("glRotatef", userptr);
    glScaled = (PFNGLSCALEDPROC) load("glScaled", userptr);
    glScalef = (PFNGLSCALEFPROC) load("glScalef", userptr);
    glScissor = (PFNGLSCISSORPROC) load("glScissor", userptr);
    glSelectBuffer = (PFNGLSELECTBUFFERPROC) load("glSelectBuffer", userptr);
    glShadeModel = (PFNGLSHADEMODELPROC) load("glShadeModel", userptr);
    glStencilFunc = (PFNGLSTENCILFUNCPROC) load("glStencilFunc", userptr);
    glStencilMask = (PFNGLSTENCILMASKPROC) load("glStencilMask", userptr);
    glStencilOp = (PFNGLSTENCILOPPROC) load("glStencilOp", userptr);
    glTexCoord1d = (PFNGLTEXCOORD1DPROC) load("glTexCoord1d", userptr);
    glTexCoord1dv = (PFNGLTEXCOORD1DVPROC) load("glTexCoord1dv", userptr);
    glTexCoord1f = (PFNGLTEXCOORD1FPROC) load("glTexCoord1f", userptr);
    glTexCoord1fv = (PFNGLTEXCOORD1FVPROC) load("glTexCoord1fv", userptr);
    glTexCoord1i = (PFNGLTEXCOORD1IPROC) load("glTexCoord1i", userptr);
    glTexCoord1iv = (PFNGLTEXCOORD1IVPROC) load("glTexCoord1iv", userptr);
    glTexCoord1s = (PFNGLTEXCOORD1SPROC) load("glTexCoord1s", userptr);
    glTexCoord1sv = (PFNGLTEXCOORD1SVPROC) load("glTexCoord1sv", userptr);
    glTexCoord2d = (PFNGLTEXCOORD2DPROC) load("glTexCoord2d", userptr);
    glTexCoord2dv = (PFNGLTEXCOORD2DVPROC) load("glTexCoord2dv", userptr);
    glTexCoord2f = (PFNGLTEXCOORD2FPROC) load("glTexCoord2f", userptr);
    glTexCoord2fv = (PFNGLTEXCOORD2FVPROC) load("glTexCoord2fv", userptr);
    glTexCoord2i = (PFNGLTEXCOORD2IPROC) load("glTexCoord2i", userptr);
    glTexCoord2iv = (PFNGLTEXCOORD2IVPROC) load("glTexCoord2iv", userptr);
    glTexCoord2s = (PFNGLTEXCOORD2SPROC) load("glTexCoord2s", userptr);
    glTexCoord2sv = (PFNGLTEXCOORD2SVPROC) load("glTexCoord2sv", userptr);
    glTexCoord3d = (PFNGLTEXCOORD3DPROC) load("glTexCoord3d", userptr);
    glTexCoord3dv = (PFNGLTEXCOORD3DVPROC) load("glTexCoord3dv", userptr);
    glTexCoord3f = (PFNGLTEXCOORD3FPROC) load("glTexCoord3f", userptr);
    glTexCoord3fv = (PFNGLTEXCOORD3FVPROC) load("glTexCoord3fv", userptr);
    glTexCoord3i = (PFNGLTEXCOORD3IPROC) load("glTexCoord3i", userptr);
    glTexCoord3iv = (PFNGLTEXCOORD3IVPROC) load("glTexCoord3iv", userptr);
    glTexCoord3s = (PFNGLTEXCOORD3SPROC) load("glTexCoord3s", userptr);
    glTexCoord3sv = (PFNGLTEXCOORD3SVPROC) load("glTexCoord3sv", userptr);
    glTexCoord4d = (PFNGLTEXCOORD4DPROC) load("glTexCoord4d", userptr);
    glTexCoord4dv = (PFNGLTEXCOORD4DVPROC) load("glTexCoord4dv", userptr);
    glTexCoord4f = (PFNGLTEXCOORD4FPROC) load("glTexCoord4f", userptr);
    glTexCoord4fv = (PFNGLTEXCOORD4FVPROC) load("glTexCoord4fv", userptr);
    glTexCoord4i = (PFNGLTEXCOORD4IPROC) load("glTexCoord4i", userptr);
    glTexCoord4iv = (PFNGLTEXCOORD4IVPROC) load("glTexCoord4iv", userptr);
    glTexCoord4s = (PFNGLTEXCOORD4SPROC) load("glTexCoord4s", userptr);
    glTexCoord4sv = (PFNGLTEXCOORD4SVPROC) load("glTexCoord4sv", userptr);
    glTexEnvf = (PFNGLTEXENVFPROC) load("glTexEnvf", userptr);
    glTexEnvfv = (PFNGLTEXENVFVPROC) load("glTexEnvfv", userptr);
    glTexEnvi = (PFNGLTEXENVIPROC) load("glTexEnvi", userptr);
    glTexEnviv = (PFNGLTEXENVIVPROC) load("glTexEnviv", userptr);
    glTexGend = (PFNGLTEXGENDPROC) load("glTexGend", userptr);
    glTexGendv = (PFNGLTEXGENDVPROC) load("glTexGendv", userptr);
    glTexGenf = (PFNGLTEXGENFPROC) load("glTexGenf", userptr);
    glTexGenfv = (PFNGLTEXGENFVPROC) load("glTexGenfv", userptr);
    glTexGeni = (PFNGLTEXGENIPROC) load("glTexGeni", userptr);
    glTexGeniv = (PFNGLTEXGENIVPROC) load("glTexGeniv", userptr);
    glTexImage1D = (PFNGLTEXIMAGE1DPROC) load("glTexImage1D", userptr);
    glTexImage2D = (PFNGLTEXIMAGE2DPROC) load("glTexImage2D", userptr);
    glTexParameterf = (PFNGLTEXPARAMETERFPROC) load("glTexParameterf", userptr);
    glTexParameterfv = (PFNGLTEXPARAMETERFVPROC) load("glTexParameterfv", userptr);
    glTexParameteri = (PFNGLTEXPARAMETERIPROC) load("glTexParameteri", userptr);
    glTexParameteriv = (PFNGLTEXPARAMETERIVPROC) load("glTexParameteriv", userptr);
    glTranslated = (PFNGLTRANSLATEDPROC) load("glTranslated", userptr);
    glTranslatef = (PFNGLTRANSLATEFPROC) load("glTranslatef", userptr);
    glVertex2d = (PFNGLVERTEX2DPROC) load("glVertex2d", userptr);
    glVertex2dv = (PFNGLVERTEX2DVPROC) load("glVertex2dv", userptr);
    glVertex2f = (PFNGLVERTEX2FPROC) load("glVertex2f", userptr);
    glVertex2fv = (PFNGLVERTEX2FVPROC) load("glVertex2fv", userptr);
    glVertex2i = (PFNGLVERTEX2IPROC) load("glVertex2i", userptr);
    glVertex2iv = (PFNGLVERTEX2IVPROC) load("glVertex2iv", userptr);
    glVertex2s = (PFNGLVERTEX2SPROC) load("glVertex2s", userptr);
    glVertex2sv = (PFNGLVERTEX2SVPROC) load("glVertex2sv", userptr);
    glVertex3d = (PFNGLVERTEX3DPROC) load("glVertex3d", userptr);
    glVertex3dv = (PFNGLVERTEX3DVPROC) load("glVertex3dv", userptr);
    glVertex3f = (PFNGLVERTEX3FPROC) load("glVertex3f", userptr);
    glVertex3fv = (PFNGLVERTEX3FVPROC) load("glVertex3fv", userptr);
    glVertex3i = (PFNGLVERTEX3IPROC) load("glVertex3i", userptr);
    glVertex3iv = (PFNGLVERTEX3IVPROC) load("glVertex3iv", userptr);
    glVertex3s = (PFNGLVERTEX3SPROC) load("glVertex3s", userptr);
    glVertex3sv = (PFNGLVERTEX3SVPROC) load("glVertex3sv", userptr);
    glVertex4d = (PFNGLVERTEX4DPROC) load("glVertex4d", userptr);
    glVertex4dv = (PFNGLVERTEX4DVPROC) load("glVertex4dv", userptr);
    glVertex4f = (PFNGLVERTEX4FPROC) load("glVertex4f", userptr);
    glVertex4fv = (PFNGLVERTEX4FVPROC) load("glVertex4fv", userptr);
    glVertex4i = (PFNGLVERTEX4IPROC) load("glVertex4i", userptr);
    glVertex4iv = (PFNGLVERTEX4IVPROC) load("glVertex4iv", userptr);
    glVertex4s = (PFNGLVERTEX4SPROC) load("glVertex4s", userptr);
    glVertex4sv = (PFNGLVERTEX4SVPROC) load("glVertex4sv", userptr);
    glViewport = (PFNGLVIEWPORTPROC) load("glViewport", userptr);
}
static void glad_gl_load_GL_VERSION_1_1( GLADuserptrloadfunc load, void* userptr) {
    if(!GLAD_GL_VERSION_1_1) return;
    glAreTexturesResident = (PFNGLARETEXTURESRESIDENTPROC) load("glAreTexturesResident", userptr);
    glArrayElement = (PFNGLARRAYELEMENTPROC) load("glArrayElement", userptr);
    glBindTexture = (PFNGLBINDTEXTUREPROC) load("glBindTexture", userptr);
    glColorPointer = (PFNGLCOLORPOINTERPROC) load("glColorPointer", userptr);
    glCopyTexImage1D = (PFNGLCOPYTEXIMAGE1DPROC) load("glCopyTexImage1D", userptr);
    glCopyTexImage2D = (PFNGLCOPYTEXIMAGE2DPROC) load("glCopyTexImage2D", userptr);
    glCopyTexSubImage1D = (PFNGLCOPYTEXSUBIMAGE1DPROC) load("glCopyTexSubImage1D", userptr);
    glCopyTexSubImage2D = (PFNGLCOPYTEXSUBIMAGE2DPROC) load("glCopyTexSubImage2D", userptr);
    glDeleteTextures = (PFNGLDELETETEXTURESPROC) load("glDeleteTextures", userptr);
    glDisableClientState = (PFNGLDISABLECLIENTSTATEPROC) load("glDisableClientState", userptr);
    glDrawArrays = (PFNGLDRAWARRAYSPROC) load("glDrawArrays", userptr);
    glDrawElements = (PFNGLDRAWELEMENTSPROC) load("glDrawElements", userptr);
    glEdgeFlagPointer = (PFNGLEDGEFLAGPOINTERPROC) load("glEdgeFlagPointer", userptr);
    glEnableClientState = (PFNGLENABLECLIENTSTATEPROC) load("glEnableClientState", userptr);
    glGenTextures = (PFNGLGENTEXTURESPROC) load("glGenTextures", userptr);
    glGetPointerv = (PFNGLGETPOINTERVPROC) load("glGetPointerv", userptr);
    glIndexPointer = (PFNGLINDEXPOINTERPROC) load("glIndexPointer", userptr);
    glIndexub = (PFNGLINDEXUBPROC) load("glIndexub", userptr);
    glIndexubv = (PFNGLINDEXUBVPROC) load("glIndexubv", userptr);
    glInterleavedArrays = (PFNGLINTERLEAVEDARRAYSPROC) load("glInterleavedArrays", userptr);
    glIsTexture = (PFNGLISTEXTUREPROC) load("glIsTexture", userptr);
    glNormalPointer = (PFNGLNORMALPOINTERPROC) load("glNormalPointer", userptr);
    glPolygonOffset = (PFNGLPOLYGONOFFSETPROC) load("glPolygonOffset", userptr);
    glPopClientAttrib = (PFNGLPOPCLIENTATTRIBPROC) load("glPopClientAttrib", userptr);
    glPrioritizeTextures = (PFNGLPRIORITIZETEXTURESPROC) load("glPrioritizeTextures", userptr);
    glPushClientAttrib = (PFNGLPUSHCLIENTATTRIBPROC) load("glPushClientAttrib", userptr);
    glTexCoordPointer = (PFNGLTEXCOORDPOINTERPROC) load("glTexCoordPointer", userptr);
    glTexSubImage1D = (PFNGLTEXSUBIMAGE1DPROC) load("glTexSubImage1D", userptr);
    glTexSubImage2D = (PFNGLTEXSUBIMAGE2DPROC) load("glTexSubImage2D", userptr);
    glVertexPointer = (PFNGLVERTEXPOINTERPROC) load("glVertexPointer", userptr);
}
static void glad_gl_load_GL_VERSION_1_2( GLADuserptrloadfunc load, void* userptr) {
    if(!GLAD_GL_VERSION_1_2) return;
    glCopyTexSubImage3D = (PFNGLCOPYTEXSUBIMAGE3DPROC) load("glCopyTexSubImage3D", userptr);
    glDrawRangeElements = (PFNGLDRAWRANGEELEMENTSPROC) load("glDrawRangeElements", userptr);
    glTexImage3D = (PFNGLTEXIMAGE3DPROC) load("glTexImage3D", userptr);
    glTexSubImage3D = (PFNGLTEXSUBIMAGE3DPROC) load("glTexSubImage3D", userptr);
}
static void glad_gl_load_GL_VERSION_1_3( GLADuserptrloadfunc load, void* userptr) {
    if(!GLAD_GL_VERSION_1_3) return;
    glActiveTexture = (PFNGLACTIVETEXTUREPROC) load("glActiveTexture", userptr);
    glClientActiveTexture = (PFNGLCLIENTACTIVETEXTUREPROC) load("glClientActiveTexture", userptr);
    glCompressedTexImage1D = (PFNGLCOMPRESSEDTEXIMAGE1DPROC) load("glCompressedTexImage1D", userptr);
    glCompressedTexImage2D = (PFNGLCOMPRESSEDTEXIMAGE2DPROC) load("glCompressedTexImage2D", userptr);
    glCompressedTexImage3D = (PFNGLCOMPRESSEDTEXIMAGE3DPROC) load("glCompressedTexImage3D", userptr);
    glCompressedTexSubImage1D = (PFNGLCOMPRESSEDTEXSUBIMAGE1DPROC) load("glCompressedTexSubImage1D", userptr);
    glCompressedTexSubImage2D = (PFNGLCOMPRESSEDTEXSUBIMAGE2DPROC) load("glCompressedTexSubImage2D", userptr);
    glCompressedTexSubImage3D = (PFNGLCOMPRESSEDTEXSUBIMAGE3DPROC) load("glCompressedTexSubImage3D", userptr);
    glGetCompressedTexImage = (PFNGLGETCOMPRESSEDTEXIMAGEPROC) load("glGetCompressedTexImage", userptr);
    glLoadTransposeMatrixd = (PFNGLLOADTRANSPOSEMATRIXDPROC) load("glLoadTransposeMatrixd", userptr);
    glLoadTransposeMatrixf = (PFNGLLOADTRANSPOSEMATRIXFPROC) load("glLoadTransposeMatrixf", userptr);
    glMultTransposeMatrixd = (PFNGLMULTTRANSPOSEMATRIXDPROC) load("glMultTransposeMatrixd", userptr);
    glMultTransposeMatrixf = (PFNGLMULTTRANSPOSEMATRIXFPROC) load("glMultTransposeMatrixf", userptr);
    glMultiTexCoord1d = (PFNGLMULTITEXCOORD1DPROC) load("glMultiTexCoord1d", userptr);
    glMultiTexCoord1dv = (PFNGLMULTITEXCOORD1DVPROC) load("glMultiTexCoord1dv", userptr);
    glMultiTexCoord1f = (PFNGLMULTITEXCOORD1FPROC) load("glMultiTexCoord1f", userptr);
    glMultiTexCoord1fv = (PFNGLMULTITEXCOORD1FVPROC) load("glMultiTexCoord1fv", userptr);
    glMultiTexCoord1i = (PFNGLMULTITEXCOORD1IPROC) load("glMultiTexCoord1i", userptr);
    glMultiTexCoord1iv = (PFNGLMULTITEXCOORD1IVPROC) load("glMultiTexCoord1iv", userptr);
    glMultiTexCoord1s = (PFNGLMULTITEXCOORD1SPROC) load("glMultiTexCoord1s", userptr);
    glMultiTexCoord1sv = (PFNGLMULTITEXCOORD1SVPROC) load("glMultiTexCoord1sv", userptr);
    glMultiTexCoord2d = (PFNGLMULTITEXCOORD2DPROC) load("glMultiTexCoord2d", userptr);
    glMultiTexCoord2dv = (PFNGLMULTITEXCOORD2DVPROC) load("glMultiTexCoord2dv", userptr);
    glMultiTexCoord2f = (PFNGLMULTITEXCOORD2FPROC) load("glMultiTexCoord2f", userptr);
    glMultiTexCoord2fv = (PFNGLMULTITEXCOORD2FVPROC) load("glMultiTexCoord2fv", userptr);
    glMultiTexCoord2i = (PFNGLMULTITEXCOORD2IPROC) load("glMultiTexCoord2i", userptr);
    glMultiTexCoord2iv = (PFNGLMULTITEXCOORD2IVPROC) load("glMultiTexCoord2iv", userptr);
    glMultiTexCoord2s = (PFNGLMULTITEXCOORD2SPROC) load("glMultiTexCoord2s", userptr);
    glMultiTexCoord2sv = (PFNGLMULTITEXCOORD2SVPROC) load("glMultiTexCoord2sv", userptr);
    glMultiTexCoord3d = (PFNGLMULTITEXCOORD3DPROC) load("glMultiTexCoord3d", userptr);
    glMultiTexCoord3dv = (PFNGLMULTITEXCOORD3DVPROC) load("glMultiTexCoord3dv", userptr);
    glMultiTexCoord3f = (PFNGLMULTITEXCOORD3FPROC) load("glMultiTexCoord3f", userptr);
    glMultiTexCoord3fv = (PFNGLMULTITEXCOORD3FVPROC) load("glMultiTexCoord3fv", userptr);
    glMultiTexCoord3i = (PFNGLMULTITEXCOORD3IPROC) load("glMultiTexCoord3i", userptr);
    glMultiTexCoord3iv = (PFNGLMULTITEXCOORD3IVPROC) load("glMultiTexCoord3iv", userptr);
    glMultiTexCoord3s = (PFNGLMULTITEXCOORD3SPROC) load("glMultiTexCoord3s", userptr);
    glMultiTexCoord3sv = (PFNGLMULTITEXCOORD3SVPROC) load("glMultiTexCoord3sv", userptr);
    glMultiTexCoord4d = (PFNGLMULTITEXCOORD4DPROC) load("glMultiTexCoord4d", userptr);
    glMultiTexCoord4dv = (PFNGLMULTITEXCOORD4DVPROC) load("glMultiTexCoord4dv", userptr);
    glMultiTexCoord4f = (PFNGLMULTITEXCOORD4FPROC) load("glMultiTexCoord4f", userptr);
    glMultiTexCoord4fv = (PFNGLMULTITEXCOORD4FVPROC) load("glMultiTexCoord4fv", userptr);
    glMultiTexCoord4i = (PFNGLMULTITEXCOORD4IPROC) load("glMultiTexCoord4i", userptr);
    glMultiTexCoord4iv = (PFNGLMULTITEXCOORD4IVPROC) load("glMultiTexCoord4iv", userptr);
    glMultiTexCoord4s = (PFNGLMULTITEXCOORD4SPROC) load("glMultiTexCoord4s", userptr);
    glMultiTexCoord4sv = (PFNGLMULTITEXCOORD4SVPROC) load("glMultiTexCoord4sv", userptr);
    glSampleCoverage = (PFNGLSAMPLECOVERAGEPROC) load("glSampleCoverage", userptr);
}
static void glad_gl_load_GL_VERSION_1_4( GLADuserptrloadfunc load, void* userptr) {
    if(!GLAD_GL_VERSION_1_4) return;
    glBlendColor = (PFNGLBLENDCOLORPROC) load("glBlendColor", userptr);
    glBlendEquation = (PFNGLBLENDEQUATIONPROC) load("glBlendEquation", userptr);
    glBlendFuncSeparate = (PFNGLBLENDFUNCSEPARATEPROC) load("glBlendFuncSeparate", userptr);
    glFogCoordPointer = (PFNGLFOGCOORDPOINTERPROC) load("glFogCoordPointer", userptr);
    glFogCoordd = (PFNGLFOGCOORDDPROC) load("glFogCoordd", userptr);
    glFogCoorddv = (PFNGLFOGCOORDDVPROC) load("glFogCoorddv", userptr);
    glFogCoordf = (PFNGLFOGCOORDFPROC) load("glFogCoordf", userptr);
    glFogCoordfv = (PFNGLFOGCOORDFVPROC) load("glFogCoordfv", userptr);
    glMultiDrawArrays = (PFNGLMULTIDRAWARRAYSPROC) load("glMultiDrawArrays", userptr);
    glMultiDrawElements = (PFNGLMULTIDRAWELEMENTSPROC) load("glMultiDrawElements", userptr);
    glPointParameterf = (PFNGLPOINTPARAMETERFPROC) load("glPointParameterf", userptr);
    glPointParameterfv = (PFNGLPOINTPARAMETERFVPROC) load("glPointParameterfv", userptr);
    glPointParameteri = (PFNGLPOINTPARAMETERIPROC) load("glPointParameteri", userptr);
    glPointParameteriv = (PFNGLPOINTPARAMETERIVPROC) load("glPointParameteriv", userptr);
    glSecondaryColor3b = (PFNGLSECONDARYCOLOR3BPROC) load("glSecondaryColor3b", userptr);
    glSecondaryColor3bv = (PFNGLSECONDARYCOLOR3BVPROC) load("glSecondaryColor3bv", userptr);
    glSecondaryColor3d = (PFNGLSECONDARYCOLOR3DPROC) load("glSecondaryColor3d", userptr);
    glSecondaryColor3dv = (PFNGLSECONDARYCOLOR3DVPROC) load("glSecondaryColor3dv", userptr);
    glSecondaryColor3f = (PFNGLSECONDARYCOLOR3FPROC) load("glSecondaryColor3f", userptr);
    glSecondaryColor3fv = (PFNGLSECONDARYCOLOR3FVPROC) load("glSecondaryColor3fv", userptr);
    glSecondaryColor3i = (PFNGLSECONDARYCOLOR3IPROC) load("glSecondaryColor3i", userptr);
    glSecondaryColor3iv = (PFNGLSECONDARYCOLOR3IVPROC) load("glSecondaryColor3iv", userptr);
    glSecondaryColor3s = (PFNGLSECONDARYCOLOR3SPROC) load("glSecondaryColor3s", userptr);
    glSecondaryColor3sv = (PFNGLSECONDARYCOLOR3SVPROC) load("glSecondaryColor3sv", userptr);
    glSecondaryColor3ub = (PFNGLSECONDARYCOLOR3UBPROC) load("glSecondaryColor3ub", userptr);
    glSecondaryColor3ubv = (PFNGLSECONDARYCOLOR3UBVPROC) load("glSecondaryColor3ubv", userptr);
    glSecondaryColor3ui = (PFNGLSECONDARYCOLOR3UIPROC) load("glSecondaryColor3ui", userptr);
    glSecondaryColor3uiv = (PFNGLSECONDARYCOLOR3UIVPROC) load("glSecondaryColor3uiv", userptr);
    glSecondaryColor3us = (PFNGLSECONDARYCOLOR3USPROC) load("glSecondaryColor3us", userptr);
    glSecondaryColor3usv = (PFNGLSECONDARYCOLOR3USVPROC) load("glSecondaryColor3usv", userptr);
    glSecondaryColorPointer = (PFNGLSECONDARYCOLORPOINTERPROC) load("glSecondaryColorPointer", userptr);
    glWindowPos2d = (PFNGLWINDOWPOS2DPROC) load("glWindowPos2d", userptr);
    glWindowPos2dv = (PFNGLWINDOWPOS2DVPROC) load("glWindowPos2dv", userptr);
    glWindowPos2f = (PFNGLWINDOWPOS2FPROC) load("glWindowPos2f", userptr);
    glWindowPos2fv = (PFNGLWINDOWPOS2FVPROC) load("glWindowPos2fv", userptr);
    glWindowPos2i = (PFNGLWINDOWPOS2IPROC) load("glWindowPos2i", userptr);
    glWindowPos2iv = (PFNGLWINDOWPOS2IVPROC) load("glWindowPos2iv", userptr);
    glWindowPos2s = (PFNGLWINDOWPOS2SPROC) load("glWindowPos2s", userptr);
    glWindowPos2sv = (PFNGLWINDOWPOS2SVPROC) load("glWindowPos2sv", userptr);
    glWindowPos3d = (PFNGLWINDOWPOS3DPROC) load("glWindowPos3d", userptr);
    glWindowPos3dv = (PFNGLWINDOWPOS3DVPROC) load("glWindowPos3dv", userptr);
    glWindowPos3f = (PFNGLWINDOWPOS3FPROC) load("glWindowPos3f", userptr);
    glWindowPos3fv = (PFNGLWINDOWPOS3FVPROC) load("glWindowPos3fv", userptr);
    glWindowPos3i = (PFNGLWINDOWPOS3IPROC) load("glWindowPos3i", userptr);
    glWindowPos3iv = (PFNGLWINDOWPOS3IVPROC) load("glWindowPos3iv", userptr);
    glWindowPos3s = (PFNGLWINDOWPOS3SPROC) load("glWindowPos3s", userptr);
    glWindowPos3sv = (PFNGLWINDOWPOS3SVPROC) load("glWindowPos3sv", userptr);
}
static void glad_gl_load_GL_VERSION_1_5( GLADuserptrloadfunc load, void* userptr) {
    if(!GLAD_GL_VERSION_1_5) return;
    glBeginQuery = (PFNGLBEGINQUERYPROC) load("glBeginQuery", userptr);
    glBindBuffer = (PFNGLBINDBUFFERPROC) load("glBindBuffer", userptr);
    glBufferData = (PFNGLBUFFERDATAPROC) load("glBufferData", userptr);
    glBufferSubData = (PFNGLBUFFERSUBDATAPROC) load("glBufferSubData", userptr);
    glDeleteBuffers = (PFNGLDELETEBUFFERSPROC) load("glDeleteBuffers", userptr);
    glDeleteQueries = (PFNGLDELETEQUERIESPROC) load("glDeleteQueries", userptr);
    glEndQuery = (PFNGLENDQUERYPROC) load("glEndQuery", userptr);
    glGenBuffers = (PFNGLGENBUFFERSPROC) load("glGenBuffers", userptr);
    glGenQueries = (PFNGLGENQUERIESPROC) load("glGenQueries", userptr);
    glGetBufferParameteriv = (PFNGLGETBUFFERPARAMETERIVPROC) load("glGetBufferParameteriv", userptr);
    glGetBufferPointerv = (PFNGLGETBUFFERPOINTERVPROC) load("glGetBufferPointerv", userptr);
    glGetBufferSubData = (PFNGLGETBUFFERSUBDATAPROC) load("glGetBufferSubData", userptr);
    glGetQueryObjectiv = (PFNGLGETQUERYOBJECTIVPROC) load("glGetQueryObjectiv", userptr);
    glGetQueryObjectuiv = (PFNGLGETQUERYOBJECTUIVPROC) load("glGetQueryObjectuiv", userptr);
    glGetQueryiv = (PFNGLGETQUERYIVPROC) load("glGetQueryiv", userptr);
    glIsBuffer = (PFNGLISBUFFERPROC) load("glIsBuffer", userptr);
    glIsQuery = (PFNGLISQUERYPROC) load("glIsQuery", userptr);
    glMapBuffer = (PFNGLMAPBUFFERPROC) load("glMapBuffer", userptr);
    glUnmapBuffer = (PFNGLUNMAPBUFFERPROC) load("glUnmapBuffer", userptr);
}
static void glad_gl_load_GL_VERSION_2_0( GLADuserptrloadfunc load, void* userptr) {
    if(!GLAD_GL_VERSION_2_0) return;
    glAttachShader = (PFNGLATTACHSHADERPROC) load("glAttachShader", userptr);
    glBindAttribLocation = (PFNGLBINDATTRIBLOCATIONPROC) load("glBindAttribLocation", userptr);
    glBlendEquationSeparate = (PFNGLBLENDEQUATIONSEPARATEPROC) load("glBlendEquationSeparate", userptr);
    glCompileShader = (PFNGLCOMPILESHADERPROC) load("glCompileShader", userptr);
    glCreateProgram = (PFNGLCREATEPROGRAMPROC) load("glCreateProgram", userptr);
    glCreateShader = (PFNGLCREATESHADERPROC) load("glCreateShader", userptr);
    glDeleteProgram = (PFNGLDELETEPROGRAMPROC) load("glDeleteProgram", userptr);
    glDeleteShader = (PFNGLDELETESHADERPROC) load("glDeleteShader", userptr);
    glDetachShader = (PFNGLDETACHSHADERPROC) load("glDetachShader", userptr);
    glDisableVertexAttribArray = (PFNGLDISABLEVERTEXATTRIBARRAYPROC) load("glDisableVertexAttribArray", userptr);
    glDrawBuffers = (PFNGLDRAWBUFFERSPROC) load("glDrawBuffers", userptr);
    glEnableVertexAttribArray = (PFNGLENABLEVERTEXATTRIBARRAYPROC) load("glEnableVertexAttribArray", userptr);
    glGetActiveAttrib = (PFNGLGETACTIVEATTRIBPROC) load("glGetActiveAttrib", userptr);
    glGetActiveUniform = (PFNGLGETACTIVEUNIFORMPROC) load("glGetActiveUniform", userptr);
    glGetAttachedShaders = (PFNGLGETATTACHEDSHADERSPROC) load("glGetAttachedShaders", userptr);
    glGetAttribLocation = (PFNGLGETATTRIBLOCATIONPROC) load("glGetAttribLocation", userptr);
    glGetProgramInfoLog = (PFNGLGETPROGRAMINFOLOGPROC) load("glGetProgramInfoLog", userptr);
    glGetProgramiv = (PFNGLGETPROGRAMIVPROC) load("glGetProgramiv", userptr);
    glGetShaderInfoLog = (PFNGLGETSHADERINFOLOGPROC) load("glGetShaderInfoLog", userptr);
    glGetShaderSource = (PFNGLGETSHADERSOURCEPROC) load("glGetShaderSource", userptr);
    glGetShaderiv = (PFNGLGETSHADERIVPROC) load("glGetShaderiv", userptr);
    glGetUniformLocation = (PFNGLGETUNIFORMLOCATIONPROC) load("glGetUniformLocation", userptr);
    glGetUniformfv = (PFNGLGETUNIFORMFVPROC) load("glGetUniformfv", userptr);
    glGetUniformiv = (PFNGLGETUNIFORMIVPROC) load("glGetUniformiv", userptr);
    glGetVertexAttribPointerv = (PFNGLGETVERTEXATTRIBPOINTERVPROC) load("glGetVertexAttribPointerv", userptr);
    glGetVertexAttribdv = (PFNGLGETVERTEXATTRIBDVPROC) load("glGetVertexAttribdv", userptr);
    glGetVertexAttribfv = (PFNGLGETVERTEXATTRIBFVPROC) load("glGetVertexAttribfv", userptr);
    glGetVertexAttribiv = (PFNGLGETVERTEXATTRIBIVPROC) load("glGetVertexAttribiv", userptr);
    glIsProgram = (PFNGLISPROGRAMPROC) load("glIsProgram", userptr);
    glIsShader = (PFNGLISSHADERPROC) load("glIsShader", userptr);
    glLinkProgram = (PFNGLLINKPROGRAMPROC) load("glLinkProgram", userptr);
    glShaderSource = (PFNGLSHADERSOURCEPROC) load("glShaderSource", userptr);
    glStencilFuncSeparate = (PFNGLSTENCILFUNCSEPARATEPROC) load("glStencilFuncSeparate", userptr);
    glStencilMaskSeparate = (PFNGLSTENCILMASKSEPARATEPROC) load("glStencilMaskSeparate", userptr);
    glStencilOpSeparate = (PFNGLSTENCILOPSEPARATEPROC) load("glStencilOpSeparate", userptr);
    glUniform1f = (PFNGLUNIFORM1FPROC) load("glUniform1f", userptr);
    glUniform1fv = (PFNGLUNIFORM1FVPROC) load("glUniform1fv", userptr);
    glUniform1i = (PFNGLUNIFORM1IPROC) load("glUniform1i", userptr);
    glUniform1iv = (PFNGLUNIFORM1IVPROC) load("glUniform1iv", userptr);
    glUniform2f = (PFNGLUNIFORM2FPROC) load("glUniform2f", userptr);
    glUniform2fv = (PFNGLUNIFORM2FVPROC) load("glUniform2fv", userptr);
    glUniform2i = (PFNGLUNIFORM2IPROC) load("glUniform2i", userptr);
    glUniform2iv = (PFNGLUNIFORM2IVPROC) load("glUniform2iv", userptr);
    glUniform3f = (PFNGLUNIFORM3FPROC) load("glUniform3f", userptr);
    glUniform3fv = (PFNGLUNIFORM3FVPROC) load("glUniform3fv", userptr);
    glUniform3i = (PFNGLUNIFORM3IPROC) load("glUniform3i", userptr);
    glUniform3iv = (PFNGLUNIFORM3IVPROC) load("glUniform3iv", userptr);
    glUniform4f = (PFNGLUNIFORM4FPROC) load("glUniform4f", userptr);
    glUniform4fv = (PFNGLUNIFORM4FVPROC) load("glUniform4fv", userptr);
    glUniform4i = (PFNGLUNIFORM4IPROC) load("glUniform4i", userptr);
    glUniform4iv = (PFNGLUNIFORM4IVPROC) load("glUniform4iv", userptr);
    glUniformMatrix2fv = (PFNGLUNIFORMMATRIX2FVPROC) load("glUniformMatrix2fv", userptr);
    glUniformMatrix3fv = (PFNGLUNIFORMMATRIX3FVPROC) load("glUniformMatrix3fv", userptr);
    glUniformMatrix4fv = (PFNGLUNIFORMMATRIX4FVPROC) load("glUniformMatrix4fv", userptr);
    glUseProgram = (PFNGLUSEPROGRAMPROC) load("glUseProgram", userptr);
    glValidateProgram = (PFNGLVALIDATEPROGRAMPROC) load("glValidateProgram", userptr);
    glVertexAttrib1d = (PFNGLVERTEXATTRIB1DPROC) load("glVertexAttrib1d", userptr);
    glVertexAttrib1dv = (PFNGLVERTEXATTRIB1DVPROC) load("glVertexAttrib1dv", userptr);
    glVertexAttrib1f = (PFNGLVERTEXATTRIB1FPROC) load("glVertexAttrib1f", userptr);
    glVertexAttrib1fv = (PFNGLVERTEXATTRIB1FVPROC) load("glVertexAttrib1fv", userptr);
    glVertexAttrib1s = (PFNGLVERTEXATTRIB1SPROC) load("glVertexAttrib1s", userptr);
    glVertexAttrib1sv = (PFNGLVERTEXATTRIB1SVPROC) load("glVertexAttrib1sv", userptr);
    glVertexAttrib2d = (PFNGLVERTEXATTRIB2DPROC) load("glVertexAttrib2d", userptr);
    glVertexAttrib2dv = (PFNGLVERTEXATTRIB2DVPROC) load("glVertexAttrib2dv", userptr);
    glVertexAttrib2f = (PFNGLVERTEXATTRIB2FPROC) load("glVertexAttrib2f", userptr);
    glVertexAttrib2fv = (PFNGLVERTEXATTRIB2FVPROC) load("glVertexAttrib2fv", userptr);
    glVertexAttrib2s = (PFNGLVERTEXATTRIB2SPROC) load("glVertexAttrib2s", userptr);
    glVertexAttrib2sv = (PFNGLVERTEXATTRIB2SVPROC) load("glVertexAttrib2sv", userptr);
    glVertexAttrib3d = (PFNGLVERTEXATTRIB3DPROC) load("glVertexAttrib3d", userptr);
    glVertexAttrib3dv = (PFNGLVERTEXATTRIB3DVPROC) load("glVertexAttrib3dv", userptr);
    glVertexAttrib3f = (PFNGLVERTEXATTRIB3FPROC) load("glVertexAttrib3f", userptr);
    glVertexAttrib3fv = (PFNGLVERTEXATTRIB3FVPROC) load("glVertexAttrib3fv", userptr);
    glVertexAttrib3s = (PFNGLVERTEXATTRIB3SPROC) load("glVertexAttrib3s", userptr);
    glVertexAttrib3sv = (PFNGLVERTEXATTRIB3SVPROC) load("glVertexAttrib3sv", userptr);
    glVertexAttrib4Nbv = (PFNGLVERTEXATTRIB4NBVPROC) load("glVertexAttrib4Nbv", userptr);
    glVertexAttrib4Niv = (PFNGLVERTEXATTRIB4NIVPROC) load("glVertexAttrib4Niv", userptr);
    glVertexAttrib4Nsv = (PFNGLVERTEXATTRIB4NSVPROC) load("glVertexAttrib4Nsv", userptr);
    glVertexAttrib4Nub = (PFNGLVERTEXATTRIB4NUBPROC) load("glVertexAttrib4Nub", userptr);
    glVertexAttrib4Nubv = (PFNGLVERTEXATTRIB4NUBVPROC) load("glVertexAttrib4Nubv", userptr);
    glVertexAttrib4Nuiv = (PFNGLVERTEXATTRIB4NUIVPROC) load("glVertexAttrib4Nuiv", userptr);
    glVertexAttrib4Nusv = (PFNGLVERTEXATTRIB4NUSVPROC) load("glVertexAttrib4Nusv", userptr);
    glVertexAttrib4bv = (PFNGLVERTEXATTRIB4BVPROC) load("glVertexAttrib4bv", userptr);
    glVertexAttrib4d = (PFNGLVERTEXATTRIB4DPROC) load("glVertexAttrib4d", userptr);
    glVertexAttrib4dv = (PFNGLVERTEXATTRIB4DVPROC) load("glVertexAttrib4dv", userptr);
    glVertexAttrib4f = (PFNGLVERTEXATTRIB4FPROC) load("glVertexAttrib4f", userptr);
    glVertexAttrib4fv = (PFNGLVERTEXATTRIB4FVPROC) load("glVertexAttrib4fv", userptr);
    glVertexAttrib4iv = (PFNGLVERTEXATTRIB4IVPROC) load("glVertexAttrib4iv", userptr);
    glVertexAttrib4s = (PFNGLVERTEXATTRIB4SPROC) load("glVertexAttrib4s", userptr);
    glVertexAttrib4sv = (PFNGLVERTEXATTRIB4SVPROC) load("glVertexAttrib4sv", userptr);
    glVertexAttrib4ubv = (PFNGLVERTEXATTRIB4UBVPROC) load("glVertexAttrib4ubv", userptr);
    glVertexAttrib4uiv = (PFNGLVERTEXATTRIB4UIVPROC) load("glVertexAttrib4uiv", userptr);
    glVertexAttrib4usv = (PFNGLVERTEXATTRIB4USVPROC) load("glVertexAttrib4usv", userptr);
    glVertexAttribPointer = (PFNGLVERTEXATTRIBPOINTERPROC) load("glVertexAttribPointer", userptr);
}
static void glad_gl_load_GL_VERSION_2_1( GLADuserptrloadfunc load, void* userptr) {
    if(!GLAD_GL_VERSION_2_1) return;
    glUniformMatrix2x3fv = (PFNGLUNIFORMMATRIX2X3FVPROC) load("glUniformMatrix2x3fv", userptr);
    glUniformMatrix2x4fv = (PFNGLUNIFORMMATRIX2X4FVPROC) load("glUniformMatrix2x4fv", userptr);
    glUniformMatrix3x2fv = (PFNGLUNIFORMMATRIX3X2FVPROC) load("glUniformMatrix3x2fv", userptr);
    glUniformMatrix3x4fv = (PFNGLUNIFORMMATRIX3X4FVPROC) load("glUniformMatrix3x4fv", userptr);
    glUniformMatrix4x2fv = (PFNGLUNIFORMMATRIX4X2FVPROC) load("glUniformMatrix4x2fv", userptr);
    glUniformMatrix4x3fv = (PFNGLUNIFORMMATRIX4X3FVPROC) load("glUniformMatrix4x3fv", userptr);
}
static void glad_gl_load_GL_VERSION_3_0( GLADuserptrloadfunc load, void* userptr) {
    if(!GLAD_GL_VERSION_3_0) return;
    glBeginConditionalRender = (PFNGLBEGINCONDITIONALRENDERPROC) load("glBeginConditionalRender", userptr);
    glBeginTransformFeedback = (PFNGLBEGINTRANSFORMFEEDBACKPROC) load("glBeginTransformFeedback", userptr);
    glBindBufferBase = (PFNGLBINDBUFFERBASEPROC) load("glBindBufferBase", userptr);
    glBindBufferRange = (PFNGLBINDBUFFERRANGEPROC) load("glBindBufferRange", userptr);
    glBindFragDataLocation = (PFNGLBINDFRAGDATALOCATIONPROC) load("glBindFragDataLocation", userptr);
    glBindFramebuffer = (PFNGLBINDFRAMEBUFFERPROC) load("glBindFramebuffer", userptr);
    glBindRenderbuffer = (PFNGLBINDRENDERBUFFERPROC) load("glBindRenderbuffer", userptr);
    glBindVertexArray = (PFNGLBINDVERTEXARRAYPROC) load("glBindVertexArray", userptr);
    glBlitFramebuffer = (PFNGLBLITFRAMEBUFFERPROC) load("glBlitFramebuffer", userptr);
    glCheckFramebufferStatus = (PFNGLCHECKFRAMEBUFFERSTATUSPROC) load("glCheckFramebufferStatus", userptr);
    glClampColor = (PFNGLCLAMPCOLORPROC) load("glClampColor", userptr);
    glClearBufferfi = (PFNGLCLEARBUFFERFIPROC) load("glClearBufferfi", userptr);
    glClearBufferfv = (PFNGLCLEARBUFFERFVPROC) load("glClearBufferfv", userptr);
    glClearBufferiv = (PFNGLCLEARBUFFERIVPROC) load("glClearBufferiv", userptr);
    glClearBufferuiv = (PFNGLCLEARBUFFERUIVPROC) load("glClearBufferuiv", userptr);
    glColorMaski = (PFNGLCOLORMASKIPROC) load("glColorMaski", userptr);
    glDeleteFramebuffers = (PFNGLDELETEFRAMEBUFFERSPROC) load("glDeleteFramebuffers", userptr);
    glDeleteRenderbuffers = (PFNGLDELETERENDERBUFFERSPROC) load("glDeleteRenderbuffers", userptr);
    glDeleteVertexArrays = (PFNGLDELETEVERTEXARRAYSPROC) load("glDeleteVertexArrays", userptr);
    glDisablei = (PFNGLDISABLEIPROC) load("glDisablei", userptr);
    glEnablei = (PFNGLENABLEIPROC) load("glEnablei", userptr);
    glEndConditionalRender = (PFNGLENDCONDITIONALRENDERPROC) load("glEndConditionalRender", userptr);
    glEndTransformFeedback = (PFNGLENDTRANSFORMFEEDBACKPROC) load("glEndTransformFeedback", userptr);
    glFlushMappedBufferRange = (PFNGLFLUSHMAPPEDBUFFERRANGEPROC) load("glFlushMappedBufferRange", userptr);
    glFramebufferRenderbuffer = (PFNGLFRAMEBUFFERRENDERBUFFERPROC) load("glFramebufferRenderbuffer", userptr);
    glFramebufferTexture1D = (PFNGLFRAMEBUFFERTEXTURE1DPROC) load("glFramebufferTexture1D", userptr);
    glFramebufferTexture2D = (PFNGLFRAMEBUFFERTEXTURE2DPROC) load("glFramebufferTexture2D", userptr);
    glFramebufferTexture3D = (PFNGLFRAMEBUFFERTEXTURE3DPROC) load("glFramebufferTexture3D", userptr);
    glFramebufferTextureLayer = (PFNGLFRAMEBUFFERTEXTURELAYERPROC) load("glFramebufferTextureLayer", userptr);
    glGenFramebuffers = (PFNGLGENFRAMEBUFFERSPROC) load("glGenFramebuffers", userptr);
    glGenRenderbuffers = (PFNGLGENRENDERBUFFERSPROC) load("glGenRenderbuffers", userptr);
    glGenVertexArrays = (PFNGLGENVERTEXARRAYSPROC) load("glGenVertexArrays", userptr);
    glGenerateMipmap = (PFNGLGENERATEMIPMAPPROC) load("glGenerateMipmap", userptr);
    glGetBooleani_v = (PFNGLGETBOOLEANI_VPROC) load("glGetBooleani_v", userptr);
    glGetFragDataLocation = (PFNGLGETFRAGDATALOCATIONPROC) load("glGetFragDataLocation", userptr);
    glGetFramebufferAttachmentParameteriv = (PFNGLGETFRAMEBUFFERATTACHMENTPARAMETERIVPROC) load("glGetFramebufferAttachmentParameteriv", userptr);
    glGetIntegeri_v = (PFNGLGETINTEGERI_VPROC) load("glGetIntegeri_v", userptr);
    glGetRenderbufferParameteriv = (PFNGLGETRENDERBUFFERPARAMETERIVPROC) load("glGetRenderbufferParameteriv", userptr);
    glGetStringi = (PFNGLGETSTRINGIPROC) load("glGetStringi", userptr);
    glGetTexParameterIiv = (PFNGLGETTEXPARAMETERIIVPROC) load("glGetTexParameterIiv", userptr);
    glGetTexParameterIuiv = (PFNGLGETTEXPARAMETERIUIVPROC) load("glGetTexParameterIuiv", userptr);
    glGetTransformFeedbackVarying = (PFNGLGETTRANSFORMFEEDBACKVARYINGPROC) load("glGetTransformFeedbackVarying", userptr);
    glGetUniformuiv = (PFNGLGETUNIFORMUIVPROC) load("glGetUniformuiv", userptr);
    glGetVertexAttribIiv = (PFNGLGETVERTEXATTRIBIIVPROC) load("glGetVertexAttribIiv", userptr);
    glGetVertexAttribIuiv = (PFNGLGETVERTEXATTRIBIUIVPROC) load("glGetVertexAttribIuiv", userptr);
    glIsEnabledi = (PFNGLISENABLEDIPROC) load("glIsEnabledi", userptr);
    glIsFramebuffer = (PFNGLISFRAMEBUFFERPROC) load("glIsFramebuffer", userptr);
    glIsRenderbuffer = (PFNGLISRENDERBUFFERPROC) load("glIsRenderbuffer", userptr);
    glIsVertexArray = (PFNGLISVERTEXARRAYPROC) load("glIsVertexArray", userptr);
    glMapBufferRange = (PFNGLMAPBUFFERRANGEPROC) load("glMapBufferRange", userptr);
    glRenderbufferStorage = (PFNGLRENDERBUFFERSTORAGEPROC) load("glRenderbufferStorage", userptr);
    glRenderbufferStorageMultisample = (PFNGLRENDERBUFFERSTORAGEMULTISAMPLEPROC) load("glRenderbufferStorageMultisample", userptr);
    glTexParameterIiv = (PFNGLTEXPARAMETERIIVPROC) load("glTexParameterIiv", userptr);
    glTexParameterIuiv = (PFNGLTEXPARAMETERIUIVPROC) load("glTexParameterIuiv", userptr);
    glTransformFeedbackVaryings = (PFNGLTRANSFORMFEEDBACKVARYINGSPROC) load("glTransformFeedbackVaryings", userptr);
    glUniform1ui = (PFNGLUNIFORM1UIPROC) load("glUniform1ui", userptr);
    glUniform1uiv = (PFNGLUNIFORM1UIVPROC) load("glUniform1uiv", userptr);
    glUniform2ui = (PFNGLUNIFORM2UIPROC) load("glUniform2ui", userptr);
    glUniform2uiv = (PFNGLUNIFORM2UIVPROC) load("glUniform2uiv", userptr);
    glUniform3ui = (PFNGLUNIFORM3UIPROC) load("glUniform3ui", userptr);
    glUniform3uiv = (PFNGLUNIFORM3UIVPROC) load("glUniform3uiv", userptr);
    glUniform4ui = (PFNGLUNIFORM4UIPROC) load("glUniform4ui", userptr);
    glUniform4uiv = (PFNGLUNIFORM4UIVPROC) load("glUniform4uiv", userptr);
    glVertexAttribI1i = (PFNGLVERTEXATTRIBI1IPROC) load("glVertexAttribI1i", userptr);
    glVertexAttribI1iv = (PFNGLVERTEXATTRIBI1IVPROC) load("glVertexAttribI1iv", userptr);
    glVertexAttribI1ui = (PFNGLVERTEXATTRIBI1UIPROC) load("glVertexAttribI1ui", userptr);
    glVertexAttribI1uiv = (PFNGLVERTEXATTRIBI1UIVPROC) load("glVertexAttribI1uiv", userptr);
    glVertexAttribI2i = (PFNGLVERTEXATTRIBI2IPROC) load("glVertexAttribI2i", userptr);
    glVertexAttribI2iv = (PFNGLVERTEXATTRIBI2IVPROC) load("glVertexAttribI2iv", userptr);
    glVertexAttribI2ui = (PFNGLVERTEXATTRIBI2UIPROC) load("glVertexAttribI2ui", userptr);
    glVertexAttribI2uiv = (PFNGLVERTEXATTRIBI2UIVPROC) load("glVertexAttribI2uiv", userptr);
    glVertexAttribI3i = (PFNGLVERTEXATTRIBI3IPROC) load("glVertexAttribI3i", userptr);
    glVertexAttribI3iv = (PFNGLVERTEXATTRIBI3IVPROC) load("glVertexAttribI3iv", userptr);
    glVertexAttribI3ui = (PFNGLVERTEXATTRIBI3UIPROC) load("glVertexAttribI3ui", userptr);
    glVertexAttribI3uiv = (PFNGLVERTEXATTRIBI3UIVPROC) load("glVertexAttribI3uiv", userptr);
    glVertexAttribI4bv = (PFNGLVERTEXATTRIBI4BVPROC) load("glVertexAttribI4bv", userptr);
    glVertexAttribI4i = (PFNGLVERTEXATTRIBI4IPROC) load("glVertexAttribI4i", userptr);
    glVertexAttribI4iv = (PFNGLVERTEXATTRIBI4IVPROC) load("glVertexAttribI4iv", userptr);
    glVertexAttribI4sv = (PFNGLVERTEXATTRIBI4SVPROC) load("glVertexAttribI4sv", userptr);
    glVertexAttribI4ubv = (PFNGLVERTEXATTRIBI4UBVPROC) load("glVertexAttribI4ubv", userptr);
    glVertexAttribI4ui = (PFNGLVERTEXATTRIBI4UIPROC) load("glVertexAttribI4ui", userptr);
    glVertexAttribI4uiv = (PFNGLVERTEXATTRIBI4UIVPROC) load("glVertexAttribI4uiv", userptr);
    glVertexAttribI4usv = (PFNGLVERTEXATTRIBI4USVPROC) load("glVertexAttribI4usv", userptr);
    glVertexAttribIPointer = (PFNGLVERTEXATTRIBIPOINTERPROC) load("glVertexAttribIPointer", userptr);
}
static void glad_gl_load_GL_VERSION_3_1( GLADuserptrloadfunc load, void* userptr) {
    if(!GLAD_GL_VERSION_3_1) return;
    glBindBufferBase = (PFNGLBINDBUFFERBASEPROC) load("glBindBufferBase", userptr);
    glBindBufferRange = (PFNGLBINDBUFFERRANGEPROC) load("glBindBufferRange", userptr);
    glCopyBufferSubData = (PFNGLCOPYBUFFERSUBDATAPROC) load("glCopyBufferSubData", userptr);
    glDrawArraysInstanced = (PFNGLDRAWARRAYSINSTANCEDPROC) load("glDrawArraysInstanced", userptr);
    glDrawElementsInstanced = (PFNGLDRAWELEMENTSINSTANCEDPROC) load("glDrawElementsInstanced", userptr);
    glGetActiveUniformBlockName = (PFNGLGETACTIVEUNIFORMBLOCKNAMEPROC) load("glGetActiveUniformBlockName", userptr);
    glGetActiveUniformBlockiv = (PFNGLGETACTIVEUNIFORMBLOCKIVPROC) load("glGetActiveUniformBlockiv", userptr);
    glGetActiveUniformName = (PFNGLGETACTIVEUNIFORMNAMEPROC) load("glGetActiveUniformName", userptr);
    glGetActiveUniformsiv = (PFNGLGETACTIVEUNIFORMSIVPROC) load("glGetActiveUniformsiv", userptr);
    glGetIntegeri_v = (PFNGLGETINTEGERI_VPROC) load("glGetIntegeri_v", userptr);
    glGetUniformBlockIndex = (PFNGLGETUNIFORMBLOCKINDEXPROC) load("glGetUniformBlockIndex", userptr);
    glGetUniformIndices = (PFNGLGETUNIFORMINDICESPROC) load("glGetUniformIndices", userptr);
    glPrimitiveRestartIndex = (PFNGLPRIMITIVERESTARTINDEXPROC) load("glPrimitiveRestartIndex", userptr);
    glTexBuffer = (PFNGLTEXBUFFERPROC) load("glTexBuffer", userptr);
    glUniformBlockBinding = (PFNGLUNIFORMBLOCKBINDINGPROC) load("glUniformBlockBinding", userptr);
}
static void glad_gl_load_GL_VERSION_3_2( GLADuserptrloadfunc load, void* userptr) {
    if(!GLAD_GL_VERSION_3_2) return;
    glClientWaitSync = (PFNGLCLIENTWAITSYNCPROC) load("glClientWaitSync", userptr);
    glDeleteSync = (PFNGLDELETESYNCPROC) load("glDeleteSync", userptr);
    glDrawElementsBaseVertex = (PFNGLDRAWELEMENTSBASEVERTEXPROC) load("glDrawElementsBaseVertex", userptr);
    glDrawElementsInstancedBaseVertex = (PFNGLDRAWELEMENTSINSTANCEDBASEVERTEXPROC) load("glDrawElementsInstancedBaseVertex", userptr);
    glDrawRangeElementsBaseVertex = (PFNGLDRAWRANGEELEMENTSBASEVERTEXPROC) load("glDrawRangeElementsBaseVertex", userptr);
    glFenceSync = (PFNGLFENCESYNCPROC) load("glFenceSync", userptr);
    glFramebufferTexture = (PFNGLFRAMEBUFFERTEXTUREPROC) load("glFramebufferTexture", userptr);
    glGetBufferParameteri64v = (PFNGLGETBUFFERPARAMETERI64VPROC) load("glGetBufferParameteri64v", userptr);
    glGetInteger64i_v = (PFNGLGETINTEGER64I_VPROC) load("glGetInteger64i_v", userptr);
    glGetInteger64v = (PFNGLGETINTEGER64VPROC) load("glGetInteger64v", userptr);
    glGetMultisamplefv = (PFNGLGETMULTISAMPLEFVPROC) load("glGetMultisamplefv", userptr);
    glGetSynciv = (PFNGLGETSYNCIVPROC) load("glGetSynciv", userptr);
    glIsSync = (PFNGLISSYNCPROC) load("glIsSync", userptr);
    glMultiDrawElementsBaseVertex = (PFNGLMULTIDRAWELEMENTSBASEVERTEXPROC) load("glMultiDrawElementsBaseVertex", userptr);
    glProvokingVertex = (PFNGLPROVOKINGVERTEXPROC) load("glProvokingVertex", userptr);
    glSampleMaski = (PFNGLSAMPLEMASKIPROC) load("glSampleMaski", userptr);
    glTexImage2DMultisample = (PFNGLTEXIMAGE2DMULTISAMPLEPROC) load("glTexImage2DMultisample", userptr);
    glTexImage3DMultisample = (PFNGLTEXIMAGE3DMULTISAMPLEPROC) load("glTexImage3DMultisample", userptr);
    glWaitSync = (PFNGLWAITSYNCPROC) load("glWaitSync", userptr);
}
static void glad_gl_load_GL_VERSION_3_3( GLADuserptrloadfunc load, void* userptr) {
    if(!GLAD_GL_VERSION_3_3) return;
    glBindFragDataLocationIndexed = (PFNGLBINDFRAGDATALOCATIONINDEXEDPROC) load("glBindFragDataLocationIndexed", userptr);
    glBindSampler = (PFNGLBINDSAMPLERPROC) load("glBindSampler", userptr);
    glColorP3ui = (PFNGLCOLORP3UIPROC) load("glColorP3ui", userptr);
    glColorP3uiv = (PFNGLCOLORP3UIVPROC) load("glColorP3uiv", userptr);
    glColorP4ui = (PFNGLCOLORP4UIPROC) load("glColorP4ui", userptr);
    glColorP4uiv = (PFNGLCOLORP4UIVPROC) load("glColorP4uiv", userptr);
    glDeleteSamplers = (PFNGLDELETESAMPLERSPROC) load("glDeleteSamplers", userptr);
    glGenSamplers = (PFNGLGENSAMPLERSPROC) load("glGenSamplers", userptr);
    glGetFragDataIndex = (PFNGLGETFRAGDATAINDEXPROC) load("glGetFragDataIndex", userptr);
    glGetQueryObjecti64v = (PFNGLGETQUERYOBJECTI64VPROC) load("glGetQueryObjecti64v", userptr);
    glGetQueryObjectui64v = (PFNGLGETQUERYOBJECTUI64VPROC) load("glGetQueryObjectui64v", userptr);
    glGetSamplerParameterIiv = (PFNGLGETSAMPLERPARAMETERIIVPROC) load("glGetSamplerParameterIiv", userptr);
    glGetSamplerParameterIuiv = (PFNGLGETSAMPLERPARAMETERIUIVPROC) load("glGetSamplerParameterIuiv", userptr);
    glGetSamplerParameterfv = (PFNGLGETSAMPLERPARAMETERFVPROC) load("glGetSamplerParameterfv", userptr);
    glGetSamplerParameteriv = (PFNGLGETSAMPLERPARAMETERIVPROC) load("glGetSamplerParameteriv", userptr);
    glIsSampler = (PFNGLISSAMPLERPROC) load("glIsSampler", userptr);
    glMultiTexCoordP1ui = (PFNGLMULTITEXCOORDP1UIPROC) load("glMultiTexCoordP1ui", userptr);
    glMultiTexCoordP1uiv = (PFNGLMULTITEXCOORDP1UIVPROC) load("glMultiTexCoordP1uiv", userptr);
    glMultiTexCoordP2ui = (PFNGLMULTITEXCOORDP2UIPROC) load("glMultiTexCoordP2ui", userptr);
    glMultiTexCoordP2uiv = (PFNGLMULTITEXCOORDP2UIVPROC) load("glMultiTexCoordP2uiv", userptr);
    glMultiTexCoordP3ui = (PFNGLMULTITEXCOORDP3UIPROC) load("glMultiTexCoordP3ui", userptr);
    glMultiTexCoordP3uiv = (PFNGLMULTITEXCOORDP3UIVPROC) load("glMultiTexCoordP3uiv", userptr);
    glMultiTexCoordP4ui = (PFNGLMULTITEXCOORDP4UIPROC) load("glMultiTexCoordP4ui", userptr);
    glMultiTexCoordP4uiv = (PFNGLMULTITEXCOORDP4UIVPROC) load("glMultiTexCoordP4uiv", userptr);
    glNormalP3ui = (PFNGLNORMALP3UIPROC) load("glNormalP3ui", userptr);
    glNormalP3uiv = (PFNGLNORMALP3UIVPROC) load("glNormalP3uiv", userptr);
    glQueryCounter = (PFNGLQUERYCOUNTERPROC) load("glQueryCounter", userptr);
    glSamplerParameterIiv = (PFNGLSAMPLERPARAMETERIIVPROC) load("glSamplerParameterIiv", userptr);
    glSamplerParameterIuiv = (PFNGLSAMPLERPARAMETERIUIVPROC) load("glSamplerParameterIuiv", userptr);
    glSamplerParameterf = (PFNGLSAMPLERPARAMETERFPROC) load("glSamplerParameterf", userptr);
    glSamplerParameterfv = (PFNGLSAMPLERPARAMETERFVPROC) load("glSamplerParameterfv", userptr);
    glSamplerParameteri = (PFNGLSAMPLERPARAMETERIPROC) load("glSamplerParameteri", userptr);
    glSamplerParameteriv = (PFNGLSAMPLERPARAMETERIVPROC) load("glSamplerParameteriv", userptr);
    glSecondaryColorP3ui = (PFNGLSECONDARYCOLORP3UIPROC) load("glSecondaryColorP3ui", userptr);
    glSecondaryColorP3uiv = (PFNGLSECONDARYCOLORP3UIVPROC) load("glSecondaryColorP3uiv", userptr);
    glTexCoordP1ui = (PFNGLTEXCOORDP1UIPROC) load("glTexCoordP1ui", userptr);
    glTexCoordP1uiv = (PFNGLTEXCOORDP1UIVPROC) load("glTexCoordP1uiv", userptr);
    glTexCoordP2ui = (PFNGLTEXCOORDP2UIPROC) load("glTexCoordP2ui", userptr);
    glTexCoordP2uiv = (PFNGLTEXCOORDP2UIVPROC) load("glTexCoordP2uiv", userptr);
    glTexCoordP3ui = (PFNGLTEXCOORDP3UIPROC) load("glTexCoordP3ui", userptr);
    glTexCoordP3uiv = (PFNGLTEXCOORDP3UIVPROC) load("glTexCoordP3uiv", userptr);
    glTexCoordP4ui = (PFNGLTEXCOORDP4UIPROC) load("glTexCoordP4ui", userptr);
    glTexCoordP4uiv = (PFNGLTEXCOORDP4UIVPROC) load("glTexCoordP4uiv", userptr);
    glVertexAttribDivisor = (PFNGLVERTEXATTRIBDIVISORPROC) load("glVertexAttribDivisor", userptr);
    glVertexAttribP1ui = (PFNGLVERTEXATTRIBP1UIPROC) load("glVertexAttribP1ui", userptr);
    glVertexAttribP1uiv = (PFNGLVERTEXATTRIBP1UIVPROC) load("glVertexAttribP1uiv", userptr);
    glVertexAttribP2ui = (PFNGLVERTEXATTRIBP2UIPROC) load("glVertexAttribP2ui", userptr);
    glVertexAttribP2uiv = (PFNGLVERTEXATTRIBP2UIVPROC) load("glVertexAttribP2uiv", userptr);
    glVertexAttribP3ui = (PFNGLVERTEXATTRIBP3UIPROC) load("glVertexAttribP3ui", userptr);
    glVertexAttribP3uiv = (PFNGLVERTEXATTRIBP3UIVPROC) load("glVertexAttribP3uiv", userptr);
    glVertexAttribP4ui = (PFNGLVERTEXATTRIBP4UIPROC) load("glVertexAttribP4ui", userptr);
    glVertexAttribP4uiv = (PFNGLVERTEXATTRIBP4UIVPROC) load("glVertexAttribP4uiv", userptr);
    glVertexP2ui = (PFNGLVERTEXP2UIPROC) load("glVertexP2ui", userptr);
    glVertexP2uiv = (PFNGLVERTEXP2UIVPROC) load("glVertexP2uiv", userptr);
    glVertexP3ui = (PFNGLVERTEXP3UIPROC) load("glVertexP3ui", userptr);
    glVertexP3uiv = (PFNGLVERTEXP3UIVPROC) load("glVertexP3uiv", userptr);
    glVertexP4ui = (PFNGLVERTEXP4UIPROC) load("glVertexP4ui", userptr);
    glVertexP4uiv = (PFNGLVERTEXP4UIVPROC) load("glVertexP4uiv", userptr);
}
static void glad_gl_load_GL_ARB_multisample( GLADuserptrloadfunc load, void* userptr) {
    if(!GLAD_GL_ARB_multisample) return;
    glSampleCoverage = (PFNGLSAMPLECOVERAGEPROC) load("glSampleCoverage", userptr);
    glSampleCoverageARB = (PFNGLSAMPLECOVERAGEARBPROC) load("glSampleCoverageARB", userptr);
}
static void glad_gl_load_GL_ARB_robustness( GLADuserptrloadfunc load, void* userptr) {
    if(!GLAD_GL_ARB_robustness) return;
    glGetGraphicsResetStatusARB = (PFNGLGETGRAPHICSRESETSTATUSARBPROC) load("glGetGraphicsResetStatusARB", userptr);
    glGetnColorTableARB = (PFNGLGETNCOLORTABLEARBPROC) load("glGetnColorTableARB", userptr);
    glGetnCompressedTexImageARB = (PFNGLGETNCOMPRESSEDTEXIMAGEARBPROC) load("glGetnCompressedTexImageARB", userptr);
    glGetnConvolutionFilterARB = (PFNGLGETNCONVOLUTIONFILTERARBPROC) load("glGetnConvolutionFilterARB", userptr);
    glGetnHistogramARB = (PFNGLGETNHISTOGRAMARBPROC) load("glGetnHistogramARB", userptr);
    glGetnMapdvARB = (PFNGLGETNMAPDVARBPROC) load("glGetnMapdvARB", userptr);
    glGetnMapfvARB = (PFNGLGETNMAPFVARBPROC) load("glGetnMapfvARB", userptr);
    glGetnMapivARB = (PFNGLGETNMAPIVARBPROC) load("glGetnMapivARB", userptr);
    glGetnMinmaxARB = (PFNGLGETNMINMAXARBPROC) load("glGetnMinmaxARB", userptr);
    glGetnPixelMapfvARB = (PFNGLGETNPIXELMAPFVARBPROC) load("glGetnPixelMapfvARB", userptr);
    glGetnPixelMapuivARB = (PFNGLGETNPIXELMAPUIVARBPROC) load("glGetnPixelMapuivARB", userptr);
    glGetnPixelMapusvARB = (PFNGLGETNPIXELMAPUSVARBPROC) load("glGetnPixelMapusvARB", userptr);
    glGetnPolygonStippleARB = (PFNGLGETNPOLYGONSTIPPLEARBPROC) load("glGetnPolygonStippleARB", userptr);
    glGetnSeparableFilterARB = (PFNGLGETNSEPARABLEFILTERARBPROC) load("glGetnSeparableFilterARB", userptr);
    glGetnTexImageARB = (PFNGLGETNTEXIMAGEARBPROC) load("glGetnTexImageARB", userptr);
    glGetnUniformdvARB = (PFNGLGETNUNIFORMDVARBPROC) load("glGetnUniformdvARB", userptr);
    glGetnUniformfvARB = (PFNGLGETNUNIFORMFVARBPROC) load("glGetnUniformfvARB", userptr);
    glGetnUniformivARB = (PFNGLGETNUNIFORMIVARBPROC) load("glGetnUniformivARB", userptr);
    glGetnUniformuivARB = (PFNGLGETNUNIFORMUIVARBPROC) load("glGetnUniformuivARB", userptr);
    glReadnPixels = (PFNGLREADNPIXELSPROC) load("glReadnPixels", userptr);
    glReadnPixelsARB = (PFNGLREADNPIXELSARBPROC) load("glReadnPixelsARB", userptr);
}
static void glad_gl_load_GL_KHR_debug( GLADuserptrloadfunc load, void* userptr) {
    if(!GLAD_GL_KHR_debug) return;
    glDebugMessageCallback = (PFNGLDEBUGMESSAGECALLBACKPROC) load("glDebugMessageCallback", userptr);
    glDebugMessageControl = (PFNGLDEBUGMESSAGECONTROLPROC) load("glDebugMessageControl", userptr);
    glDebugMessageInsert = (PFNGLDEBUGMESSAGEINSERTPROC) load("glDebugMessageInsert", userptr);
    glGetDebugMessageLog = (PFNGLGETDEBUGMESSAGELOGPROC) load("glGetDebugMessageLog", userptr);
    glGetObjectLabel = (PFNGLGETOBJECTLABELPROC) load("glGetObjectLabel", userptr);
    glGetObjectPtrLabel = (PFNGLGETOBJECTPTRLABELPROC) load("glGetObjectPtrLabel", userptr);
    glGetPointerv = (PFNGLGETPOINTERVPROC) load("glGetPointerv", userptr);
    glObjectLabel = (PFNGLOBJECTLABELPROC) load("glObjectLabel", userptr);
    glObjectPtrLabel = (PFNGLOBJECTPTRLABELPROC) load("glObjectPtrLabel", userptr);
    glPopDebugGroup = (PFNGLPOPDEBUGGROUPPROC) load("glPopDebugGroup", userptr);
    glPushDebugGroup = (PFNGLPUSHDEBUGGROUPPROC) load("glPushDebugGroup", userptr);
}



#if defined(GL_ES_VERSION_3_0) || defined(GL_VERSION_3_0)
#define GLAD_GL_IS_SOME_NEW_VERSION 1
#else
#define GLAD_GL_IS_SOME_NEW_VERSION 0
#endif

static int glad_gl_get_extensions( int version, const char **out_exts, unsigned int *out_num_exts_i, char ***out_exts_i) {
#if GLAD_GL_IS_SOME_NEW_VERSION
    if(GLAD_VERSION_MAJOR(version) < 3) {
#else
    (void) version;
    (void) out_num_exts_i;
    (void) out_exts_i;
#endif
        if (glGetString == NULL) {
            return 0;
        }
        *out_exts = (const char *)glGetString(GL_EXTENSIONS);
#if GLAD_GL_IS_SOME_NEW_VERSION
    } else {
        unsigned int index = 0;
        unsigned int num_exts_i = 0;
        char **exts_i = NULL;
        if (glGetStringi == NULL || glGetIntegerv == NULL) {
            return 0;
        }
        glGetIntegerv(GL_NUM_EXTENSIONS, (int*) &num_exts_i);
        if (num_exts_i > 0) {
            exts_i = (char **) malloc(num_exts_i * (sizeof *exts_i));
        }
        if (exts_i == NULL) {
            return 0;
        }
        for(index = 0; index < num_exts_i; index++) {
            const char *gl_str_tmp = (const char*) glGetStringi(GL_EXTENSIONS, index);
            size_t len = strlen(gl_str_tmp) + 1;

            char *local_str = (char*) malloc(len * sizeof(char));
            if(local_str != NULL) {
                memcpy(local_str, gl_str_tmp, len * sizeof(char));
            }

            exts_i[index] = local_str;
        }

        *out_num_exts_i = num_exts_i;
        *out_exts_i = exts_i;
    }
#endif
    return 1;
}
static void glad_gl_free_extensions(char **exts_i, unsigned int num_exts_i) {
    if (exts_i != NULL) {
        unsigned int index;
        for(index = 0; index < num_exts_i; index++) {
            free((void *) (exts_i[index]));
        }
        free((void *)exts_i);
        exts_i = NULL;
    }
}
static int glad_gl_has_extension(int version, const char *exts, unsigned int num_exts_i, char **exts_i, const char *ext) {
    if(GLAD_VERSION_MAJOR(version) < 3 || !GLAD_GL_IS_SOME_NEW_VERSION) {
        const char *extensions;
        const char *loc;
        const char *terminator;
        extensions = exts;
        if(extensions == NULL || ext == NULL) {
            return 0;
        }
        while(1) {
            loc = strstr(extensions, ext);
            if(loc == NULL) {
                return 0;
            }
            terminator = loc + strlen(ext);
            if((loc == extensions || *(loc - 1) == ' ') &&
                (*terminator == ' ' || *terminator == '\0')) {
                return 1;
            }
            extensions = terminator;
        }
    } else {
        unsigned int index;
        for(index = 0; index < num_exts_i; index++) {
            const char *e = exts_i[index];
            if(strcmp(e, ext) == 0) {
                return 1;
            }
        }
    }
    return 0;
}

static GLADapiproc glad_gl_get_proc_from_userptr(const char* name, void *userptr) {
    return (GLAD_GNUC_EXTENSION (GLADapiproc (*)(const char *name)) userptr)(name);
}

static int glad_gl_find_extensions_gl( int version) {
    const char *exts = NULL;
    unsigned int num_exts_i = 0;
    char **exts_i = NULL;
    if (!glad_gl_get_extensions(version, &exts, &num_exts_i, &exts_i)) return 0;

    GLAD_GL_ARB_multisample = glad_gl_has_extension(version, exts, num_exts_i, exts_i, "GL_ARB_multisample");
    GLAD_GL_ARB_robustness = glad_gl_has_extension(version, exts, num_exts_i, exts_i, "GL_ARB_robustness");
    GLAD_GL_KHR_debug = glad_gl_has_extension(version, exts, num_exts_i, exts_i, "GL_KHR_debug");

    glad_gl_free_extensions(exts_i, num_exts_i);

    return 1;
}

static int glad_gl_find_core_gl(void) {
    int i, major, minor;
    const char* version;
    const char* prefixes[] = {
        "OpenGL ES-CM ",
        "OpenGL ES-CL ",
        "OpenGL ES ",
        NULL
    };
    version = (const char*) glGetString(GL_VERSION);
    if (!version) return 0;
    for (i = 0;  prefixes[i];  i++) {
        const size_t length = strlen(prefixes[i]);
        if (strncmp(version, prefixes[i], length) == 0) {
            version += length;
            break;
        }
    }

    GLAD_IMPL_UTIL_SSCANF(version, "%d.%d", &major, &minor);

    GLAD_GL_VERSION_1_0 = (major == 1 && minor >= 0) || major > 1;
    GLAD_GL_VERSION_1_1 = (major == 1 && minor >= 1) || major > 1;
    GLAD_GL_VERSION_1_2 = (major == 1 && minor >= 2) || major > 1;
    GLAD_GL_VERSION_1_3 = (major == 1 && minor >= 3) || major > 1;
    GLAD_GL_VERSION_1_4 = (major == 1 && minor >= 4) || major > 1;
    GLAD_GL_VERSION_1_5 = (major == 1 && minor >= 5) || major > 1;
    GLAD_GL_VERSION_2_0 = (major == 2 && minor >= 0) || major > 2;
    GLAD_GL_VERSION_2_1 = (major == 2 && minor >= 1) || major > 2;
    GLAD_GL_VERSION_3_0 = (major == 3 && minor >= 0) || major > 3;
    GLAD_GL_VERSION_3_1 = (major == 3 && minor >= 1) || major > 3;
    GLAD_GL_VERSION_3_2 = (major == 3 && minor >= 2) || major > 3;
    GLAD_GL_VERSION_3_3 = (major == 3 && minor >= 3) || major > 3;

    return GLAD_MAKE_VERSION(major, minor);
}

int gladLoadGLUserPtr( GLADuserptrloadfunc load, void *userptr) {
    int version;

    glGetString = (PFNGLGETSTRINGPROC) load("glGetString", userptr);
    if(glGetString == NULL) return 0;
    if(glGetString(GL_VERSION) == NULL) return 0;
    version = glad_gl_find_core_gl();

    glad_gl_load_GL_VERSION_1_0(load, userptr);
    glad_gl_load_GL_VERSION_1_1(load, userptr);
    glad_gl_load_GL_VERSION_1_2(load, userptr);
    glad_gl_load_GL_VERSION_1_3(load, userptr);
    glad_gl_load_GL_VERSION_1_4(load, userptr);
    glad_gl_load_GL_VERSION_1_5(load, userptr);
    glad_gl_load_GL_VERSION_2_0(load, userptr);
    glad_gl_load_GL_VERSION_2_1(load, userptr);
    glad_gl_load_GL_VERSION_3_0(load, userptr);
    glad_gl_load_GL_VERSION_3_1(load, userptr);
    glad_gl_load_GL_VERSION_3_2(load, userptr);
    glad_gl_load_GL_VERSION_3_3(load, userptr);

    if (!glad_gl_find_extensions_gl(version)) return 0;
    glad_gl_load_GL_ARB_multisample(load, userptr);
    glad_gl_load_GL_ARB_robustness(load, userptr);
    glad_gl_load_GL_KHR_debug(load, userptr);



    return version;
}


int gladLoadGL( GLADloadfunc load) {
    return gladLoadGLUserPtr( glad_gl_get_proc_from_userptr, GLAD_GNUC_EXTENSION (void*) load);
}






==> figs/from-dave/deps/glfw/deps/glad_vulkan.c <==
#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <glad/vulkan.h>

#ifndef GLAD_IMPL_UTIL_C_
#define GLAD_IMPL_UTIL_C_

#ifdef _MSC_VER
#define GLAD_IMPL_UTIL_SSCANF sscanf_s
#else
#define GLAD_IMPL_UTIL_SSCANF sscanf
#endif

#endif /* GLAD_IMPL_UTIL_C_ */


int GLAD_VK_VERSION_1_0 = 0;
int GLAD_VK_VERSION_1_1 = 0;
int GLAD_VK_EXT_debug_report = 0;
int GLAD_VK_KHR_surface = 0;
int GLAD_VK_KHR_swapchain = 0;



PFN_vkAcquireNextImage2KHR glad_vkAcquireNextImage2KHR = NULL;
PFN_vkAcquireNextImageKHR glad_vkAcquireNextImageKHR = NULL;
PFN_vkAllocateCommandBuffers glad_vkAllocateCommandBuffers = NULL;
PFN_vkAllocateDescriptorSets glad_vkAllocateDescriptorSets = NULL;
PFN_vkAllocateMemory glad_vkAllocateMemory = NULL;
PFN_vkBeginCommandBuffer glad_vkBeginCommandBuffer = NULL;
PFN_vkBindBufferMemory glad_vkBindBufferMemory = NULL;
PFN_vkBindBufferMemory2 glad_vkBindBufferMemory2 = NULL;
PFN_vkBindImageMemory glad_vkBindImageMemory = NULL;
PFN_vkBindImageMemory2 glad_vkBindImageMemory2 = NULL;
PFN_vkCmdBeginQuery glad_vkCmdBeginQuery = NULL;
PFN_vkCmdBeginRenderPass glad_vkCmdBeginRenderPass = NULL;
PFN_vkCmdBindDescriptorSets glad_vkCmdBindDescriptorSets = NULL;
PFN_vkCmdBindIndexBuffer glad_vkCmdBindIndexBuffer = NULL;
PFN_vkCmdBindPipeline glad_vkCmdBindPipeline = NULL;
PFN_vkCmdBindVertexBuffers glad_vkCmdBindVertexBuffers = NULL;
PFN_vkCmdBlitImage glad_vkCmdBlitImage = NULL;
PFN_vkCmdClearAttachments glad_vkCmdClearAttachments = NULL;
PFN_vkCmdClearColorImage glad_vkCmdClearColorImage = NULL;
PFN_vkCmdClearDepthStencilImage glad_vkCmdClearDepthStencilImage = NULL;
PFN_vkCmdCopyBuffer glad_vkCmdCopyBuffer = NULL;
PFN_vkCmdCopyBufferToImage glad_vkCmdCopyBufferToImage = NULL;
PFN_vkCmdCopyImage glad_vkCmdCopyImage = NULL;
PFN_vkCmdCopyImageToBuffer glad_vkCmdCopyImageToBuffer = NULL;
PFN_vkCmdCopyQueryPoolResults glad_vkCmdCopyQueryPoolResults = NULL;
PFN_vkCmdDispatch glad_vkCmdDispatch = NULL;
PFN_vkCmdDispatchBase glad_vkCmdDispatchBase = NULL;
PFN_vkCmdDispatchIndirect glad_vkCmdDispatchIndirect = NULL;
PFN_vkCmdDraw glad_vkCmdDraw = NULL;
PFN_vkCmdDrawIndexed glad_vkCmdDrawIndexed = NULL;
PFN_vkCmdDrawIndexedIndirect glad_vkCmdDrawIndexedIndirect = NULL;
PFN_vkCmdDrawIndirect glad_vkCmdDrawIndirect = NULL;
PFN_vkCmdEndQuery glad_vkCmdEndQuery = NULL;
PFN_vkCmdEndRenderPass glad_vkCmdEndRenderPass = NULL;
PFN_vkCmdExecuteCommands glad_vkCmdExecuteCommands = NULL;
PFN_vkCmdFillBuffer glad_vkCmdFillBuffer = NULL;
PFN_vkCmdNextSubpass glad_vkCmdNextSubpass = NULL;
PFN_vkCmdPipelineBarrier glad_vkCmdPipelineBarrier = NULL;
PFN_vkCmdPushConstants glad_vkCmdPushConstants = NULL;
PFN_vkCmdResetEvent glad_vkCmdResetEvent = NULL;
PFN_vkCmdResetQueryPool glad_vkCmdResetQueryPool = NULL;
PFN_vkCmdResolveImage glad_vkCmdResolveImage = NULL;
PFN_vkCmdSetBlendConstants glad_vkCmdSetBlendConstants = NULL;
PFN_vkCmdSetDepthBias glad_vkCmdSetDepthBias = NULL;
PFN_vkCmdSetDepthBounds glad_vkCmdSetDepthBounds = NULL;
PFN_vkCmdSetDeviceMask glad_vkCmdSetDeviceMask = NULL;
PFN_vkCmdSetEvent glad_vkCmdSetEvent = NULL;
PFN_vkCmdSetLineWidth glad_vkCmdSetLineWidth = NULL;
PFN_vkCmdSetScissor glad_vkCmdSetScissor = NULL;
PFN_vkCmdSetStencilCompareMask glad_vkCmdSetStencilCompareMask = NULL;
PFN_vkCmdSetStencilReference glad_vkCmdSetStencilReference = NULL;
PFN_vkCmdSetStencilWriteMask glad_vkCmdSetStencilWriteMask = NULL;
PFN_vkCmdSetViewport glad_vkCmdSetViewport = NULL;
PFN_vkCmdUpdateBuffer glad_vkCmdUpdateBuffer = NULL;
PFN_vkCmdWaitEvents glad_vkCmdWaitEvents = NULL;
PFN_vkCmdWriteTimestamp glad_vkCmdWriteTimestamp = NULL;
PFN_vkCreateBuffer glad_vkCreateBuffer = NULL;
PFN_vkCreateBufferView glad_vkCreateBufferView = NULL;
PFN_vkCreateCommandPool glad_vkCreateCommandPool = NULL;
PFN_vkCreateComputePipelines glad_vkCreateComputePipelines = NULL;
PFN_vkCreateDebugReportCallbackEXT glad_vkCreateDebugReportCallbackEXT = NULL;
PFN_vkCreateDescriptorPool glad_vkCreateDescriptorPool = NULL;
PFN_vkCreateDescriptorSetLayout glad_vkCreateDescriptorSetLayout = NULL;
PFN_vkCreateDescriptorUpdateTemplate glad_vkCreateDescriptorUpdateTemplate = NULL;
PFN_vkCreateDevice glad_vkCreateDevice = NULL;
PFN_vkCreateEvent glad_vkCreateEvent = NULL;
PFN_vkCreateFence glad_vkCreateFence = NULL;
PFN_vkCreateFramebuffer glad_vkCreateFramebuffer = NULL;
PFN_vkCreateGraphicsPipelines glad_vkCreateGraphicsPipelines = NULL;
PFN_vkCreateImage glad_vkCreateImage = NULL;
PFN_vkCreateImageView glad_vkCreateImageView = NULL;
PFN_vkCreateInstance glad_vkCreateInstance = NULL;
PFN_vkCreatePipelineCache glad_vkCreatePipelineCache = NULL;
PFN_vkCreatePipelineLayout glad_vkCreatePipelineLayout = NULL;
PFN_vkCreateQueryPool glad_vkCreateQueryPool = NULL;
PFN_vkCreateRenderPass glad_vkCreateRenderPass = NULL;
PFN_vkCreateSampler glad_vkCreateSampler = NULL;
PFN_vkCreateSamplerYcbcrConversion glad_vkCreateSamplerYcbcrConversion = NULL;
PFN_vkCreateSemaphore glad_vkCreateSemaphore = NULL;
PFN_vkCreateShaderModule glad_vkCreateShaderModule = NULL;
PFN_vkCreateSwapchainKHR glad_vkCreateSwapchainKHR = NULL;
PFN_vkDebugReportMessageEXT glad_vkDebugReportMessageEXT = NULL;
PFN_vkDestroyBuffer glad_vkDestroyBuffer = NULL;
PFN_vkDestroyBufferView glad_vkDestroyBufferView = NULL;
PFN_vkDestroyCommandPool glad_vkDestroyCommandPool = NULL;
PFN_vkDestroyDebugReportCallbackEXT glad_vkDestroyDebugReportCallbackEXT = NULL;
PFN_vkDestroyDescriptorPool glad_vkDestroyDescriptorPool = NULL;
PFN_vkDestroyDescriptorSetLayout glad_vkDestroyDescriptorSetLayout = NULL;
PFN_vkDestroyDescriptorUpdateTemplate glad_vkDestroyDescriptorUpdateTemplate = NULL;
PFN_vkDestroyDevice glad_vkDestroyDevice = NULL;
PFN_vkDestroyEvent glad_vkDestroyEvent = NULL;
PFN_vkDestroyFence glad_vkDestroyFence = NULL;
PFN_vkDestroyFramebuffer glad_vkDestroyFramebuffer = NULL;
PFN_vkDestroyImage glad_vkDestroyImage = NULL;
PFN_vkDestroyImageView glad_vkDestroyImageView = NULL;
PFN_vkDestroyInstance glad_vkDestroyInstance = NULL;
PFN_vkDestroyPipeline glad_vkDestroyPipeline = NULL;
PFN_vkDestroyPipelineCache glad_vkDestroyPipelineCache = NULL;
PFN_vkDestroyPipelineLayout glad_vkDestroyPipelineLayout = NULL;
PFN_vkDestroyQueryPool glad_vkDestroyQueryPool = NULL;
PFN_vkDestroyRenderPass glad_vkDestroyRenderPass = NULL;
PFN_vkDestroySampler glad_vkDestroySampler = NULL;
PFN_vkDestroySamplerYcbcrConversion glad_vkDestroySamplerYcbcrConversion = NULL;
PFN_vkDestroySemaphore glad_vkDestroySemaphore = NULL;
PFN_vkDestroyShaderModule glad_vkDestroyShaderModule = NULL;
PFN_vkDestroySurfaceKHR glad_vkDestroySurfaceKHR = NULL;
PFN_vkDestroySwapchainKHR glad_vkDestroySwapchainKHR = NULL;
PFN_vkDeviceWaitIdle glad_vkDeviceWaitIdle = NULL;
PFN_vkEndCommandBuffer glad_vkEndCommandBuffer = NULL;
PFN_vkEnumerateDeviceExtensionProperties glad_vkEnumerateDeviceExtensionProperties = NULL;
PFN_vkEnumerateDeviceLayerProperties glad_vkEnumerateDeviceLayerProperties = NULL;
PFN_vkEnumerateInstanceExtensionProperties glad_vkEnumerateInstanceExtensionProperties = NULL;
PFN_vkEnumerateInstanceLayerProperties glad_vkEnumerateInstanceLayerProperties = NULL;
PFN_vkEnumerateInstanceVersion glad_vkEnumerateInstanceVersion = NULL;
PFN_vkEnumeratePhysicalDeviceGroups glad_vkEnumeratePhysicalDeviceGroups = NULL;
PFN_vkEnumeratePhysicalDevices glad_vkEnumeratePhysicalDevices = NULL;
PFN_vkFlushMappedMemoryRanges glad_vkFlushMappedMemoryRanges = NULL;
PFN_vkFreeCommandBuffers glad_vkFreeCommandBuffers = NULL;
PFN_vkFreeDescriptorSets glad_vkFreeDescriptorSets = NULL;
PFN_vkFreeMemory glad_vkFreeMemory = NULL;
PFN_vkGetBufferMemoryRequirements glad_vkGetBufferMemoryRequirements = NULL;
PFN_vkGetBufferMemoryRequirements2 glad_vkGetBufferMemoryRequirements2 = NULL;
PFN_vkGetDescriptorSetLayoutSupport glad_vkGetDescriptorSetLayoutSupport = NULL;
PFN_vkGetDeviceGroupPeerMemoryFeatures glad_vkGetDeviceGroupPeerMemoryFeatures = NULL;
PFN_vkGetDeviceGroupPresentCapabilitiesKHR glad_vkGetDeviceGroupPresentCapabilitiesKHR = NULL;
PFN_vkGetDeviceGroupSurfacePresentModesKHR glad_vkGetDeviceGroupSurfacePresentModesKHR = NULL;
PFN_vkGetDeviceMemoryCommitment glad_vkGetDeviceMemoryCommitment = NULL;
PFN_vkGetDeviceProcAddr glad_vkGetDeviceProcAddr = NULL;
PFN_vkGetDeviceQueue glad_vkGetDeviceQueue = NULL;
PFN_vkGetDeviceQueue2 glad_vkGetDeviceQueue2 = NULL;
PFN_vkGetEventStatus glad_vkGetEventStatus = NULL;
PFN_vkGetFenceStatus glad_vkGetFenceStatus = NULL;
PFN_vkGetImageMemoryRequirements glad_vkGetImageMemoryRequirements = NULL;
PFN_vkGetImageMemoryRequirements2 glad_vkGetImageMemoryRequirements2 = NULL;
PFN_vkGetImageSparseMemoryRequirements glad_vkGetImageSparseMemoryRequirements = NULL;
PFN_vkGetImageSparseMemoryRequirements2 glad_vkGetImageSparseMemoryRequirements2 = NULL;
PFN_vkGetImageSubresourceLayout glad_vkGetImageSubresourceLayout = NULL;
PFN_vkGetInstanceProcAddr glad_vkGetInstanceProcAddr = NULL;
PFN_vkGetPhysicalDeviceExternalBufferProperties glad_vkGetPhysicalDeviceExternalBufferProperties = NULL;
PFN_vkGetPhysicalDeviceExternalFenceProperties glad_vkGetPhysicalDeviceExternalFenceProperties = NULL;
PFN_vkGetPhysicalDeviceExternalSemaphoreProperties glad_vkGetPhysicalDeviceExternalSemaphoreProperties = NULL;
PFN_vkGetPhysicalDeviceFeatures glad_vkGetPhysicalDeviceFeatures = NULL;
PFN_vkGetPhysicalDeviceFeatures2 glad_vkGetPhysicalDeviceFeatures2 = NULL;
PFN_vkGetPhysicalDeviceFormatProperties glad_vkGetPhysicalDeviceFormatProperties = NULL;
PFN_vkGetPhysicalDeviceFormatProperties2 glad_vkGetPhysicalDeviceFormatProperties2 = NULL;
PFN_vkGetPhysicalDeviceImageFormatProperties glad_vkGetPhysicalDeviceImageFormatProperties = NULL;
PFN_vkGetPhysicalDeviceImageFormatProperties2 glad_vkGetPhysicalDeviceImageFormatProperties2 = NULL;
PFN_vkGetPhysicalDeviceMemoryProperties glad_vkGetPhysicalDeviceMemoryProperties = NULL;
PFN_vkGetPhysicalDeviceMemoryProperties2 glad_vkGetPhysicalDeviceMemoryProperties2 = NULL;
PFN_vkGetPhysicalDevicePresentRectanglesKHR glad_vkGetPhysicalDevicePresentRectanglesKHR = NULL;
PFN_vkGetPhysicalDeviceProperties glad_vkGetPhysicalDeviceProperties = NULL;
PFN_vkGetPhysicalDeviceProperties2 glad_vkGetPhysicalDeviceProperties2 = NULL;
PFN_vkGetPhysicalDeviceQueueFamilyProperties glad_vkGetPhysicalDeviceQueueFamilyProperties = NULL;
PFN_vkGetPhysicalDeviceQueueFamilyProperties2 glad_vkGetPhysicalDeviceQueueFamilyProperties2 = NULL;
PFN_vkGetPhysicalDeviceSparseImageFormatProperties glad_vkGetPhysicalDeviceSparseImageFormatProperties = NULL;
PFN_vkGetPhysicalDeviceSparseImageFormatProperties2 glad_vkGetPhysicalDeviceSparseImageFormatProperties2 = NULL;
PFN_vkGetPhysicalDeviceSurfaceCapabilitiesKHR glad_vkGetPhysicalDeviceSurfaceCapabilitiesKHR = NULL;
PFN_vkGetPhysicalDeviceSurfaceFormatsKHR glad_vkGetPhysicalDeviceSurfaceFormatsKHR = NULL;
PFN_vkGetPhysicalDeviceSurfacePresentModesKHR glad_vkGetPhysicalDeviceSurfacePresentModesKHR = NULL;
PFN_vkGetPhysicalDeviceSurfaceSupportKHR glad_vkGetPhysicalDeviceSurfaceSupportKHR = NULL;
PFN_vkGetPipelineCacheData glad_vkGetPipelineCacheData = NULL;
PFN_vkGetQueryPoolResults glad_vkGetQueryPoolResults = NULL;
PFN_vkGetRenderAreaGranularity glad_vkGetRenderAreaGranularity = NULL;
PFN_vkGetSwapchainImagesKHR glad_vkGetSwapchainImagesKHR = NULL;
PFN_vkInvalidateMappedMemoryRanges glad_vkInvalidateMappedMemoryRanges = NULL;
PFN_vkMapMemory glad_vkMapMemory = NULL;
PFN_vkMergePipelineCaches glad_vkMergePipelineCaches = NULL;
PFN_vkQueueBindSparse glad_vkQueueBindSparse = NULL;
PFN_vkQueuePresentKHR glad_vkQueuePresentKHR = NULL;
PFN_vkQueueSubmit glad_vkQueueSubmit = NULL;
PFN_vkQueueWaitIdle glad_vkQueueWaitIdle = NULL;
PFN_vkResetCommandBuffer glad_vkResetCommandBuffer = NULL;
PFN_vkResetCommandPool glad_vkResetCommandPool = NULL;
PFN_vkResetDescriptorPool glad_vkResetDescriptorPool = NULL;
PFN_vkResetEvent glad_vkResetEvent = NULL;
PFN_vkResetFences glad_vkResetFences = NULL;
PFN_vkSetEvent glad_vkSetEvent = NULL;
PFN_vkTrimCommandPool glad_vkTrimCommandPool = NULL;
PFN_vkUnmapMemory glad_vkUnmapMemory = NULL;
PFN_vkUpdateDescriptorSetWithTemplate glad_vkUpdateDescriptorSetWithTemplate = NULL;
PFN_vkUpdateDescriptorSets glad_vkUpdateDescriptorSets = NULL;
PFN_vkWaitForFences glad_vkWaitForFences = NULL;


static void glad_vk_load_VK_VERSION_1_0( GLADuserptrloadfunc load, void* userptr) {
    if(!GLAD_VK_VERSION_1_0) return;
    vkAllocateCommandBuffers = (PFN_vkAllocateCommandBuffers) load("vkAllocateCommandBuffers", userptr);
    vkAllocateDescriptorSets = (PFN_vkAllocateDescriptorSets) load("vkAllocateDescriptorSets", userptr);
    vkAllocateMemory = (PFN_vkAllocateMemory) load("vkAllocateMemory", userptr);
    vkBeginCommandBuffer = (PFN_vkBeginCommandBuffer) load("vkBeginCommandBuffer", userptr);
    vkBindBufferMemory = (PFN_vkBindBufferMemory) load("vkBindBufferMemory", userptr);
    vkBindImageMemory = (PFN_vkBindImageMemory) load("vkBindImageMemory", userptr);
    vkCmdBeginQuery = (PFN_vkCmdBeginQuery) load("vkCmdBeginQuery", userptr);
    vkCmdBeginRenderPass = (PFN_vkCmdBeginRenderPass) load("vkCmdBeginRenderPass", userptr);
    vkCmdBindDescriptorSets = (PFN_vkCmdBindDescriptorSets) load("vkCmdBindDescriptorSets", userptr);
    vkCmdBindIndexBuffer = (PFN_vkCmdBindIndexBuffer) load("vkCmdBindIndexBuffer", userptr);
    vkCmdBindPipeline = (PFN_vkCmdBindPipeline) load("vkCmdBindPipeline", userptr);
    vkCmdBindVertexBuffers = (PFN_vkCmdBindVertexBuffers) load("vkCmdBindVertexBuffers", userptr);
    vkCmdBlitImage = (PFN_vkCmdBlitImage) load("vkCmdBlitImage", userptr);
    vkCmdClearAttachments = (PFN_vkCmdClearAttachments) load("vkCmdClearAttachments", userptr);
    vkCmdClearColorImage = (PFN_vkCmdClearColorImage) load("vkCmdClearColorImage", userptr);
    vkCmdClearDepthStencilImage = (PFN_vkCmdClearDepthStencilImage) load("vkCmdClearDepthStencilImage", userptr);
    vkCmdCopyBuffer = (PFN_vkCmdCopyBuffer) load("vkCmdCopyBuffer", userptr);
    vkCmdCopyBufferToImage = (PFN_vkCmdCopyBufferToImage) load("vkCmdCopyBufferToImage", userptr);
    vkCmdCopyImage = (PFN_vkCmdCopyImage) load("vkCmdCopyImage", userptr);
    vkCmdCopyImageToBuffer = (PFN_vkCmdCopyImageToBuffer) load("vkCmdCopyImageToBuffer", userptr);
    vkCmdCopyQueryPoolResults = (PFN_vkCmdCopyQueryPoolResults) load("vkCmdCopyQueryPoolResults", userptr);
    vkCmdDispatch = (PFN_vkCmdDispatch) load("vkCmdDispatch", userptr);
    vkCmdDispatchIndirect = (PFN_vkCmdDispatchIndirect) load("vkCmdDispatchIndirect", userptr);
    vkCmdDraw = (PFN_vkCmdDraw) load("vkCmdDraw", userptr);
    vkCmdDrawIndexed = (PFN_vkCmdDrawIndexed) load("vkCmdDrawIndexed", userptr);
    vkCmdDrawIndexedIndirect = (PFN_vkCmdDrawIndexedIndirect) load("vkCmdDrawIndexedIndirect", userptr);
    vkCmdDrawIndirect = (PFN_vkCmdDrawIndirect) load("vkCmdDrawIndirect", userptr);
    vkCmdEndQuery = (PFN_vkCmdEndQuery) load("vkCmdEndQuery", userptr);
    vkCmdEndRenderPass = (PFN_vkCmdEndRenderPass) load("vkCmdEndRenderPass", userptr);
    vkCmdExecuteCommands = (PFN_vkCmdExecuteCommands) load("vkCmdExecuteCommands", userptr);
    vkCmdFillBuffer = (PFN_vkCmdFillBuffer) load("vkCmdFillBuffer", userptr);
    vkCmdNextSubpass = (PFN_vkCmdNextSubpass) load("vkCmdNextSubpass", userptr);
    vkCmdPipelineBarrier = (PFN_vkCmdPipelineBarrier) load("vkCmdPipelineBarrier", userptr);
    vkCmdPushConstants = (PFN_vkCmdPushConstants) load("vkCmdPushConstants", userptr);
    vkCmdResetEvent = (PFN_vkCmdResetEvent) load("vkCmdResetEvent", userptr);
    vkCmdResetQueryPool = (PFN_vkCmdResetQueryPool) load("vkCmdResetQueryPool", userptr);
    vkCmdResolveImage = (PFN_vkCmdResolveImage) load("vkCmdResolveImage", userptr);
    vkCmdSetBlendConstants = (PFN_vkCmdSetBlendConstants) load("vkCmdSetBlendConstants", userptr);
    vkCmdSetDepthBias = (PFN_vkCmdSetDepthBias) load("vkCmdSetDepthBias", userptr);
    vkCmdSetDepthBounds = (PFN_vkCmdSetDepthBounds) load("vkCmdSetDepthBounds", userptr);
    vkCmdSetEvent = (PFN_vkCmdSetEvent) load("vkCmdSetEvent", userptr);
    vkCmdSetLineWidth = (PFN_vkCmdSetLineWidth) load("vkCmdSetLineWidth", userptr);
    vkCmdSetScissor = (PFN_vkCmdSetScissor) load("vkCmdSetScissor", userptr);
    vkCmdSetStencilCompareMask = (PFN_vkCmdSetStencilCompareMask) load("vkCmdSetStencilCompareMask", userptr);
    vkCmdSetStencilReference = (PFN_vkCmdSetStencilReference) load("vkCmdSetStencilReference", userptr);
    vkCmdSetStencilWriteMask = (PFN_vkCmdSetStencilWriteMask) load("vkCmdSetStencilWriteMask", userptr);
    vkCmdSetViewport = (PFN_vkCmdSetViewport) load("vkCmdSetViewport", userptr);
    vkCmdUpdateBuffer = (PFN_vkCmdUpdateBuffer) load("vkCmdUpdateBuffer", userptr);
    vkCmdWaitEvents = (PFN_vkCmdWaitEvents) load("vkCmdWaitEvents", userptr);
    vkCmdWriteTimestamp = (PFN_vkCmdWriteTimestamp) load("vkCmdWriteTimestamp", userptr);
    vkCreateBuffer = (PFN_vkCreateBuffer) load("vkCreateBuffer", userptr);
    vkCreateBufferView = (PFN_vkCreateBufferView) load("vkCreateBufferView", userptr);
    vkCreateCommandPool = (PFN_vkCreateCommandPool) load("vkCreateCommandPool", userptr);
    vkCreateComputePipelines = (PFN_vkCreateComputePipelines) load("vkCreateComputePipelines", userptr);
    vkCreateDescriptorPool = (PFN_vkCreateDescriptorPool) load("vkCreateDescriptorPool", userptr);
    vkCreateDescriptorSetLayout = (PFN_vkCreateDescriptorSetLayout) load("vkCreateDescriptorSetLayout", userptr);
    vkCreateDevice = (PFN_vkCreateDevice) load("vkCreateDevice", userptr);
    vkCreateEvent = (PFN_vkCreateEvent) load("vkCreateEvent", userptr);
    vkCreateFence = (PFN_vkCreateFence) load("vkCreateFence", userptr);
    vkCreateFramebuffer = (PFN_vkCreateFramebuffer) load("vkCreateFramebuffer", userptr);
    vkCreateGraphicsPipelines = (PFN_vkCreateGraphicsPipelines) load("vkCreateGraphicsPipelines", userptr);
    vkCreateImage = (PFN_vkCreateImage) load("vkCreateImage", userptr);
    vkCreateImageView = (PFN_vkCreateImageView) load("vkCreateImageView", userptr);
    vkCreateInstance = (PFN_vkCreateInstance) load("vkCreateInstance", userptr);
    vkCreatePipelineCache = (PFN_vkCreatePipelineCache) load("vkCreatePipelineCache", userptr);
    vkCreatePipelineLayout = (PFN_vkCreatePipelineLayout) load("vkCreatePipelineLayout", userptr);
    vkCreateQueryPool = (PFN_vkCreateQueryPool) load("vkCreateQueryPool", userptr);
    vkCreateRenderPass = (PFN_vkCreateRenderPass) load("vkCreateRenderPass", userptr);
    vkCreateSampler = (PFN_vkCreateSampler) load("vkCreateSampler", userptr);
    vkCreateSemaphore = (PFN_vkCreateSemaphore) load("vkCreateSemaphore", userptr);
    vkCreateShaderModule = (PFN_vkCreateShaderModule) load("vkCreateShaderModule", userptr);
    vkDestroyBuffer = (PFN_vkDestroyBuffer) load("vkDestroyBuffer", userptr);
    vkDestroyBufferView = (PFN_vkDestroyBufferView) load("vkDestroyBufferView", userptr);
    vkDestroyCommandPool = (PFN_vkDestroyCommandPool) load("vkDestroyCommandPool", userptr);
    vkDestroyDescriptorPool = (PFN_vkDestroyDescriptorPool) load("vkDestroyDescriptorPool", userptr);
    vkDestroyDescriptorSetLayout = (PFN_vkDestroyDescriptorSetLayout) load("vkDestroyDescriptorSetLayout", userptr);
    vkDestroyDevice = (PFN_vkDestroyDevice) load("vkDestroyDevice", userptr);
    vkDestroyEvent = (PFN_vkDestroyEvent) load("vkDestroyEvent", userptr);
    vkDestroyFence = (PFN_vkDestroyFence) load("vkDestroyFence", userptr);
    vkDestroyFramebuffer = (PFN_vkDestroyFramebuffer) load("vkDestroyFramebuffer", userptr);
    vkDestroyImage = (PFN_vkDestroyImage) load("vkDestroyImage", userptr);
    vkDestroyImageView = (PFN_vkDestroyImageView) load("vkDestroyImageView", userptr);
    vkDestroyInstance = (PFN_vkDestroyInstance) load("vkDestroyInstance", userptr);
    vkDestroyPipeline = (PFN_vkDestroyPipeline) load("vkDestroyPipeline", userptr);
    vkDestroyPipelineCache = (PFN_vkDestroyPipelineCache) load("vkDestroyPipelineCache", userptr);
    vkDestroyPipelineLayout = (PFN_vkDestroyPipelineLayout) load("vkDestroyPipelineLayout", userptr);
    vkDestroyQueryPool = (PFN_vkDestroyQueryPool) load("vkDestroyQueryPool", userptr);
    vkDestroyRenderPass = (PFN_vkDestroyRenderPass) load("vkDestroyRenderPass", userptr);
    vkDestroySampler = (PFN_vkDestroySampler) load("vkDestroySampler", userptr);
    vkDestroySemaphore = (PFN_vkDestroySemaphore) load("vkDestroySemaphore", userptr);
    vkDestroyShaderModule = (PFN_vkDestroyShaderModule) load("vkDestroyShaderModule", userptr);
    vkDeviceWaitIdle = (PFN_vkDeviceWaitIdle) load("vkDeviceWaitIdle", userptr);
    vkEndCommandBuffer = (PFN_vkEndCommandBuffer) load("vkEndCommandBuffer", userptr);
    vkEnumerateDeviceExtensionProperties = (PFN_vkEnumerateDeviceExtensionProperties) load("vkEnumerateDeviceExtensionProperties", userptr);
    vkEnumerateDeviceLayerProperties = (PFN_vkEnumerateDeviceLayerProperties) load("vkEnumerateDeviceLayerProperties", userptr);
    vkEnumerateInstanceExtensionProperties = (PFN_vkEnumerateInstanceExtensionProperties) load("vkEnumerateInstanceExtensionProperties", userptr);
    vkEnumerateInstanceLayerProperties = (PFN_vkEnumerateInstanceLayerProperties) load("vkEnumerateInstanceLayerProperties", userptr);
    vkEnumeratePhysicalDevices = (PFN_vkEnumeratePhysicalDevices) load("vkEnumeratePhysicalDevices", userptr);
    vkFlushMappedMemoryRanges = (PFN_vkFlushMappedMemoryRanges) load("vkFlushMappedMemoryRanges", userptr);
    vkFreeCommandBuffers = (PFN_vkFreeCommandBuffers) load("vkFreeCommandBuffers", userptr);
    vkFreeDescriptorSets = (PFN_vkFreeDescriptorSets) load("vkFreeDescriptorSets", userptr);
    vkFreeMemory = (PFN_vkFreeMemory) load("vkFreeMemory", userptr);
    vkGetBufferMemoryRequirements = (PFN_vkGetBufferMemoryRequirements) load("vkGetBufferMemoryRequirements", userptr);
    vkGetDeviceMemoryCommitment = (PFN_vkGetDeviceMemoryCommitment) load("vkGetDeviceMemoryCommitment", userptr);
    vkGetDeviceProcAddr = (PFN_vkGetDeviceProcAddr) load("vkGetDeviceProcAddr", userptr);
    vkGetDeviceQueue = (PFN_vkGetDeviceQueue) load("vkGetDeviceQueue", userptr);
    vkGetEventStatus = (PFN_vkGetEventStatus) load("vkGetEventStatus", userptr);
    vkGetFenceStatus = (PFN_vkGetFenceStatus) load("vkGetFenceStatus", userptr);
    vkGetImageMemoryRequirements = (PFN_vkGetImageMemoryRequirements) load("vkGetImageMemoryRequirements", userptr);
    vkGetImageSparseMemoryRequirements = (PFN_vkGetImageSparseMemoryRequirements) load("vkGetImageSparseMemoryRequirements", userptr);
    vkGetImageSubresourceLayout = (PFN_vkGetImageSubresourceLayout) load("vkGetImageSubresourceLayout", userptr);
    vkGetInstanceProcAddr = (PFN_vkGetInstanceProcAddr) load("vkGetInstanceProcAddr", userptr);
    vkGetPhysicalDeviceFeatures = (PFN_vkGetPhysicalDeviceFeatures) load("vkGetPhysicalDeviceFeatures", userptr);
    vkGetPhysicalDeviceFormatProperties = (PFN_vkGetPhysicalDeviceFormatProperties) load("vkGetPhysicalDeviceFormatProperties", userptr);
    vkGetPhysicalDeviceImageFormatProperties = (PFN_vkGetPhysicalDeviceImageFormatProperties) load("vkGetPhysicalDeviceImageFormatProperties", userptr);
    vkGetPhysicalDeviceMemoryProperties = (PFN_vkGetPhysicalDeviceMemoryProperties) load("vkGetPhysicalDeviceMemoryProperties", userptr);
    vkGetPhysicalDeviceProperties = (PFN_vkGetPhysicalDeviceProperties) load("vkGetPhysicalDeviceProperties", userptr);
    vkGetPhysicalDeviceQueueFamilyProperties = (PFN_vkGetPhysicalDeviceQueueFamilyProperties) load("vkGetPhysicalDeviceQueueFamilyProperties", userptr);
    vkGetPhysicalDeviceSparseImageFormatProperties = (PFN_vkGetPhysicalDeviceSparseImageFormatProperties) load("vkGetPhysicalDeviceSparseImageFormatProperties", userptr);
    vkGetPipelineCacheData = (PFN_vkGetPipelineCacheData) load("vkGetPipelineCacheData", userptr);
    vkGetQueryPoolResults = (PFN_vkGetQueryPoolResults) load("vkGetQueryPoolResults", userptr);
    vkGetRenderAreaGranularity = (PFN_vkGetRenderAreaGranularity) load("vkGetRenderAreaGranularity", userptr);
    vkInvalidateMappedMemoryRanges = (PFN_vkInvalidateMappedMemoryRanges) load("vkInvalidateMappedMemoryRanges", userptr);
    vkMapMemory = (PFN_vkMapMemory) load("vkMapMemory", userptr);
    vkMergePipelineCaches = (PFN_vkMergePipelineCaches) load("vkMergePipelineCaches", userptr);
    vkQueueBindSparse = (PFN_vkQueueBindSparse) load("vkQueueBindSparse", userptr);
    vkQueueSubmit = (PFN_vkQueueSubmit) load("vkQueueSubmit", userptr);
    vkQueueWaitIdle = (PFN_vkQueueWaitIdle) load("vkQueueWaitIdle", userptr);
    vkResetCommandBuffer = (PFN_vkResetCommandBuffer) load("vkResetCommandBuffer", userptr);
    vkResetCommandPool = (PFN_vkResetCommandPool) load("vkResetCommandPool", userptr);
    vkResetDescriptorPool = (PFN_vkResetDescriptorPool) load("vkResetDescriptorPool", userptr);
    vkResetEvent = (PFN_vkResetEvent) load("vkResetEvent", userptr);
    vkResetFences = (PFN_vkResetFences) load("vkResetFences", userptr);
    vkSetEvent = (PFN_vkSetEvent) load("vkSetEvent", userptr);
    vkUnmapMemory = (PFN_vkUnmapMemory) load("vkUnmapMemory", userptr);
    vkUpdateDescriptorSets = (PFN_vkUpdateDescriptorSets) load("vkUpdateDescriptorSets", userptr);
    vkWaitForFences = (PFN_vkWaitForFences) load("vkWaitForFences", userptr);
}
static void glad_vk_load_VK_VERSION_1_1( GLADuserptrloadfunc load, void* userptr) {
    if(!GLAD_VK_VERSION_1_1) return;
    vkBindBufferMemory2 = (PFN_vkBindBufferMemory2) load("vkBindBufferMemory2", userptr);
    vkBindImageMemory2 = (PFN_vkBindImageMemory2) load("vkBindImageMemory2", userptr);
    vkCmdDispatchBase = (PFN_vkCmdDispatchBase) load("vkCmdDispatchBase", userptr);
    vkCmdSetDeviceMask = (PFN_vkCmdSetDeviceMask) load("vkCmdSetDeviceMask", userptr);
    vkCreateDescriptorUpdateTemplate = (PFN_vkCreateDescriptorUpdateTemplate) load("vkCreateDescriptorUpdateTemplate", userptr);
    vkCreateSamplerYcbcrConversion = (PFN_vkCreateSamplerYcbcrConversion) load("vkCreateSamplerYcbcrConversion", userptr);
    vkDestroyDescriptorUpdateTemplate = (PFN_vkDestroyDescriptorUpdateTemplate) load("vkDestroyDescriptorUpdateTemplate", userptr);
    vkDestroySamplerYcbcrConversion = (PFN_vkDestroySamplerYcbcrConversion) load("vkDestroySamplerYcbcrConversion", userptr);
    vkEnumerateInstanceVersion = (PFN_vkEnumerateInstanceVersion) load("vkEnumerateInstanceVersion", userptr);
    vkEnumeratePhysicalDeviceGroups = (PFN_vkEnumeratePhysicalDeviceGroups) load("vkEnumeratePhysicalDeviceGroups", userptr);
    vkGetBufferMemoryRequirements2 = (PFN_vkGetBufferMemoryRequirements2) load("vkGetBufferMemoryRequirements2", userptr);
    vkGetDescriptorSetLayoutSupport = (PFN_vkGetDescriptorSetLayoutSupport) load("vkGetDescriptorSetLayoutSupport", userptr);
    vkGetDeviceGroupPeerMemoryFeatures = (PFN_vkGetDeviceGroupPeerMemoryFeatures) load("vkGetDeviceGroupPeerMemoryFeatures", userptr);
    vkGetDeviceQueue2 = (PFN_vkGetDeviceQueue2) load("vkGetDeviceQueue2", userptr);
    vkGetImageMemoryRequirements2 = (PFN_vkGetImageMemoryRequirements2) load("vkGetImageMemoryRequirements2", userptr);
    vkGetImageSparseMemoryRequirements2 = (PFN_vkGetImageSparseMemoryRequirements2) load("vkGetImageSparseMemoryRequirements2", userptr);
    vkGetPhysicalDeviceExternalBufferProperties = (PFN_vkGetPhysicalDeviceExternalBufferProperties) load("vkGetPhysicalDeviceExternalBufferProperties", userptr);
    vkGetPhysicalDeviceExternalFenceProperties = (PFN_vkGetPhysicalDeviceExternalFenceProperties) load("vkGetPhysicalDeviceExternalFenceProperties", userptr);
    vkGetPhysicalDeviceExternalSemaphoreProperties = (PFN_vkGetPhysicalDeviceExternalSemaphoreProperties) load("vkGetPhysicalDeviceExternalSemaphoreProperties", userptr);
    vkGetPhysicalDeviceFeatures2 = (PFN_vkGetPhysicalDeviceFeatures2) load("vkGetPhysicalDeviceFeatures2", userptr);
    vkGetPhysicalDeviceFormatProperties2 = (PFN_vkGetPhysicalDeviceFormatProperties2) load("vkGetPhysicalDeviceFormatProperties2", userptr);
    vkGetPhysicalDeviceImageFormatProperties2 = (PFN_vkGetPhysicalDeviceImageFormatProperties2) load("vkGetPhysicalDeviceImageFormatProperties2", userptr);
    vkGetPhysicalDeviceMemoryProperties2 = (PFN_vkGetPhysicalDeviceMemoryProperties2) load("vkGetPhysicalDeviceMemoryProperties2", userptr);
    vkGetPhysicalDeviceProperties2 = (PFN_vkGetPhysicalDeviceProperties2) load("vkGetPhysicalDeviceProperties2", userptr);
    vkGetPhysicalDeviceQueueFamilyProperties2 = (PFN_vkGetPhysicalDeviceQueueFamilyProperties2) load("vkGetPhysicalDeviceQueueFamilyProperties2", userptr);
    vkGetPhysicalDeviceSparseImageFormatProperties2 = (PFN_vkGetPhysicalDeviceSparseImageFormatProperties2) load("vkGetPhysicalDeviceSparseImageFormatProperties2", userptr);
    vkTrimCommandPool = (PFN_vkTrimCommandPool) load("vkTrimCommandPool", userptr);
    vkUpdateDescriptorSetWithTemplate = (PFN_vkUpdateDescriptorSetWithTemplate) load("vkUpdateDescriptorSetWithTemplate", userptr);
}
static void glad_vk_load_VK_EXT_debug_report( GLADuserptrloadfunc load, void* userptr) {
    if(!GLAD_VK_EXT_debug_report) return;
    vkCreateDebugReportCallbackEXT = (PFN_vkCreateDebugReportCallbackEXT) load("vkCreateDebugReportCallbackEXT", userptr);
    vkDebugReportMessageEXT = (PFN_vkDebugReportMessageEXT) load("vkDebugReportMessageEXT", userptr);
    vkDestroyDebugReportCallbackEXT = (PFN_vkDestroyDebugReportCallbackEXT) load("vkDestroyDebugReportCallbackEXT", userptr);
}
static void glad_vk_load_VK_KHR_surface( GLADuserptrloadfunc load, void* userptr) {
    if(!GLAD_VK_KHR_surface) return;
    vkDestroySurfaceKHR = (PFN_vkDestroySurfaceKHR) load("vkDestroySurfaceKHR", userptr);
    vkGetPhysicalDeviceSurfaceCapabilitiesKHR = (PFN_vkGetPhysicalDeviceSurfaceCapabilitiesKHR) load("vkGetPhysicalDeviceSurfaceCapabilitiesKHR", userptr);
    vkGetPhysicalDeviceSurfaceFormatsKHR = (PFN_vkGetPhysicalDeviceSurfaceFormatsKHR) load("vkGetPhysicalDeviceSurfaceFormatsKHR", userptr);
    vkGetPhysicalDeviceSurfacePresentModesKHR = (PFN_vkGetPhysicalDeviceSurfacePresentModesKHR) load("vkGetPhysicalDeviceSurfacePresentModesKHR", userptr);
    vkGetPhysicalDeviceSurfaceSupportKHR = (PFN_vkGetPhysicalDeviceSurfaceSupportKHR) load("vkGetPhysicalDeviceSurfaceSupportKHR", userptr);
}
static void glad_vk_load_VK_KHR_swapchain( GLADuserptrloadfunc load, void* userptr) {
    if(!GLAD_VK_KHR_swapchain) return;
    vkAcquireNextImage2KHR = (PFN_vkAcquireNextImage2KHR) load("vkAcquireNextImage2KHR", userptr);
    vkAcquireNextImageKHR = (PFN_vkAcquireNextImageKHR) load("vkAcquireNextImageKHR", userptr);
    vkCreateSwapchainKHR = (PFN_vkCreateSwapchainKHR) load("vkCreateSwapchainKHR", userptr);
    vkDestroySwapchainKHR = (PFN_vkDestroySwapchainKHR) load("vkDestroySwapchainKHR", userptr);
    vkGetDeviceGroupPresentCapabilitiesKHR = (PFN_vkGetDeviceGroupPresentCapabilitiesKHR) load("vkGetDeviceGroupPresentCapabilitiesKHR", userptr);
    vkGetDeviceGroupSurfacePresentModesKHR = (PFN_vkGetDeviceGroupSurfacePresentModesKHR) load("vkGetDeviceGroupSurfacePresentModesKHR", userptr);
    vkGetPhysicalDevicePresentRectanglesKHR = (PFN_vkGetPhysicalDevicePresentRectanglesKHR) load("vkGetPhysicalDevicePresentRectanglesKHR", userptr);
    vkGetSwapchainImagesKHR = (PFN_vkGetSwapchainImagesKHR) load("vkGetSwapchainImagesKHR", userptr);
    vkQueuePresentKHR = (PFN_vkQueuePresentKHR) load("vkQueuePresentKHR", userptr);
}



static int glad_vk_get_extensions( VkPhysicalDevice physical_device, uint32_t *out_extension_count, char ***out_extensions) {
    uint32_t i;
    uint32_t instance_extension_count = 0;
    uint32_t device_extension_count = 0;
    uint32_t max_extension_count;
    uint32_t total_extension_count;
    char **extensions;
    VkExtensionProperties *ext_properties;
    VkResult result;

    if (vkEnumerateInstanceExtensionProperties == NULL || (physical_device != NULL && vkEnumerateDeviceExtensionProperties == NULL)) {
        return 0;
    }

    result = vkEnumerateInstanceExtensionProperties(NULL, &instance_extension_count, NULL);
    if (result != VK_SUCCESS) {
        return 0;
    }

    if (physical_device != NULL) {
        result = vkEnumerateDeviceExtensionProperties(physical_device, NULL, &device_extension_count, NULL);
        if (result != VK_SUCCESS) {
            return 0;
        }
    }

    total_extension_count = instance_extension_count + device_extension_count;
    max_extension_count = instance_extension_count > device_extension_count
        ? instance_extension_count : device_extension_count;

    ext_properties = (VkExtensionProperties*) malloc(max_extension_count * sizeof(VkExtensionProperties));
    if (ext_properties == NULL) {
        return 0;
    }

    result = vkEnumerateInstanceExtensionProperties(NULL, &instance_extension_count, ext_properties);
    if (result != VK_SUCCESS) {
        free((void*) ext_properties);
        return 0;
    }

    extensions = (char**) calloc(total_extension_count, sizeof(char*));
    if (extensions == NULL) {
        free((void*) ext_properties);
        return 0;
    }

    for (i = 0; i < instance_extension_count; ++i) {
        VkExtensionProperties ext = ext_properties[i];

        size_t extension_name_length = strlen(ext.extensionName) + 1;
        extensions[i] = (char*) malloc(extension_name_length * sizeof(char));
        memcpy(extensions[i], ext.extensionName, extension_name_length * sizeof(char));
    }

    if (physical_device != NULL) {
        result = vkEnumerateDeviceExtensionProperties(physical_device, NULL, &device_extension_count, ext_properties);
        if (result != VK_SUCCESS) {
            for (i = 0; i < instance_extension_count; ++i) {
                free((void*) extensions[i]);
            }
            free(extensions);
            return 0;
        }

        for (i = 0; i < device_extension_count; ++i) {
            VkExtensionProperties ext = ext_properties[i];

            size_t extension_name_length = strlen(ext.extensionName) + 1;
            extensions[instance_extension_count + i] = (char*) malloc(extension_name_length * sizeof(char));
            memcpy(extensions[instance_extension_count + i], ext.extensionName, extension_name_length * sizeof(char));
        }
    }

    free((void*) ext_properties);

    *out_extension_count = total_extension_count;
    *out_extensions = extensions;

    return 1;
}

static void glad_vk_free_extensions(uint32_t extension_count, char **extensions) {
    uint32_t i;

    for(i = 0; i < extension_count ; ++i) {
        free((void*) (extensions[i]));
    }

    free((void*) extensions);
}

static int glad_vk_has_extension(const char *name, uint32_t extension_count, char **extensions) {
    uint32_t i;

    for (i = 0; i < extension_count; ++i) {
        if(strcmp(name, extensions[i]) == 0) {
            return 1;
        }
    }

    return 0;
}

static GLADapiproc glad_vk_get_proc_from_userptr(const char* name, void *userptr) {
    return (GLAD_GNUC_EXTENSION (GLADapiproc (*)(const char *name)) userptr)(name);
}

static int glad_vk_find_extensions_vulkan( VkPhysicalDevice physical_device) {
    uint32_t extension_count = 0;
    char **extensions = NULL;
    if (!glad_vk_get_extensions(physical_device, &extension_count, &extensions)) return 0;

    GLAD_VK_EXT_debug_report = glad_vk_has_extension("VK_EXT_debug_report", extension_count, extensions);
    GLAD_VK_KHR_surface = glad_vk_has_extension("VK_KHR_surface", extension_count, extensions);
    GLAD_VK_KHR_swapchain = glad_vk_has_extension("VK_KHR_swapchain", extension_count, extensions);

    glad_vk_free_extensions(extension_count, extensions);

    return 1;
}

static int glad_vk_find_core_vulkan( VkPhysicalDevice physical_device) {
    int major = 1;
    int minor = 0;

#ifdef VK_VERSION_1_1
    if (vkEnumerateInstanceVersion  != NULL) {
        uint32_t version;
        VkResult result;

        result = vkEnumerateInstanceVersion(&version);
        if (result == VK_SUCCESS) {
            major = (int) VK_VERSION_MAJOR(version);
            minor = (int) VK_VERSION_MINOR(version);
        }
    }
#endif

    if (physical_device != NULL && vkGetPhysicalDeviceProperties  != NULL) {
        VkPhysicalDeviceProperties properties;
        vkGetPhysicalDeviceProperties(physical_device, &properties);

        major = (int) VK_VERSION_MAJOR(properties.apiVersion);
        minor = (int) VK_VERSION_MINOR(properties.apiVersion);
    }

    GLAD_VK_VERSION_1_0 = (major == 1 && minor >= 0) || major > 1;
    GLAD_VK_VERSION_1_1 = (major == 1 && minor >= 1) || major > 1;

    return GLAD_MAKE_VERSION(major, minor);
}

int gladLoadVulkanUserPtr( VkPhysicalDevice physical_device, GLADuserptrloadfunc load, void *userptr) {
    int version;

#ifdef VK_VERSION_1_1
    vkEnumerateInstanceVersion  = (PFN_vkEnumerateInstanceVersion) load("vkEnumerateInstanceVersion", userptr);
#endif
    version = glad_vk_find_core_vulkan( physical_device);
    if (!version) {
        return 0;
    }

    glad_vk_load_VK_VERSION_1_0(load, userptr);
    glad_vk_load_VK_VERSION_1_1(load, userptr);

    if (!glad_vk_find_extensions_vulkan( physical_device)) return 0;
    glad_vk_load_VK_EXT_debug_report(load, userptr);
    glad_vk_load_VK_KHR_surface(load, userptr);
    glad_vk_load_VK_KHR_swapchain(load, userptr);


    return version;
}


int gladLoadVulkan( VkPhysicalDevice physical_device, GLADloadfunc load) {
    return gladLoadVulkanUserPtr( physical_device, glad_vk_get_proc_from_userptr, GLAD_GNUC_EXTENSION (void*) load);
}






==> figs/from-dave/deps/glfw/deps/linmath.h <==
#ifndef LINMATH_H
#define LINMATH_H

#include <math.h>

#ifdef _MSC_VER
#define inline __inline
#endif

#define LINMATH_H_DEFINE_VEC(n) \
typedef float vec##n[n]; \
static inline void vec##n##_add(vec##n r, vec##n const a, vec##n const b) \
{ \
	int i; \
	for(i=0; i<n; ++i) \
		r[i] = a[i] + b[i]; \
} \
static inline void vec##n##_sub(vec##n r, vec##n const a, vec##n const b) \
{ \
	int i; \
	for(i=0; i<n; ++i) \
		r[i] = a[i] - b[i]; \
} \
static inline void vec##n##_scale(vec##n r, vec##n const v, float const s) \
{ \
	int i; \
	for(i=0; i<n; ++i) \
		r[i] = v[i] * s; \
} \
static inline float vec##n##_mul_inner(vec##n const a, vec##n const b) \
{ \
	float p = 0.; \
	int i; \
	for(i=0; i<n; ++i) \
		p += b[i]*a[i]; \
	return p; \
} \
static inline float vec##n##_len(vec##n const v) \
{ \
	return (float) sqrt(vec##n##_mul_inner(v,v)); \
} \
static inline void vec##n##_norm(vec##n r, vec##n const v) \
{ \
	float k = 1.f / vec##n##_len(v); \
	vec##n##_scale(r, v, k); \
}

LINMATH_H_DEFINE_VEC(2)
LINMATH_H_DEFINE_VEC(3)
LINMATH_H_DEFINE_VEC(4)

static inline void vec3_mul_cross(vec3 r, vec3 const a, vec3 const b)
{
	r[0] = a[1]*b[2] - a[2]*b[1];
	r[1] = a[2]*b[0] - a[0]*b[2];
	r[2] = a[0]*b[1] - a[1]*b[0];
}

static inline void vec3_reflect(vec3 r, vec3 const v, vec3 const n)
{
	float p  = 2.f*vec3_mul_inner(v, n);
	int i;
	for(i=0;i<3;++i)
		r[i] = v[i] - p*n[i];
}

static inline void vec4_mul_cross(vec4 r, vec4 a, vec4 b)
{
	r[0] = a[1]*b[2] - a[2]*b[1];
	r[1] = a[2]*b[0] - a[0]*b[2];
	r[2] = a[0]*b[1] - a[1]*b[0];
	r[3] = 1.f;
}

static inline void vec4_reflect(vec4 r, vec4 v, vec4 n)
{
	float p  = 2.f*vec4_mul_inner(v, n);
	int i;
	for(i=0;i<4;++i)
		r[i] = v[i] - p*n[i];
}

typedef vec4 mat4x4[4];
static inline void mat4x4_identity(mat4x4 M)
{
	int i, j;
	for(i=0; i<4; ++i)
		for(j=0; j<4; ++j)
			M[i][j] = i==j ? 1.f : 0.f;
}
static inline void mat4x4_dup(mat4x4 M, mat4x4 N)
{
	int i, j;
	for(i=0; i<4; ++i)
		for(j=0; j<4; ++j)
			M[i][j] = N[i][j];
}
static inline void mat4x4_row(vec4 r, mat4x4 M, int i)
{
	int k;
	for(k=0; k<4; ++k)
		r[k] = M[k][i];
}
static inline void mat4x4_col(vec4 r, mat4x4 M, int i)
{
	int k;
	for(k=0; k<4; ++k)
		r[k] = M[i][k];
}
static inline void mat4x4_transpose(mat4x4 M, mat4x4 N)
{
	int i, j;
	for(j=0; j<4; ++j)
		for(i=0; i<4; ++i)
			M[i][j] = N[j][i];
}
static inline void mat4x4_add(mat4x4 M, mat4x4 a, mat4x4 b)
{
	int i;
	for(i=0; i<4; ++i)
		vec4_add(M[i], a[i], b[i]);
}
static inline void mat4x4_sub(mat4x4 M, mat4x4 a, mat4x4 b)
{
	int i;
	for(i=0; i<4; ++i)
		vec4_sub(M[i], a[i], b[i]);
}
static inline void mat4x4_scale(mat4x4 M, mat4x4 a, float k)
{
	int i;
	for(i=0; i<4; ++i)
		vec4_scale(M[i], a[i], k);
}
static inline void mat4x4_scale_aniso(mat4x4 M, mat4x4 a, float x, float y, float z)
{
	int i;
	vec4_scale(M[0], a[0], x);
	vec4_scale(M[1], a[1], y);
	vec4_scale(M[2], a[2], z);
	for(i = 0; i < 4; ++i) {
		M[3][i] = a[3][i];
	}
}
static inline void mat4x4_mul(mat4x4 M, mat4x4 a, mat4x4 b)
{
	mat4x4 temp;
	int k, r, c;
	for(c=0; c<4; ++c) for(r=0; r<4; ++r) {
		temp[c][r] = 0.f;
		for(k=0; k<4; ++k)
			temp[c][r] += a[k][r] * b[c][k];
	}
	mat4x4_dup(M, temp);
}
static inline void mat4x4_mul_vec4(vec4 r, mat4x4 M, vec4 v)
{
	int i, j;
	for(j=0; j<4; ++j) {
		r[j] = 0.f;
		for(i=0; i<4; ++i)
			r[j] += M[i][j] * v[i];
	}
}
static inline void mat4x4_translate(mat4x4 T, float x, float y, float z)
{
	mat4x4_identity(T);
	T[3][0] = x;
	T[3][1] = y;
	T[3][2] = z;
}
static inline void mat4x4_translate_in_place(mat4x4 M, float x, float y, float z)
{
	vec4 t = {x, y, z, 0};
	vec4 r;
	int i;
	for (i = 0; i < 4; ++i) {
		mat4x4_row(r, M, i);
		M[3][i] += vec4_mul_inner(r, t);
	}
}
static inline void mat4x4_from_vec3_mul_outer(mat4x4 M, vec3 a, vec3 b)
{
	int i, j;
	for(i=0; i<4; ++i) for(j=0; j<4; ++j)
		M[i][j] = i<3 && j<3 ? a[i] * b[j] : 0.f;
}
static inline void mat4x4_rotate(mat4x4 R, mat4x4 M, float x, float y, float z, float angle)
{
	float s = sinf(angle);
	float c = cosf(angle);
	vec3 u = {x, y, z};

	if(vec3_len(u) > 1e-4) {
		mat4x4 T, C, S = {{0}};

		vec3_norm(u, u);
		mat4x4_from_vec3_mul_outer(T, u, u);

		S[1][2] =  u[0];
		S[2][1] = -u[0];
		S[2][0] =  u[1];
		S[0][2] = -u[1];
		S[0][1] =  u[2];
		S[1][0] = -u[2];

		mat4x4_scale(S, S, s);

		mat4x4_identity(C);
		mat4x4_sub(C, C, T);

		mat4x4_scale(C, C, c);

		mat4x4_add(T, T, C);
		mat4x4_add(T, T, S);

		T[3][3] = 1.;
		mat4x4_mul(R, M, T);
	} else {
		mat4x4_dup(R, M);
	}
}
static inline void mat4x4_rotate_X(mat4x4 Q, mat4x4 M, float angle)
{
	float s = sinf(angle);
	float c = cosf(angle);
	mat4x4 R = {
		{1.f, 0.f, 0.f, 0.f},
		{0.f,   c,   s, 0.f},
		{0.f,  -s,   c, 0.f},
		{0.f, 0.f, 0.f, 1.f}
	};
	mat4x4_mul(Q, M, R);
}
static inline void mat4x4_rotate_Y(mat4x4 Q, mat4x4 M, float angle)
{
	float s = sinf(angle);
	float c = cosf(angle);
	mat4x4 R = {
		{   c, 0.f,   s, 0.f},
		{ 0.f, 1.f, 0.f, 0.f},
		{  -s, 0.f,   c, 0.f},
		{ 0.f, 0.f, 0.f, 1.f}
	};
	mat4x4_mul(Q, M, R);
}
static inline void mat4x4_rotate_Z(mat4x4 Q, mat4x4 M, float angle)
{
	float s = sinf(angle);
	float c = cosf(angle);
	mat4x4 R = {
		{   c,   s, 0.f, 0.f},
		{  -s,   c, 0.f, 0.f},
		{ 0.f, 0.f, 1.f, 0.f},
		{ 0.f, 0.f, 0.f, 1.f}
	};
	mat4x4_mul(Q, M, R);
}
static inline void mat4x4_invert(mat4x4 T, mat4x4 M)
{
	float idet;
	float s[6];
	float c[6];
	s[0] = M[0][0]*M[1][1] - M[1][0]*M[0][1];
	s[1] = M[0][0]*M[1][2] - M[1][0]*M[0][2];
	s[2] = M[0][0]*M[1][3] - M[1][0]*M[0][3];
	s[3] = M[0][1]*M[1][2] - M[1][1]*M[0][2];
	s[4] = M[0][1]*M[1][3] - M[1][1]*M[0][3];
	s[5] = M[0][2]*M[1][3] - M[1][2]*M[0][3];

	c[0] = M[2][0]*M[3][1] - M[3][0]*M[2][1];
	c[1] = M[2][0]*M[3][2] - M[3][0]*M[2][2];
	c[2] = M[2][0]*M[3][3] - M[3][0]*M[2][3];
	c[3] = M[2][1]*M[3][2] - M[3][1]*M[2][2];
	c[4] = M[2][1]*M[3][3] - M[3][1]*M[2][3];
	c[5] = M[2][2]*M[3][3] - M[3][2]*M[2][3];

	/* Assumes it is invertible */
	idet = 1.0f/( s[0]*c[5]-s[1]*c[4]+s[2]*c[3]+s[3]*c[2]-s[4]*c[1]+s[5]*c[0] );

	T[0][0] = ( M[1][1] * c[5] - M[1][2] * c[4] + M[1][3] * c[3]) * idet;
	T[0][1] = (-M[0][1] * c[5] + M[0][2] * c[4] - M[0][3] * c[3]) * idet;
	T[0][2] = ( M[3][1] * s[5] - M[3][2] * s[4] + M[3][3] * s[3]) * idet;
	T[0][3] = (-M[2][1] * s[5] + M[2][2] * s[4] - M[2][3] * s[3]) * idet;

	T[1][0] = (-M[1][0] * c[5] + M[1][2] * c[2] - M[1][3] * c[1]) * idet;
	T[1][1] = ( M[0][0] * c[5] - M[0][2] * c[2] + M[0][3] * c[1]) * idet;
	T[1][2] = (-M[3][0] * s[5] + M[3][2] * s[2] - M[3][3] * s[1]) * idet;
	T[1][3] = ( M[2][0] * s[5] - M[2][2] * s[2] + M[2][3] * s[1]) * idet;

	T[2][0] = ( M[1][0] * c[4] - M[1][1] * c[2] + M[1][3] * c[0]) * idet;
	T[2][1] = (-M[0][0] * c[4] + M[0][1] * c[2] - M[0][3] * c[0]) * idet;
	T[2][2] = ( M[3][0] * s[4] - M[3][1] * s[2] + M[3][3] * s[0]) * idet;
	T[2][3] = (-M[2][0] * s[4] + M[2][1] * s[2] - M[2][3] * s[0]) * idet;

	T[3][0] = (-M[1][0] * c[3] + M[1][1] * c[1] - M[1][2] * c[0]) * idet;
	T[3][1] = ( M[0][0] * c[3] - M[0][1] * c[1] + M[0][2] * c[0]) * idet;
	T[3][2] = (-M[3][0] * s[3] + M[3][1] * s[1] - M[3][2] * s[0]) * idet;
	T[3][3] = ( M[2][0] * s[3] - M[2][1] * s[1] + M[2][2] * s[0]) * idet;
}
static inline void mat4x4_orthonormalize(mat4x4 R, mat4x4 M)
{
	float s = 1.;
	vec3 h;

	mat4x4_dup(R, M);
	vec3_norm(R[2], R[2]);

	s = vec3_mul_inner(R[1], R[2]);
	vec3_scale(h, R[2], s);
	vec3_sub(R[1], R[1], h);
	vec3_norm(R[2], R[2]);

	s = vec3_mul_inner(R[1], R[2]);
	vec3_scale(h, R[2], s);
	vec3_sub(R[1], R[1], h);
	vec3_norm(R[1], R[1]);

	s = vec3_mul_inner(R[0], R[1]);
	vec3_scale(h, R[1], s);
	vec3_sub(R[0], R[0], h);
	vec3_norm(R[0], R[0]);
}

static inline void mat4x4_frustum(mat4x4 M, float l, float r, float b, float t, float n, float f)
{
	M[0][0] = 2.f*n/(r-l);
	M[0][1] = M[0][2] = M[0][3] = 0.f;

	M[1][1] = 2.f*n/(t-b);
	M[1][0] = M[1][2] = M[1][3] = 0.f;

	M[2][0] = (r+l)/(r-l);
	M[2][1] = (t+b)/(t-b);
	M[2][2] = -(f+n)/(f-n);
	M[2][3] = -1.f;

	M[3][2] = -2.f*(f*n)/(f-n);
	M[3][0] = M[3][1] = M[3][3] = 0.f;
}
static inline void mat4x4_ortho(mat4x4 M, float l, float r, float b, float t, float n, float f)
{
	M[0][0] = 2.f/(r-l);
	M[0][1] = M[0][2] = M[0][3] = 0.f;

	M[1][1] = 2.f/(t-b);
	M[1][0] = M[1][2] = M[1][3] = 0.f;

	M[2][2] = -2.f/(f-n);
	M[2][0] = M[2][1] = M[2][3] = 0.f;

	M[3][0] = -(r+l)/(r-l);
	M[3][1] = -(t+b)/(t-b);
	M[3][2] = -(f+n)/(f-n);
	M[3][3] = 1.f;
}
static inline void mat4x4_perspective(mat4x4 m, float y_fov, float aspect, float n, float f)
{
	/* NOTE: Degrees are an unhandy unit to work with.
	 * linmath.h uses radians for everything! */
	float const a = 1.f / (float) tan(y_fov / 2.f);

	m[0][0] = a / aspect;
	m[0][1] = 0.f;
	m[0][2] = 0.f;
	m[0][3] = 0.f;

	m[1][0] = 0.f;
	m[1][1] = a;
	m[1][2] = 0.f;
	m[1][3] = 0.f;

	m[2][0] = 0.f;
	m[2][1] = 0.f;
	m[2][2] = -((f + n) / (f - n));
	m[2][3] = -1.f;

	m[3][0] = 0.f;
	m[3][1] = 0.f;
	m[3][2] = -((2.f * f * n) / (f - n));
	m[3][3] = 0.f;
}
static inline void mat4x4_look_at(mat4x4 m, vec3 eye, vec3 center, vec3 up)
{
	/* Adapted from Android's OpenGL Matrix.java.                        */
	/* See the OpenGL GLUT documentation for gluLookAt for a description */
	/* of the algorithm. We implement it in a straightforward way:       */

	/* TODO: The negation of of can be spared by swapping the order of
	 *       operands in the following cross products in the right way. */
	vec3 f;
	vec3 s;
	vec3 t;

	vec3_sub(f, center, eye);
	vec3_norm(f, f);

	vec3_mul_cross(s, f, up);
	vec3_norm(s, s);

	vec3_mul_cross(t, s, f);

	m[0][0] =  s[0];
	m[0][1] =  t[0];
	m[0][2] = -f[0];
	m[0][3] =   0.f;

	m[1][0] =  s[1];
	m[1][1] =  t[1];
	m[1][2] = -f[1];
	m[1][3] =   0.f;

	m[2][0] =  s[2];
	m[2][1] =  t[2];
	m[2][2] = -f[2];
	m[2][3] =   0.f;

	m[3][0] =  0.f;
	m[3][1] =  0.f;
	m[3][2] =  0.f;
	m[3][3] =  1.f;

	mat4x4_translate_in_place(m, -eye[0], -eye[1], -eye[2]);
}

typedef float quat[4];
static inline void quat_identity(quat q)
{
	q[0] = q[1] = q[2] = 0.f;
	q[3] = 1.f;
}
static inline void quat_add(quat r, quat a, quat b)
{
	int i;
	for(i=0; i<4; ++i)
		r[i] = a[i] + b[i];
}
static inline void quat_sub(quat r, quat a, quat b)
{
	int i;
	for(i=0; i<4; ++i)
		r[i] = a[i] - b[i];
}
static inline void quat_mul(quat r, quat p, quat q)
{
	vec3 w;
	vec3_mul_cross(r, p, q);
	vec3_scale(w, p, q[3]);
	vec3_add(r, r, w);
	vec3_scale(w, q, p[3]);
	vec3_add(r, r, w);
	r[3] = p[3]*q[3] - vec3_mul_inner(p, q);
}
static inline void quat_scale(quat r, quat v, float s)
{
	int i;
	for(i=0; i<4; ++i)
		r[i] = v[i] * s;
}
static inline float quat_inner_product(quat a, quat b)
{
	float p = 0.f;
	int i;
	for(i=0; i<4; ++i)
		p += b[i]*a[i];
	return p;
}
static inline void quat_conj(quat r, quat q)
{
	int i;
	for(i=0; i<3; ++i)
		r[i] = -q[i];
	r[3] = q[3];
}
static inline void quat_rotate(quat r, float angle, vec3 axis) {
	int i;
	vec3 v;
	vec3_scale(v, axis, sinf(angle / 2));
	for(i=0; i<3; ++i)
		r[i] = v[i];
	r[3] = cosf(angle / 2);
}
#define quat_norm vec4_norm
static inline void quat_mul_vec3(vec3 r, quat q, vec3 v)
{
/*
 * Method by Fabian 'ryg' Giessen (of Farbrausch)
t = 2 * cross(q.xyz, v)
v' = v + q.w * t + cross(q.xyz, t)
 */
	vec3 t = {q[0], q[1], q[2]};
	vec3 u = {q[0], q[1], q[2]};

	vec3_mul_cross(t, t, v);
	vec3_scale(t, t, 2);

	vec3_mul_cross(u, u, t);
	vec3_scale(t, t, q[3]);

	vec3_add(r, v, t);
	vec3_add(r, r, u);
}
static inline void mat4x4_from_quat(mat4x4 M, quat q)
{
	float a = q[3];
	float b = q[0];
	float c = q[1];
	float d = q[2];
	float a2 = a*a;
	float b2 = b*b;
	float c2 = c*c;
	float d2 = d*d;

	M[0][0] = a2 + b2 - c2 - d2;
	M[0][1] = 2.f*(b*c + a*d);
	M[0][2] = 2.f*(b*d - a*c);
	M[0][3] = 0.f;

	M[1][0] = 2*(b*c - a*d);
	M[1][1] = a2 - b2 + c2 - d2;
	M[1][2] = 2.f*(c*d + a*b);
	M[1][3] = 0.f;

	M[2][0] = 2.f*(b*d + a*c);
	M[2][1] = 2.f*(c*d - a*b);
	M[2][2] = a2 - b2 - c2 + d2;
	M[2][3] = 0.f;

	M[3][0] = M[3][1] = M[3][2] = 0.f;
	M[3][3] = 1.f;
}

static inline void mat4x4o_mul_quat(mat4x4 R, mat4x4 M, quat q)
{
/*  XXX: The way this is written only works for othogonal matrices. */
/* TODO: Take care of non-orthogonal case. */
	quat_mul_vec3(R[0], q, M[0]);
	quat_mul_vec3(R[1], q, M[1]);
	quat_mul_vec3(R[2], q, M[2]);

	R[3][0] = R[3][1] = R[3][2] = 0.f;
	R[3][3] = 1.f;
}
static inline void quat_from_mat4x4(quat q, mat4x4 M)
{
	float r=0.f;
	int i;

	int perm[] = { 0, 1, 2, 0, 1 };
	int *p = perm;

	for(i = 0; i<3; i++) {
		float m = M[i][i];
		if( m < r )
			continue;
		m = r;
		p = &perm[i];
	}

	r = (float) sqrt(1.f + M[p[0]][p[0]] - M[p[1]][p[1]] - M[p[2]][p[2]] );

	if(r < 1e-6) {
		q[0] = 1.f;
		q[1] = q[2] = q[3] = 0.f;
		return;
	}

	q[0] = r/2.f;
	q[1] = (M[p[0]][p[1]] - M[p[1]][p[0]])/(2.f*r);
	q[2] = (M[p[2]][p[0]] - M[p[0]][p[2]])/(2.f*r);
	q[3] = (M[p[2]][p[1]] - M[p[1]][p[2]])/(2.f*r);
}

#endif


==> figs/from-dave/deps/glfw/deps/mingw/_mingw_dxhelper.h <==
/**
 * This file has no copyright assigned and is placed in the Public Domain.
 * This file is part of the mingw-w64 runtime package.
 * No warranty is given; refer to the file DISCLAIMER within this package.
 */

#if defined(_MSC_VER) && !defined(_MSC_EXTENSIONS)
#define NONAMELESSUNION		1
#endif
#if defined(NONAMELESSSTRUCT) && \
   !defined(NONAMELESSUNION)
#define NONAMELESSUNION		1
#endif
#if defined(NONAMELESSUNION)  && \
   !defined(NONAMELESSSTRUCT)
#define NONAMELESSSTRUCT	1
#endif
#if !defined(__GNU_EXTENSION)
#if defined(__GNUC__) || defined(__GNUG__)
#define __GNU_EXTENSION		__extension__
#else
#define __GNU_EXTENSION
#endif
#endif /* __extension__ */

#ifndef __ANONYMOUS_DEFINED
#define __ANONYMOUS_DEFINED
#if defined(__GNUC__) || defined(__GNUG__)
#define _ANONYMOUS_UNION	__extension__
#define _ANONYMOUS_STRUCT	__extension__
#else
#define _ANONYMOUS_UNION
#define _ANONYMOUS_STRUCT
#endif
#ifndef NONAMELESSUNION
#define _UNION_NAME(x)
#define _STRUCT_NAME(x)
#else /* NONAMELESSUNION */
#define _UNION_NAME(x)  x
#define _STRUCT_NAME(x) x
#endif
#endif	/* __ANONYMOUS_DEFINED */

#ifndef DUMMYUNIONNAME
# ifdef NONAMELESSUNION
#  define DUMMYUNIONNAME  u
#  define DUMMYUNIONNAME1 u1	/* Wine uses this variant */
#  define DUMMYUNIONNAME2 u2
#  define DUMMYUNIONNAME3 u3
#  define DUMMYUNIONNAME4 u4
#  define DUMMYUNIONNAME5 u5
#  define DUMMYUNIONNAME6 u6
#  define DUMMYUNIONNAME7 u7
#  define DUMMYUNIONNAME8 u8
#  define DUMMYUNIONNAME9 u9
# else /* NONAMELESSUNION */
#  define DUMMYUNIONNAME
#  define DUMMYUNIONNAME1	/* Wine uses this variant */
#  define DUMMYUNIONNAME2
#  define DUMMYUNIONNAME3
#  define DUMMYUNIONNAME4
#  define DUMMYUNIONNAME5
#  define DUMMYUNIONNAME6
#  define DUMMYUNIONNAME7
#  define DUMMYUNIONNAME8
#  define DUMMYUNIONNAME9
# endif
#endif	/* DUMMYUNIONNAME */

#if !defined(DUMMYUNIONNAME1)	/* MinGW does not define this one */
# ifdef NONAMELESSUNION
#  define DUMMYUNIONNAME1 u1	/* Wine uses this variant */
# else
#  define DUMMYUNIONNAME1	/* Wine uses this variant */
# endif
#endif	/* DUMMYUNIONNAME1 */

#ifndef DUMMYSTRUCTNAME
# ifdef NONAMELESSUNION
#  define DUMMYSTRUCTNAME  s
#  define DUMMYSTRUCTNAME1 s1	/* Wine uses this variant */
#  define DUMMYSTRUCTNAME2 s2
#  define DUMMYSTRUCTNAME3 s3
#  define DUMMYSTRUCTNAME4 s4
#  define DUMMYSTRUCTNAME5 s5
# else
#  define DUMMYSTRUCTNAME
#  define DUMMYSTRUCTNAME1	/* Wine uses this variant */
#  define DUMMYSTRUCTNAME2
#  define DUMMYSTRUCTNAME3
#  define DUMMYSTRUCTNAME4
#  define DUMMYSTRUCTNAME5
# endif
#endif /* DUMMYSTRUCTNAME */

/* These are for compatibility with the Wine source tree */

#ifndef WINELIB_NAME_AW
# ifdef __MINGW_NAME_AW
#   define WINELIB_NAME_AW  __MINGW_NAME_AW
# else
#  ifdef UNICODE
#   define WINELIB_NAME_AW(func) func##W
#  else
#   define WINELIB_NAME_AW(func) func##A
#  endif
# endif
#endif	/* WINELIB_NAME_AW */

#ifndef DECL_WINELIB_TYPE_AW
# ifdef __MINGW_TYPEDEF_AW
#  define DECL_WINELIB_TYPE_AW  __MINGW_TYPEDEF_AW
# else
#  define DECL_WINELIB_TYPE_AW(type)  typedef WINELIB_NAME_AW(type) type;
# endif
#endif	/* DECL_WINELIB_TYPE_AW */



==> figs/from-dave/deps/glfw/deps/mingw/dinput.h <==
/*
 * Copyright (C) the Wine project
 *
 * This library is free software; you can redistribute it and/or
 * modify it under the terms of the GNU Lesser General Public
 * License as published by the Free Software Foundation; either
 * version 2.1 of the License, or (at your option) any later version.
 *
 * This library is distributed in the hope that it will be useful,
 * but WITHOUT ANY WARRANTY; without even the implied warranty of
 * MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the GNU
 * Lesser General Public License for more details.
 *
 * You should have received a copy of the GNU Lesser General Public
 * License along with this library; if not, write to the Free Software
 * Foundation, Inc., 51 Franklin St, Fifth Floor, Boston, MA 02110-1301, USA
 */

#ifndef __DINPUT_INCLUDED__
#define __DINPUT_INCLUDED__

#define COM_NO_WINDOWS_H
#include <objbase.h>
#include <_mingw_dxhelper.h>

#ifndef DIRECTINPUT_VERSION
#define DIRECTINPUT_VERSION	0x0800
#endif

/* Classes */
DEFINE_GUID(CLSID_DirectInput,		0x25E609E0,0xB259,0x11CF,0xBF,0xC7,0x44,0x45,0x53,0x54,0x00,0x00);
DEFINE_GUID(CLSID_DirectInputDevice,	0x25E609E1,0xB259,0x11CF,0xBF,0xC7,0x44,0x45,0x53,0x54,0x00,0x00);

DEFINE_GUID(CLSID_DirectInput8,		0x25E609E4,0xB259,0x11CF,0xBF,0xC7,0x44,0x45,0x53,0x54,0x00,0x00);
DEFINE_GUID(CLSID_DirectInputDevice8,	0x25E609E5,0xB259,0x11CF,0xBF,0xC7,0x44,0x45,0x53,0x54,0x00,0x00);

/* Interfaces */
DEFINE_GUID(IID_IDirectInputA,		0x89521360,0xAA8A,0x11CF,0xBF,0xC7,0x44,0x45,0x53,0x54,0x00,0x00);
DEFINE_GUID(IID_IDirectInputW,		0x89521361,0xAA8A,0x11CF,0xBF,0xC7,0x44,0x45,0x53,0x54,0x00,0x00);
DEFINE_GUID(IID_IDirectInput2A,		0x5944E662,0xAA8A,0x11CF,0xBF,0xC7,0x44,0x45,0x53,0x54,0x00,0x00);
DEFINE_GUID(IID_IDirectInput2W,		0x5944E663,0xAA8A,0x11CF,0xBF,0xC7,0x44,0x45,0x53,0x54,0x00,0x00);
DEFINE_GUID(IID_IDirectInput7A,		0x9A4CB684,0x236D,0x11D3,0x8E,0x9D,0x00,0xC0,0x4F,0x68,0x44,0xAE);
DEFINE_GUID(IID_IDirectInput7W,		0x9A4CB685,0x236D,0x11D3,0x8E,0x9D,0x00,0xC0,0x4F,0x68,0x44,0xAE);
DEFINE_GUID(IID_IDirectInput8A,		0xBF798030,0x483A,0x4DA2,0xAA,0x99,0x5D,0x64,0xED,0x36,0x97,0x00);
DEFINE_GUID(IID_IDirectInput8W,		0xBF798031,0x483A,0x4DA2,0xAA,0x99,0x5D,0x64,0xED,0x36,0x97,0x00);
DEFINE_GUID(IID_IDirectInputDeviceA,	0x5944E680,0xC92E,0x11CF,0xBF,0xC7,0x44,0x45,0x53,0x54,0x00,0x00);
DEFINE_GUID(IID_IDirectInputDeviceW,	0x5944E681,0xC92E,0x11CF,0xBF,0xC7,0x44,0x45,0x53,0x54,0x00,0x00);
DEFINE_GUID(IID_IDirectInputDevice2A,	0x5944E682,0xC92E,0x11CF,0xBF,0xC7,0x44,0x45,0x53,0x54,0x00,0x00);
DEFINE_GUID(IID_IDirectInputDevice2W,	0x5944E683,0xC92E,0x11CF,0xBF,0xC7,0x44,0x45,0x53,0x54,0x00,0x00);
DEFINE_GUID(IID_IDirectInputDevice7A,	0x57D7C6BC,0x2356,0x11D3,0x8E,0x9D,0x00,0xC0,0x4F,0x68,0x44,0xAE);
DEFINE_GUID(IID_IDirectInputDevice7W,	0x57D7C6BD,0x2356,0x11D3,0x8E,0x9D,0x00,0xC0,0x4F,0x68,0x44,0xAE);
DEFINE_GUID(IID_IDirectInputDevice8A,	0x54D41080,0xDC15,0x4833,0xA4,0x1B,0x74,0x8F,0x73,0xA3,0x81,0x79);
DEFINE_GUID(IID_IDirectInputDevice8W,	0x54D41081,0xDC15,0x4833,0xA4,0x1B,0x74,0x8F,0x73,0xA3,0x81,0x79);
DEFINE_GUID(IID_IDirectInputEffect,	0xE7E1F7C0,0x88D2,0x11D0,0x9A,0xD0,0x00,0xA0,0xC9,0xA0,0x6E,0x35);

/* Predefined object types */
DEFINE_GUID(GUID_XAxis,	0xA36D02E0,0xC9F3,0x11CF,0xBF,0xC7,0x44,0x45,0x53,0x54,0x00,0x00);
DEFINE_GUID(GUID_YAxis,	0xA36D02E1,0xC9F3,0x11CF,0xBF,0xC7,0x44,0x45,0x53,0x54,0x00,0x00);
DEFINE_GUID(GUID_ZAxis,	0xA36D02E2,0xC9F3,0x11CF,0xBF,0xC7,0x44,0x45,0x53,0x54,0x00,0x00);
DEFINE_GUID(GUID_RxAxis,0xA36D02F4,0xC9F3,0x11CF,0xBF,0xC7,0x44,0x45,0x53,0x54,0x00,0x00);
DEFINE_GUID(GUID_RyAxis,0xA36D02F5,0xC9F3,0x11CF,0xBF,0xC7,0x44,0x45,0x53,0x54,0x00,0x00);
DEFINE_GUID(GUID_RzAxis,0xA36D02E3,0xC9F3,0x11CF,0xBF,0xC7,0x44,0x45,0x53,0x54,0x00,0x00);
DEFINE_GUID(GUID_Slider,0xA36D02E4,0xC9F3,0x11CF,0xBF,0xC7,0x44,0x45,0x53,0x54,0x00,0x00);
DEFINE_GUID(GUID_Button,0xA36D02F0,0xC9F3,0x11CF,0xBF,0xC7,0x44,0x45,0x53,0x54,0x00,0x00);
DEFINE_GUID(GUID_Key,	0x55728220,0xD33C,0x11CF,0xBF,0xC7,0x44,0x45,0x53,0x54,0x00,0x00);
DEFINE_GUID(GUID_POV,	0xA36D02F2,0xC9F3,0x11CF,0xBF,0xC7,0x44,0x45,0x53,0x54,0x00,0x00);
DEFINE_GUID(GUID_Unknown,0xA36D02F3,0xC9F3,0x11CF,0xBF,0xC7,0x44,0x45,0x53,0x54,0x00,0x00);

/* Predefined product GUIDs */
DEFINE_GUID(GUID_SysMouse,	0x6F1D2B60,0xD5A0,0x11CF,0xBF,0xC7,0x44,0x45,0x53,0x54,0x00,0x00);
DEFINE_GUID(GUID_SysKeyboard,	0x6F1D2B61,0xD5A0,0x11CF,0xBF,0xC7,0x44,0x45,0x53,0x54,0x00,0x00);
DEFINE_GUID(GUID_Joystick,	0x6F1D2B70,0xD5A0,0x11CF,0xBF,0xC7,0x44,0x45,0x53,0x54,0x00,0x00);
DEFINE_GUID(GUID_SysMouseEm,	0x6F1D2B80,0xD5A0,0x11CF,0xBF,0xC7,0x44,0x45,0x53,0x54,0x00,0x00);
DEFINE_GUID(GUID_SysMouseEm2,	0x6F1D2B81,0xD5A0,0x11CF,0xBF,0xC7,0x44,0x45,0x53,0x54,0x00,0x00);
DEFINE_GUID(GUID_SysKeyboardEm,	0x6F1D2B82,0xD5A0,0x11CF,0xBF,0xC7,0x44,0x45,0x53,0x54,0x00,0x00);
DEFINE_GUID(GUID_SysKeyboardEm2,0x6F1D2B83,0xD5A0,0x11CF,0xBF,0xC7,0x44,0x45,0x53,0x54,0x00,0x00);

/* predefined forcefeedback effects */
DEFINE_GUID(GUID_ConstantForce,	0x13541C20,0x8E33,0x11D0,0x9A,0xD0,0x00,0xA0,0xC9,0xA0,0x6E,0x35);
DEFINE_GUID(GUID_RampForce,	0x13541C21,0x8E33,0x11D0,0x9A,0xD0,0x00,0xA0,0xC9,0xA0,0x6E,0x35);
DEFINE_GUID(GUID_Square,	0x13541C22,0x8E33,0x11D0,0x9A,0xD0,0x00,0xA0,0xC9,0xA0,0x6E,0x35);
DEFINE_GUID(GUID_Sine,		0x13541C23,0x8E33,0x11D0,0x9A,0xD0,0x00,0xA0,0xC9,0xA0,0x6E,0x35);
DEFINE_GUID(GUID_Triangle,	0x13541C24,0x8E33,0x11D0,0x9A,0xD0,0x00,0xA0,0xC9,0xA0,0x6E,0x35);
DEFINE_GUID(GUID_SawtoothUp,	0x13541C25,0x8E33,0x11D0,0x9A,0xD0,0x00,0xA0,0xC9,0xA0,0x6E,0x35);
DEFINE_GUID(GUID_SawtoothDown,	0x13541C26,0x8E33,0x11D0,0x9A,0xD0,0x00,0xA0,0xC9,0xA0,0x6E,0x35);
DEFINE_GUID(GUID_Spring,	0x13541C27,0x8E33,0x11D0,0x9A,0xD0,0x00,0xA0,0xC9,0xA0,0x6E,0x35);
DEFINE_GUID(GUID_Damper,	0x13541C28,0x8E33,0x11D0,0x9A,0xD0,0x00,0xA0,0xC9,0xA0,0x6E,0x35);
DEFINE_GUID(GUID_Inertia,	0x13541C29,0x8E33,0x11D0,0x9A,0xD0,0x00,0xA0,0xC9,0xA0,0x6E,0x35);
DEFINE_GUID(GUID_Friction,	0x13541C2A,0x8E33,0x11D0,0x9A,0xD0,0x00,0xA0,0xC9,0xA0,0x6E,0x35);
DEFINE_GUID(GUID_CustomForce,	0x13541C2B,0x8E33,0x11D0,0x9A,0xD0,0x00,0xA0,0xC9,0xA0,0x6E,0x35);

typedef struct IDirectInputA *LPDIRECTINPUTA;
typedef struct IDirectInputW *LPDIRECTINPUTW;
typedef struct IDirectInput2A *LPDIRECTINPUT2A;
typedef struct IDirectInput2W *LPDIRECTINPUT2W;
typedef struct IDirectInput7A *LPDIRECTINPUT7A;
typedef struct IDirectInput7W *LPDIRECTINPUT7W;
#if DIRECTINPUT_VERSION >= 0x0800
typedef struct IDirectInput8A *LPDIRECTINPUT8A;
typedef struct IDirectInput8W *LPDIRECTINPUT8W;
#endif /* DI8 */
typedef struct IDirectInputDeviceA *LPDIRECTINPUTDEVICEA;
typedef struct IDirectInputDeviceW *LPDIRECTINPUTDEVICEW;
#if DIRECTINPUT_VERSION >= 0x0500
typedef struct IDirectInputDevice2A *LPDIRECTINPUTDEVICE2A;
typedef struct IDirectInputDevice2W *LPDIRECTINPUTDEVICE2W;
#endif /* DI5 */
#if DIRECTINPUT_VERSION >= 0x0700
typedef struct IDirectInputDevice7A *LPDIRECTINPUTDEVICE7A;
typedef struct IDirectInputDevice7W *LPDIRECTINPUTDEVICE7W;
#endif /* DI7 */
#if DIRECTINPUT_VERSION >= 0x0800
typedef struct IDirectInputDevice8A *LPDIRECTINPUTDEVICE8A;
typedef struct IDirectInputDevice8W *LPDIRECTINPUTDEVICE8W;
#endif /* DI8 */
#if DIRECTINPUT_VERSION >= 0x0500
typedef struct IDirectInputEffect *LPDIRECTINPUTEFFECT;
#endif /* DI5 */
typedef struct SysKeyboardA *LPSYSKEYBOARDA;
typedef struct SysMouseA *LPSYSMOUSEA;

#define IID_IDirectInput WINELIB_NAME_AW(IID_IDirectInput)
#define IDirectInput WINELIB_NAME_AW(IDirectInput)
DECL_WINELIB_TYPE_AW(LPDIRECTINPUT)
#define IID_IDirectInput2 WINELIB_NAME_AW(IID_IDirectInput2)
#define IDirectInput2 WINELIB_NAME_AW(IDirectInput2)
DECL_WINELIB_TYPE_AW(LPDIRECTINPUT2)
#define IID_IDirectInput7 WINELIB_NAME_AW(IID_IDirectInput7)
#define IDirectInput7 WINELIB_NAME_AW(IDirectInput7)
DECL_WINELIB_TYPE_AW(LPDIRECTINPUT7)
#if DIRECTINPUT_VERSION >= 0x0800
#define IID_IDirectInput8 WINELIB_NAME_AW(IID_IDirectInput8)
#define IDirectInput8 WINELIB_NAME_AW(IDirectInput8)
DECL_WINELIB_TYPE_AW(LPDIRECTINPUT8)
#endif /* DI8 */
#define IID_IDirectInputDevice WINELIB_NAME_AW(IID_IDirectInputDevice)
#define IDirectInputDevice WINELIB_NAME_AW(IDirectInputDevice)
DECL_WINELIB_TYPE_AW(LPDIRECTINPUTDEVICE)
#if DIRECTINPUT_VERSION >= 0x0500
#define IID_IDirectInputDevice2 WINELIB_NAME_AW(IID_IDirectInputDevice2)
#define IDirectInputDevice2 WINELIB_NAME_AW(IDirectInputDevice2)
DECL_WINELIB_TYPE_AW(LPDIRECTINPUTDEVICE2)
#endif /* DI5 */
#if DIRECTINPUT_VERSION >= 0x0700
#define IID_IDirectInputDevice7 WINELIB_NAME_AW(IID_IDirectInputDevice7)
#define IDirectInputDevice7 WINELIB_NAME_AW(IDirectInputDevice7)
DECL_WINELIB_TYPE_AW(LPDIRECTINPUTDEVICE7)
#endif /* DI7 */
#if DIRECTINPUT_VERSION >= 0x0800
#define IID_IDirectInputDevice8 WINELIB_NAME_AW(IID_IDirectInputDevice8)
#define IDirectInputDevice8 WINELIB_NAME_AW(IDirectInputDevice8)
DECL_WINELIB_TYPE_AW(LPDIRECTINPUTDEVICE8)
#endif /* DI8 */

#define DI_OK                           S_OK
#define DI_NOTATTACHED                  S_FALSE
#define DI_BUFFEROVERFLOW               S_FALSE
#define DI_PROPNOEFFECT                 S_FALSE
#define DI_NOEFFECT                     S_FALSE
#define DI_POLLEDDEVICE                 ((HRESULT)0x00000002L)
#define DI_DOWNLOADSKIPPED              ((HRESULT)0x00000003L)
#define DI_EFFECTRESTARTED              ((HRESULT)0x00000004L)
#define DI_TRUNCATED                    ((HRESULT)0x00000008L)
#define DI_SETTINGSNOTSAVED             ((HRESULT)0x0000000BL)
#define DI_TRUNCATEDANDRESTARTED        ((HRESULT)0x0000000CL)
#define DI_WRITEPROTECT                 ((HRESULT)0x00000013L)

#define DIERR_OLDDIRECTINPUTVERSION     \
    MAKE_HRESULT(SEVERITY_ERROR, FACILITY_WIN32, ERROR_OLD_WIN_VERSION)
#define DIERR_BETADIRECTINPUTVERSION    \
    MAKE_HRESULT(SEVERITY_ERROR, FACILITY_WIN32, ERROR_RMODE_APP)
#define DIERR_BADDRIVERVER              \
    MAKE_HRESULT(SEVERITY_ERROR, FACILITY_WIN32, ERROR_BAD_DRIVER_LEVEL)
#define DIERR_DEVICENOTREG              REGDB_E_CLASSNOTREG
#define DIERR_NOTFOUND                  \
    MAKE_HRESULT(SEVERITY_ERROR, FACILITY_WIN32, ERROR_FILE_NOT_FOUND)
#define DIERR_OBJECTNOTFOUND            \
    MAKE_HRESULT(SEVERITY_ERROR, FACILITY_WIN32, ERROR_FILE_NOT_FOUND)
#define DIERR_INVALIDPARAM              E_INVALIDARG
#define DIERR_NOINTERFACE               E_NOINTERFACE
#define DIERR_GENERIC                   E_FAIL
#define DIERR_OUTOFMEMORY               E_OUTOFMEMORY
#define DIERR_UNSUPPORTED               E_NOTIMPL
#define DIERR_NOTINITIALIZED            \
    MAKE_HRESULT(SEVERITY_ERROR, FACILITY_WIN32, ERROR_NOT_READY)
#define DIERR_ALREADYINITIALIZED        \
    MAKE_HRESULT(SEVERITY_ERROR, FACILITY_WIN32, ERROR_ALREADY_INITIALIZED)
#define DIERR_NOAGGREGATION             CLASS_E_NOAGGREGATION
#define DIERR_OTHERAPPHASPRIO           E_ACCESSDENIED
#define DIERR_INPUTLOST                 \
    MAKE_HRESULT(SEVERITY_ERROR, FACILITY_WIN32, ERROR_READ_FAULT)
#define DIERR_ACQUIRED                  \
    MAKE_HRESULT(SEVERITY_ERROR, FACILITY_WIN32, ERROR_BUSY)
#define DIERR_NOTACQUIRED               \
    MAKE_HRESULT(SEVERITY_ERROR, FACILITY_WIN32, ERROR_INVALID_ACCESS)
#define DIERR_READONLY                  E_ACCESSDENIED
#define DIERR_HANDLEEXISTS              E_ACCESSDENIED
#ifndef E_PENDING
#define E_PENDING                       0x8000000AL
#endif
#define DIERR_INSUFFICIENTPRIVS         0x80040200L
#define DIERR_DEVICEFULL                0x80040201L
#define DIERR_MOREDATA                  0x80040202L
#define DIERR_NOTDOWNLOADED             0x80040203L
#define DIERR_HASEFFECTS                0x80040204L
#define DIERR_NOTEXCLUSIVEACQUIRED      0x80040205L
#define DIERR_INCOMPLETEEFFECT          0x80040206L
#define DIERR_NOTBUFFERED               0x80040207L
#define DIERR_EFFECTPLAYING             0x80040208L
#define DIERR_UNPLUGGED                 0x80040209L
#define DIERR_REPORTFULL                0x8004020AL
#define DIERR_MAPFILEFAIL               0x8004020BL

#define DIENUM_STOP                     0
#define DIENUM_CONTINUE                 1

#define DIEDFL_ALLDEVICES               0x00000000
#define DIEDFL_ATTACHEDONLY             0x00000001
#define DIEDFL_FORCEFEEDBACK            0x00000100
#define DIEDFL_INCLUDEALIASES           0x00010000
#define DIEDFL_INCLUDEPHANTOMS          0x00020000
#define DIEDFL_INCLUDEHIDDEN		0x00040000

#define DIDEVTYPE_DEVICE                1
#define DIDEVTYPE_MOUSE                 2
#define DIDEVTYPE_KEYBOARD              3
#define DIDEVTYPE_JOYSTICK              4
#define DIDEVTYPE_HID                   0x00010000

#define DI8DEVCLASS_ALL             0
#define DI8DEVCLASS_DEVICE          1
#define DI8DEVCLASS_POINTER         2
#define DI8DEVCLASS_KEYBOARD        3
#define DI8DEVCLASS_GAMECTRL        4

#define DI8DEVTYPE_DEVICE           0x11
#define DI8DEVTYPE_MOUSE            0x12
#define DI8DEVTYPE_KEYBOARD         0x13
#define DI8DEVTYPE_JOYSTICK         0x14
#define DI8DEVTYPE_GAMEPAD          0x15
#define DI8DEVTYPE_DRIVING          0x16
#define DI8DEVTYPE_FLIGHT           0x17
#define DI8DEVTYPE_1STPERSON        0x18
#define DI8DEVTYPE_DEVICECTRL       0x19
#define DI8DEVTYPE_SCREENPOINTER    0x1A
#define DI8DEVTYPE_REMOTE           0x1B
#define DI8DEVTYPE_SUPPLEMENTAL     0x1C
	
#define DIDEVTYPEMOUSE_UNKNOWN          1
#define DIDEVTYPEMOUSE_TRADITIONAL      2
#define DIDEVTYPEMOUSE_FINGERSTICK      3
#define DIDEVTYPEMOUSE_TOUCHPAD         4
#define DIDEVTYPEMOUSE_TRACKBALL        5

#define DIDEVTYPEKEYBOARD_UNKNOWN       0
#define DIDEVTYPEKEYBOARD_PCXT          1
#define DIDEVTYPEKEYBOARD_OLIVETTI      2
#define DIDEVTYPEKEYBOARD_PCAT          3
#define DIDEVTYPEKEYBOARD_PCENH         4
#define DIDEVTYPEKEYBOARD_NOKIA1050     5
#define DIDEVTYPEKEYBOARD_NOKIA9140     6
#define DIDEVTYPEKEYBOARD_NEC98         7
#define DIDEVTYPEKEYBOARD_NEC98LAPTOP   8
#define DIDEVTYPEKEYBOARD_NEC98106      9
#define DIDEVTYPEKEYBOARD_JAPAN106     10
#define DIDEVTYPEKEYBOARD_JAPANAX      11
#define DIDEVTYPEKEYBOARD_J3100        12

#define DIDEVTYPEJOYSTICK_UNKNOWN       1
#define DIDEVTYPEJOYSTICK_TRADITIONAL   2
#define DIDEVTYPEJOYSTICK_FLIGHTSTICK   3
#define DIDEVTYPEJOYSTICK_GAMEPAD       4
#define DIDEVTYPEJOYSTICK_RUDDER        5
#define DIDEVTYPEJOYSTICK_WHEEL         6
#define DIDEVTYPEJOYSTICK_HEADTRACKER   7

#define DI8DEVTYPEMOUSE_UNKNOWN                     1
#define DI8DEVTYPEMOUSE_TRADITIONAL                 2
#define DI8DEVTYPEMOUSE_FINGERSTICK                 3
#define DI8DEVTYPEMOUSE_TOUCHPAD                    4
#define DI8DEVTYPEMOUSE_TRACKBALL                   5
#define DI8DEVTYPEMOUSE_ABSOLUTE                    6

#define DI8DEVTYPEKEYBOARD_UNKNOWN                  0
#define DI8DEVTYPEKEYBOARD_PCXT                     1
#define DI8DEVTYPEKEYBOARD_OLIVETTI                 2
#define DI8DEVTYPEKEYBOARD_PCAT                     3
#define DI8DEVTYPEKEYBOARD_PCENH                    4
#define DI8DEVTYPEKEYBOARD_NOKIA1050                5
#define DI8DEVTYPEKEYBOARD_NOKIA9140                6
#define DI8DEVTYPEKEYBOARD_NEC98                    7
#define DI8DEVTYPEKEYBOARD_NEC98LAPTOP              8
#define DI8DEVTYPEKEYBOARD_NEC98106                 9
#define DI8DEVTYPEKEYBOARD_JAPAN106                10
#define DI8DEVTYPEKEYBOARD_JAPANAX                 11
#define DI8DEVTYPEKEYBOARD_J3100                   12

#define DI8DEVTYPE_LIMITEDGAMESUBTYPE               1

#define DI8DEVTYPEJOYSTICK_LIMITED                  DI8DEVTYPE_LIMITEDGAMESUBTYPE
#define DI8DEVTYPEJOYSTICK_STANDARD                 2

#define DI8DEVTYPEGAMEPAD_LIMITED                   DI8DEVTYPE_LIMITEDGAMESUBTYPE
#define DI8DEVTYPEGAMEPAD_STANDARD                  2
#define DI8DEVTYPEGAMEPAD_TILT                      3

#define DI8DEVTYPEDRIVING_LIMITED                   DI8DEVTYPE_LIMITEDGAMESUBTYPE
#define DI8DEVTYPEDRIVING_COMBINEDPEDALS            2
#define DI8DEVTYPEDRIVING_DUALPEDALS                3
#define DI8DEVTYPEDRIVING_THREEPEDALS               4
#define DI8DEVTYPEDRIVING_HANDHELD                  5

#define DI8DEVTYPEFLIGHT_LIMITED                    DI8DEVTYPE_LIMITEDGAMESUBTYPE
#define DI8DEVTYPEFLIGHT_STICK                      2
#define DI8DEVTYPEFLIGHT_YOKE                       3
#define DI8DEVTYPEFLIGHT_RC                         4

#define DI8DEVTYPE1STPERSON_LIMITED                 DI8DEVTYPE_LIMITEDGAMESUBTYPE
#define DI8DEVTYPE1STPERSON_UNKNOWN                 2
#define DI8DEVTYPE1STPERSON_SIXDOF                  3
#define DI8DEVTYPE1STPERSON_SHOOTER                 4

#define DI8DEVTYPESCREENPTR_UNKNOWN                 2
#define DI8DEVTYPESCREENPTR_LIGHTGUN                3
#define DI8DEVTYPESCREENPTR_LIGHTPEN                4
#define DI8DEVTYPESCREENPTR_TOUCH                   5

#define DI8DEVTYPEREMOTE_UNKNOWN                    2

#define DI8DEVTYPEDEVICECTRL_UNKNOWN                2
#define DI8DEVTYPEDEVICECTRL_COMMSSELECTION         3
#define DI8DEVTYPEDEVICECTRL_COMMSSELECTION_HARDWIRED 4

#define DI8DEVTYPESUPPLEMENTAL_UNKNOWN              2
#define DI8DEVTYPESUPPLEMENTAL_2NDHANDCONTROLLER    3
#define DI8DEVTYPESUPPLEMENTAL_HEADTRACKER          4
#define DI8DEVTYPESUPPLEMENTAL_HANDTRACKER          5
#define DI8DEVTYPESUPPLEMENTAL_SHIFTSTICKGATE       6
#define DI8DEVTYPESUPPLEMENTAL_SHIFTER              7
#define DI8DEVTYPESUPPLEMENTAL_THROTTLE             8
#define DI8DEVTYPESUPPLEMENTAL_SPLITTHROTTLE        9
#define DI8DEVTYPESUPPLEMENTAL_COMBINEDPEDALS      10
#define DI8DEVTYPESUPPLEMENTAL_DUALPEDALS          11
#define DI8DEVTYPESUPPLEMENTAL_THREEPEDALS         12
#define DI8DEVTYPESUPPLEMENTAL_RUDDERPEDALS        13
	
#define GET_DIDEVICE_TYPE(dwDevType)     LOBYTE(dwDevType)
#define GET_DIDEVICE_SUBTYPE(dwDevType)  HIBYTE(dwDevType)

typedef struct DIDEVICEOBJECTINSTANCE_DX3A {
    DWORD   dwSize;
    GUID    guidType;
    DWORD   dwOfs;
    DWORD   dwType;
    DWORD   dwFlags;
    CHAR    tszName[MAX_PATH];
} DIDEVICEOBJECTINSTANCE_DX3A, *LPDIDEVICEOBJECTINSTANCE_DX3A;
typedef const DIDEVICEOBJECTINSTANCE_DX3A *LPCDIDEVICEOBJECTINSTANCE_DX3A;
typedef struct DIDEVICEOBJECTINSTANCE_DX3W {
    DWORD   dwSize;
    GUID    guidType;
    DWORD   dwOfs;
    DWORD   dwType;
    DWORD   dwFlags;
    WCHAR   tszName[MAX_PATH];
} DIDEVICEOBJECTINSTANCE_DX3W, *LPDIDEVICEOBJECTINSTANCE_DX3W;
typedef const DIDEVICEOBJECTINSTANCE_DX3W *LPCDIDEVICEOBJECTINSTANCE_DX3W;

DECL_WINELIB_TYPE_AW(DIDEVICEOBJECTINSTANCE_DX3)
DECL_WINELIB_TYPE_AW(LPDIDEVICEOBJECTINSTANCE_DX3)
DECL_WINELIB_TYPE_AW(LPCDIDEVICEOBJECTINSTANCE_DX3)

typedef struct DIDEVICEOBJECTINSTANCEA {
    DWORD	dwSize;
    GUID	guidType;
    DWORD	dwOfs;
    DWORD	dwType;
    DWORD	dwFlags;
    CHAR	tszName[MAX_PATH];
#if(DIRECTINPUT_VERSION >= 0x0500)
    DWORD	dwFFMaxForce;
    DWORD	dwFFForceResolution;
    WORD	wCollectionNumber;
    WORD	wDesignatorIndex;
    WORD	wUsagePage;
    WORD	wUsage;
    DWORD	dwDimension;
    WORD	wExponent;
    WORD	wReserved;
#endif /* DIRECTINPUT_VERSION >= 0x0500 */
} DIDEVICEOBJECTINSTANCEA, *LPDIDEVICEOBJECTINSTANCEA;
typedef const DIDEVICEOBJECTINSTANCEA *LPCDIDEVICEOBJECTINSTANCEA;

typedef struct DIDEVICEOBJECTINSTANCEW {
    DWORD	dwSize;
    GUID	guidType;
    DWORD	dwOfs;
    DWORD	dwType;
    DWORD	dwFlags;
    WCHAR	tszName[MAX_PATH];
#if(DIRECTINPUT_VERSION >= 0x0500)
    DWORD	dwFFMaxForce;
    DWORD	dwFFForceResolution;
    WORD	wCollectionNumber;
    WORD	wDesignatorIndex;
    WORD	wUsagePage;
    WORD	wUsage;
    DWORD	dwDimension;
    WORD	wExponent;
    WORD	wReserved;
#endif /* DIRECTINPUT_VERSION >= 0x0500 */
} DIDEVICEOBJECTINSTANCEW, *LPDIDEVICEOBJECTINSTANCEW;
typedef const DIDEVICEOBJECTINSTANCEW *LPCDIDEVICEOBJECTINSTANCEW;

DECL_WINELIB_TYPE_AW(DIDEVICEOBJECTINSTANCE)
DECL_WINELIB_TYPE_AW(LPDIDEVICEOBJECTINSTANCE)
DECL_WINELIB_TYPE_AW(LPCDIDEVICEOBJECTINSTANCE)

typedef struct DIDEVICEINSTANCE_DX3A {
    DWORD   dwSize;
    GUID    guidInstance;
    GUID    guidProduct;
    DWORD   dwDevType;
    CHAR    tszInstanceName[MAX_PATH];
    CHAR    tszProductName[MAX_PATH];
} DIDEVICEINSTANCE_DX3A, *LPDIDEVICEINSTANCE_DX3A;
typedef const DIDEVICEINSTANCE_DX3A *LPCDIDEVICEINSTANCE_DX3A;
typedef struct DIDEVICEINSTANCE_DX3W {
    DWORD   dwSize;
    GUID    guidInstance;
    GUID    guidProduct;
    DWORD   dwDevType;
    WCHAR   tszInstanceName[MAX_PATH];
    WCHAR   tszProductName[MAX_PATH];
} DIDEVICEINSTANCE_DX3W, *LPDIDEVICEINSTANCE_DX3W;
typedef const DIDEVICEINSTANCE_DX3W *LPCDIDEVICEINSTANCE_DX3W;

DECL_WINELIB_TYPE_AW(DIDEVICEINSTANCE_DX3)
DECL_WINELIB_TYPE_AW(LPDIDEVICEINSTANCE_DX3)
DECL_WINELIB_TYPE_AW(LPCDIDEVICEINSTANCE_DX3)

typedef struct DIDEVICEINSTANCEA {
    DWORD	dwSize;
    GUID	guidInstance;
    GUID	guidProduct;
    DWORD	dwDevType;
    CHAR	tszInstanceName[MAX_PATH];
    CHAR	tszProductName[MAX_PATH];
#if(DIRECTINPUT_VERSION >= 0x0500)
    GUID	guidFFDriver;
    WORD	wUsagePage;
    WORD	wUsage;
#endif /* DIRECTINPUT_VERSION >= 0x0500 */
} DIDEVICEINSTANCEA, *LPDIDEVICEINSTANCEA;
typedef const DIDEVICEINSTANCEA *LPCDIDEVICEINSTANCEA;

typedef struct DIDEVICEINSTANCEW {
    DWORD	dwSize;
    GUID	guidInstance;
    GUID	guidProduct;
    DWORD	dwDevType;
    WCHAR	tszInstanceName[MAX_PATH];
    WCHAR	tszProductName[MAX_PATH];
#if(DIRECTINPUT_VERSION >= 0x0500)
    GUID	guidFFDriver;
    WORD	wUsagePage;
    WORD	wUsage;
#endif /* DIRECTINPUT_VERSION >= 0x0500 */
} DIDEVICEINSTANCEW, *LPDIDEVICEINSTANCEW;
typedef const DIDEVICEINSTANCEW *LPCDIDEVICEINSTANCEW;

DECL_WINELIB_TYPE_AW(DIDEVICEINSTANCE)
DECL_WINELIB_TYPE_AW(LPDIDEVICEINSTANCE)
DECL_WINELIB_TYPE_AW(LPCDIDEVICEINSTANCE)

typedef BOOL (CALLBACK *LPDIENUMDEVICESCALLBACKA)(LPCDIDEVICEINSTANCEA,LPVOID);
typedef BOOL (CALLBACK *LPDIENUMDEVICESCALLBACKW)(LPCDIDEVICEINSTANCEW,LPVOID);
DECL_WINELIB_TYPE_AW(LPDIENUMDEVICESCALLBACK)

#define DIEDBS_MAPPEDPRI1		0x00000001
#define DIEDBS_MAPPEDPRI2		0x00000002
#define DIEDBS_RECENTDEVICE		0x00000010
#define DIEDBS_NEWDEVICE		0x00000020

#define DIEDBSFL_ATTACHEDONLY		0x00000000
#define DIEDBSFL_THISUSER		0x00000010
#define DIEDBSFL_FORCEFEEDBACK		DIEDFL_FORCEFEEDBACK
#define DIEDBSFL_AVAILABLEDEVICES	0x00001000
#define DIEDBSFL_MULTIMICEKEYBOARDS	0x00002000
#define DIEDBSFL_NONGAMINGDEVICES	0x00004000
#define DIEDBSFL_VALID			0x00007110

#if DIRECTINPUT_VERSION >= 0x0800
typedef BOOL (CALLBACK *LPDIENUMDEVICESBYSEMANTICSCBA)(LPCDIDEVICEINSTANCEA,LPDIRECTINPUTDEVICE8A,DWORD,DWORD,LPVOID);
typedef BOOL (CALLBACK *LPDIENUMDEVICESBYSEMANTICSCBW)(LPCDIDEVICEINSTANCEW,LPDIRECTINPUTDEVICE8W,DWORD,DWORD,LPVOID);
DECL_WINELIB_TYPE_AW(LPDIENUMDEVICESBYSEMANTICSCB)
#endif

typedef BOOL (CALLBACK *LPDICONFIGUREDEVICESCALLBACK)(LPUNKNOWN,LPVOID);

typedef BOOL (CALLBACK *LPDIENUMDEVICEOBJECTSCALLBACKA)(LPCDIDEVICEOBJECTINSTANCEA,LPVOID);
typedef BOOL (CALLBACK *LPDIENUMDEVICEOBJECTSCALLBACKW)(LPCDIDEVICEOBJECTINSTANCEW,LPVOID);
DECL_WINELIB_TYPE_AW(LPDIENUMDEVICEOBJECTSCALLBACK)

#if DIRECTINPUT_VERSION >= 0x0500
typedef BOOL (CALLBACK *LPDIENUMCREATEDEFFECTOBJECTSCALLBACK)(LPDIRECTINPUTEFFECT, LPVOID);
#endif

#define DIK_ESCAPE          0x01
#define DIK_1               0x02
#define DIK_2               0x03
#define DIK_3               0x04
#define DIK_4               0x05
#define DIK_5               0x06
#define DIK_6               0x07
#define DIK_7               0x08
#define DIK_8               0x09
#define DIK_9               0x0A
#define DIK_0               0x0B
#define DIK_MINUS           0x0C    /* - on main keyboard */
#define DIK_EQUALS          0x0D
#define DIK_BACK            0x0E    /* backspace */
#define DIK_TAB             0x0F
#define DIK_Q               0x10
#define DIK_W               0x11
#define DIK_E               0x12
#define DIK_R               0x13
#define DIK_T               0x14
#define DIK_Y               0x15
#define DIK_U               0x16
#define DIK_I               0x17
#define DIK_O               0x18
#define DIK_P               0x19
#define DIK_LBRACKET        0x1A
#define DIK_RBRACKET        0x1B
#define DIK_RETURN          0x1C    /* Enter on main keyboard */
#define DIK_LCONTROL        0x1D
#define DIK_A               0x1E
#define DIK_S               0x1F
#define DIK_D               0x20
#define DIK_F               0x21
#define DIK_G               0x22
#define DIK_H               0x23
#define DIK_J               0x24
#define DIK_K               0x25
#define DIK_L               0x26
#define DIK_SEMICOLON       0x27
#define DIK_APOSTROPHE      0x28
#define DIK_GRAVE           0x29    /* accent grave */
#define DIK_LSHIFT          0x2A
#define DIK_BACKSLASH       0x2B
#define DIK_Z               0x2C
#define DIK_X               0x2D
#define DIK_C               0x2E
#define DIK_V               0x2F
#define DIK_B               0x30
#define DIK_N               0x31
#define DIK_M               0x32
#define DIK_COMMA           0x33
#define DIK_PERIOD          0x34    /* . on main keyboard */
#define DIK_SLASH           0x35    /* / on main keyboard */
#define DIK_RSHIFT          0x36
#define DIK_MULTIPLY        0x37    /* * on numeric keypad */
#define DIK_LMENU           0x38    /* left Alt */
#define DIK_SPACE           0x39
#define DIK_CAPITAL         0x3A
#define DIK_F1              0x3B
#define DIK_F2              0x3C
#define DIK_F3              0x3D
#define DIK_F4              0x3E
#define DIK_F5              0x3F
#define DIK_F6              0x40
#define DIK_F7              0x41
#define DIK_F8              0x42
#define DIK_F9              0x43
#define DIK_F10             0x44
#define DIK_NUMLOCK         0x45
#define DIK_SCROLL          0x46    /* Scroll Lock */
#define DIK_NUMPAD7         0x47
#define DIK_NUMPAD8         0x48
#define DIK_NUMPAD9         0x49
#define DIK_SUBTRACT        0x4A    /* - on numeric keypad */
#define DIK_NUMPAD4         0x4B
#define DIK_NUMPAD5         0x4C
#define DIK_NUMPAD6         0x4D
#define DIK_ADD             0x4E    /* + on numeric keypad */
#define DIK_NUMPAD1         0x4F
#define DIK_NUMPAD2         0x50
#define DIK_NUMPAD3         0x51
#define DIK_NUMPAD0         0x52
#define DIK_DECIMAL         0x53    /* . on numeric keypad */
#define DIK_OEM_102         0x56    /* < > | on UK/Germany keyboards */
#define DIK_F11             0x57
#define DIK_F12             0x58
#define DIK_F13             0x64    /*                     (NEC PC98) */
#define DIK_F14             0x65    /*                     (NEC PC98) */
#define DIK_F15             0x66    /*                     (NEC PC98) */
#define DIK_KANA            0x70    /* (Japanese keyboard)            */
#define DIK_ABNT_C1         0x73    /* / ? on Portugese (Brazilian) keyboards */
#define DIK_CONVERT         0x79    /* (Japanese keyboard)            */
#define DIK_NOCONVERT       0x7B    /* (Japanese keyboard)            */
#define DIK_YEN             0x7D    /* (Japanese keyboard)            */
#define DIK_ABNT_C2         0x7E    /* Numpad . on Portugese (Brazilian) keyboards */
#define DIK_NUMPADEQUALS    0x8D    /* = on numeric keypad (NEC PC98) */
#define DIK_CIRCUMFLEX      0x90    /* (Japanese keyboard)            */
#define DIK_AT              0x91    /*                     (NEC PC98) */
#define DIK_COLON           0x92    /*                     (NEC PC98) */
#define DIK_UNDERLINE       0x93    /*                     (NEC PC98) */
#define DIK_KANJI           0x94    /* (Japanese keyboard)            */
#define DIK_STOP            0x95    /*                     (NEC PC98) */
#define DIK_AX              0x96    /*                     (Japan AX) */
#define DIK_UNLABELED       0x97    /*                        (J3100) */
#define DIK_NEXTTRACK       0x99    /* Next Track */
#define DIK_NUMPADENTER     0x9C    /* Enter on numeric keypad */
#define DIK_RCONTROL        0x9D
#define DIK_MUTE	    0xA0    /* Mute */
#define DIK_CALCULATOR      0xA1    /* Calculator */
#define DIK_PLAYPAUSE       0xA2    /* Play / Pause */
#define DIK_MEDIASTOP       0xA4    /* Media Stop */
#define DIK_VOLUMEDOWN      0xAE    /* Volume - */
#define DIK_VOLUMEUP        0xB0    /* Volume + */
#define DIK_WEBHOME         0xB2    /* Web home */
#define DIK_NUMPADCOMMA     0xB3    /* , on numeric keypad (NEC PC98) */
#define DIK_DIVIDE          0xB5    /* / on numeric keypad */
#define DIK_SYSRQ           0xB7
#define DIK_RMENU           0xB8    /* right Alt */
#define DIK_PAUSE           0xC5    /* Pause */
#define DIK_HOME            0xC7    /* Home on arrow keypad */
#define DIK_UP              0xC8    /* UpArrow on arrow keypad */
#define DIK_PRIOR           0xC9    /* PgUp on arrow keypad */
#define DIK_LEFT            0xCB    /* LeftArrow on arrow keypad */
#define DIK_RIGHT           0xCD    /* RightArrow on arrow keypad */
#define DIK_END             0xCF    /* End on arrow keypad */
#define DIK_DOWN            0xD0    /* DownArrow on arrow keypad */
#define DIK_NEXT            0xD1    /* PgDn on arrow keypad */
#define DIK_INSERT          0xD2    /* Insert on arrow keypad */
#define DIK_DELETE          0xD3    /* Delete on arrow keypad */
#define DIK_LWIN            0xDB    /* Left Windows key */
#define DIK_RWIN            0xDC    /* Right Windows key */
#define DIK_APPS            0xDD    /* AppMenu key */
#define DIK_POWER           0xDE
#define DIK_SLEEP           0xDF
#define DIK_WAKE            0xE3    /* System Wake */
#define DIK_WEBSEARCH       0xE5    /* Web Search */
#define DIK_WEBFAVORITES    0xE6    /* Web Favorites */
#define DIK_WEBREFRESH      0xE7    /* Web Refresh */
#define DIK_WEBSTOP         0xE8    /* Web Stop */
#define DIK_WEBFORWARD      0xE9    /* Web Forward */
#define DIK_WEBBACK         0xEA    /* Web Back */
#define DIK_MYCOMPUTER      0xEB    /* My Computer */
#define DIK_MAIL            0xEC    /* Mail */
#define DIK_MEDIASELECT     0xED    /* Media Select */

#define DIK_BACKSPACE       DIK_BACK            /* backspace */
#define DIK_NUMPADSTAR      DIK_MULTIPLY        /* * on numeric keypad */
#define DIK_LALT            DIK_LMENU           /* left Alt */
#define DIK_CAPSLOCK        DIK_CAPITAL         /* CapsLock */
#define DIK_NUMPADMINUS     DIK_SUBTRACT        /* - on numeric keypad */
#define DIK_NUMPADPLUS      DIK_ADD             /* + on numeric keypad */
#define DIK_NUMPADPERIOD    DIK_DECIMAL         /* . on numeric keypad */
#define DIK_NUMPADSLASH     DIK_DIVIDE          /* / on numeric keypad */
#define DIK_RALT            DIK_RMENU           /* right Alt */
#define DIK_UPARROW         DIK_UP              /* UpArrow on arrow keypad */
#define DIK_PGUP            DIK_PRIOR           /* PgUp on arrow keypad */
#define DIK_LEFTARROW       DIK_LEFT            /* LeftArrow on arrow keypad */
#define DIK_RIGHTARROW      DIK_RIGHT           /* RightArrow on arrow keypad */
#define DIK_DOWNARROW       DIK_DOWN            /* DownArrow on arrow keypad */
#define DIK_PGDN            DIK_NEXT            /* PgDn on arrow keypad */

#define DIDFT_ALL		0x00000000
#define DIDFT_RELAXIS		0x00000001
#define DIDFT_ABSAXIS		0x00000002
#define DIDFT_AXIS		0x00000003
#define DIDFT_PSHBUTTON		0x00000004
#define DIDFT_TGLBUTTON		0x00000008
#define DIDFT_BUTTON		0x0000000C
#define DIDFT_POV		0x00000010
#define DIDFT_COLLECTION	0x00000040
#define DIDFT_NODATA		0x00000080
#define DIDFT_ANYINSTANCE	0x00FFFF00
#define DIDFT_INSTANCEMASK	DIDFT_ANYINSTANCE
#define DIDFT_MAKEINSTANCE(n)	((WORD)(n) << 8)
#define DIDFT_GETTYPE(n)	LOBYTE(n)
#define DIDFT_GETINSTANCE(n)	LOWORD((n) >> 8)
#define DIDFT_FFACTUATOR	0x01000000
#define DIDFT_FFEFFECTTRIGGER	0x02000000
#if DIRECTINPUT_VERSION >= 0x050a
#define DIDFT_OUTPUT		0x10000000
#define DIDFT_VENDORDEFINED	0x04000000
#define DIDFT_ALIAS		0x08000000
#endif /* DI5a */
#ifndef DIDFT_OPTIONAL
#define DIDFT_OPTIONAL		0x80000000
#endif
#define DIDFT_ENUMCOLLECTION(n)	((WORD)(n) << 8)
#define DIDFT_NOCOLLECTION	0x00FFFF00

#define DIDF_ABSAXIS		0x00000001
#define DIDF_RELAXIS		0x00000002

#define DIGDD_PEEK		0x00000001

#define DISEQUENCE_COMPARE(dwSq1,cmp,dwSq2) ((int)((dwSq1) - (dwSq2)) cmp 0)

typedef struct DIDEVICEOBJECTDATA_DX3 {
    DWORD	dwOfs;
    DWORD	dwData;
    DWORD	dwTimeStamp;
    DWORD	dwSequence;
} DIDEVICEOBJECTDATA_DX3,*LPDIDEVICEOBJECTDATA_DX3;
typedef const DIDEVICEOBJECTDATA_DX3 *LPCDIDEVICEOBJECTDATA_DX3;

typedef struct DIDEVICEOBJECTDATA {
    DWORD	dwOfs;
    DWORD	dwData;
    DWORD	dwTimeStamp;
    DWORD	dwSequence;
#if(DIRECTINPUT_VERSION >= 0x0800)
    UINT_PTR	uAppData;
#endif /* DIRECTINPUT_VERSION >= 0x0800 */
} DIDEVICEOBJECTDATA, *LPDIDEVICEOBJECTDATA;
typedef const DIDEVICEOBJECTDATA *LPCDIDEVICEOBJECTDATA;

typedef struct _DIOBJECTDATAFORMAT {
    const GUID *pguid;
    DWORD	dwOfs;
    DWORD	dwType;
    DWORD	dwFlags;
} DIOBJECTDATAFORMAT, *LPDIOBJECTDATAFORMAT;
typedef const DIOBJECTDATAFORMAT *LPCDIOBJECTDATAFORMAT;

typedef struct _DIDATAFORMAT {
    DWORD			dwSize;
    DWORD			dwObjSize;
    DWORD			dwFlags;
    DWORD			dwDataSize;
    DWORD			dwNumObjs;
    LPDIOBJECTDATAFORMAT	rgodf;
} DIDATAFORMAT, *LPDIDATAFORMAT;
typedef const DIDATAFORMAT *LPCDIDATAFORMAT;

#if DIRECTINPUT_VERSION >= 0x0500
#define DIDOI_FFACTUATOR	0x00000001
#define DIDOI_FFEFFECTTRIGGER	0x00000002
#define DIDOI_POLLED		0x00008000
#define DIDOI_ASPECTPOSITION	0x00000100
#define DIDOI_ASPECTVELOCITY	0x00000200
#define DIDOI_ASPECTACCEL	0x00000300
#define DIDOI_ASPECTFORCE	0x00000400
#define DIDOI_ASPECTMASK	0x00000F00
#endif /* DI5 */
#if DIRECTINPUT_VERSION >= 0x050a
#define DIDOI_GUIDISUSAGE	0x00010000
#endif /* DI5a */

typedef struct DIPROPHEADER {
    DWORD	dwSize;
    DWORD	dwHeaderSize;
    DWORD	dwObj;
    DWORD	dwHow;
} DIPROPHEADER,*LPDIPROPHEADER;
typedef const DIPROPHEADER *LPCDIPROPHEADER;

#define DIPH_DEVICE	0
#define DIPH_BYOFFSET	1
#define DIPH_BYID	2
#if DIRECTINPUT_VERSION >= 0x050a
#define DIPH_BYUSAGE	3

#define DIMAKEUSAGEDWORD(UsagePage, Usage) (DWORD)MAKELONG(Usage, UsagePage)
#endif /* DI5a */

typedef struct DIPROPDWORD {
	DIPROPHEADER	diph;
	DWORD		dwData;
} DIPROPDWORD, *LPDIPROPDWORD;
typedef const DIPROPDWORD *LPCDIPROPDWORD;

typedef struct DIPROPRANGE {
	DIPROPHEADER	diph;
	LONG		lMin;
	LONG		lMax;
} DIPROPRANGE, *LPDIPROPRANGE;
typedef const DIPROPRANGE *LPCDIPROPRANGE;

#define DIPROPRANGE_NOMIN	((LONG)0x80000000)
#define DIPROPRANGE_NOMAX	((LONG)0x7FFFFFFF)

#if DIRECTINPUT_VERSION >= 0x050a
typedef struct DIPROPCAL {
	DIPROPHEADER diph;
	LONG	lMin;
	LONG	lCenter;
	LONG	lMax;
} DIPROPCAL, *LPDIPROPCAL;
typedef const DIPROPCAL *LPCDIPROPCAL;

typedef struct DIPROPCALPOV {
	DIPROPHEADER	diph;
	LONG		lMin[5];
	LONG		lMax[5];
} DIPROPCALPOV, *LPDIPROPCALPOV;
typedef const DIPROPCALPOV *LPCDIPROPCALPOV;

typedef struct DIPROPGUIDANDPATH {
	DIPROPHEADER diph;
	GUID    guidClass;
	WCHAR   wszPath[MAX_PATH];
} DIPROPGUIDANDPATH, *LPDIPROPGUIDANDPATH;
typedef const DIPROPGUIDANDPATH *LPCDIPROPGUIDANDPATH;

typedef struct DIPROPSTRING {
        DIPROPHEADER diph;
        WCHAR        wsz[MAX_PATH];
} DIPROPSTRING, *LPDIPROPSTRING;
typedef const DIPROPSTRING *LPCDIPROPSTRING;
#endif /* DI5a */

#if DIRECTINPUT_VERSION >= 0x0800
typedef struct DIPROPPOINTER {
	DIPROPHEADER diph;
	UINT_PTR     uData;
} DIPROPPOINTER, *LPDIPROPPOINTER;
typedef const DIPROPPOINTER *LPCDIPROPPOINTER;
#endif /* DI8 */

/* special property GUIDs */
#ifdef __cplusplus
#define MAKEDIPROP(prop)	(*(const GUID *)(prop))
#else
#define MAKEDIPROP(prop)	((REFGUID)(prop))
#endif
#define DIPROP_BUFFERSIZE	MAKEDIPROP(1)
#define DIPROP_AXISMODE		MAKEDIPROP(2)

#define DIPROPAXISMODE_ABS	0
#define DIPROPAXISMODE_REL	1

#define DIPROP_GRANULARITY	MAKEDIPROP(3)
#define DIPROP_RANGE		MAKEDIPROP(4)
#define DIPROP_DEADZONE		MAKEDIPROP(5)
#define DIPROP_SATURATION	MAKEDIPROP(6)
#define DIPROP_FFGAIN		MAKEDIPROP(7)
#define DIPROP_FFLOAD		MAKEDIPROP(8)
#define DIPROP_AUTOCENTER	MAKEDIPROP(9)

#define DIPROPAUTOCENTER_OFF	0
#define DIPROPAUTOCENTER_ON	1

#define DIPROP_CALIBRATIONMODE	MAKEDIPROP(10)

#define DIPROPCALIBRATIONMODE_COOKED	0
#define DIPROPCALIBRATIONMODE_RAW	1

#if DIRECTINPUT_VERSION >= 0x050a
#define DIPROP_CALIBRATION	MAKEDIPROP(11)
#define DIPROP_GUIDANDPATH	MAKEDIPROP(12)
#define DIPROP_INSTANCENAME	MAKEDIPROP(13)
#define DIPROP_PRODUCTNAME	MAKEDIPROP(14)
#endif

#if DIRECTINPUT_VERSION >= 0x5B2
#define DIPROP_JOYSTICKID	MAKEDIPROP(15)
#define DIPROP_GETPORTDISPLAYNAME	MAKEDIPROP(16)
#endif

#if DIRECTINPUT_VERSION >= 0x0700
#define DIPROP_PHYSICALRANGE	MAKEDIPROP(18)
#define DIPROP_LOGICALRANGE	MAKEDIPROP(19)
#endif

#if(DIRECTINPUT_VERSION >= 0x0800)
#define DIPROP_KEYNAME		MAKEDIPROP(20)
#define DIPROP_CPOINTS		MAKEDIPROP(21)
#define DIPROP_APPDATA		MAKEDIPROP(22)
#define DIPROP_SCANCODE		MAKEDIPROP(23)
#define DIPROP_VIDPID		MAKEDIPROP(24)
#define DIPROP_USERNAME		MAKEDIPROP(25)
#define DIPROP_TYPENAME		MAKEDIPROP(26)

#define MAXCPOINTSNUM		8

typedef struct _CPOINT {
    LONG	lP;
    DWORD	dwLog;
} CPOINT, *PCPOINT;

typedef struct DIPROPCPOINTS {
    DIPROPHEADER diph;
    DWORD	dwCPointsNum;
    CPOINT	cp[MAXCPOINTSNUM];
} DIPROPCPOINTS, *LPDIPROPCPOINTS;
typedef const DIPROPCPOINTS *LPCDIPROPCPOINTS;
#endif /* DI8 */


typedef struct DIDEVCAPS_DX3 {
    DWORD	dwSize;
    DWORD	dwFlags;
    DWORD	dwDevType;
    DWORD	dwAxes;
    DWORD	dwButtons;
    DWORD	dwPOVs;
} DIDEVCAPS_DX3, *LPDIDEVCAPS_DX3;

typedef struct DIDEVCAPS {
    DWORD	dwSize;
    DWORD	dwFlags;
    DWORD	dwDevType;
    DWORD	dwAxes;
    DWORD	dwButtons;
    DWORD	dwPOVs;
#if(DIRECTINPUT_VERSION >= 0x0500)
    DWORD	dwFFSamplePeriod;
    DWORD	dwFFMinTimeResolution;
    DWORD	dwFirmwareRevision;
    DWORD	dwHardwareRevision;
    DWORD	dwFFDriverVersion;
#endif /* DIRECTINPUT_VERSION >= 0x0500 */
} DIDEVCAPS,*LPDIDEVCAPS;

#define DIDC_ATTACHED		0x00000001
#define DIDC_POLLEDDEVICE	0x00000002
#define DIDC_EMULATED		0x00000004
#define DIDC_POLLEDDATAFORMAT	0x00000008
#define DIDC_FORCEFEEDBACK	0x00000100
#define DIDC_FFATTACK		0x00000200
#define DIDC_FFFADE		0x00000400
#define DIDC_SATURATION		0x00000800
#define DIDC_POSNEGCOEFFICIENTS	0x00001000
#define DIDC_POSNEGSATURATION	0x00002000
#define DIDC_DEADBAND		0x00004000
#define DIDC_STARTDELAY		0x00008000
#define DIDC_ALIAS		0x00010000
#define DIDC_PHANTOM		0x00020000
#define DIDC_HIDDEN		0x00040000


/* SetCooperativeLevel dwFlags */
#define DISCL_EXCLUSIVE		0x00000001
#define DISCL_NONEXCLUSIVE	0x00000002
#define DISCL_FOREGROUND	0x00000004
#define DISCL_BACKGROUND	0x00000008
#define DISCL_NOWINKEY          0x00000010

#if (DIRECTINPUT_VERSION >= 0x0500)
/* Device FF flags */
#define DISFFC_RESET            0x00000001
#define DISFFC_STOPALL          0x00000002
#define DISFFC_PAUSE            0x00000004
#define DISFFC_CONTINUE         0x00000008
#define DISFFC_SETACTUATORSON   0x00000010
#define DISFFC_SETACTUATORSOFF  0x00000020

#define DIGFFS_EMPTY            0x00000001
#define DIGFFS_STOPPED          0x00000002
#define DIGFFS_PAUSED           0x00000004
#define DIGFFS_ACTUATORSON      0x00000010
#define DIGFFS_ACTUATORSOFF     0x00000020
#define DIGFFS_POWERON          0x00000040
#define DIGFFS_POWEROFF         0x00000080
#define DIGFFS_SAFETYSWITCHON   0x00000100
#define DIGFFS_SAFETYSWITCHOFF  0x00000200
#define DIGFFS_USERFFSWITCHON   0x00000400
#define DIGFFS_USERFFSWITCHOFF  0x00000800
#define DIGFFS_DEVICELOST       0x80000000

/* Effect flags */
#define DIEFT_ALL		0x00000000

#define DIEFT_CONSTANTFORCE	0x00000001
#define DIEFT_RAMPFORCE		0x00000002
#define DIEFT_PERIODIC		0x00000003
#define DIEFT_CONDITION		0x00000004
#define DIEFT_CUSTOMFORCE	0x00000005
#define DIEFT_HARDWARE		0x000000FF
#define DIEFT_FFATTACK		0x00000200
#define DIEFT_FFFADE		0x00000400
#define DIEFT_SATURATION	0x00000800
#define DIEFT_POSNEGCOEFFICIENTS 0x00001000
#define DIEFT_POSNEGSATURATION	0x00002000
#define DIEFT_DEADBAND		0x00004000
#define DIEFT_STARTDELAY	0x00008000
#define DIEFT_GETTYPE(n)	LOBYTE(n)

#define DIEFF_OBJECTIDS         0x00000001
#define DIEFF_OBJECTOFFSETS     0x00000002
#define DIEFF_CARTESIAN         0x00000010
#define DIEFF_POLAR             0x00000020
#define DIEFF_SPHERICAL         0x00000040

#define DIEP_DURATION           0x00000001
#define DIEP_SAMPLEPERIOD       0x00000002
#define DIEP_GAIN               0x00000004
#define DIEP_TRIGGERBUTTON      0x00000008
#define DIEP_TRIGGERREPEATINTERVAL 0x00000010
#define DIEP_AXES               0x00000020
#define DIEP_DIRECTION          0x00000040
#define DIEP_ENVELOPE           0x00000080
#define DIEP_TYPESPECIFICPARAMS 0x00000100
#if(DIRECTINPUT_VERSION >= 0x0600)
#define DIEP_STARTDELAY         0x00000200
#define DIEP_ALLPARAMS_DX5      0x000001FF
#define DIEP_ALLPARAMS          0x000003FF
#else
#define DIEP_ALLPARAMS          0x000001FF
#endif /* DIRECTINPUT_VERSION >= 0x0600 */
#define DIEP_START              0x20000000
#define DIEP_NORESTART          0x40000000
#define DIEP_NODOWNLOAD         0x80000000
#define DIEB_NOTRIGGER          0xFFFFFFFF

#define DIES_SOLO               0x00000001
#define DIES_NODOWNLOAD         0x80000000

#define DIEGES_PLAYING          0x00000001
#define DIEGES_EMULATED         0x00000002

#define DI_DEGREES		100
#define DI_FFNOMINALMAX		10000
#define DI_SECONDS		1000000

typedef struct DICONSTANTFORCE {
	LONG			lMagnitude;
} DICONSTANTFORCE, *LPDICONSTANTFORCE;
typedef const DICONSTANTFORCE *LPCDICONSTANTFORCE;

typedef struct DIRAMPFORCE {
	LONG			lStart;
	LONG			lEnd;
} DIRAMPFORCE, *LPDIRAMPFORCE;
typedef const DIRAMPFORCE *LPCDIRAMPFORCE;

typedef struct DIPERIODIC {
	DWORD			dwMagnitude;
	LONG			lOffset;
	DWORD			dwPhase;
	DWORD			dwPeriod;
} DIPERIODIC, *LPDIPERIODIC;
typedef const DIPERIODIC *LPCDIPERIODIC;

typedef struct DICONDITION {
	LONG			lOffset;
	LONG			lPositiveCoefficient;
	LONG			lNegativeCoefficient;
	DWORD			dwPositiveSaturation;
	DWORD			dwNegativeSaturation;
	LONG			lDeadBand;
} DICONDITION, *LPDICONDITION;
typedef const DICONDITION *LPCDICONDITION;

typedef struct DICUSTOMFORCE {
	DWORD			cChannels;
	DWORD			dwSamplePeriod;
	DWORD			cSamples;
	LPLONG			rglForceData;
} DICUSTOMFORCE, *LPDICUSTOMFORCE;
typedef const DICUSTOMFORCE *LPCDICUSTOMFORCE;

typedef struct DIENVELOPE {
	DWORD			dwSize;
	DWORD			dwAttackLevel;
	DWORD			dwAttackTime;
	DWORD			dwFadeLevel;
	DWORD			dwFadeTime;
} DIENVELOPE, *LPDIENVELOPE;
typedef const DIENVELOPE *LPCDIENVELOPE;

typedef struct DIEFFECT_DX5 {
	DWORD			dwSize;
	DWORD			dwFlags;
	DWORD			dwDuration;
	DWORD			dwSamplePeriod;
	DWORD			dwGain;
	DWORD			dwTriggerButton;
	DWORD			dwTriggerRepeatInterval;
	DWORD			cAxes;
	LPDWORD			rgdwAxes;
	LPLONG			rglDirection;
	LPDIENVELOPE		lpEnvelope;
	DWORD			cbTypeSpecificParams;
	LPVOID			lpvTypeSpecificParams;
} DIEFFECT_DX5, *LPDIEFFECT_DX5;
typedef const DIEFFECT_DX5 *LPCDIEFFECT_DX5;

typedef struct DIEFFECT {
	DWORD			dwSize;
	DWORD			dwFlags;
	DWORD			dwDuration;
	DWORD			dwSamplePeriod;
	DWORD			dwGain;
	DWORD			dwTriggerButton;
	DWORD			dwTriggerRepeatInterval;
	DWORD			cAxes;
	LPDWORD			rgdwAxes;
	LPLONG			rglDirection;
	LPDIENVELOPE		lpEnvelope;
	DWORD			cbTypeSpecificParams;
	LPVOID			lpvTypeSpecificParams;
#if(DIRECTINPUT_VERSION >= 0x0600)
	DWORD			dwStartDelay;
#endif /* DIRECTINPUT_VERSION >= 0x0600 */
} DIEFFECT, *LPDIEFFECT;
typedef const DIEFFECT *LPCDIEFFECT;
typedef DIEFFECT DIEFFECT_DX6;
typedef LPDIEFFECT LPDIEFFECT_DX6;

typedef struct DIEFFECTINFOA {
	DWORD			dwSize;
	GUID			guid;
	DWORD			dwEffType;
	DWORD			dwStaticParams;
	DWORD			dwDynamicParams;
	CHAR			tszName[MAX_PATH];
} DIEFFECTINFOA, *LPDIEFFECTINFOA;
typedef const DIEFFECTINFOA *LPCDIEFFECTINFOA;

typedef struct DIEFFECTINFOW {
	DWORD			dwSize;
	GUID			guid;
	DWORD			dwEffType;
	DWORD			dwStaticParams;
	DWORD			dwDynamicParams;
	WCHAR			tszName[MAX_PATH];
} DIEFFECTINFOW, *LPDIEFFECTINFOW;
typedef const DIEFFECTINFOW *LPCDIEFFECTINFOW;

DECL_WINELIB_TYPE_AW(DIEFFECTINFO)
DECL_WINELIB_TYPE_AW(LPDIEFFECTINFO)
DECL_WINELIB_TYPE_AW(LPCDIEFFECTINFO)

typedef BOOL (CALLBACK *LPDIENUMEFFECTSCALLBACKA)(LPCDIEFFECTINFOA, LPVOID);
typedef BOOL (CALLBACK *LPDIENUMEFFECTSCALLBACKW)(LPCDIEFFECTINFOW, LPVOID);

typedef struct DIEFFESCAPE {
	DWORD	dwSize;
	DWORD	dwCommand;
	LPVOID	lpvInBuffer;
	DWORD	cbInBuffer;
	LPVOID	lpvOutBuffer;
	DWORD	cbOutBuffer;
} DIEFFESCAPE, *LPDIEFFESCAPE;

typedef struct DIJOYSTATE {
	LONG	lX;
	LONG	lY;
	LONG	lZ;
	LONG	lRx;
	LONG	lRy;
	LONG	lRz;
	LONG	rglSlider[2];
	DWORD	rgdwPOV[4];
	BYTE	rgbButtons[32];
} DIJOYSTATE, *LPDIJOYSTATE;

typedef struct DIJOYSTATE2 {
	LONG	lX;
	LONG	lY;
	LONG	lZ;
	LONG	lRx;
	LONG	lRy;
	LONG	lRz;
	LONG	rglSlider[2];
	DWORD	rgdwPOV[4];
	BYTE	rgbButtons[128];
	LONG	lVX;		/* 'v' as in velocity */
	LONG	lVY;
	LONG	lVZ;
	LONG	lVRx;
	LONG	lVRy;
	LONG	lVRz;
	LONG	rglVSlider[2];
	LONG	lAX;		/* 'a' as in acceleration */
	LONG	lAY;
	LONG	lAZ;
	LONG	lARx;
	LONG	lARy;
	LONG	lARz;
	LONG	rglASlider[2];
	LONG	lFX;		/* 'f' as in force */
	LONG	lFY;
	LONG	lFZ;
	LONG	lFRx;		/* 'fr' as in rotational force aka torque */
	LONG	lFRy;
	LONG	lFRz;
	LONG	rglFSlider[2];
} DIJOYSTATE2, *LPDIJOYSTATE2;

#define DIJOFS_X		FIELD_OFFSET(DIJOYSTATE, lX)
#define DIJOFS_Y		FIELD_OFFSET(DIJOYSTATE, lY)
#define DIJOFS_Z		FIELD_OFFSET(DIJOYSTATE, lZ)
#define DIJOFS_RX		FIELD_OFFSET(DIJOYSTATE, lRx)
#define DIJOFS_RY		FIELD_OFFSET(DIJOYSTATE, lRy)
#define DIJOFS_RZ		FIELD_OFFSET(DIJOYSTATE, lRz)
#define DIJOFS_SLIDER(n)	(FIELD_OFFSET(DIJOYSTATE, rglSlider) + \
                                                        (n) * sizeof(LONG))
#define DIJOFS_POV(n)		(FIELD_OFFSET(DIJOYSTATE, rgdwPOV) + \
                                                        (n) * sizeof(DWORD))
#define DIJOFS_BUTTON(n)	(FIELD_OFFSET(DIJOYSTATE, rgbButtons) + (n))
#define DIJOFS_BUTTON0		DIJOFS_BUTTON(0)
#define DIJOFS_BUTTON1		DIJOFS_BUTTON(1)
#define DIJOFS_BUTTON2		DIJOFS_BUTTON(2)
#define DIJOFS_BUTTON3		DIJOFS_BUTTON(3)
#define DIJOFS_BUTTON4		DIJOFS_BUTTON(4)
#define DIJOFS_BUTTON5		DIJOFS_BUTTON(5)
#define DIJOFS_BUTTON6		DIJOFS_BUTTON(6)
#define DIJOFS_BUTTON7		DIJOFS_BUTTON(7)
#define DIJOFS_BUTTON8		DIJOFS_BUTTON(8)
#define DIJOFS_BUTTON9		DIJOFS_BUTTON(9)
#define DIJOFS_BUTTON10		DIJOFS_BUTTON(10)
#define DIJOFS_BUTTON11		DIJOFS_BUTTON(11)
#define DIJOFS_BUTTON12		DIJOFS_BUTTON(12)
#define DIJOFS_BUTTON13		DIJOFS_BUTTON(13)
#define DIJOFS_BUTTON14		DIJOFS_BUTTON(14)
#define DIJOFS_BUTTON15		DIJOFS_BUTTON(15)
#define DIJOFS_BUTTON16		DIJOFS_BUTTON(16)
#define DIJOFS_BUTTON17		DIJOFS_BUTTON(17)
#define DIJOFS_BUTTON18		DIJOFS_BUTTON(18)
#define DIJOFS_BUTTON19		DIJOFS_BUTTON(19)
#define DIJOFS_BUTTON20		DIJOFS_BUTTON(20)
#define DIJOFS_BUTTON21		DIJOFS_BUTTON(21)
#define DIJOFS_BUTTON22		DIJOFS_BUTTON(22)
#define DIJOFS_BUTTON23		DIJOFS_BUTTON(23)
#define DIJOFS_BUTTON24		DIJOFS_BUTTON(24)
#define DIJOFS_BUTTON25		DIJOFS_BUTTON(25)
#define DIJOFS_BUTTON26		DIJOFS_BUTTON(26)
#define DIJOFS_BUTTON27		DIJOFS_BUTTON(27)
#define DIJOFS_BUTTON28		DIJOFS_BUTTON(28)
#define DIJOFS_BUTTON29		DIJOFS_BUTTON(29)
#define DIJOFS_BUTTON30		DIJOFS_BUTTON(30)
#define DIJOFS_BUTTON31		DIJOFS_BUTTON(31)
#endif /* DIRECTINPUT_VERSION >= 0x0500 */

/* DInput 7 structures, types */
#if(DIRECTINPUT_VERSION >= 0x0700)
typedef struct DIFILEEFFECT {
  DWORD       dwSize;
  GUID        GuidEffect;
  LPCDIEFFECT lpDiEffect;
  CHAR        szFriendlyName[MAX_PATH];
} DIFILEEFFECT, *LPDIFILEEFFECT;

typedef const DIFILEEFFECT *LPCDIFILEEFFECT;
typedef BOOL (CALLBACK *LPDIENUMEFFECTSINFILECALLBACK)(LPCDIFILEEFFECT , LPVOID);
#endif /* DIRECTINPUT_VERSION >= 0x0700 */

/* DInput 8 structures and types */
#if DIRECTINPUT_VERSION >= 0x0800
typedef struct _DIACTIONA {
	UINT_PTR	uAppData;
	DWORD		dwSemantic;
	DWORD		dwFlags;
	__GNU_EXTENSION union {
		LPCSTR	lptszActionName;
		UINT	uResIdString;
	} DUMMYUNIONNAME;
	GUID		guidInstance;
	DWORD		dwObjID;
	DWORD		dwHow;
} DIACTIONA, *LPDIACTIONA;
typedef const DIACTIONA *LPCDIACTIONA;

typedef struct _DIACTIONW {
	UINT_PTR	uAppData;
	DWORD		dwSemantic;
	DWORD		dwFlags;
	__GNU_EXTENSION union {
		LPCWSTR	lptszActionName;
		UINT	uResIdString;
	} DUMMYUNIONNAME;
	GUID		guidInstance;
	DWORD		dwObjID;
	DWORD		dwHow;
} DIACTIONW, *LPDIACTIONW;
typedef const DIACTIONW *LPCDIACTIONW;

DECL_WINELIB_TYPE_AW(DIACTION)
DECL_WINELIB_TYPE_AW(LPDIACTION)
DECL_WINELIB_TYPE_AW(LPCDIACTION)

#define DIA_FORCEFEEDBACK	0x00000001
#define DIA_APPMAPPED		0x00000002
#define DIA_APPNOMAP		0x00000004
#define DIA_NORANGE		0x00000008
#define DIA_APPFIXED		0x00000010

#define DIAH_UNMAPPED		0x00000000
#define DIAH_USERCONFIG		0x00000001
#define DIAH_APPREQUESTED	0x00000002
#define DIAH_HWAPP		0x00000004
#define DIAH_HWDEFAULT		0x00000008
#define DIAH_DEFAULT		0x00000020
#define DIAH_ERROR		0x80000000

typedef struct _DIACTIONFORMATA {
	DWORD		dwSize;
	DWORD		dwActionSize;
	DWORD		dwDataSize;
	DWORD		dwNumActions;
	LPDIACTIONA	rgoAction;
	GUID		guidActionMap;
	DWORD		dwGenre;
	DWORD		dwBufferSize;
	LONG		lAxisMin;
	LONG		lAxisMax;
	HINSTANCE	hInstString;
	FILETIME	ftTimeStamp;
	DWORD		dwCRC;
	CHAR		tszActionMap[MAX_PATH];
} DIACTIONFORMATA, *LPDIACTIONFORMATA;
typedef const DIACTIONFORMATA *LPCDIACTIONFORMATA;

typedef struct _DIACTIONFORMATW {
	DWORD		dwSize;
	DWORD		dwActionSize;
	DWORD		dwDataSize;
	DWORD		dwNumActions;
	LPDIACTIONW	rgoAction;
	GUID		guidActionMap;
	DWORD		dwGenre;
	DWORD		dwBufferSize;
	LONG		lAxisMin;
	LONG		lAxisMax;
	HINSTANCE	hInstString;
	FILETIME	ftTimeStamp;
	DWORD		dwCRC;
	WCHAR		tszActionMap[MAX_PATH];
} DIACTIONFORMATW, *LPDIACTIONFORMATW;
typedef const DIACTIONFORMATW *LPCDIACTIONFORMATW;

DECL_WINELIB_TYPE_AW(DIACTIONFORMAT)
DECL_WINELIB_TYPE_AW(LPDIACTIONFORMAT)
DECL_WINELIB_TYPE_AW(LPCDIACTIONFORMAT)

#define DIAFTS_NEWDEVICELOW	0xFFFFFFFF
#define DIAFTS_NEWDEVICEHIGH	0xFFFFFFFF
#define DIAFTS_UNUSEDDEVICELOW	0x00000000
#define DIAFTS_UNUSEDDEVICEHIGH	0x00000000

#define DIDBAM_DEFAULT		0x00000000
#define DIDBAM_PRESERVE		0x00000001
#define DIDBAM_INITIALIZE	0x00000002
#define DIDBAM_HWDEFAULTS	0x00000004

#define DIDSAM_DEFAULT		0x00000000
#define DIDSAM_NOUSER		0x00000001
#define DIDSAM_FORCESAVE	0x00000002

#define DICD_DEFAULT		0x00000000
#define DICD_EDIT		0x00000001

#ifndef D3DCOLOR_DEFINED
typedef DWORD D3DCOLOR;
#define D3DCOLOR_DEFINED
#endif

typedef struct _DICOLORSET {
	DWORD		dwSize;
	D3DCOLOR	cTextFore;
	D3DCOLOR	cTextHighlight;
	D3DCOLOR	cCalloutLine;
	D3DCOLOR	cCalloutHighlight;
	D3DCOLOR	cBorder;
	D3DCOLOR	cControlFill;
	D3DCOLOR	cHighlightFill;
	D3DCOLOR	cAreaFill;
} DICOLORSET, *LPDICOLORSET;
typedef const DICOLORSET *LPCDICOLORSET;

typedef struct _DICONFIGUREDEVICESPARAMSA {
	DWORD			dwSize;
	DWORD			dwcUsers;
	LPSTR			lptszUserNames;
	DWORD			dwcFormats;
	LPDIACTIONFORMATA	lprgFormats;
	HWND			hwnd;
	DICOLORSET		dics;
	LPUNKNOWN		lpUnkDDSTarget;
} DICONFIGUREDEVICESPARAMSA, *LPDICONFIGUREDEVICESPARAMSA;
typedef const DICONFIGUREDEVICESPARAMSA *LPCDICONFIGUREDEVICESPARAMSA;

typedef struct _DICONFIGUREDEVICESPARAMSW {
	DWORD			dwSize;
	DWORD			dwcUsers;
	LPWSTR			lptszUserNames;
	DWORD			dwcFormats;
	LPDIACTIONFORMATW	lprgFormats;
	HWND			hwnd;
	DICOLORSET		dics;
	LPUNKNOWN		lpUnkDDSTarget;
} DICONFIGUREDEVICESPARAMSW, *LPDICONFIGUREDEVICESPARAMSW;
typedef const DICONFIGUREDEVICESPARAMSW *LPCDICONFIGUREDEVICESPARAMSW;

DECL_WINELIB_TYPE_AW(DICONFIGUREDEVICESPARAMS)
DECL_WINELIB_TYPE_AW(LPDICONFIGUREDEVICESPARAMS)
DECL_WINELIB_TYPE_AW(LPCDICONFIGUREDEVICESPARAMS)

#define DIDIFT_CONFIGURATION	0x00000001
#define DIDIFT_OVERLAY		0x00000002

#define DIDAL_CENTERED		0x00000000
#define DIDAL_LEFTALIGNED	0x00000001
#define DIDAL_RIGHTALIGNED	0x00000002
#define DIDAL_MIDDLE		0x00000000
#define DIDAL_TOPALIGNED	0x00000004
#define DIDAL_BOTTOMALIGNED	0x00000008

typedef struct _DIDEVICEIMAGEINFOA {
	CHAR	tszImagePath[MAX_PATH];
	DWORD	dwFlags;
	DWORD	dwViewID;
	RECT	rcOverlay;
	DWORD	dwObjID;
	DWORD	dwcValidPts;
	POINT	rgptCalloutLine[5];
	RECT	rcCalloutRect;
	DWORD	dwTextAlign;
} DIDEVICEIMAGEINFOA, *LPDIDEVICEIMAGEINFOA;
typedef const DIDEVICEIMAGEINFOA *LPCDIDEVICEIMAGEINFOA;

typedef struct _DIDEVICEIMAGEINFOW {
	WCHAR	tszImagePath[MAX_PATH];
	DWORD	dwFlags;
	DWORD	dwViewID;
	RECT	rcOverlay;
	DWORD	dwObjID;
	DWORD	dwcValidPts;
	POINT	rgptCalloutLine[5];
	RECT	rcCalloutRect;
	DWORD	dwTextAlign;
} DIDEVICEIMAGEINFOW, *LPDIDEVICEIMAGEINFOW;
typedef const DIDEVICEIMAGEINFOW *LPCDIDEVICEIMAGEINFOW;

DECL_WINELIB_TYPE_AW(DIDEVICEIMAGEINFO)
DECL_WINELIB_TYPE_AW(LPDIDEVICEIMAGEINFO)
DECL_WINELIB_TYPE_AW(LPCDIDEVICEIMAGEINFO)

typedef struct _DIDEVICEIMAGEINFOHEADERA {
	DWORD	dwSize;
	DWORD	dwSizeImageInfo;
	DWORD	dwcViews;
	DWORD	dwcButtons;
	DWORD	dwcAxes;
	DWORD	dwcPOVs;
	DWORD	dwBufferSize;
	DWORD	dwBufferUsed;
	LPDIDEVICEIMAGEINFOA	lprgImageInfoArray;
} DIDEVICEIMAGEINFOHEADERA, *LPDIDEVICEIMAGEINFOHEADERA;
typedef const DIDEVICEIMAGEINFOHEADERA *LPCDIDEVICEIMAGEINFOHEADERA;

typedef struct _DIDEVICEIMAGEINFOHEADERW {
	DWORD	dwSize;
	DWORD	dwSizeImageInfo;
	DWORD	dwcViews;
	DWORD	dwcButtons;
	DWORD	dwcAxes;
	DWORD	dwcPOVs;
	DWORD	dwBufferSize;
	DWORD	dwBufferUsed;
	LPDIDEVICEIMAGEINFOW	lprgImageInfoArray;
} DIDEVICEIMAGEINFOHEADERW, *LPDIDEVICEIMAGEINFOHEADERW;
typedef const DIDEVICEIMAGEINFOHEADERW *LPCDIDEVICEIMAGEINFOHEADERW;

DECL_WINELIB_TYPE_AW(DIDEVICEIMAGEINFOHEADER)
DECL_WINELIB_TYPE_AW(LPDIDEVICEIMAGEINFOHEADER)
DECL_WINELIB_TYPE_AW(LPCDIDEVICEIMAGEINFOHEADER)

#endif /* DI8 */


/*****************************************************************************
 * IDirectInputEffect interface
 */
#if (DIRECTINPUT_VERSION >= 0x0500)
#undef INTERFACE
#define INTERFACE IDirectInputEffect
DECLARE_INTERFACE_(IDirectInputEffect,IUnknown)
{
    /*** IUnknown methods ***/
    STDMETHOD_(HRESULT,QueryInterface)(THIS_ REFIID riid, void** ppvObject) PURE;
    STDMETHOD_(ULONG,AddRef)(THIS) PURE;
    STDMETHOD_(ULONG,Release)(THIS) PURE;
    /*** IDirectInputEffect methods ***/
    STDMETHOD(Initialize)(THIS_ HINSTANCE, DWORD, REFGUID) PURE;
    STDMETHOD(GetEffectGuid)(THIS_ LPGUID) PURE;
    STDMETHOD(GetParameters)(THIS_ LPDIEFFECT, DWORD) PURE;
    STDMETHOD(SetParameters)(THIS_ LPCDIEFFECT, DWORD) PURE;
    STDMETHOD(Start)(THIS_ DWORD, DWORD) PURE;
    STDMETHOD(Stop)(THIS) PURE;
    STDMETHOD(GetEffectStatus)(THIS_ LPDWORD) PURE;
    STDMETHOD(Download)(THIS) PURE;
    STDMETHOD(Unload)(THIS) PURE;
    STDMETHOD(Escape)(THIS_ LPDIEFFESCAPE) PURE;
};

#if !defined(__cplusplus) || defined(CINTERFACE)
/*** IUnknown methods ***/
#define IDirectInputEffect_QueryInterface(p,a,b) (p)->lpVtbl->QueryInterface(p,a,b)
#define IDirectInputEffect_AddRef(p)             (p)->lpVtbl->AddRef(p)
#define IDirectInputEffect_Release(p)            (p)->lpVtbl->Release(p)
/*** IDirectInputEffect methods ***/
#define IDirectInputEffect_Initialize(p,a,b,c)    (p)->lpVtbl->Initialize(p,a,b,c)
#define IDirectInputEffect_GetEffectGuid(p,a)     (p)->lpVtbl->GetEffectGuid(p,a)
#define IDirectInputEffect_GetParameters(p,a,b)   (p)->lpVtbl->GetParameters(p,a,b)
#define IDirectInputEffect_SetParameters(p,a,b)   (p)->lpVtbl->SetParameters(p,a,b)
#define IDirectInputEffect_Start(p,a,b)           (p)->lpVtbl->Start(p,a,b)
#define IDirectInputEffect_Stop(p)                (p)->lpVtbl->Stop(p)
#define IDirectInputEffect_GetEffectStatus(p,a)   (p)->lpVtbl->GetEffectStatus(p,a)
#define IDirectInputEffect_Download(p)            (p)->lpVtbl->Download(p)
#define IDirectInputEffect_Unload(p)              (p)->lpVtbl->Unload(p)
#define IDirectInputEffect_Escape(p,a)            (p)->lpVtbl->Escape(p,a)
#else
/*** IUnknown methods ***/
#define IDirectInputEffect_QueryInterface(p,a,b) (p)->QueryInterface(a,b)
#define IDirectInputEffect_AddRef(p)             (p)->AddRef()
#define IDirectInputEffect_Release(p)            (p)->Release()
/*** IDirectInputEffect methods ***/
#define IDirectInputEffect_Initialize(p,a,b,c)    (p)->Initialize(a,b,c)
#define IDirectInputEffect_GetEffectGuid(p,a)     (p)->GetEffectGuid(a)
#define IDirectInputEffect_GetParameters(p,a,b)   (p)->GetParameters(a,b)
#define IDirectInputEffect_SetParameters(p,a,b)   (p)->SetParameters(a,b)
#define IDirectInputEffect_Start(p,a,b)           (p)->Start(a,b)
#define IDirectInputEffect_Stop(p)                (p)->Stop()
#define IDirectInputEffect_GetEffectStatus(p,a)   (p)->GetEffectStatus(a)
#define IDirectInputEffect_Download(p)            (p)->Download()
#define IDirectInputEffect_Unload(p)              (p)->Unload()
#define IDirectInputEffect_Escape(p,a)            (p)->Escape(a)
#endif

#endif /* DI5 */


/*****************************************************************************
 * IDirectInputDeviceA interface
 */
#undef INTERFACE
#define INTERFACE IDirectInputDeviceA
DECLARE_INTERFACE_(IDirectInputDeviceA,IUnknown)
{
    /*** IUnknown methods ***/
    STDMETHOD_(HRESULT,QueryInterface)(THIS_ REFIID riid, void** ppvObject) PURE;
    STDMETHOD_(ULONG,AddRef)(THIS) PURE;
    STDMETHOD_(ULONG,Release)(THIS) PURE;
    /*** IDirectInputDeviceA methods ***/
    STDMETHOD(GetCapabilities)(THIS_ LPDIDEVCAPS lpDIDevCaps) PURE;
    STDMETHOD(EnumObjects)(THIS_ LPDIENUMDEVICEOBJECTSCALLBACKA lpCallback, LPVOID pvRef, DWORD dwFlags) PURE;
    STDMETHOD(GetProperty)(THIS_ REFGUID rguidProp, LPDIPROPHEADER pdiph) PURE;
    STDMETHOD(SetProperty)(THIS_ REFGUID rguidProp, LPCDIPROPHEADER pdiph) PURE;
    STDMETHOD(Acquire)(THIS) PURE;
    STDMETHOD(Unacquire)(THIS) PURE;
    STDMETHOD(GetDeviceState)(THIS_ DWORD cbData, LPVOID lpvData) PURE;
    STDMETHOD(GetDeviceData)(THIS_ DWORD cbObjectData, LPDIDEVICEOBJECTDATA rgdod, LPDWORD pdwInOut, DWORD dwFlags) PURE;
    STDMETHOD(SetDataFormat)(THIS_ LPCDIDATAFORMAT lpdf) PURE;
    STDMETHOD(SetEventNotification)(THIS_ HANDLE hEvent) PURE;
    STDMETHOD(SetCooperativeLevel)(THIS_ HWND hwnd, DWORD dwFlags) PURE;
    STDMETHOD(GetObjectInfo)(THIS_ LPDIDEVICEOBJECTINSTANCEA pdidoi, DWORD dwObj, DWORD dwHow) PURE;
    STDMETHOD(GetDeviceInfo)(THIS_ LPDIDEVICEINSTANCEA pdidi) PURE;
    STDMETHOD(RunControlPanel)(THIS_ HWND hwndOwner, DWORD dwFlags) PURE;
    STDMETHOD(Initialize)(THIS_ HINSTANCE hinst, DWORD dwVersion, REFGUID rguid) PURE;
};

/*****************************************************************************
 * IDirectInputDeviceW interface
 */
#undef INTERFACE
#define INTERFACE IDirectInputDeviceW
DECLARE_INTERFACE_(IDirectInputDeviceW,IUnknown)
{
    /*** IUnknown methods ***/
    STDMETHOD_(HRESULT,QueryInterface)(THIS_ REFIID riid, void** ppvObject) PURE;
    STDMETHOD_(ULONG,AddRef)(THIS) PURE;
    STDMETHOD_(ULONG,Release)(THIS) PURE;
    /*** IDirectInputDeviceW methods ***/
    STDMETHOD(GetCapabilities)(THIS_ LPDIDEVCAPS lpDIDevCaps) PURE;
    STDMETHOD(EnumObjects)(THIS_ LPDIENUMDEVICEOBJECTSCALLBACKW lpCallback, LPVOID pvRef, DWORD dwFlags) PURE;
    STDMETHOD(GetProperty)(THIS_ REFGUID rguidProp, LPDIPROPHEADER pdiph) PURE;
    STDMETHOD(SetProperty)(THIS_ REFGUID rguidProp, LPCDIPROPHEADER pdiph) PURE;
    STDMETHOD(Acquire)(THIS) PURE;
    STDMETHOD(Unacquire)(THIS) PURE;
    STDMETHOD(GetDeviceState)(THIS_ DWORD cbData, LPVOID lpvData) PURE;
    STDMETHOD(GetDeviceData)(THIS_ DWORD cbObjectData, LPDIDEVICEOBJECTDATA rgdod, LPDWORD pdwInOut, DWORD dwFlags) PURE;
    STDMETHOD(SetDataFormat)(THIS_ LPCDIDATAFORMAT lpdf) PURE;
    STDMETHOD(SetEventNotification)(THIS_ HANDLE hEvent) PURE;
    STDMETHOD(SetCooperativeLevel)(THIS_ HWND hwnd, DWORD dwFlags) PURE;
    STDMETHOD(GetObjectInfo)(THIS_ LPDIDEVICEOBJECTINSTANCEW pdidoi, DWORD dwObj, DWORD dwHow) PURE;
    STDMETHOD(GetDeviceInfo)(THIS_ LPDIDEVICEINSTANCEW pdidi) PURE;
    STDMETHOD(RunControlPanel)(THIS_ HWND hwndOwner, DWORD dwFlags) PURE;
    STDMETHOD(Initialize)(THIS_ HINSTANCE hinst, DWORD dwVersion, REFGUID rguid) PURE;
};

#if !defined(__cplusplus) || defined(CINTERFACE)
/*** IUnknown methods ***/
#define IDirectInputDevice_QueryInterface(p,a,b) (p)->lpVtbl->QueryInterface(p,a,b)
#define IDirectInputDevice_AddRef(p)             (p)->lpVtbl->AddRef(p)
#define IDirectInputDevice_Release(p)            (p)->lpVtbl->Release(p)
/*** IDirectInputDevice methods ***/
#define IDirectInputDevice_GetCapabilities(p,a)       (p)->lpVtbl->GetCapabilities(p,a)
#define IDirectInputDevice_EnumObjects(p,a,b,c)       (p)->lpVtbl->EnumObjects(p,a,b,c)
#define IDirectInputDevice_GetProperty(p,a,b)         (p)->lpVtbl->GetProperty(p,a,b)
#define IDirectInputDevice_SetProperty(p,a,b)         (p)->lpVtbl->SetProperty(p,a,b)
#define IDirectInputDevice_Acquire(p)                 (p)->lpVtbl->Acquire(p)
#define IDirectInputDevice_Unacquire(p)               (p)->lpVtbl->Unacquire(p)
#define IDirectInputDevice_GetDeviceState(p,a,b)      (p)->lpVtbl->GetDeviceState(p,a,b)
#define IDirectInputDevice_GetDeviceData(p,a,b,c,d)   (p)->lpVtbl->GetDeviceData(p,a,b,c,d)
#define IDirectInputDevice_SetDataFormat(p,a)         (p)->lpVtbl->SetDataFormat(p,a)
#define IDirectInputDevice_SetEventNotification(p,a)  (p)->lpVtbl->SetEventNotification(p,a)
#define IDirectInputDevice_SetCooperativeLevel(p,a,b) (p)->lpVtbl->SetCooperativeLevel(p,a,b)
#define IDirectInputDevice_GetObjectInfo(p,a,b,c)     (p)->lpVtbl->GetObjectInfo(p,a,b,c)
#define IDirectInputDevice_GetDeviceInfo(p,a)         (p)->lpVtbl->GetDeviceInfo(p,a)
#define IDirectInputDevice_RunControlPanel(p,a,b)     (p)->lpVtbl->RunControlPanel(p,a,b)
#define IDirectInputDevice_Initialize(p,a,b,c)        (p)->lpVtbl->Initialize(p,a,b,c)
#else
/*** IUnknown methods ***/
#define IDirectInputDevice_QueryInterface(p,a,b) (p)->QueryInterface(a,b)
#define IDirectInputDevice_AddRef(p)             (p)->AddRef()
#define IDirectInputDevice_Release(p)            (p)->Release()
/*** IDirectInputDevice methods ***/
#define IDirectInputDevice_GetCapabilities(p,a)       (p)->GetCapabilities(a)
#define IDirectInputDevice_EnumObjects(p,a,b,c)       (p)->EnumObjects(a,b,c)
#define IDirectInputDevice_GetProperty(p,a,b)         (p)->GetProperty(a,b)
#define IDirectInputDevice_SetProperty(p,a,b)         (p)->SetProperty(a,b)
#define IDirectInputDevice_Acquire(p)                 (p)->Acquire()
#define IDirectInputDevice_Unacquire(p)               (p)->Unacquire()
#define IDirectInputDevice_GetDeviceState(p,a,b)      (p)->GetDeviceState(a,b)
#define IDirectInputDevice_GetDeviceData(p,a,b,c,d)   (p)->GetDeviceData(a,b,c,d)
#define IDirectInputDevice_SetDataFormat(p,a)         (p)->SetDataFormat(a)
#define IDirectInputDevice_SetEventNotification(p,a)  (p)->SetEventNotification(a)
#define IDirectInputDevice_SetCooperativeLevel(p,a,b) (p)->SetCooperativeLevel(a,b)
#define IDirectInputDevice_GetObjectInfo(p,a,b,c)     (p)->GetObjectInfo(a,b,c)
#define IDirectInputDevice_GetDeviceInfo(p,a)         (p)->GetDeviceInfo(a)
#define IDirectInputDevice_RunControlPanel(p,a,b)     (p)->RunControlPanel(a,b)
#define IDirectInputDevice_Initialize(p,a,b,c)        (p)->Initialize(a,b,c)
#endif


#if (DIRECTINPUT_VERSION >= 0x0500)
/*****************************************************************************
 * IDirectInputDevice2A interface
 */
#undef INTERFACE
#define INTERFACE IDirectInputDevice2A
DECLARE_INTERFACE_(IDirectInputDevice2A,IDirectInputDeviceA)
{
    /*** IUnknown methods ***/
    STDMETHOD_(HRESULT,QueryInterface)(THIS_ REFIID riid, void** ppvObject) PURE;
    STDMETHOD_(ULONG,AddRef)(THIS) PURE;
    STDMETHOD_(ULONG,Release)(THIS) PURE;
    /*** IDirectInputDeviceA methods ***/
    STDMETHOD(GetCapabilities)(THIS_ LPDIDEVCAPS lpDIDevCaps) PURE;
    STDMETHOD(EnumObjects)(THIS_ LPDIENUMDEVICEOBJECTSCALLBACKA lpCallback, LPVOID pvRef, DWORD dwFlags) PURE;
    STDMETHOD(GetProperty)(THIS_ REFGUID rguidProp, LPDIPROPHEADER pdiph) PURE;
    STDMETHOD(SetProperty)(THIS_ REFGUID rguidProp, LPCDIPROPHEADER pdiph) PURE;
    STDMETHOD(Acquire)(THIS) PURE;
    STDMETHOD(Unacquire)(THIS) PURE;
    STDMETHOD(GetDeviceState)(THIS_ DWORD cbData, LPVOID lpvData) PURE;
    STDMETHOD(GetDeviceData)(THIS_ DWORD cbObjectData, LPDIDEVICEOBJECTDATA rgdod, LPDWORD pdwInOut, DWORD dwFlags) PURE;
    STDMETHOD(SetDataFormat)(THIS_ LPCDIDATAFORMAT lpdf) PURE;
    STDMETHOD(SetEventNotification)(THIS_ HANDLE hEvent) PURE;
    STDMETHOD(SetCooperativeLevel)(THIS_ HWND hwnd, DWORD dwFlags) PURE;
    STDMETHOD(GetObjectInfo)(THIS_ LPDIDEVICEOBJECTINSTANCEA pdidoi, DWORD dwObj, DWORD dwHow) PURE;
    STDMETHOD(GetDeviceInfo)(THIS_ LPDIDEVICEINSTANCEA pdidi) PURE;
    STDMETHOD(RunControlPanel)(THIS_ HWND hwndOwner, DWORD dwFlags) PURE;
    STDMETHOD(Initialize)(THIS_ HINSTANCE hinst, DWORD dwVersion, REFGUID rguid) PURE;
    /*** IDirectInputDevice2A methods ***/
    STDMETHOD(CreateEffect)(THIS_ REFGUID rguid, LPCDIEFFECT lpeff, LPDIRECTINPUTEFFECT *ppdeff, LPUNKNOWN punkOuter) PURE;
    STDMETHOD(EnumEffects)(THIS_ LPDIENUMEFFECTSCALLBACKA lpCallback, LPVOID pvRef, DWORD dwEffType) PURE;
    STDMETHOD(GetEffectInfo)(THIS_ LPDIEFFECTINFOA pdei, REFGUID rguid) PURE;
    STDMETHOD(GetForceFeedbackState)(THIS_ LPDWORD pdwOut) PURE;
    STDMETHOD(SendForceFeedbackCommand)(THIS_ DWORD dwFlags) PURE;
    STDMETHOD(EnumCreatedEffectObjects)(THIS_ LPDIENUMCREATEDEFFECTOBJECTSCALLBACK lpCallback, LPVOID pvRef, DWORD fl) PURE;
    STDMETHOD(Escape)(THIS_ LPDIEFFESCAPE pesc) PURE;
    STDMETHOD(Poll)(THIS) PURE;
    STDMETHOD(SendDeviceData)(THIS_ DWORD cbObjectData, LPCDIDEVICEOBJECTDATA rgdod, LPDWORD pdwInOut, DWORD fl) PURE;
};

/*****************************************************************************
 * IDirectInputDevice2W interface
 */
#undef INTERFACE
#define INTERFACE IDirectInputDevice2W
DECLARE_INTERFACE_(IDirectInputDevice2W,IDirectInputDeviceW)
{
    /*** IUnknown methods ***/
    STDMETHOD_(HRESULT,QueryInterface)(THIS_ REFIID riid, void** ppvObject) PURE;
    STDMETHOD_(ULONG,AddRef)(THIS) PURE;
    STDMETHOD_(ULONG,Release)(THIS) PURE;
    /*** IDirectInputDeviceW methods ***/
    STDMETHOD(GetCapabilities)(THIS_ LPDIDEVCAPS lpDIDevCaps) PURE;
    STDMETHOD(EnumObjects)(THIS_ LPDIENUMDEVICEOBJECTSCALLBACKW lpCallback, LPVOID pvRef, DWORD dwFlags) PURE;
    STDMETHOD(GetProperty)(THIS_ REFGUID rguidProp, LPDIPROPHEADER pdiph) PURE;
    STDMETHOD(SetProperty)(THIS_ REFGUID rguidProp, LPCDIPROPHEADER pdiph) PURE;
    STDMETHOD(Acquire)(THIS) PURE;
    STDMETHOD(Unacquire)(THIS) PURE;
    STDMETHOD(GetDeviceState)(THIS_ DWORD cbData, LPVOID lpvData) PURE;
    STDMETHOD(GetDeviceData)(THIS_ DWORD cbObjectData, LPDIDEVICEOBJECTDATA rgdod, LPDWORD pdwInOut, DWORD dwFlags) PURE;
    STDMETHOD(SetDataFormat)(THIS_ LPCDIDATAFORMAT lpdf) PURE;
    STDMETHOD(SetEventNotification)(THIS_ HANDLE hEvent) PURE;
    STDMETHOD(SetCooperativeLevel)(THIS_ HWND hwnd, DWORD dwFlags) PURE;
    STDMETHOD(GetObjectInfo)(THIS_ LPDIDEVICEOBJECTINSTANCEW pdidoi, DWORD dwObj, DWORD dwHow) PURE;
    STDMETHOD(GetDeviceInfo)(THIS_ LPDIDEVICEINSTANCEW pdidi) PURE;
    STDMETHOD(RunControlPanel)(THIS_ HWND hwndOwner, DWORD dwFlags) PURE;
    STDMETHOD(Initialize)(THIS_ HINSTANCE hinst, DWORD dwVersion, REFGUID rguid) PURE;
    /*** IDirectInputDevice2W methods ***/
    STDMETHOD(CreateEffect)(THIS_ REFGUID rguid, LPCDIEFFECT lpeff, LPDIRECTINPUTEFFECT *ppdeff, LPUNKNOWN punkOuter) PURE;
    STDMETHOD(EnumEffects)(THIS_ LPDIENUMEFFECTSCALLBACKW lpCallback, LPVOID pvRef, DWORD dwEffType) PURE;
    STDMETHOD(GetEffectInfo)(THIS_ LPDIEFFECTINFOW pdei, REFGUID rguid) PURE;
    STDMETHOD(GetForceFeedbackState)(THIS_ LPDWORD pdwOut) PURE;
    STDMETHOD(SendForceFeedbackCommand)(THIS_ DWORD dwFlags) PURE;
    STDMETHOD(EnumCreatedEffectObjects)(THIS_ LPDIENUMCREATEDEFFECTOBJECTSCALLBACK lpCallback, LPVOID pvRef, DWORD fl) PURE;
    STDMETHOD(Escape)(THIS_ LPDIEFFESCAPE pesc) PURE;
    STDMETHOD(Poll)(THIS) PURE;
    STDMETHOD(SendDeviceData)(THIS_ DWORD cbObjectData, LPCDIDEVICEOBJECTDATA rgdod, LPDWORD pdwInOut, DWORD fl) PURE;
};

#if !defined(__cplusplus) || defined(CINTERFACE)
/*** IUnknown methods ***/
#define IDirectInputDevice2_QueryInterface(p,a,b) (p)->lpVtbl->QueryInterface(p,a,b)
#define IDirectInputDevice2_AddRef(p)             (p)->lpVtbl->AddRef(p)
#define IDirectInputDevice2_Release(p)            (p)->lpVtbl->Release(p)
/*** IDirectInputDevice methods ***/
#define IDirectInputDevice2_GetCapabilities(p,a)       (p)->lpVtbl->GetCapabilities(p,a)
#define IDirectInputDevice2_EnumObjects(p,a,b,c)       (p)->lpVtbl->EnumObjects(p,a,b,c)
#define IDirectInputDevice2_GetProperty(p,a,b)         (p)->lpVtbl->GetProperty(p,a,b)
#define IDirectInputDevice2_SetProperty(p,a,b)         (p)->lpVtbl->SetProperty(p,a,b)
#define IDirectInputDevice2_Acquire(p)                 (p)->lpVtbl->Acquire(p)
#define IDirectInputDevice2_Unacquire(p)               (p)->lpVtbl->Unacquire(p)
#define IDirectInputDevice2_GetDeviceState(p,a,b)      (p)->lpVtbl->GetDeviceState(p,a,b)
#define IDirectInputDevice2_GetDeviceData(p,a,b,c,d)   (p)->lpVtbl->GetDeviceData(p,a,b,c,d)
#define IDirectInputDevice2_SetDataFormat(p,a)         (p)->lpVtbl->SetDataFormat(p,a)
#define IDirectInputDevice2_SetEventNotification(p,a)  (p)->lpVtbl->SetEventNotification(p,a)
#define IDirectInputDevice2_SetCooperativeLevel(p,a,b) (p)->lpVtbl->SetCooperativeLevel(p,a,b)
#define IDirectInputDevice2_GetObjectInfo(p,a,b,c)     (p)->lpVtbl->GetObjectInfo(p,a,b,c)
#define IDirectInputDevice2_GetDeviceInfo(p,a)         (p)->lpVtbl->GetDeviceInfo(p,a)
#define IDirectInputDevice2_RunControlPanel(p,a,b)     (p)->lpVtbl->RunControlPanel(p,a,b)
#define IDirectInputDevice2_Initialize(p,a,b,c)        (p)->lpVtbl->Initialize(p,a,b,c)
/*** IDirectInputDevice2 methods ***/
#define IDirectInputDevice2_CreateEffect(p,a,b,c,d)           (p)->lpVtbl->CreateEffect(p,a,b,c,d)
#define IDirectInputDevice2_EnumEffects(p,a,b,c)              (p)->lpVtbl->EnumEffects(p,a,b,c)
#define IDirectInputDevice2_GetEffectInfo(p,a,b)              (p)->lpVtbl->GetEffectInfo(p,a,b)
#define IDirectInputDevice2_GetForceFeedbackState(p,a)        (p)->lpVtbl->GetForceFeedbackState(p,a)
#define IDirectInputDevice2_SendForceFeedbackCommand(p,a)     (p)->lpVtbl->SendForceFeedbackCommand(p,a)
#define IDirectInputDevice2_EnumCreatedEffectObjects(p,a,b,c) (p)->lpVtbl->EnumCreatedEffectObjects(p,a,b,c)
#define IDirectInputDevice2_Escape(p,a)                       (p)->lpVtbl->Escape(p,a)
#define IDirectInputDevice2_Poll(p)                           (p)->lpVtbl->Poll(p)
#define IDirectInputDevice2_SendDeviceData(p,a,b,c,d)         (p)->lpVtbl->SendDeviceData(p,a,b,c,d)
#else
/*** IUnknown methods ***/
#define IDirectInputDevice2_QueryInterface(p,a,b) (p)->QueryInterface(a,b)
#define IDirectInputDevice2_AddRef(p)             (p)->AddRef()
#define IDirectInputDevice2_Release(p)            (p)->Release()
/*** IDirectInputDevice methods ***/
#define IDirectInputDevice2_GetCapabilities(p,a)       (p)->GetCapabilities(a)
#define IDirectInputDevice2_EnumObjects(p,a,b,c)       (p)->EnumObjects(a,b,c)
#define IDirectInputDevice2_GetProperty(p,a,b)         (p)->GetProperty(a,b)
#define IDirectInputDevice2_SetProperty(p,a,b)         (p)->SetProperty(a,b)
#define IDirectInputDevice2_Acquire(p)                 (p)->Acquire()
#define IDirectInputDevice2_Unacquire(p)               (p)->Unacquire()
#define IDirectInputDevice2_GetDeviceState(p,a,b)      (p)->GetDeviceState(a,b)
#define IDirectInputDevice2_GetDeviceData(p,a,b,c,d)   (p)->GetDeviceData(a,b,c,d)
#define IDirectInputDevice2_SetDataFormat(p,a)         (p)->SetDataFormat(a)
#define IDirectInputDevice2_SetEventNotification(p,a)  (p)->SetEventNotification(a)
#define IDirectInputDevice2_SetCooperativeLevel(p,a,b) (p)->SetCooperativeLevel(a,b)
#define IDirectInputDevice2_GetObjectInfo(p,a,b,c)     (p)->GetObjectInfo(a,b,c)
#define IDirectInputDevice2_GetDeviceInfo(p,a)         (p)->GetDeviceInfo(a)
#define IDirectInputDevice2_RunControlPanel(p,a,b)     (p)->RunControlPanel(a,b)
#define IDirectInputDevice2_Initialize(p,a,b,c)        (p)->Initialize(a,b,c)
/*** IDirectInputDevice2 methods ***/
#define IDirectInputDevice2_CreateEffect(p,a,b,c,d)           (p)->CreateEffect(a,b,c,d)
#define IDirectInputDevice2_EnumEffects(p,a,b,c)              (p)->EnumEffects(a,b,c)
#define IDirectInputDevice2_GetEffectInfo(p,a,b)              (p)->GetEffectInfo(a,b)
#define IDirectInputDevice2_GetForceFeedbackState(p,a)        (p)->GetForceFeedbackState(a)
#define IDirectInputDevice2_SendForceFeedbackCommand(p,a)     (p)->SendForceFeedbackCommand(a)
#define IDirectInputDevice2_EnumCreatedEffectObjects(p,a,b,c) (p)->EnumCreatedEffectObjects(a,b,c)
#define IDirectInputDevice2_Escape(p,a)                       (p)->Escape(a)
#define IDirectInputDevice2_Poll(p)                           (p)->Poll()
#define IDirectInputDevice2_SendDeviceData(p,a,b,c,d)         (p)->SendDeviceData(a,b,c,d)
#endif
#endif /* DI5 */

#if DIRECTINPUT_VERSION >= 0x0700
/*****************************************************************************
 * IDirectInputDevice7A interface
 */
#undef INTERFACE
#define INTERFACE IDirectInputDevice7A
DECLARE_INTERFACE_(IDirectInputDevice7A,IDirectInputDevice2A)
{
    /*** IUnknown methods ***/
    STDMETHOD_(HRESULT,QueryInterface)(THIS_ REFIID riid, void** ppvObject) PURE;
    STDMETHOD_(ULONG,AddRef)(THIS) PURE;
    STDMETHOD_(ULONG,Release)(THIS) PURE;
    /*** IDirectInputDeviceA methods ***/
    STDMETHOD(GetCapabilities)(THIS_ LPDIDEVCAPS lpDIDevCaps) PURE;
    STDMETHOD(EnumObjects)(THIS_ LPDIENUMDEVICEOBJECTSCALLBACKA lpCallback, LPVOID pvRef, DWORD dwFlags) PURE;
    STDMETHOD(GetProperty)(THIS_ REFGUID rguidProp, LPDIPROPHEADER pdiph) PURE;
    STDMETHOD(SetProperty)(THIS_ REFGUID rguidProp, LPCDIPROPHEADER pdiph) PURE;
    STDMETHOD(Acquire)(THIS) PURE;
    STDMETHOD(Unacquire)(THIS) PURE;
    STDMETHOD(GetDeviceState)(THIS_ DWORD cbData, LPVOID lpvData) PURE;
    STDMETHOD(GetDeviceData)(THIS_ DWORD cbObjectData, LPDIDEVICEOBJECTDATA rgdod, LPDWORD pdwInOut, DWORD dwFlags) PURE;
    STDMETHOD(SetDataFormat)(THIS_ LPCDIDATAFORMAT lpdf) PURE;
    STDMETHOD(SetEventNotification)(THIS_ HANDLE hEvent) PURE;
    STDMETHOD(SetCooperativeLevel)(THIS_ HWND hwnd, DWORD dwFlags) PURE;
    STDMETHOD(GetObjectInfo)(THIS_ LPDIDEVICEOBJECTINSTANCEA pdidoi, DWORD dwObj, DWORD dwHow) PURE;
    STDMETHOD(GetDeviceInfo)(THIS_ LPDIDEVICEINSTANCEA pdidi) PURE;
    STDMETHOD(RunControlPanel)(THIS_ HWND hwndOwner, DWORD dwFlags) PURE;
    STDMETHOD(Initialize)(THIS_ HINSTANCE hinst, DWORD dwVersion, REFGUID rguid) PURE;
    /*** IDirectInputDevice2A methods ***/
    STDMETHOD(CreateEffect)(THIS_ REFGUID rguid, LPCDIEFFECT lpeff, LPDIRECTINPUTEFFECT *ppdeff, LPUNKNOWN punkOuter) PURE;
    STDMETHOD(EnumEffects)(THIS_ LPDIENUMEFFECTSCALLBACKA lpCallback, LPVOID pvRef, DWORD dwEffType) PURE;
    STDMETHOD(GetEffectInfo)(THIS_ LPDIEFFECTINFOA pdei, REFGUID rguid) PURE;
    STDMETHOD(GetForceFeedbackState)(THIS_ LPDWORD pdwOut) PURE;
    STDMETHOD(SendForceFeedbackCommand)(THIS_ DWORD dwFlags) PURE;
    STDMETHOD(EnumCreatedEffectObjects)(THIS_ LPDIENUMCREATEDEFFECTOBJECTSCALLBACK lpCallback, LPVOID pvRef, DWORD fl) PURE;
    STDMETHOD(Escape)(THIS_ LPDIEFFESCAPE pesc) PURE;
    STDMETHOD(Poll)(THIS) PURE;
    STDMETHOD(SendDeviceData)(THIS_ DWORD cbObjectData, LPCDIDEVICEOBJECTDATA rgdod, LPDWORD pdwInOut, DWORD fl) PURE;
    /*** IDirectInputDevice7A methods ***/
    STDMETHOD(EnumEffectsInFile)(THIS_ LPCSTR lpszFileName,LPDIENUMEFFECTSINFILECALLBACK pec,LPVOID pvRef,DWORD dwFlags) PURE;
    STDMETHOD(WriteEffectToFile)(THIS_ LPCSTR lpszFileName,DWORD dwEntries,LPDIFILEEFFECT rgDiFileEft,DWORD dwFlags) PURE;
};

/*****************************************************************************
 * IDirectInputDevice7W interface
 */
#undef INTERFACE
#define INTERFACE IDirectInputDevice7W
DECLARE_INTERFACE_(IDirectInputDevice7W,IDirectInputDevice2W)
{
    /*** IUnknown methods ***/
    STDMETHOD_(HRESULT,QueryInterface)(THIS_ REFIID riid, void** ppvObject) PURE;
    STDMETHOD_(ULONG,AddRef)(THIS) PURE;
    STDMETHOD_(ULONG,Release)(THIS) PURE;
    /*** IDirectInputDeviceW methods ***/
    STDMETHOD(GetCapabilities)(THIS_ LPDIDEVCAPS lpDIDevCaps) PURE;
    STDMETHOD(EnumObjects)(THIS_ LPDIENUMDEVICEOBJECTSCALLBACKW lpCallback, LPVOID pvRef, DWORD dwFlags) PURE;
    STDMETHOD(GetProperty)(THIS_ REFGUID rguidProp, LPDIPROPHEADER pdiph) PURE;
    STDMETHOD(SetProperty)(THIS_ REFGUID rguidProp, LPCDIPROPHEADER pdiph) PURE;
    STDMETHOD(Acquire)(THIS) PURE;
    STDMETHOD(Unacquire)(THIS) PURE;
    STDMETHOD(GetDeviceState)(THIS_ DWORD cbData, LPVOID lpvData) PURE;
    STDMETHOD(GetDeviceData)(THIS_ DWORD cbObjectData, LPDIDEVICEOBJECTDATA rgdod, LPDWORD pdwInOut, DWORD dwFlags) PURE;
    STDMETHOD(SetDataFormat)(THIS_ LPCDIDATAFORMAT lpdf) PURE;
    STDMETHOD(SetEventNotification)(THIS_ HANDLE hEvent) PURE;
    STDMETHOD(SetCooperativeLevel)(THIS_ HWND hwnd, DWORD dwFlags) PURE;
    STDMETHOD(GetObjectInfo)(THIS_ LPDIDEVICEOBJECTINSTANCEW pdidoi, DWORD dwObj, DWORD dwHow) PURE;
    STDMETHOD(GetDeviceInfo)(THIS_ LPDIDEVICEINSTANCEW pdidi) PURE;
    STDMETHOD(RunControlPanel)(THIS_ HWND hwndOwner, DWORD dwFlags) PURE;
    STDMETHOD(Initialize)(THIS_ HINSTANCE hinst, DWORD dwVersion, REFGUID rguid) PURE;
    /*** IDirectInputDevice2W methods ***/
    STDMETHOD(CreateEffect)(THIS_ REFGUID rguid, LPCDIEFFECT lpeff, LPDIRECTINPUTEFFECT *ppdeff, LPUNKNOWN punkOuter) PURE;
    STDMETHOD(EnumEffects)(THIS_ LPDIENUMEFFECTSCALLBACKW lpCallback, LPVOID pvRef, DWORD dwEffType) PURE;
    STDMETHOD(GetEffectInfo)(THIS_ LPDIEFFECTINFOW pdei, REFGUID rguid) PURE;
    STDMETHOD(GetForceFeedbackState)(THIS_ LPDWORD pdwOut) PURE;
    STDMETHOD(SendForceFeedbackCommand)(THIS_ DWORD dwFlags) PURE;
    STDMETHOD(EnumCreatedEffectObjects)(THIS_ LPDIENUMCREATEDEFFECTOBJECTSCALLBACK lpCallback, LPVOID pvRef, DWORD fl) PURE;
    STDMETHOD(Escape)(THIS_ LPDIEFFESCAPE pesc) PURE;
    STDMETHOD(Poll)(THIS) PURE;
    STDMETHOD(SendDeviceData)(THIS_ DWORD cbObjectData, LPCDIDEVICEOBJECTDATA rgdod, LPDWORD pdwInOut, DWORD fl) PURE;
    /*** IDirectInputDevice7W methods ***/
    STDMETHOD(EnumEffectsInFile)(THIS_ LPCWSTR lpszFileName,LPDIENUMEFFECTSINFILECALLBACK pec,LPVOID pvRef,DWORD dwFlags) PURE;
    STDMETHOD(WriteEffectToFile)(THIS_ LPCWSTR lpszFileName,DWORD dwEntries,LPDIFILEEFFECT rgDiFileEft,DWORD dwFlags) PURE;
};

#if !defined(__cplusplus) || defined(CINTERFACE)
/*** IUnknown methods ***/
#define IDirectInputDevice7_QueryInterface(p,a,b) (p)->lpVtbl->QueryInterface(p,a,b)
#define IDirectInputDevice7_AddRef(p)             (p)->lpVtbl->AddRef(p)
#define IDirectInputDevice7_Release(p)            (p)->lpVtbl->Release(p)
/*** IDirectInputDevice methods ***/
#define IDirectInputDevice7_GetCapabilities(p,a)       (p)->lpVtbl->GetCapabilities(p,a)
#define IDirectInputDevice7_EnumObjects(p,a,b,c)       (p)->lpVtbl->EnumObjects(p,a,b,c)
#define IDirectInputDevice7_GetProperty(p,a,b)         (p)->lpVtbl->GetProperty(p,a,b)
#define IDirectInputDevice7_SetProperty(p,a,b)         (p)->lpVtbl->SetProperty(p,a,b)
#define IDirectInputDevice7_Acquire(p)                 (p)->lpVtbl->Acquire(p)
#define IDirectInputDevice7_Unacquire(p)               (p)->lpVtbl->Unacquire(p)
#define IDirectInputDevice7_GetDeviceState(p,a,b)      (p)->lpVtbl->GetDeviceState(p,a,b)
#define IDirectInputDevice7_GetDeviceData(p,a,b,c,d)   (p)->lpVtbl->GetDeviceData(p,a,b,c,d)
#define IDirectInputDevice7_SetDataFormat(p,a)         (p)->lpVtbl->SetDataFormat(p,a)
#define IDirectInputDevice7_SetEventNotification(p,a)  (p)->lpVtbl->SetEventNotification(p,a)
#define IDirectInputDevice7_SetCooperativeLevel(p,a,b) (p)->lpVtbl->SetCooperativeLevel(p,a,b)
#define IDirectInputDevice7_GetObjectInfo(p,a,b,c)     (p)->lpVtbl->GetObjectInfo(p,a,b,c)
#define IDirectInputDevice7_GetDeviceInfo(p,a)         (p)->lpVtbl->GetDeviceInfo(p,a)
#define IDirectInputDevice7_RunControlPanel(p,a,b)     (p)->lpVtbl->RunControlPanel(p,a,b)
#define IDirectInputDevice7_Initialize(p,a,b,c)        (p)->lpVtbl->Initialize(p,a,b,c)
/*** IDirectInputDevice2 methods ***/
#define IDirectInputDevice7_CreateEffect(p,a,b,c,d)           (p)->lpVtbl->CreateEffect(p,a,b,c,d)
#define IDirectInputDevice7_EnumEffects(p,a,b,c)              (p)->lpVtbl->EnumEffects(p,a,b,c)
#define IDirectInputDevice7_GetEffectInfo(p,a,b)              (p)->lpVtbl->GetEffectInfo(p,a,b)
#define IDirectInputDevice7_GetForceFeedbackState(p,a)        (p)->lpVtbl->GetForceFeedbackState(p,a)
#define IDirectInputDevice7_SendForceFeedbackCommand(p,a)     (p)->lpVtbl->SendForceFeedbackCommand(p,a)
#define IDirectInputDevice7_EnumCreatedEffectObjects(p,a,b,c) (p)->lpVtbl->EnumCreatedEffectObjects(p,a,b,c)
#define IDirectInputDevice7_Escape(p,a)                       (p)->lpVtbl->Escape(p,a)
#define IDirectInputDevice7_Poll(p)                           (p)->lpVtbl->Poll(p)
#define IDirectInputDevice7_SendDeviceData(p,a,b,c,d)         (p)->lpVtbl->SendDeviceData(p,a,b,c,d)
/*** IDirectInputDevice7 methods ***/
#define IDirectInputDevice7_EnumEffectsInFile(p,a,b,c,d) (p)->lpVtbl->EnumEffectsInFile(p,a,b,c,d)
#define IDirectInputDevice7_WriteEffectToFile(p,a,b,c,d) (p)->lpVtbl->WriteEffectToFile(p,a,b,c,d)
#else
/*** IUnknown methods ***/
#define IDirectInputDevice7_QueryInterface(p,a,b) (p)->QueryInterface(a,b)
#define IDirectInputDevice7_AddRef(p)             (p)->AddRef()
#define IDirectInputDevice7_Release(p)            (p)->Release()
/*** IDirectInputDevice methods ***/
#define IDirectInputDevice7_GetCapabilities(p,a)       (p)->GetCapabilities(a)
#define IDirectInputDevice7_EnumObjects(p,a,b,c)       (p)->EnumObjects(a,b,c)
#define IDirectInputDevice7_GetProperty(p,a,b)         (p)->GetProperty(a,b)
#define IDirectInputDevice7_SetProperty(p,a,b)         (p)->SetProperty(a,b)
#define IDirectInputDevice7_Acquire(p)                 (p)->Acquire()
#define IDirectInputDevice7_Unacquire(p)               (p)->Unacquire()
#define IDirectInputDevice7_GetDeviceState(p,a,b)      (p)->GetDeviceState(a,b)
#define IDirectInputDevice7_GetDeviceData(p,a,b,c,d)   (p)->GetDeviceData(a,b,c,d)
#define IDirectInputDevice7_SetDataFormat(p,a)         (p)->SetDataFormat(a)
#define IDirectInputDevice7_SetEventNotification(p,a)  (p)->SetEventNotification(a)
#define IDirectInputDevice7_SetCooperativeLevel(p,a,b) (p)->SetCooperativeLevel(a,b)
#define IDirectInputDevice7_GetObjectInfo(p,a,b,c)     (p)->GetObjectInfo(a,b,c)
#define IDirectInputDevice7_GetDeviceInfo(p,a)         (p)->GetDeviceInfo(a)
#define IDirectInputDevice7_RunControlPanel(p,a,b)     (p)->RunControlPanel(a,b)
#define IDirectInputDevice7_Initialize(p,a,b,c)        (p)->Initialize(a,b,c)
/*** IDirectInputDevice2 methods ***/
#define IDirectInputDevice7_CreateEffect(p,a,b,c,d)           (p)->CreateEffect(a,b,c,d)
#define IDirectInputDevice7_EnumEffects(p,a,b,c)              (p)->EnumEffects(a,b,c)
#define IDirectInputDevice7_GetEffectInfo(p,a,b)              (p)->GetEffectInfo(a,b)
#define IDirectInputDevice7_GetForceFeedbackState(p,a)        (p)->GetForceFeedbackState(a)
#define IDirectInputDevice7_SendForceFeedbackCommand(p,a)     (p)->SendForceFeedbackCommand(a)
#define IDirectInputDevice7_EnumCreatedEffectObjects(p,a,b,c) (p)->EnumCreatedEffectObjects(a,b,c)
#define IDirectInputDevice7_Escape(p,a)                       (p)->Escape(a)
#define IDirectInputDevice7_Poll(p)                           (p)->Poll()
#define IDirectInputDevice7_SendDeviceData(p,a,b,c,d)         (p)->SendDeviceData(a,b,c,d)
/*** IDirectInputDevice7 methods ***/
#define IDirectInputDevice7_EnumEffectsInFile(p,a,b,c,d) (p)->EnumEffectsInFile(a,b,c,d)
#define IDirectInputDevice7_WriteEffectToFile(p,a,b,c,d) (p)->WriteEffectToFile(a,b,c,d)
#endif

#endif /* DI7 */

#if DIRECTINPUT_VERSION >= 0x0800
/*****************************************************************************
 * IDirectInputDevice8A interface
 */
#undef INTERFACE
#define INTERFACE IDirectInputDevice8A
DECLARE_INTERFACE_(IDirectInputDevice8A,IDirectInputDevice7A)
{
    /*** IUnknown methods ***/
    STDMETHOD_(HRESULT,QueryInterface)(THIS_ REFIID riid, void** ppvObject) PURE;
    STDMETHOD_(ULONG,AddRef)(THIS) PURE;
    STDMETHOD_(ULONG,Release)(THIS) PURE;
    /*** IDirectInputDeviceA methods ***/
    STDMETHOD(GetCapabilities)(THIS_ LPDIDEVCAPS lpDIDevCaps) PURE;
    STDMETHOD(EnumObjects)(THIS_ LPDIENUMDEVICEOBJECTSCALLBACKA lpCallback, LPVOID pvRef, DWORD dwFlags) PURE;
    STDMETHOD(GetProperty)(THIS_ REFGUID rguidProp, LPDIPROPHEADER pdiph) PURE;
    STDMETHOD(SetProperty)(THIS_ REFGUID rguidProp, LPCDIPROPHEADER pdiph) PURE;
    STDMETHOD(Acquire)(THIS) PURE;
    STDMETHOD(Unacquire)(THIS) PURE;
    STDMETHOD(GetDeviceState)(THIS_ DWORD cbData, LPVOID lpvData) PURE;
    STDMETHOD(GetDeviceData)(THIS_ DWORD cbObjectData, LPDIDEVICEOBJECTDATA rgdod, LPDWORD pdwInOut, DWORD dwFlags) PURE;
    STDMETHOD(SetDataFormat)(THIS_ LPCDIDATAFORMAT lpdf) PURE;
    STDMETHOD(SetEventNotification)(THIS_ HANDLE hEvent) PURE;
    STDMETHOD(SetCooperativeLevel)(THIS_ HWND hwnd, DWORD dwFlags) PURE;
    STDMETHOD(GetObjectInfo)(THIS_ LPDIDEVICEOBJECTINSTANCEA pdidoi, DWORD dwObj, DWORD dwHow) PURE;
    STDMETHOD(GetDeviceInfo)(THIS_ LPDIDEVICEINSTANCEA pdidi) PURE;
    STDMETHOD(RunControlPanel)(THIS_ HWND hwndOwner, DWORD dwFlags) PURE;
    STDMETHOD(Initialize)(THIS_ HINSTANCE hinst, DWORD dwVersion, REFGUID rguid) PURE;
    /*** IDirectInputDevice2A methods ***/
    STDMETHOD(CreateEffect)(THIS_ REFGUID rguid, LPCDIEFFECT lpeff, LPDIRECTINPUTEFFECT *ppdeff, LPUNKNOWN punkOuter) PURE;
    STDMETHOD(EnumEffects)(THIS_ LPDIENUMEFFECTSCALLBACKA lpCallback, LPVOID pvRef, DWORD dwEffType) PURE;
    STDMETHOD(GetEffectInfo)(THIS_ LPDIEFFECTINFOA pdei, REFGUID rguid) PURE;
    STDMETHOD(GetForceFeedbackState)(THIS_ LPDWORD pdwOut) PURE;
    STDMETHOD(SendForceFeedbackCommand)(THIS_ DWORD dwFlags) PURE;
    STDMETHOD(EnumCreatedEffectObjects)(THIS_ LPDIENUMCREATEDEFFECTOBJECTSCALLBACK lpCallback, LPVOID pvRef, DWORD fl) PURE;
    STDMETHOD(Escape)(THIS_ LPDIEFFESCAPE pesc) PURE;
    STDMETHOD(Poll)(THIS) PURE;
    STDMETHOD(SendDeviceData)(THIS_ DWORD cbObjectData, LPCDIDEVICEOBJECTDATA rgdod, LPDWORD pdwInOut, DWORD fl) PURE;
    /*** IDirectInputDevice7A methods ***/
    STDMETHOD(EnumEffectsInFile)(THIS_ LPCSTR lpszFileName,LPDIENUMEFFECTSINFILECALLBACK pec,LPVOID pvRef,DWORD dwFlags) PURE;
    STDMETHOD(WriteEffectToFile)(THIS_ LPCSTR lpszFileName,DWORD dwEntries,LPDIFILEEFFECT rgDiFileEft,DWORD dwFlags) PURE;
    /*** IDirectInputDevice8A methods ***/
    STDMETHOD(BuildActionMap)(THIS_ LPDIACTIONFORMATA lpdiaf, LPCSTR lpszUserName, DWORD dwFlags) PURE;
    STDMETHOD(SetActionMap)(THIS_ LPDIACTIONFORMATA lpdiaf, LPCSTR lpszUserName, DWORD dwFlags) PURE;
    STDMETHOD(GetImageInfo)(THIS_ LPDIDEVICEIMAGEINFOHEADERA lpdiDevImageInfoHeader) PURE;
};

/*****************************************************************************
 * IDirectInputDevice8W interface
 */
#undef INTERFACE
#define INTERFACE IDirectInputDevice8W
DECLARE_INTERFACE_(IDirectInputDevice8W,IDirectInputDevice7W)
{
    /*** IUnknown methods ***/
    STDMETHOD_(HRESULT,QueryInterface)(THIS_ REFIID riid, void** ppvObject) PURE;
    STDMETHOD_(ULONG,AddRef)(THIS) PURE;
    STDMETHOD_(ULONG,Release)(THIS) PURE;
    /*** IDirectInputDeviceW methods ***/
    STDMETHOD(GetCapabilities)(THIS_ LPDIDEVCAPS lpDIDevCaps) PURE;
    STDMETHOD(EnumObjects)(THIS_ LPDIENUMDEVICEOBJECTSCALLBACKW lpCallback, LPVOID pvRef, DWORD dwFlags) PURE;
    STDMETHOD(GetProperty)(THIS_ REFGUID rguidProp, LPDIPROPHEADER pdiph) PURE;
    STDMETHOD(SetProperty)(THIS_ REFGUID rguidProp, LPCDIPROPHEADER pdiph) PURE;
    STDMETHOD(Acquire)(THIS) PURE;
    STDMETHOD(Unacquire)(THIS) PURE;
    STDMETHOD(GetDeviceState)(THIS_ DWORD cbData, LPVOID lpvData) PURE;
    STDMETHOD(GetDeviceData)(THIS_ DWORD cbObjectData, LPDIDEVICEOBJECTDATA rgdod, LPDWORD pdwInOut, DWORD dwFlags) PURE;
    STDMETHOD(SetDataFormat)(THIS_ LPCDIDATAFORMAT lpdf) PURE;
    STDMETHOD(SetEventNotification)(THIS_ HANDLE hEvent) PURE;
    STDMETHOD(SetCooperativeLevel)(THIS_ HWND hwnd, DWORD dwFlags) PURE;
    STDMETHOD(GetObjectInfo)(THIS_ LPDIDEVICEOBJECTINSTANCEW pdidoi, DWORD dwObj, DWORD dwHow) PURE;
    STDMETHOD(GetDeviceInfo)(THIS_ LPDIDEVICEINSTANCEW pdidi) PURE;
    STDMETHOD(RunControlPanel)(THIS_ HWND hwndOwner, DWORD dwFlags) PURE;
    STDMETHOD(Initialize)(THIS_ HINSTANCE hinst, DWORD dwVersion, REFGUID rguid) PURE;
    /*** IDirectInputDevice2W methods ***/
    STDMETHOD(CreateEffect)(THIS_ REFGUID rguid, LPCDIEFFECT lpeff, LPDIRECTINPUTEFFECT *ppdeff, LPUNKNOWN punkOuter) PURE;
    STDMETHOD(EnumEffects)(THIS_ LPDIENUMEFFECTSCALLBACKW lpCallback, LPVOID pvRef, DWORD dwEffType) PURE;
    STDMETHOD(GetEffectInfo)(THIS_ LPDIEFFECTINFOW pdei, REFGUID rguid) PURE;
    STDMETHOD(GetForceFeedbackState)(THIS_ LPDWORD pdwOut) PURE;
    STDMETHOD(SendForceFeedbackCommand)(THIS_ DWORD dwFlags) PURE;
    STDMETHOD(EnumCreatedEffectObjects)(THIS_ LPDIENUMCREATEDEFFECTOBJECTSCALLBACK lpCallback, LPVOID pvRef, DWORD fl) PURE;
    STDMETHOD(Escape)(THIS_ LPDIEFFESCAPE pesc) PURE;
    STDMETHOD(Poll)(THIS) PURE;
    STDMETHOD(SendDeviceData)(THIS_ DWORD cbObjectData, LPCDIDEVICEOBJECTDATA rgdod, LPDWORD pdwInOut, DWORD fl) PURE;
    /*** IDirectInputDevice7W methods ***/
    STDMETHOD(EnumEffectsInFile)(THIS_ LPCWSTR lpszFileName,LPDIENUMEFFECTSINFILECALLBACK pec,LPVOID pvRef,DWORD dwFlags) PURE;
    STDMETHOD(WriteEffectToFile)(THIS_ LPCWSTR lpszFileName,DWORD dwEntries,LPDIFILEEFFECT rgDiFileEft,DWORD dwFlags) PURE;
    /*** IDirectInputDevice8W methods ***/
    STDMETHOD(BuildActionMap)(THIS_ LPDIACTIONFORMATW lpdiaf, LPCWSTR lpszUserName, DWORD dwFlags) PURE;
    STDMETHOD(SetActionMap)(THIS_ LPDIACTIONFORMATW lpdiaf, LPCWSTR lpszUserName, DWORD dwFlags) PURE;
    STDMETHOD(GetImageInfo)(THIS_ LPDIDEVICEIMAGEINFOHEADERW lpdiDevImageInfoHeader) PURE;
};

#if !defined(__cplusplus) || defined(CINTERFACE)
/*** IUnknown methods ***/
#define IDirectInputDevice8_QueryInterface(p,a,b) (p)->lpVtbl->QueryInterface(p,a,b)
#define IDirectInputDevice8_AddRef(p)             (p)->lpVtbl->AddRef(p)
#define IDirectInputDevice8_Release(p)            (p)->lpVtbl->Release(p)
/*** IDirectInputDevice methods ***/
#define IDirectInputDevice8_GetCapabilities(p,a)       (p)->lpVtbl->GetCapabilities(p,a)
#define IDirectInputDevice8_EnumObjects(p,a,b,c)       (p)->lpVtbl->EnumObjects(p,a,b,c)
#define IDirectInputDevice8_GetProperty(p,a,b)         (p)->lpVtbl->GetProperty(p,a,b)
#define IDirectInputDevice8_SetProperty(p,a,b)         (p)->lpVtbl->SetProperty(p,a,b)
#define IDirectInputDevice8_Acquire(p)                 (p)->lpVtbl->Acquire(p)
#define IDirectInputDevice8_Unacquire(p)               (p)->lpVtbl->Unacquire(p)
#define IDirectInputDevice8_GetDeviceState(p,a,b)      (p)->lpVtbl->GetDeviceState(p,a,b)
#define IDirectInputDevice8_GetDeviceData(p,a,b,c,d)   (p)->lpVtbl->GetDeviceData(p,a,b,c,d)
#define IDirectInputDevice8_SetDataFormat(p,a)         (p)->lpVtbl->SetDataFormat(p,a)
#define IDirectInputDevice8_SetEventNotification(p,a)  (p)->lpVtbl->SetEventNotification(p,a)
#define IDirectInputDevice8_SetCooperativeLevel(p,a,b) (p)->lpVtbl->SetCooperativeLevel(p,a,b)
#define IDirectInputDevice8_GetObjectInfo(p,a,b,c)     (p)->lpVtbl->GetObjectInfo(p,a,b,c)
#define IDirectInputDevice8_GetDeviceInfo(p,a)         (p)->lpVtbl->GetDeviceInfo(p,a)
#define IDirectInputDevice8_RunControlPanel(p,a,b)     (p)->lpVtbl->RunControlPanel(p,a,b)
#define IDirectInputDevice8_Initialize(p,a,b,c)        (p)->lpVtbl->Initialize(p,a,b,c)
/*** IDirectInputDevice2 methods ***/
#define IDirectInputDevice8_CreateEffect(p,a,b,c,d)           (p)->lpVtbl->CreateEffect(p,a,b,c,d)
#define IDirectInputDevice8_EnumEffects(p,a,b,c)              (p)->lpVtbl->EnumEffects(p,a,b,c)
#define IDirectInputDevice8_GetEffectInfo(p,a,b)              (p)->lpVtbl->GetEffectInfo(p,a,b)
#define IDirectInputDevice8_GetForceFeedbackState(p,a)        (p)->lpVtbl->GetForceFeedbackState(p,a)
#define IDirectInputDevice8_SendForceFeedbackCommand(p,a)     (p)->lpVtbl->SendForceFeedbackCommand(p,a)
#define IDirectInputDevice8_EnumCreatedEffectObjects(p,a,b,c) (p)->lpVtbl->EnumCreatedEffectObjects(p,a,b,c)
#define IDirectInputDevice8_Escape(p,a)                       (p)->lpVtbl->Escape(p,a)
#define IDirectInputDevice8_Poll(p)                           (p)->lpVtbl->Poll(p)
#define IDirectInputDevice8_SendDeviceData(p,a,b,c,d)         (p)->lpVtbl->SendDeviceData(p,a,b,c,d)
/*** IDirectInputDevice7 methods ***/
#define IDirectInputDevice8_EnumEffectsInFile(p,a,b,c,d) (p)->lpVtbl->EnumEffectsInFile(p,a,b,c,d)
#define IDirectInputDevice8_WriteEffectToFile(p,a,b,c,d) (p)->lpVtbl->WriteEffectToFile(p,a,b,c,d)
/*** IDirectInputDevice8 methods ***/
#define IDirectInputDevice8_BuildActionMap(p,a,b,c) (p)->lpVtbl->BuildActionMap(p,a,b,c)
#define IDirectInputDevice8_SetActionMap(p,a,b,c)   (p)->lpVtbl->SetActionMap(p,a,b,c)
#define IDirectInputDevice8_GetImageInfo(p,a)       (p)->lpVtbl->GetImageInfo(p,a)
#else
/*** IUnknown methods ***/
#define IDirectInputDevice8_QueryInterface(p,a,b) (p)->QueryInterface(a,b)
#define IDirectInputDevice8_AddRef(p)             (p)->AddRef()
#define IDirectInputDevice8_Release(p)            (p)->Release()
/*** IDirectInputDevice methods ***/
#define IDirectInputDevice8_GetCapabilities(p,a)       (p)->GetCapabilities(a)
#define IDirectInputDevice8_EnumObjects(p,a,b,c)       (p)->EnumObjects(a,b,c)
#define IDirectInputDevice8_GetProperty(p,a,b)         (p)->GetProperty(a,b)
#define IDirectInputDevice8_SetProperty(p,a,b)         (p)->SetProperty(a,b)
#define IDirectInputDevice8_Acquire(p)                 (p)->Acquire()
#define IDirectInputDevice8_Unacquire(p)               (p)->Unacquire()
#define IDirectInputDevice8_GetDeviceState(p,a,b)      (p)->GetDeviceState(a,b)
#define IDirectInputDevice8_GetDeviceData(p,a,b,c,d)   (p)->GetDeviceData(a,b,c,d)
#define IDirectInputDevice8_SetDataFormat(p,a)         (p)->SetDataFormat(a)
#define IDirectInputDevice8_SetEventNotification(p,a)  (p)->SetEventNotification(a)
#define IDirectInputDevice8_SetCooperativeLevel(p,a,b) (p)->SetCooperativeLevel(a,b)
#define IDirectInputDevice8_GetObjectInfo(p,a,b,c)     (p)->GetObjectInfo(a,b,c)
#define IDirectInputDevice8_GetDeviceInfo(p,a)         (p)->GetDeviceInfo(a)
#define IDirectInputDevice8_RunControlPanel(p,a,b)     (p)->RunControlPanel(a,b)
#define IDirectInputDevice8_Initialize(p,a,b,c)        (p)->Initialize(a,b,c)
/*** IDirectInputDevice2 methods ***/
#define IDirectInputDevice8_CreateEffect(p,a,b,c,d)           (p)->CreateEffect(a,b,c,d)
#define IDirectInputDevice8_EnumEffects(p,a,b,c)              (p)->EnumEffects(a,b,c)
#define IDirectInputDevice8_GetEffectInfo(p,a,b)              (p)->GetEffectInfo(a,b)
#define IDirectInputDevice8_GetForceFeedbackState(p,a)        (p)->GetForceFeedbackState(a)
#define IDirectInputDevice8_SendForceFeedbackCommand(p,a)     (p)->SendForceFeedbackCommand(a)
#define IDirectInputDevice8_EnumCreatedEffectObjects(p,a,b,c) (p)->EnumCreatedEffectObjects(a,b,c)
#define IDirectInputDevice8_Escape(p,a)                       (p)->Escape(a)
#define IDirectInputDevice8_Poll(p)                           (p)->Poll()
#define IDirectInputDevice8_SendDeviceData(p,a,b,c,d)         (p)->SendDeviceData(a,b,c,d)
/*** IDirectInputDevice7 methods ***/
#define IDirectInputDevice8_EnumEffectsInFile(p,a,b,c,d) (p)->EnumEffectsInFile(a,b,c,d)
#define IDirectInputDevice8_WriteEffectToFile(p,a,b,c,d) (p)->WriteEffectToFile(a,b,c,d)
/*** IDirectInputDevice8 methods ***/
#define IDirectInputDevice8_BuildActionMap(p,a,b,c) (p)->BuildActionMap(a,b,c)
#define IDirectInputDevice8_SetActionMap(p,a,b,c)   (p)->SetActionMap(a,b,c)
#define IDirectInputDevice8_GetImageInfo(p,a)       (p)->GetImageInfo(a)
#endif

#endif /* DI8 */

/* "Standard" Mouse report... */
typedef struct DIMOUSESTATE {
  LONG lX;
  LONG lY;
  LONG lZ;
  BYTE rgbButtons[4];
} DIMOUSESTATE;

#if DIRECTINPUT_VERSION >= 0x0700
/* "Standard" Mouse report for DInput 7... */
typedef struct DIMOUSESTATE2 {
  LONG lX;
  LONG lY;
  LONG lZ;
  BYTE rgbButtons[8];
} DIMOUSESTATE2;
#endif /* DI7 */

#define DIMOFS_X        FIELD_OFFSET(DIMOUSESTATE, lX)
#define DIMOFS_Y        FIELD_OFFSET(DIMOUSESTATE, lY)
#define DIMOFS_Z        FIELD_OFFSET(DIMOUSESTATE, lZ)
#define DIMOFS_BUTTON0 (FIELD_OFFSET(DIMOUSESTATE, rgbButtons) + 0)
#define DIMOFS_BUTTON1 (FIELD_OFFSET(DIMOUSESTATE, rgbButtons) + 1)
#define DIMOFS_BUTTON2 (FIELD_OFFSET(DIMOUSESTATE, rgbButtons) + 2)
#define DIMOFS_BUTTON3 (FIELD_OFFSET(DIMOUSESTATE, rgbButtons) + 3)
#if DIRECTINPUT_VERSION >= 0x0700
#define DIMOFS_BUTTON4 (FIELD_OFFSET(DIMOUSESTATE2, rgbButtons) + 4)
#define DIMOFS_BUTTON5 (FIELD_OFFSET(DIMOUSESTATE2, rgbButtons) + 5)
#define DIMOFS_BUTTON6 (FIELD_OFFSET(DIMOUSESTATE2, rgbButtons) + 6)
#define DIMOFS_BUTTON7 (FIELD_OFFSET(DIMOUSESTATE2, rgbButtons) + 7)
#endif /* DI7 */

#ifdef __cplusplus
extern "C" {
#endif
extern const DIDATAFORMAT c_dfDIMouse;
#if DIRECTINPUT_VERSION >= 0x0700
extern const DIDATAFORMAT c_dfDIMouse2; /* DX 7 */
#endif /* DI7 */
extern const DIDATAFORMAT c_dfDIKeyboard;
#if DIRECTINPUT_VERSION >= 0x0500
extern const DIDATAFORMAT c_dfDIJoystick;
extern const DIDATAFORMAT c_dfDIJoystick2;
#endif /* DI5 */
#ifdef __cplusplus
};
#endif

/*****************************************************************************
 * IDirectInputA interface
 */
#undef INTERFACE
#define INTERFACE IDirectInputA
DECLARE_INTERFACE_(IDirectInputA,IUnknown)
{
    /*** IUnknown methods ***/
    STDMETHOD_(HRESULT,QueryInterface)(THIS_ REFIID riid, void** ppvObject) PURE;
    STDMETHOD_(ULONG,AddRef)(THIS) PURE;
    STDMETHOD_(ULONG,Release)(THIS) PURE;
    /*** IDirectInputA methods ***/
    STDMETHOD(CreateDevice)(THIS_ REFGUID rguid, LPDIRECTINPUTDEVICEA *lplpDirectInputDevice, LPUNKNOWN pUnkOuter) PURE;
    STDMETHOD(EnumDevices)(THIS_ DWORD dwDevType, LPDIENUMDEVICESCALLBACKA lpCallback, LPVOID pvRef, DWORD dwFlags) PURE;
    STDMETHOD(GetDeviceStatus)(THIS_ REFGUID rguidInstance) PURE;
    STDMETHOD(RunControlPanel)(THIS_ HWND hwndOwner, DWORD dwFlags) PURE;
    STDMETHOD(Initialize)(THIS_ HINSTANCE hinst, DWORD dwVersion) PURE;
};

/*****************************************************************************
 * IDirectInputW interface
 */
#undef INTERFACE
#define INTERFACE IDirectInputW
DECLARE_INTERFACE_(IDirectInputW,IUnknown)
{
    /*** IUnknown methods ***/
    STDMETHOD_(HRESULT,QueryInterface)(THIS_ REFIID riid, void** ppvObject) PURE;
    STDMETHOD_(ULONG,AddRef)(THIS) PURE;
    STDMETHOD_(ULONG,Release)(THIS) PURE;
    /*** IDirectInputW methods ***/
    STDMETHOD(CreateDevice)(THIS_ REFGUID rguid, LPDIRECTINPUTDEVICEW *lplpDirectInputDevice, LPUNKNOWN pUnkOuter) PURE;
    STDMETHOD(EnumDevices)(THIS_ DWORD dwDevType, LPDIENUMDEVICESCALLBACKW lpCallback, LPVOID pvRef, DWORD dwFlags) PURE;
    STDMETHOD(GetDeviceStatus)(THIS_ REFGUID rguidInstance) PURE;
    STDMETHOD(RunControlPanel)(THIS_ HWND hwndOwner, DWORD dwFlags) PURE;
    STDMETHOD(Initialize)(THIS_ HINSTANCE hinst, DWORD dwVersion) PURE;
};

#if !defined(__cplusplus) || defined(CINTERFACE)
/*** IUnknown methods ***/
#define IDirectInput_QueryInterface(p,a,b) (p)->lpVtbl->QueryInterface(p,a,b)
#define IDirectInput_AddRef(p)             (p)->lpVtbl->AddRef(p)
#define IDirectInput_Release(p)            (p)->lpVtbl->Release(p)
/*** IDirectInput methods ***/
#define IDirectInput_CreateDevice(p,a,b,c)  (p)->lpVtbl->CreateDevice(p,a,b,c)
#define IDirectInput_EnumDevices(p,a,b,c,d) (p)->lpVtbl->EnumDevices(p,a,b,c,d)
#define IDirectInput_GetDeviceStatus(p,a)   (p)->lpVtbl->GetDeviceStatus(p,a)
#define IDirectInput_RunControlPanel(p,a,b) (p)->lpVtbl->RunControlPanel(p,a,b)
#define IDirectInput_Initialize(p,a,b)      (p)->lpVtbl->Initialize(p,a,b)
#else
/*** IUnknown methods ***/
#define IDirectInput_QueryInterface(p,a,b) (p)->QueryInterface(a,b)
#define IDirectInput_AddRef(p)             (p)->AddRef()
#define IDirectInput_Release(p)            (p)->Release()
/*** IDirectInput methods ***/
#define IDirectInput_CreateDevice(p,a,b,c)  (p)->CreateDevice(a,b,c)
#define IDirectInput_EnumDevices(p,a,b,c,d) (p)->EnumDevices(a,b,c,d)
#define IDirectInput_GetDeviceStatus(p,a)   (p)->GetDeviceStatus(a)
#define IDirectInput_RunControlPanel(p,a,b) (p)->RunControlPanel(a,b)
#define IDirectInput_Initialize(p,a,b)      (p)->Initialize(a,b)
#endif

/*****************************************************************************
 * IDirectInput2A interface
 */
#undef INTERFACE
#define INTERFACE IDirectInput2A
DECLARE_INTERFACE_(IDirectInput2A,IDirectInputA)
{
    /*** IUnknown methods ***/
    STDMETHOD_(HRESULT,QueryInterface)(THIS_ REFIID riid, void** ppvObject) PURE;
    STDMETHOD_(ULONG,AddRef)(THIS) PURE;
    STDMETHOD_(ULONG,Release)(THIS) PURE;
    /*** IDirectInputA methods ***/
    STDMETHOD(CreateDevice)(THIS_ REFGUID rguid, LPDIRECTINPUTDEVICEA *lplpDirectInputDevice, LPUNKNOWN pUnkOuter) PURE;
    STDMETHOD(EnumDevices)(THIS_ DWORD dwDevType, LPDIENUMDEVICESCALLBACKA lpCallback, LPVOID pvRef, DWORD dwFlags) PURE;
    STDMETHOD(GetDeviceStatus)(THIS_ REFGUID rguidInstance) PURE;
    STDMETHOD(RunControlPanel)(THIS_ HWND hwndOwner, DWORD dwFlags) PURE;
    STDMETHOD(Initialize)(THIS_ HINSTANCE hinst, DWORD dwVersion) PURE;
    /*** IDirectInput2A methods ***/
    STDMETHOD(FindDevice)(THIS_ REFGUID rguid, LPCSTR pszName, LPGUID pguidInstance) PURE;
};

/*****************************************************************************
 * IDirectInput2W interface
 */
#undef INTERFACE
#define INTERFACE IDirectInput2W
DECLARE_INTERFACE_(IDirectInput2W,IDirectInputW)
{
    /*** IUnknown methods ***/
    STDMETHOD_(HRESULT,QueryInterface)(THIS_ REFIID riid, void** ppvObject) PURE;
    STDMETHOD_(ULONG,AddRef)(THIS) PURE;
    STDMETHOD_(ULONG,Release)(THIS) PURE;
    /*** IDirectInputW methods ***/
    STDMETHOD(CreateDevice)(THIS_ REFGUID rguid, LPDIRECTINPUTDEVICEW *lplpDirectInputDevice, LPUNKNOWN pUnkOuter) PURE;
    STDMETHOD(EnumDevices)(THIS_ DWORD dwDevType, LPDIENUMDEVICESCALLBACKW lpCallback, LPVOID pvRef, DWORD dwFlags) PURE;
    STDMETHOD(GetDeviceStatus)(THIS_ REFGUID rguidInstance) PURE;
    STDMETHOD(RunControlPanel)(THIS_ HWND hwndOwner, DWORD dwFlags) PURE;
    STDMETHOD(Initialize)(THIS_ HINSTANCE hinst, DWORD dwVersion) PURE;
    /*** IDirectInput2W methods ***/
    STDMETHOD(FindDevice)(THIS_ REFGUID rguid, LPCWSTR pszName, LPGUID pguidInstance) PURE;
};

#if !defined(__cplusplus) || defined(CINTERFACE)
/*** IUnknown methods ***/
#define IDirectInput2_QueryInterface(p,a,b) (p)->lpVtbl->QueryInterface(p,a,b)
#define IDirectInput2_AddRef(p)             (p)->lpVtbl->AddRef(p)
#define IDirectInput2_Release(p)            (p)->lpVtbl->Release(p)
/*** IDirectInput methods ***/
#define IDirectInput2_CreateDevice(p,a,b,c)  (p)->lpVtbl->CreateDevice(p,a,b,c)
#define IDirectInput2_EnumDevices(p,a,b,c,d) (p)->lpVtbl->EnumDevices(p,a,b,c,d)
#define IDirectInput2_GetDeviceStatus(p,a)   (p)->lpVtbl->GetDeviceStatus(p,a)
#define IDirectInput2_RunControlPanel(p,a,b) (p)->lpVtbl->RunControlPanel(p,a,b)
#define IDirectInput2_Initialize(p,a,b)      (p)->lpVtbl->Initialize(p,a,b)
/*** IDirectInput2 methods ***/
#define IDirectInput2_FindDevice(p,a,b,c)    (p)->lpVtbl->FindDevice(p,a,b,c)
#else
/*** IUnknown methods ***/
#define IDirectInput2_QueryInterface(p,a,b) (p)->QueryInterface(a,b)
#define IDirectInput2_AddRef(p)             (p)->AddRef()
#define IDirectInput2_Release(p)            (p)->Release()
/*** IDirectInput methods ***/
#define IDirectInput2_CreateDevice(p,a,b,c)  (p)->CreateDevice(a,b,c)
#define IDirectInput2_EnumDevices(p,a,b,c,d) (p)->EnumDevices(a,b,c,d)
#define IDirectInput2_GetDeviceStatus(p,a)   (p)->GetDeviceStatus(a)
#define IDirectInput2_RunControlPanel(p,a,b) (p)->RunControlPanel(a,b)
#define IDirectInput2_Initialize(p,a,b)      (p)->Initialize(a,b)
/*** IDirectInput2 methods ***/
#define IDirectInput2_FindDevice(p,a,b,c)    (p)->FindDevice(a,b,c)
#endif

/*****************************************************************************
 * IDirectInput7A interface
 */
#undef INTERFACE
#define INTERFACE IDirectInput7A
DECLARE_INTERFACE_(IDirectInput7A,IDirectInput2A)
{
    /*** IUnknown methods ***/
    STDMETHOD_(HRESULT,QueryInterface)(THIS_ REFIID riid, void** ppvObject) PURE;
    STDMETHOD_(ULONG,AddRef)(THIS) PURE;
    STDMETHOD_(ULONG,Release)(THIS) PURE;
    /*** IDirectInputA methods ***/
    STDMETHOD(CreateDevice)(THIS_ REFGUID rguid, LPDIRECTINPUTDEVICEA *lplpDirectInputDevice, LPUNKNOWN pUnkOuter) PURE;
    STDMETHOD(EnumDevices)(THIS_ DWORD dwDevType, LPDIENUMDEVICESCALLBACKA lpCallback, LPVOID pvRef, DWORD dwFlags) PURE;
    STDMETHOD(GetDeviceStatus)(THIS_ REFGUID rguidInstance) PURE;
    STDMETHOD(RunControlPanel)(THIS_ HWND hwndOwner, DWORD dwFlags) PURE;
    STDMETHOD(Initialize)(THIS_ HINSTANCE hinst, DWORD dwVersion) PURE;
    /*** IDirectInput2A methods ***/
    STDMETHOD(FindDevice)(THIS_ REFGUID rguid, LPCSTR pszName, LPGUID pguidInstance) PURE;
    /*** IDirectInput7A methods ***/
    STDMETHOD(CreateDeviceEx)(THIS_ REFGUID rguid, REFIID riid, LPVOID *pvOut, LPUNKNOWN lpUnknownOuter) PURE;
};

/*****************************************************************************
 * IDirectInput7W interface
 */
#undef INTERFACE
#define INTERFACE IDirectInput7W
DECLARE_INTERFACE_(IDirectInput7W,IDirectInput2W)
{
    /*** IUnknown methods ***/
    STDMETHOD_(HRESULT,QueryInterface)(THIS_ REFIID riid, void** ppvObject) PURE;
    STDMETHOD_(ULONG,AddRef)(THIS) PURE;
    STDMETHOD_(ULONG,Release)(THIS) PURE;
    /*** IDirectInputW methods ***/
    STDMETHOD(CreateDevice)(THIS_ REFGUID rguid, LPDIRECTINPUTDEVICEW *lplpDirectInputDevice, LPUNKNOWN pUnkOuter) PURE;
    STDMETHOD(EnumDevices)(THIS_ DWORD dwDevType, LPDIENUMDEVICESCALLBACKW lpCallback, LPVOID pvRef, DWORD dwFlags) PURE;
    STDMETHOD(GetDeviceStatus)(THIS_ REFGUID rguidInstance) PURE;
    STDMETHOD(RunControlPanel)(THIS_ HWND hwndOwner, DWORD dwFlags) PURE;
    STDMETHOD(Initialize)(THIS_ HINSTANCE hinst, DWORD dwVersion) PURE;
    /*** IDirectInput2W methods ***/
    STDMETHOD(FindDevice)(THIS_ REFGUID rguid, LPCWSTR pszName, LPGUID pguidInstance) PURE;
    /*** IDirectInput7W methods ***/
    STDMETHOD(CreateDeviceEx)(THIS_ REFGUID rguid, REFIID riid, LPVOID *pvOut, LPUNKNOWN lpUnknownOuter) PURE;
};

#if !defined(__cplusplus) || defined(CINTERFACE)
/*** IUnknown methods ***/
#define IDirectInput7_QueryInterface(p,a,b) (p)->lpVtbl->QueryInterface(p,a,b)
#define IDirectInput7_AddRef(p)             (p)->lpVtbl->AddRef(p)
#define IDirectInput7_Release(p)            (p)->lpVtbl->Release(p)
/*** IDirectInput methods ***/
#define IDirectInput7_CreateDevice(p,a,b,c)  (p)->lpVtbl->CreateDevice(p,a,b,c)
#define IDirectInput7_EnumDevices(p,a,b,c,d) (p)->lpVtbl->EnumDevices(p,a,b,c,d)
#define IDirectInput7_GetDeviceStatus(p,a)   (p)->lpVtbl->GetDeviceStatus(p,a)
#define IDirectInput7_RunControlPanel(p,a,b) (p)->lpVtbl->RunControlPanel(p,a,b)
#define IDirectInput7_Initialize(p,a,b)      (p)->lpVtbl->Initialize(p,a,b)
/*** IDirectInput2 methods ***/
#define IDirectInput7_FindDevice(p,a,b,c)    (p)->lpVtbl->FindDevice(p,a,b,c)
/*** IDirectInput7 methods ***/
#define IDirectInput7_CreateDeviceEx(p,a,b,c,d) (p)->lpVtbl->CreateDeviceEx(p,a,b,c,d)
#else
/*** IUnknown methods ***/
#define IDirectInput7_QueryInterface(p,a,b) (p)->QueryInterface(a,b)
#define IDirectInput7_AddRef(p)             (p)->AddRef()
#define IDirectInput7_Release(p)            (p)->Release()
/*** IDirectInput methods ***/
#define IDirectInput7_CreateDevice(p,a,b,c)  (p)->CreateDevice(a,b,c)
#define IDirectInput7_EnumDevices(p,a,b,c,d) (p)->EnumDevices(a,b,c,d)
#define IDirectInput7_GetDeviceStatus(p,a)   (p)->GetDeviceStatus(a)
#define IDirectInput7_RunControlPanel(p,a,b) (p)->RunControlPanel(a,b)
#define IDirectInput7_Initialize(p,a,b)      (p)->Initialize(a,b)
/*** IDirectInput2 methods ***/
#define IDirectInput7_FindDevice(p,a,b,c)    (p)->FindDevice(a,b,c)
/*** IDirectInput7 methods ***/
#define IDirectInput7_CreateDeviceEx(p,a,b,c,d) (p)->CreateDeviceEx(a,b,c,d)
#endif


#if DIRECTINPUT_VERSION >= 0x0800
/*****************************************************************************
 * IDirectInput8A interface
 */
#undef INTERFACE
#define INTERFACE IDirectInput8A
DECLARE_INTERFACE_(IDirectInput8A,IUnknown)
{
    /*** IUnknown methods ***/
    STDMETHOD_(HRESULT,QueryInterface)(THIS_ REFIID riid, void** ppvObject) PURE;
    STDMETHOD_(ULONG,AddRef)(THIS) PURE;
    STDMETHOD_(ULONG,Release)(THIS) PURE;
    /*** IDirectInput8A methods ***/
    STDMETHOD(CreateDevice)(THIS_ REFGUID rguid, LPDIRECTINPUTDEVICE8A *lplpDirectInputDevice, LPUNKNOWN pUnkOuter) PURE;
    STDMETHOD(EnumDevices)(THIS_ DWORD dwDevType, LPDIENUMDEVICESCALLBACKA lpCallback, LPVOID pvRef, DWORD dwFlags) PURE;
    STDMETHOD(GetDeviceStatus)(THIS_ REFGUID rguidInstance) PURE;
    STDMETHOD(RunControlPanel)(THIS_ HWND hwndOwner, DWORD dwFlags) PURE;
    STDMETHOD(Initialize)(THIS_ HINSTANCE hinst, DWORD dwVersion) PURE;
    STDMETHOD(FindDevice)(THIS_ REFGUID rguid, LPCSTR pszName, LPGUID pguidInstance) PURE;
    STDMETHOD(EnumDevicesBySemantics)(THIS_ LPCSTR ptszUserName, LPDIACTIONFORMATA lpdiActionFormat, LPDIENUMDEVICESBYSEMANTICSCBA lpCallback, LPVOID pvRef, DWORD dwFlags) PURE;
    STDMETHOD(ConfigureDevices)(THIS_ LPDICONFIGUREDEVICESCALLBACK lpdiCallback, LPDICONFIGUREDEVICESPARAMSA lpdiCDParams, DWORD dwFlags, LPVOID pvRefData) PURE;
};

/*****************************************************************************
 * IDirectInput8W interface
 */
#undef INTERFACE
#define INTERFACE IDirectInput8W
DECLARE_INTERFACE_(IDirectInput8W,IUnknown)
{
    /*** IUnknown methods ***/
    STDMETHOD_(HRESULT,QueryInterface)(THIS_ REFIID riid, void** ppvObject) PURE;
    STDMETHOD_(ULONG,AddRef)(THIS) PURE;
    STDMETHOD_(ULONG,Release)(THIS) PURE;
    /*** IDirectInput8W methods ***/
    STDMETHOD(CreateDevice)(THIS_ REFGUID rguid, LPDIRECTINPUTDEVICE8W *lplpDirectInputDevice, LPUNKNOWN pUnkOuter) PURE;
    STDMETHOD(EnumDevices)(THIS_ DWORD dwDevType, LPDIENUMDEVICESCALLBACKW lpCallback, LPVOID pvRef, DWORD dwFlags) PURE;
    STDMETHOD(GetDeviceStatus)(THIS_ REFGUID rguidInstance) PURE;
    STDMETHOD(RunControlPanel)(THIS_ HWND hwndOwner, DWORD dwFlags) PURE;
    STDMETHOD(Initialize)(THIS_ HINSTANCE hinst, DWORD dwVersion) PURE;
    STDMETHOD(FindDevice)(THIS_ REFGUID rguid, LPCWSTR pszName, LPGUID pguidInstance) PURE;
    STDMETHOD(EnumDevicesBySemantics)(THIS_ LPCWSTR ptszUserName, LPDIACTIONFORMATW lpdiActionFormat, LPDIENUMDEVICESBYSEMANTICSCBW lpCallback, LPVOID pvRef, DWORD dwFlags) PURE;
    STDMETHOD(ConfigureDevices)(THIS_ LPDICONFIGUREDEVICESCALLBACK lpdiCallback, LPDICONFIGUREDEVICESPARAMSW lpdiCDParams, DWORD dwFlags, LPVOID pvRefData) PURE;
};
#undef INTERFACE

#if !defined(__cplusplus) || defined(CINTERFACE)
/*** IUnknown methods ***/
#define IDirectInput8_QueryInterface(p,a,b) (p)->lpVtbl->QueryInterface(p,a,b)
#define IDirectInput8_AddRef(p)             (p)->lpVtbl->AddRef(p)
#define IDirectInput8_Release(p)            (p)->lpVtbl->Release(p)
/*** IDirectInput8 methods ***/
#define IDirectInput8_CreateDevice(p,a,b,c)       (p)->lpVtbl->CreateDevice(p,a,b,c)
#define IDirectInput8_EnumDevices(p,a,b,c,d)      (p)->lpVtbl->EnumDevices(p,a,b,c,d)
#define IDirectInput8_GetDeviceStatus(p,a)        (p)->lpVtbl->GetDeviceStatus(p,a)
#define IDirectInput8_RunControlPanel(p,a,b)      (p)->lpVtbl->RunControlPanel(p,a,b)
#define IDirectInput8_Initialize(p,a,b)           (p)->lpVtbl->Initialize(p,a,b)
#define IDirectInput8_FindDevice(p,a,b,c)         (p)->lpVtbl->FindDevice(p,a,b,c)
#define IDirectInput8_EnumDevicesBySemantics(p,a,b,c,d,e) (p)->lpVtbl->EnumDevicesBySemantics(p,a,b,c,d,e)
#define IDirectInput8_ConfigureDevices(p,a,b,c,d) (p)->lpVtbl->ConfigureDevices(p,a,b,c,d)
#else
/*** IUnknown methods ***/
#define IDirectInput8_QueryInterface(p,a,b) (p)->QueryInterface(a,b)
#define IDirectInput8_AddRef(p)             (p)->AddRef()
#define IDirectInput8_Release(p)            (p)->Release()
/*** IDirectInput8 methods ***/
#define IDirectInput8_CreateDevice(p,a,b,c)       (p)->CreateDevice(a,b,c)
#define IDirectInput8_EnumDevices(p,a,b,c,d)      (p)->EnumDevices(a,b,c,d)
#define IDirectInput8_GetDeviceStatus(p,a)        (p)->GetDeviceStatus(a)
#define IDirectInput8_RunControlPanel(p,a,b)      (p)->RunControlPanel(a,b)
#define IDirectInput8_Initialize(p,a,b)           (p)->Initialize(a,b)
#define IDirectInput8_FindDevice(p,a,b,c)         (p)->FindDevice(a,b,c)
#define IDirectInput8_EnumDevicesBySemantics(p,a,b,c,d,e) (p)->EnumDevicesBySemantics(a,b,c,d,e)
#define IDirectInput8_ConfigureDevices(p,a,b,c,d) (p)->ConfigureDevices(a,b,c,d)
#endif

#endif /* DI8 */

/* Export functions */

#ifdef __cplusplus
extern "C" {
#endif

#if DIRECTINPUT_VERSION >= 0x0800
HRESULT WINAPI DirectInput8Create(HINSTANCE,DWORD,REFIID,LPVOID *,LPUNKNOWN);
#else /* DI < 8 */
HRESULT WINAPI DirectInputCreateA(HINSTANCE,DWORD,LPDIRECTINPUTA *,LPUNKNOWN);
HRESULT WINAPI DirectInputCreateW(HINSTANCE,DWORD,LPDIRECTINPUTW *,LPUNKNOWN);
#define DirectInputCreate WINELIB_NAME_AW(DirectInputCreate)

HRESULT WINAPI DirectInputCreateEx(HINSTANCE,DWORD,REFIID,LPVOID *,LPUNKNOWN);
#endif /* DI8 */

#ifdef __cplusplus
};
#endif

#endif /* __DINPUT_INCLUDED__ */


==> figs/from-dave/deps/glfw/deps/mingw/xinput.h <==
/*
 * The Wine project - Xinput Joystick Library
 * Copyright 2008 Andrew Fenn
 *
 * This library is free software; you can redistribute it and/or
 * modify it under the terms of the GNU Lesser General Public
 * License as published by the Free Software Foundation; either
 * version 2.1 of the License, or (at your option) any later version.
 *
 * This library is distributed in the hope that it will be useful,
 * but WITHOUT ANY WARRANTY; without even the implied warranty of
 * MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the GNU
 * Lesser General Public License for more details.
 *
 * You should have received a copy of the GNU Lesser General Public
 * License along with this library; if not, write to the Free Software
 * Foundation, Inc., 51 Franklin St, Fifth Floor, Boston, MA 02110-1301, USA
 */

#ifndef __WINE_XINPUT_H
#define __WINE_XINPUT_H

#include <windef.h>

/*
 * Bitmasks for the joysticks buttons, determines what has
 * been pressed on the joystick, these need to be mapped
 * to whatever device you're using instead of an xbox 360
 * joystick
 */

#define XINPUT_GAMEPAD_DPAD_UP          0x0001
#define XINPUT_GAMEPAD_DPAD_DOWN        0x0002
#define XINPUT_GAMEPAD_DPAD_LEFT        0x0004
#define XINPUT_GAMEPAD_DPAD_RIGHT       0x0008
#define XINPUT_GAMEPAD_START            0x0010
#define XINPUT_GAMEPAD_BACK             0x0020
#define XINPUT_GAMEPAD_LEFT_THUMB       0x0040
#define XINPUT_GAMEPAD_RIGHT_THUMB      0x0080
#define XINPUT_GAMEPAD_LEFT_SHOULDER    0x0100
#define XINPUT_GAMEPAD_RIGHT_SHOULDER   0x0200
#define XINPUT_GAMEPAD_A                0x1000
#define XINPUT_GAMEPAD_B                0x2000
#define XINPUT_GAMEPAD_X                0x4000
#define XINPUT_GAMEPAD_Y                0x8000

/*
 * Defines the flags used to determine if the user is pushing
 * down on a button, not holding a button, etc
 */

#define XINPUT_KEYSTROKE_KEYDOWN        0x0001
#define XINPUT_KEYSTROKE_KEYUP          0x0002
#define XINPUT_KEYSTROKE_REPEAT         0x0004

/*
 * Defines the codes which are returned by XInputGetKeystroke
 */

#define VK_PAD_A                        0x5800
#define VK_PAD_B                        0x5801
#define VK_PAD_X                        0x5802
#define VK_PAD_Y                        0x5803
#define VK_PAD_RSHOULDER                0x5804
#define VK_PAD_LSHOULDER                0x5805
#define VK_PAD_LTRIGGER                 0x5806
#define VK_PAD_RTRIGGER                 0x5807
#define VK_PAD_DPAD_UP                  0x5810
#define VK_PAD_DPAD_DOWN                0x5811
#define VK_PAD_DPAD_LEFT                0x5812
#define VK_PAD_DPAD_RIGHT               0x5813
#define VK_PAD_START                    0x5814
#define VK_PAD_BACK                     0x5815
#define VK_PAD_LTHUMB_PRESS             0x5816
#define VK_PAD_RTHUMB_PRESS             0x5817
#define VK_PAD_LTHUMB_UP                0x5820
#define VK_PAD_LTHUMB_DOWN              0x5821
#define VK_PAD_LTHUMB_RIGHT             0x5822
#define VK_PAD_LTHUMB_LEFT              0x5823
#define VK_PAD_LTHUMB_UPLEFT            0x5824
#define VK_PAD_LTHUMB_UPRIGHT           0x5825
#define VK_PAD_LTHUMB_DOWNRIGHT         0x5826
#define VK_PAD_LTHUMB_DOWNLEFT          0x5827
#define VK_PAD_RTHUMB_UP                0x5830
#define VK_PAD_RTHUMB_DOWN              0x5831
#define VK_PAD_RTHUMB_RIGHT             0x5832
#define VK_PAD_RTHUMB_LEFT              0x5833
#define VK_PAD_RTHUMB_UPLEFT            0x5834
#define VK_PAD_RTHUMB_UPRIGHT           0x5835
#define VK_PAD_RTHUMB_DOWNRIGHT         0x5836
#define VK_PAD_RTHUMB_DOWNLEFT          0x5837

/*
 * Deadzones are for analogue joystick controls on the joypad
 * which determine when input should be assumed to be in the
 * middle of the pad. This is a threshold to stop a joypad
 * controlling the game when the player isn't touching the
 * controls.
 */

#define XINPUT_GAMEPAD_LEFT_THUMB_DEADZONE  7849
#define XINPUT_GAMEPAD_RIGHT_THUMB_DEADZONE 8689
#define XINPUT_GAMEPAD_TRIGGER_THRESHOLD    30


/*
 * Defines what type of abilities the type of joystick has
 * DEVTYPE_GAMEPAD is available for all joysticks, however
 * there may be more specific identifiers for other joysticks
 * which are being used.
 */

#define XINPUT_DEVTYPE_GAMEPAD          0x01
#define XINPUT_DEVSUBTYPE_GAMEPAD       0x01
#define XINPUT_DEVSUBTYPE_WHEEL         0x02
#define XINPUT_DEVSUBTYPE_ARCADE_STICK  0x03
#define XINPUT_DEVSUBTYPE_FLIGHT_SICK   0x04
#define XINPUT_DEVSUBTYPE_DANCE_PAD     0x05
#define XINPUT_DEVSUBTYPE_GUITAR        0x06
#define XINPUT_DEVSUBTYPE_DRUM_KIT      0x08

/*
 * These are used with the XInputGetCapabilities function to
 * determine the abilities to the joystick which has been
 * plugged in.
 */

#define XINPUT_CAPS_VOICE_SUPPORTED     0x0004
#define XINPUT_FLAG_GAMEPAD             0x00000001

/*
 * Defines the status of the battery if one is used in the
 * attached joystick. The first two define if the joystick
 * supports a battery. Disconnected means that the joystick
 * isn't connected. Wired shows that the joystick is a wired
 * joystick.
 */

#define BATTERY_DEVTYPE_GAMEPAD         0x00
#define BATTERY_DEVTYPE_HEADSET         0x01
#define BATTERY_TYPE_DISCONNECTED       0x00
#define BATTERY_TYPE_WIRED              0x01
#define BATTERY_TYPE_ALKALINE           0x02
#define BATTERY_TYPE_NIMH               0x03
#define BATTERY_TYPE_UNKNOWN            0xFF
#define BATTERY_LEVEL_EMPTY             0x00
#define BATTERY_LEVEL_LOW               0x01
#define BATTERY_LEVEL_MEDIUM            0x02
#define BATTERY_LEVEL_FULL              0x03

/*
 * How many joysticks can be used with this library. Games that
 * use the xinput library will not go over this number.
 */

#define XUSER_MAX_COUNT                 4
#define XUSER_INDEX_ANY                 0x000000FF

/*
 * Defines the structure of an xbox 360 joystick.
 */

typedef struct _XINPUT_GAMEPAD {
    WORD wButtons;
    BYTE bLeftTrigger;
    BYTE bRightTrigger;
    SHORT sThumbLX;
    SHORT sThumbLY;
    SHORT sThumbRX;
    SHORT sThumbRY;
} XINPUT_GAMEPAD, *PXINPUT_GAMEPAD;

typedef struct _XINPUT_STATE {
    DWORD dwPacketNumber;
    XINPUT_GAMEPAD Gamepad;
} XINPUT_STATE, *PXINPUT_STATE;

/*
 * Defines the structure of how much vibration is set on both the
 * right and left motors in a joystick. If you're not using a 360
 * joystick you will have to map these to your device.
 */

typedef struct _XINPUT_VIBRATION {
    WORD wLeftMotorSpeed;
    WORD wRightMotorSpeed;
} XINPUT_VIBRATION, *PXINPUT_VIBRATION;

/*
 * Defines the structure for what kind of abilities the joystick has
 * such abilities are things such as if the joystick has the ability
 * to send and receive audio, if the joystick is in fact a driving
 * wheel or perhaps if the joystick is some kind of dance pad or
 * guitar.
 */

typedef struct _XINPUT_CAPABILITIES {
    BYTE Type;
    BYTE SubType;
    WORD Flags;
    XINPUT_GAMEPAD Gamepad;
    XINPUT_VIBRATION Vibration;
} XINPUT_CAPABILITIES, *PXINPUT_CAPABILITIES;

/*
 * Defines the structure for a joystick input event which is
 * retrieved using the function XInputGetKeystroke
 */
typedef struct _XINPUT_KEYSTROKE {
    WORD VirtualKey;
    WCHAR Unicode;
    WORD Flags;
    BYTE UserIndex;
    BYTE HidCode;
} XINPUT_KEYSTROKE, *PXINPUT_KEYSTROKE;

typedef struct _XINPUT_BATTERY_INFORMATION
{
    BYTE BatteryType;
    BYTE BatteryLevel;
} XINPUT_BATTERY_INFORMATION, *PXINPUT_BATTERY_INFORMATION;

#ifdef __cplusplus
extern "C" {
#endif

void WINAPI XInputEnable(WINBOOL);
DWORD WINAPI XInputSetState(DWORD, XINPUT_VIBRATION*);
DWORD WINAPI XInputGetState(DWORD, XINPUT_STATE*);
DWORD WINAPI XInputGetKeystroke(DWORD, DWORD, PXINPUT_KEYSTROKE);
DWORD WINAPI XInputGetCapabilities(DWORD, DWORD, XINPUT_CAPABILITIES*);
DWORD WINAPI XInputGetDSoundAudioDeviceGuids(DWORD, GUID*, GUID*);
DWORD WINAPI XInputGetBatteryInformation(DWORD, BYTE, XINPUT_BATTERY_INFORMATION*);

#ifdef __cplusplus
}
#endif

#endif /* __WINE_XINPUT_H */


==> figs/from-dave/deps/glfw/deps/nuklear.h <==
/*
/// # Nuklear
/// ![](https://cloud.githubusercontent.com/assets/8057201/11761525/ae06f0ca-a0c6-11e5-819d-5610b25f6ef4.gif)
///
/// ## Contents
/// 1. About section
/// 2. Highlights section
/// 3. Features section
/// 4. Usage section
///     1. Flags section
///     2. Constants section
///     3. Dependencies section
/// 5. Example section
/// 6. API section
///     1. Context section
///     2. Input section
///     3. Drawing section
///     4. Window section
///     5. Layouting section
///     6. Groups section
///     7. Tree section
///     8. Properties section
/// 7. License section
/// 8. Changelog section
/// 9. Gallery section
/// 10. Credits section
///
/// ## About
/// This is a minimal state immediate mode graphical user interface toolkit
/// written in ANSI C and licensed under public domain. It was designed as a simple
/// embeddable user interface for application and does not have any dependencies,
/// a default renderbackend or OS window and input handling but instead provides a very modular
/// library approach by using simple input state for input and draw
/// commands describing primitive shapes as output. So instead of providing a
/// layered library that tries to abstract over a number of platform and
/// render backends it only focuses on the actual UI.
///
/// ## Highlights
/// - Graphical user interface toolkit
/// - Single header library
/// - Written in C89 (a.k.a. ANSI C or ISO C90)
/// - Small codebase (~18kLOC)
/// - Focus on portability, efficiency and simplicity
/// - No dependencies (not even the standard library if not wanted)
/// - Fully skinnable and customizable
/// - Low memory footprint with total memory control if needed or wanted
/// - UTF-8 support
/// - No global or hidden state
/// - Customizable library modules (you can compile and use only what you need)
/// - Optional font baker and vertex buffer output
///
/// ## Features
/// - Absolutely no platform dependent code
/// - Memory management control ranging from/to
///     - Ease of use by allocating everything from standard library
///     - Control every byte of memory inside the library
/// - Font handling control ranging from/to
///     - Use your own font implementation for everything
///     - Use this libraries internal font baking and handling API
/// - Drawing output control ranging from/to
///     - Simple shapes for more high level APIs which already have drawing capabilities
///     - Hardware accessible anti-aliased vertex buffer output
/// - Customizable colors and properties ranging from/to
///     - Simple changes to color by filling a simple color table
///     - Complete control with ability to use skinning to decorate widgets
/// - Bendable UI library with widget ranging from/to
///     - Basic widgets like buttons, checkboxes, slider, ...
///     - Advanced widget like abstract comboboxes, contextual menus,...
/// - Compile time configuration to only compile what you need
///     - Subset which can be used if you do not want to link or use the standard library
/// - Can be easily modified to only update on user input instead of frame updates
///
/// ## Usage
/// This library is self contained in one single header file and can be used either
/// in header only mode or in implementation mode. The header only mode is used
/// by default when included and allows including this header in other headers
/// and does not contain the actual implementation. <br /><br />
///
/// The implementation mode requires to define  the preprocessor macro
/// NK_IMPLEMENTATION in *one* .c/.cpp file before #includeing this file, e.g.:
///
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~C
///     #define NK_IMPLEMENTATION
///     #include "nuklear.h"
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// Also optionally define the symbols listed in the section "OPTIONAL DEFINES"
/// below in header and implementation mode if you want to use additional functionality
/// or need more control over the library.
///
/// !!! WARNING
///     Every time nuklear is included define the same compiler flags. This very important not doing so could lead to compiler errors or even worse stack corruptions.
///
/// ### Flags
/// Flag                            | Description
/// --------------------------------|------------------------------------------
/// NK_PRIVATE                      | If defined declares all functions as static, so they can only be accessed inside the file that contains the implementation
/// NK_INCLUDE_FIXED_TYPES          | If defined it will include header `<stdint.h>` for fixed sized types otherwise nuklear tries to select the correct type. If that fails it will throw a compiler error and you have to select the correct types yourself.
/// NK_INCLUDE_DEFAULT_ALLOCATOR    | If defined it will include header `<stdlib.h>` and provide additional functions to use this library without caring for memory allocation control and therefore ease memory management.
/// NK_INCLUDE_STANDARD_IO          | If defined it will include header `<stdio.h>` and provide additional functions depending on file loading.
/// NK_INCLUDE_STANDARD_VARARGS     | If defined it will include header <stdio.h> and provide additional functions depending on file loading.
/// NK_INCLUDE_VERTEX_BUFFER_OUTPUT | Defining this adds a vertex draw command list backend to this library, which allows you to convert queue commands into vertex draw commands. This is mainly if you need a hardware accessible format for OpenGL, DirectX, Vulkan, Metal,...
/// NK_INCLUDE_FONT_BAKING          | Defining this adds `stb_truetype` and `stb_rect_pack` implementation to this library and provides font baking and rendering. If you already have font handling or do not want to use this font handler you don't have to define it.
/// NK_INCLUDE_DEFAULT_FONT         | Defining this adds the default font: ProggyClean.ttf into this library which can be loaded into a font atlas and allows using this library without having a truetype font
/// NK_INCLUDE_COMMAND_USERDATA     | Defining this adds a userdata pointer into each command. Can be useful for example if you want to provide custom shaders depending on the used widget. Can be combined with the style structures.
/// NK_BUTTON_TRIGGER_ON_RELEASE    | Different platforms require button clicks occurring either on buttons being pressed (up to down) or released (down to up). By default this library will react on buttons being pressed, but if you define this it will only trigger if a button is released.
/// NK_ZERO_COMMAND_MEMORY          | Defining this will zero out memory for each drawing command added to a drawing queue (inside nk_command_buffer_push). Zeroing command memory is very useful for fast checking (using memcmp) if command buffers are equal and avoid drawing frames when nothing on screen has changed since previous frame.
///
/// !!! WARNING
///     The following flags will pull in the standard C library:
///     - NK_INCLUDE_DEFAULT_ALLOCATOR
///     - NK_INCLUDE_STANDARD_IO
///     - NK_INCLUDE_STANDARD_VARARGS
///
/// !!! WARNING
///     The following flags if defined need to be defined for both header and implementation:
///     - NK_INCLUDE_FIXED_TYPES
///     - NK_INCLUDE_DEFAULT_ALLOCATOR
///     - NK_INCLUDE_STANDARD_VARARGS
///     - NK_INCLUDE_VERTEX_BUFFER_OUTPUT
///     - NK_INCLUDE_FONT_BAKING
///     - NK_INCLUDE_DEFAULT_FONT
///     - NK_INCLUDE_STANDARD_VARARGS
///     - NK_INCLUDE_COMMAND_USERDATA
///
/// ### Constants
/// Define                          | Description
/// --------------------------------|---------------------------------------
/// NK_BUFFER_DEFAULT_INITIAL_SIZE  | Initial buffer size allocated by all buffers while using the default allocator functions included by defining NK_INCLUDE_DEFAULT_ALLOCATOR. If you don't want to allocate the default 4k memory then redefine it.
/// NK_MAX_NUMBER_BUFFER            | Maximum buffer size for the conversion buffer between float and string Under normal circumstances this should be more than sufficient.
/// NK_INPUT_MAX                    | Defines the max number of bytes which can be added as text input in one frame. Under normal circumstances this should be more than sufficient.
///
/// !!! WARNING
///     The following constants if defined need to be defined for both header and implementation:
///     - NK_MAX_NUMBER_BUFFER
///     - NK_BUFFER_DEFAULT_INITIAL_SIZE
///     - NK_INPUT_MAX
///
/// ### Dependencies
/// Function    | Description
/// ------------|---------------------------------------------------------------
/// NK_ASSERT   | If you don't define this, nuklear will use <assert.h> with assert().
/// NK_MEMSET   | You can define this to 'memset' or your own memset implementation replacement. If not nuklear will use its own version.
/// NK_MEMCPY   | You can define this to 'memcpy' or your own memcpy implementation replacement. If not nuklear will use its own version.
/// NK_SQRT     | You can define this to 'sqrt' or your own sqrt implementation replacement. If not nuklear will use its own slow and not highly accurate version.
/// NK_SIN      | You can define this to 'sinf' or your own sine implementation replacement. If not nuklear will use its own approximation implementation.
/// NK_COS      | You can define this to 'cosf' or your own cosine implementation replacement. If not nuklear will use its own approximation implementation.
/// NK_STRTOD   | You can define this to `strtod` or your own string to double conversion implementation replacement. If not defined nuklear will use its own imprecise and possibly unsafe version (does not handle nan or infinity!).
/// NK_DTOA     | You can define this to `dtoa` or your own double to string conversion implementation replacement. If not defined nuklear will use its own imprecise and possibly unsafe version (does not handle nan or infinity!).
/// NK_VSNPRINTF| If you define `NK_INCLUDE_STANDARD_VARARGS` as well as `NK_INCLUDE_STANDARD_IO` and want to be safe define this to `vsnprintf` on compilers supporting later versions of C or C++. By default nuklear will check for your stdlib version in C as well as compiler version in C++. if `vsnprintf` is available it will define it to `vsnprintf` directly. If not defined and if you have older versions of C or C++ it will be defined to `vsprintf` which is unsafe.
///
/// !!! WARNING
///     The following dependencies will pull in the standard C library if not redefined:
///     - NK_ASSERT
///
/// !!! WARNING
///     The following dependencies if defined need to be defined for both header and implementation:
///     - NK_ASSERT
///
/// !!! WARNING
///     The following dependencies if defined need to be defined only for the implementation part:
///     - NK_MEMSET
///     - NK_MEMCPY
///     - NK_SQRT
///     - NK_SIN
///     - NK_COS
///     - NK_STRTOD
///     - NK_DTOA
///     - NK_VSNPRINTF
///
/// ## Example
///
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// // init gui state
/// enum {EASY, HARD};
/// static int op = EASY;
/// static float value = 0.6f;
/// static int i =  20;
/// struct nk_context ctx;
///
/// nk_init_fixed(&ctx, calloc(1, MAX_MEMORY), MAX_MEMORY, &font);
/// if (nk_begin(&ctx, "Show", nk_rect(50, 50, 220, 220),
///     NK_WINDOW_BORDER|NK_WINDOW_MOVABLE|NK_WINDOW_CLOSABLE)) {
///     // fixed widget pixel width
///     nk_layout_row_static(&ctx, 30, 80, 1);
///     if (nk_button_label(&ctx, "button")) {
///         // event handling
///     }
///
///     // fixed widget window ratio width
///     nk_layout_row_dynamic(&ctx, 30, 2);
///     if (nk_option_label(&ctx, "easy", op == EASY)) op = EASY;
///     if (nk_option_label(&ctx, "hard", op == HARD)) op = HARD;
///
///     // custom widget pixel width
///     nk_layout_row_begin(&ctx, NK_STATIC, 30, 2);
///     {
///         nk_layout_row_push(&ctx, 50);
///         nk_label(&ctx, "Volume:", NK_TEXT_LEFT);
///         nk_layout_row_push(&ctx, 110);
///         nk_slider_float(&ctx, 0, &value, 1.0f, 0.1f);
///     }
///     nk_layout_row_end(&ctx);
/// }
/// nk_end(&ctx);
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// ![](https://cloud.githubusercontent.com/assets/8057201/10187981/584ecd68-675c-11e5-897c-822ef534a876.png)
///
/// ## API
///
*/
#ifndef NK_SINGLE_FILE
  #define NK_SINGLE_FILE
#endif

#ifndef NK_NUKLEAR_H_
#define NK_NUKLEAR_H_

#ifdef __cplusplus
extern "C" {
#endif
/*
 * ==============================================================
 *
 *                          CONSTANTS
 *
 * ===============================================================
 */
#define NK_UNDEFINED (-1.0f)
#define NK_UTF_INVALID 0xFFFD /* internal invalid utf8 rune */
#define NK_UTF_SIZE 4 /* describes the number of bytes a glyph consists of*/
#ifndef NK_INPUT_MAX
  #define NK_INPUT_MAX 16
#endif
#ifndef NK_MAX_NUMBER_BUFFER
  #define NK_MAX_NUMBER_BUFFER 64
#endif
#ifndef NK_SCROLLBAR_HIDING_TIMEOUT
  #define NK_SCROLLBAR_HIDING_TIMEOUT 4.0f
#endif
/*
 * ==============================================================
 *
 *                          HELPER
 *
 * ===============================================================
 */
#ifndef NK_API
  #ifdef NK_PRIVATE
    #if (defined(__STDC_VERSION__) && (__STDC_VERSION__ >= 199409L))
      #define NK_API static inline
    #elif defined(__cplusplus)
      #define NK_API static inline
    #else
      #define NK_API static
    #endif
  #else
    #define NK_API extern
  #endif
#endif
#ifndef NK_LIB
  #ifdef NK_SINGLE_FILE
    #define NK_LIB static
  #else
    #define NK_LIB extern
  #endif
#endif

#define NK_INTERN static
#define NK_STORAGE static
#define NK_GLOBAL static

#define NK_FLAG(x) (1 << (x))
#define NK_STRINGIFY(x) #x
#define NK_MACRO_STRINGIFY(x) NK_STRINGIFY(x)
#define NK_STRING_JOIN_IMMEDIATE(arg1, arg2) arg1 ## arg2
#define NK_STRING_JOIN_DELAY(arg1, arg2) NK_STRING_JOIN_IMMEDIATE(arg1, arg2)
#define NK_STRING_JOIN(arg1, arg2) NK_STRING_JOIN_DELAY(arg1, arg2)

#ifdef _MSC_VER
  #define NK_UNIQUE_NAME(name) NK_STRING_JOIN(name,__COUNTER__)
#else
  #define NK_UNIQUE_NAME(name) NK_STRING_JOIN(name,__LINE__)
#endif

#ifndef NK_STATIC_ASSERT
  #define NK_STATIC_ASSERT(exp) typedef char NK_UNIQUE_NAME(_dummy_array)[(exp)?1:-1]
#endif

#ifndef NK_FILE_LINE
#ifdef _MSC_VER
  #define NK_FILE_LINE __FILE__ ":" NK_MACRO_STRINGIFY(__COUNTER__)
#else
  #define NK_FILE_LINE __FILE__ ":" NK_MACRO_STRINGIFY(__LINE__)
#endif
#endif

#define NK_MIN(a,b) ((a) < (b) ? (a) : (b))
#define NK_MAX(a,b) ((a) < (b) ? (b) : (a))
#define NK_CLAMP(i,v,x) (NK_MAX(NK_MIN(v,x), i))

#ifdef NK_INCLUDE_STANDARD_VARARGS
  #if defined(_MSC_VER) && (_MSC_VER >= 1600) /* VS 2010 and above */
    #include <sal.h>
    #define NK_PRINTF_FORMAT_STRING _Printf_format_string_
  #else
    #define NK_PRINTF_FORMAT_STRING
  #endif
  #if defined(__GNUC__)
    #define NK_PRINTF_VARARG_FUNC(fmtargnumber) __attribute__((format(__printf__, fmtargnumber, fmtargnumber+1)))
    #define NK_PRINTF_VALIST_FUNC(fmtargnumber) __attribute__((format(__printf__, fmtargnumber, 0)))
  #else
    #define NK_PRINTF_VARARG_FUNC(fmtargnumber)
    #define NK_PRINTF_VALIST_FUNC(fmtargnumber)
  #endif
  #include <stdarg.h> /* valist, va_start, va_end, ... */
#endif

/*
 * ===============================================================
 *
 *                          BASIC
 *
 * ===============================================================
 */
#ifdef NK_INCLUDE_FIXED_TYPES
 #include <stdint.h>
 #define NK_INT8 int8_t
 #define NK_UINT8 uint8_t
 #define NK_INT16 int16_t
 #define NK_UINT16 uint16_t
 #define NK_INT32 int32_t
 #define NK_UINT32 uint32_t
 #define NK_SIZE_TYPE uintptr_t
 #define NK_POINTER_TYPE uintptr_t
#else
  #ifndef NK_INT8
    #define NK_INT8 char
  #endif
  #ifndef NK_UINT8
    #define NK_UINT8 unsigned char
  #endif
  #ifndef NK_INT16
    #define NK_INT16 signed short
  #endif
  #ifndef NK_UINT16
    #define NK_UINT16 unsigned short
  #endif
  #ifndef NK_INT32
    #if defined(_MSC_VER)
      #define NK_INT32 __int32
    #else
      #define NK_INT32 signed int
    #endif
  #endif
  #ifndef NK_UINT32
    #if defined(_MSC_VER)
      #define NK_UINT32 unsigned __int32
    #else
      #define NK_UINT32 unsigned int
    #endif
  #endif
  #ifndef NK_SIZE_TYPE
    #if defined(_WIN64) && defined(_MSC_VER)
      #define NK_SIZE_TYPE unsigned __int64
    #elif (defined(_WIN32) || defined(WIN32)) && defined(_MSC_VER)
      #define NK_SIZE_TYPE unsigned __int32
    #elif defined(__GNUC__) || defined(__clang__)
      #if defined(__x86_64__) || defined(__ppc64__)
        #define NK_SIZE_TYPE unsigned long
      #else
        #define NK_SIZE_TYPE unsigned int
      #endif
    #else
      #define NK_SIZE_TYPE unsigned long
    #endif
  #endif
  #ifndef NK_POINTER_TYPE
    #if defined(_WIN64) && defined(_MSC_VER)
      #define NK_POINTER_TYPE unsigned __int64
    #elif (defined(_WIN32) || defined(WIN32)) && defined(_MSC_VER)
      #define NK_POINTER_TYPE unsigned __int32
    #elif defined(__GNUC__) || defined(__clang__)
      #if defined(__x86_64__) || defined(__ppc64__)
        #define NK_POINTER_TYPE unsigned long
      #else
        #define NK_POINTER_TYPE unsigned int
      #endif
    #else
      #define NK_POINTER_TYPE unsigned long
    #endif
  #endif
#endif

typedef NK_INT8 nk_char;
typedef NK_UINT8 nk_uchar;
typedef NK_UINT8 nk_byte;
typedef NK_INT16 nk_short;
typedef NK_UINT16 nk_ushort;
typedef NK_INT32 nk_int;
typedef NK_UINT32 nk_uint;
typedef NK_SIZE_TYPE nk_size;
typedef NK_POINTER_TYPE nk_ptr;

typedef nk_uint nk_hash;
typedef nk_uint nk_flags;
typedef nk_uint nk_rune;

/* Make sure correct type size:
 * This will fire with a negative subscript error if the type sizes
 * are set incorrectly by the compiler, and compile out if not */
NK_STATIC_ASSERT(sizeof(nk_short) == 2);
NK_STATIC_ASSERT(sizeof(nk_ushort) == 2);
NK_STATIC_ASSERT(sizeof(nk_uint) == 4);
NK_STATIC_ASSERT(sizeof(nk_int) == 4);
NK_STATIC_ASSERT(sizeof(nk_byte) == 1);
NK_STATIC_ASSERT(sizeof(nk_flags) >= 4);
NK_STATIC_ASSERT(sizeof(nk_rune) >= 4);
NK_STATIC_ASSERT(sizeof(nk_size) >= sizeof(void*));
NK_STATIC_ASSERT(sizeof(nk_ptr) >= sizeof(void*));

/* ============================================================================
 *
 *                                  API
 *
 * =========================================================================== */
struct nk_buffer;
struct nk_allocator;
struct nk_command_buffer;
struct nk_draw_command;
struct nk_convert_config;
struct nk_style_item;
struct nk_text_edit;
struct nk_draw_list;
struct nk_user_font;
struct nk_panel;
struct nk_context;
struct nk_draw_vertex_layout_element;
struct nk_style_button;
struct nk_style_toggle;
struct nk_style_selectable;
struct nk_style_slide;
struct nk_style_progress;
struct nk_style_scrollbar;
struct nk_style_edit;
struct nk_style_property;
struct nk_style_chart;
struct nk_style_combo;
struct nk_style_tab;
struct nk_style_window_header;
struct nk_style_window;

enum {nk_false, nk_true};
struct nk_color {nk_byte r,g,b,a;};
struct nk_colorf {float r,g,b,a;};
struct nk_vec2 {float x,y;};
struct nk_vec2i {short x, y;};
struct nk_rect {float x,y,w,h;};
struct nk_recti {short x,y,w,h;};
typedef char nk_glyph[NK_UTF_SIZE];
typedef union {void *ptr; int id;} nk_handle;
struct nk_image {nk_handle handle;unsigned short w,h;unsigned short region[4];};
struct nk_cursor {struct nk_image img; struct nk_vec2 size, offset;};
struct nk_scroll {nk_uint x, y;};

enum nk_heading         {NK_UP, NK_RIGHT, NK_DOWN, NK_LEFT};
enum nk_button_behavior {NK_BUTTON_DEFAULT, NK_BUTTON_REPEATER};
enum nk_modify          {NK_FIXED = nk_false, NK_MODIFIABLE = nk_true};
enum nk_orientation     {NK_VERTICAL, NK_HORIZONTAL};
enum nk_collapse_states {NK_MINIMIZED = nk_false, NK_MAXIMIZED = nk_true};
enum nk_show_states     {NK_HIDDEN = nk_false, NK_SHOWN = nk_true};
enum nk_chart_type      {NK_CHART_LINES, NK_CHART_COLUMN, NK_CHART_MAX};
enum nk_chart_event     {NK_CHART_HOVERING = 0x01, NK_CHART_CLICKED = 0x02};
enum nk_color_format    {NK_RGB, NK_RGBA};
enum nk_popup_type      {NK_POPUP_STATIC, NK_POPUP_DYNAMIC};
enum nk_layout_format   {NK_DYNAMIC, NK_STATIC};
enum nk_tree_type       {NK_TREE_NODE, NK_TREE_TAB};

typedef void*(*nk_plugin_alloc)(nk_handle, void *old, nk_size);
typedef void (*nk_plugin_free)(nk_handle, void *old);
typedef int(*nk_plugin_filter)(const struct nk_text_edit*, nk_rune unicode);
typedef void(*nk_plugin_paste)(nk_handle, struct nk_text_edit*);
typedef void(*nk_plugin_copy)(nk_handle, const char*, int len);

struct nk_allocator {
    nk_handle userdata;
    nk_plugin_alloc alloc;
    nk_plugin_free free;
};
enum nk_symbol_type {
    NK_SYMBOL_NONE,
    NK_SYMBOL_X,
    NK_SYMBOL_UNDERSCORE,
    NK_SYMBOL_CIRCLE_SOLID,
    NK_SYMBOL_CIRCLE_OUTLINE,
    NK_SYMBOL_RECT_SOLID,
    NK_SYMBOL_RECT_OUTLINE,
    NK_SYMBOL_TRIANGLE_UP,
    NK_SYMBOL_TRIANGLE_DOWN,
    NK_SYMBOL_TRIANGLE_LEFT,
    NK_SYMBOL_TRIANGLE_RIGHT,
    NK_SYMBOL_PLUS,
    NK_SYMBOL_MINUS,
    NK_SYMBOL_MAX
};
/* =============================================================================
 *
 *                                  CONTEXT
 *
 * =============================================================================*/
/*/// ### Context
/// Contexts are the main entry point and the majestro of nuklear and contain all required state.
/// They are used for window, memory, input, style, stack, commands and time management and need
/// to be passed into all nuklear GUI specific functions.
///
/// #### Usage
/// To use a context it first has to be initialized which can be achieved by calling
/// one of either `nk_init_default`, `nk_init_fixed`, `nk_init`, `nk_init_custom`.
/// Each takes in a font handle and a specific way of handling memory. Memory control
/// hereby ranges from standard library to just specifying a fixed sized block of memory
/// which nuklear has to manage itself from.
///
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// struct nk_context ctx;
/// nk_init_xxx(&ctx, ...);
/// while (1) {
///     // [...]
///     nk_clear(&ctx);
/// }
/// nk_free(&ctx);
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// #### Reference
/// Function            | Description
/// --------------------|-------------------------------------------------------
/// __nk_init_default__ | Initializes context with standard library memory allocation (malloc,free)
/// __nk_init_fixed__   | Initializes context from single fixed size memory block
/// __nk_init__         | Initializes context with memory allocator callbacks for alloc and free
/// __nk_init_custom__  | Initializes context from two buffers. One for draw commands the other for window/panel/table allocations
/// __nk_clear__        | Called at the end of the frame to reset and prepare the context for the next frame
/// __nk_free__         | Shutdown and free all memory allocated inside the context
/// __nk_set_user_data__| Utility function to pass user data to draw command
 */
#ifdef NK_INCLUDE_DEFAULT_ALLOCATOR
/*/// #### nk_init_default
/// Initializes a `nk_context` struct with a default standard library allocator.
/// Should be used if you don't want to be bothered with memory management in nuklear.
///
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// int nk_init_default(struct nk_context *ctx, const struct nk_user_font *font);
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// Parameter   | Description
/// ------------|---------------------------------------------------------------
/// __ctx__     | Must point to an either stack or heap allocated `nk_context` struct
/// __font__    | Must point to a previously initialized font handle for more info look at font documentation
///
/// Returns either `false(0)` on failure or `true(1)` on success.
///
*/
NK_API int nk_init_default(struct nk_context*, const struct nk_user_font*);
#endif
/*/// #### nk_init_fixed
/// Initializes a `nk_context` struct from single fixed size memory block
/// Should be used if you want complete control over nuklear's memory management.
/// Especially recommended for system with little memory or systems with virtual memory.
/// For the later case you can just allocate for example 16MB of virtual memory
/// and only the required amount of memory will actually be committed.
///
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// int nk_init_fixed(struct nk_context *ctx, void *memory, nk_size size, const struct nk_user_font *font);
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// !!! Warning
///     make sure the passed memory block is aligned correctly for `nk_draw_commands`.
///
/// Parameter   | Description
/// ------------|--------------------------------------------------------------
/// __ctx__     | Must point to an either stack or heap allocated `nk_context` struct
/// __memory__  | Must point to a previously allocated memory block
/// __size__    | Must contain the total size of __memory__
/// __font__    | Must point to a previously initialized font handle for more info look at font documentation
///
/// Returns either `false(0)` on failure or `true(1)` on success.
*/
NK_API int nk_init_fixed(struct nk_context*, void *memory, nk_size size, const struct nk_user_font*);
/*/// #### nk_init
/// Initializes a `nk_context` struct with memory allocation callbacks for nuklear to allocate
/// memory from. Used internally for `nk_init_default` and provides a kitchen sink allocation
/// interface to nuklear. Can be useful for cases like monitoring memory consumption.
///
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// int nk_init(struct nk_context *ctx, struct nk_allocator *alloc, const struct nk_user_font *font);
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// Parameter   | Description
/// ------------|---------------------------------------------------------------
/// __ctx__     | Must point to an either stack or heap allocated `nk_context` struct
/// __alloc__   | Must point to a previously allocated memory allocator
/// __font__    | Must point to a previously initialized font handle for more info look at font documentation
///
/// Returns either `false(0)` on failure or `true(1)` on success.
*/
NK_API int nk_init(struct nk_context*, struct nk_allocator*, const struct nk_user_font*);
/*/// #### nk_init_custom
/// Initializes a `nk_context` struct from two different either fixed or growing
/// buffers. The first buffer is for allocating draw commands while the second buffer is
/// used for allocating windows, panels and state tables.
///
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// int nk_init_custom(struct nk_context *ctx, struct nk_buffer *cmds, struct nk_buffer *pool, const struct nk_user_font *font);
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// Parameter   | Description
/// ------------|---------------------------------------------------------------
/// __ctx__     | Must point to an either stack or heap allocated `nk_context` struct
/// __cmds__    | Must point to a previously initialized memory buffer either fixed or dynamic to store draw commands into
/// __pool__    | Must point to a previously initialized memory buffer either fixed or dynamic to store windows, panels and tables
/// __font__    | Must point to a previously initialized font handle for more info look at font documentation
///
/// Returns either `false(0)` on failure or `true(1)` on success.
*/
NK_API int nk_init_custom(struct nk_context*, struct nk_buffer *cmds, struct nk_buffer *pool, const struct nk_user_font*);
/*/// #### nk_clear
/// Resets the context state at the end of the frame. This includes mostly
/// garbage collector tasks like removing windows or table not called and therefore
/// used anymore.
///
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// void nk_clear(struct nk_context *ctx);
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// Parameter   | Description
/// ------------|-----------------------------------------------------------
/// __ctx__     | Must point to a previously initialized `nk_context` struct
*/
NK_API void nk_clear(struct nk_context*);
/*/// #### nk_free
/// Frees all memory allocated by nuklear. Not needed if context was
/// initialized with `nk_init_fixed`.
///
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// void nk_free(struct nk_context *ctx);
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// Parameter   | Description
/// ------------|-----------------------------------------------------------
/// __ctx__     | Must point to a previously initialized `nk_context` struct
*/
NK_API void nk_free(struct nk_context*);
#ifdef NK_INCLUDE_COMMAND_USERDATA
/*/// #### nk_set_user_data
/// Sets the currently passed userdata passed down into each draw command.
///
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// void nk_set_user_data(struct nk_context *ctx, nk_handle data);
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// Parameter   | Description
/// ------------|--------------------------------------------------------------
/// __ctx__     | Must point to a previously initialized `nk_context` struct
/// __data__    | Handle with either pointer or index to be passed into every draw commands
*/
NK_API void nk_set_user_data(struct nk_context*, nk_handle handle);
#endif
/* =============================================================================
 *
 *                                  INPUT
 *
 * =============================================================================*/
/*/// ### Input
/// The input API is responsible for holding the current input state composed of
/// mouse, key and text input states.
/// It is worth noting that no direct OS or window handling is done in nuklear.
/// Instead all input state has to be provided by platform specific code. This on one hand
/// expects more work from the user and complicates usage but on the other hand
/// provides simple abstraction over a big number of platforms, libraries and other
/// already provided functionality.
///
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// nk_input_begin(&ctx);
/// while (GetEvent(&evt)) {
///     if (evt.type == MOUSE_MOVE)
///         nk_input_motion(&ctx, evt.motion.x, evt.motion.y);
///     else if (evt.type == [...]) {
///         // [...]
///     }
/// } nk_input_end(&ctx);
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// #### Usage
/// Input state needs to be provided to nuklear by first calling `nk_input_begin`
/// which resets internal state like delta mouse position and button transistions.
/// After `nk_input_begin` all current input state needs to be provided. This includes
/// mouse motion, button and key pressed and released, text input and scrolling.
/// Both event- or state-based input handling are supported by this API
/// and should work without problems. Finally after all input state has been
/// mirrored `nk_input_end` needs to be called to finish input process.
///
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// struct nk_context ctx;
/// nk_init_xxx(&ctx, ...);
/// while (1) {
///     Event evt;
///     nk_input_begin(&ctx);
///     while (GetEvent(&evt)) {
///         if (evt.type == MOUSE_MOVE)
///             nk_input_motion(&ctx, evt.motion.x, evt.motion.y);
///         else if (evt.type == [...]) {
///             // [...]
///         }
///     }
///     nk_input_end(&ctx);
///     // [...]
///     nk_clear(&ctx);
/// } nk_free(&ctx);
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// #### Reference
/// Function            | Description
/// --------------------|-------------------------------------------------------
/// __nk_input_begin__  | Begins the input mirroring process. Needs to be called before all other `nk_input_xxx` calls
/// __nk_input_motion__ | Mirrors mouse cursor position
/// __nk_input_key__    | Mirrors key state with either pressed or released
/// __nk_input_button__ | Mirrors mouse button state with either pressed or released
/// __nk_input_scroll__ | Mirrors mouse scroll values
/// __nk_input_char__   | Adds a single ASCII text character into an internal text buffer
/// __nk_input_glyph__  | Adds a single multi-byte UTF-8 character into an internal text buffer
/// __nk_input_unicode__| Adds a single unicode rune into an internal text buffer
/// __nk_input_end__    | Ends the input mirroring process by calculating state changes. Don't call any `nk_input_xxx` function referenced above after this call
*/
enum nk_keys {
    NK_KEY_NONE,
    NK_KEY_SHIFT,
    NK_KEY_CTRL,
    NK_KEY_DEL,
    NK_KEY_ENTER,
    NK_KEY_TAB,
    NK_KEY_BACKSPACE,
    NK_KEY_COPY,
    NK_KEY_CUT,
    NK_KEY_PASTE,
    NK_KEY_UP,
    NK_KEY_DOWN,
    NK_KEY_LEFT,
    NK_KEY_RIGHT,
    /* Shortcuts: text field */
    NK_KEY_TEXT_INSERT_MODE,
    NK_KEY_TEXT_REPLACE_MODE,
    NK_KEY_TEXT_RESET_MODE,
    NK_KEY_TEXT_LINE_START,
    NK_KEY_TEXT_LINE_END,
    NK_KEY_TEXT_START,
    NK_KEY_TEXT_END,
    NK_KEY_TEXT_UNDO,
    NK_KEY_TEXT_REDO,
    NK_KEY_TEXT_SELECT_ALL,
    NK_KEY_TEXT_WORD_LEFT,
    NK_KEY_TEXT_WORD_RIGHT,
    /* Shortcuts: scrollbar */
    NK_KEY_SCROLL_START,
    NK_KEY_SCROLL_END,
    NK_KEY_SCROLL_DOWN,
    NK_KEY_SCROLL_UP,
    NK_KEY_MAX
};
enum nk_buttons {
    NK_BUTTON_LEFT,
    NK_BUTTON_MIDDLE,
    NK_BUTTON_RIGHT,
    NK_BUTTON_DOUBLE,
    NK_BUTTON_MAX
};
/*/// #### nk_input_begin
/// Begins the input mirroring process by resetting text, scroll
/// mouse, previous mouse position and movement as well as key state transitions,
///
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// void nk_input_begin(struct nk_context*);
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// Parameter   | Description
/// ------------|-----------------------------------------------------------
/// __ctx__     | Must point to a previously initialized `nk_context` struct
*/
NK_API void nk_input_begin(struct nk_context*);
/*/// #### nk_input_motion
/// Mirrors current mouse position to nuklear
///
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// void nk_input_motion(struct nk_context *ctx, int x, int y);
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// Parameter   | Description
/// ------------|-----------------------------------------------------------
/// __ctx__     | Must point to a previously initialized `nk_context` struct
/// __x__       | Must hold an integer describing the current mouse cursor x-position
/// __y__       | Must hold an integer describing the current mouse cursor y-position
*/
NK_API void nk_input_motion(struct nk_context*, int x, int y);
/*/// #### nk_input_key
/// Mirrors the state of a specific key to nuklear
///
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// void nk_input_key(struct nk_context*, enum nk_keys key, int down);
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// Parameter   | Description
/// ------------|-----------------------------------------------------------
/// __ctx__     | Must point to a previously initialized `nk_context` struct
/// __key__     | Must be any value specified in enum `nk_keys` that needs to be mirrored
/// __down__    | Must be 0 for key is up and 1 for key is down
*/
NK_API void nk_input_key(struct nk_context*, enum nk_keys, int down);
/*/// #### nk_input_button
/// Mirrors the state of a specific mouse button to nuklear
///
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// void nk_input_button(struct nk_context *ctx, enum nk_buttons btn, int x, int y, int down);
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// Parameter   | Description
/// ------------|-----------------------------------------------------------
/// __ctx__     | Must point to a previously initialized `nk_context` struct
/// __btn__     | Must be any value specified in enum `nk_buttons` that needs to be mirrored
/// __x__       | Must contain an integer describing mouse cursor x-position on click up/down
/// __y__       | Must contain an integer describing mouse cursor y-position on click up/down
/// __down__    | Must be 0 for key is up and 1 for key is down
*/
NK_API void nk_input_button(struct nk_context*, enum nk_buttons, int x, int y, int down);
/*/// #### nk_input_scroll
/// Copies the last mouse scroll value to nuklear. Is generally
/// a scroll value. So does not have to come from mouse and could also originate
/// TODO finish this sentence
///
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// void nk_input_scroll(struct nk_context *ctx, struct nk_vec2 val);
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// Parameter   | Description
/// ------------|-----------------------------------------------------------
/// __ctx__     | Must point to a previously initialized `nk_context` struct
/// __val__     | vector with both X- as well as Y-scroll value
*/
NK_API void nk_input_scroll(struct nk_context*, struct nk_vec2 val);
/*/// #### nk_input_char
/// Copies a single ASCII character into an internal text buffer
/// This is basically a helper function to quickly push ASCII characters into
/// nuklear.
///
/// !!! Note
///     Stores up to NK_INPUT_MAX bytes between `nk_input_begin` and `nk_input_end`.
///
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// void nk_input_char(struct nk_context *ctx, char c);
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// Parameter   | Description
/// ------------|-----------------------------------------------------------
/// __ctx__     | Must point to a previously initialized `nk_context` struct
/// __c__       | Must be a single ASCII character preferable one that can be printed
*/
NK_API void nk_input_char(struct nk_context*, char);
/*/// #### nk_input_glyph
/// Converts an encoded unicode rune into UTF-8 and copies the result into an
/// internal text buffer.
///
/// !!! Note
///     Stores up to NK_INPUT_MAX bytes between `nk_input_begin` and `nk_input_end`.
///
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// void nk_input_glyph(struct nk_context *ctx, const nk_glyph g);
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// Parameter   | Description
/// ------------|-----------------------------------------------------------
/// __ctx__     | Must point to a previously initialized `nk_context` struct
/// __g__       | UTF-32 unicode codepoint
*/
NK_API void nk_input_glyph(struct nk_context*, const nk_glyph);
/*/// #### nk_input_unicode
/// Converts a unicode rune into UTF-8 and copies the result
/// into an internal text buffer.
/// !!! Note
///     Stores up to NK_INPUT_MAX bytes between `nk_input_begin` and `nk_input_end`.
///
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// void nk_input_unicode(struct nk_context*, nk_rune rune);
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// Parameter   | Description
/// ------------|-----------------------------------------------------------
/// __ctx__     | Must point to a previously initialized `nk_context` struct
/// __rune__    | UTF-32 unicode codepoint
*/
NK_API void nk_input_unicode(struct nk_context*, nk_rune);
/*/// #### nk_input_end
/// End the input mirroring process by resetting mouse grabbing
/// state to ensure the mouse cursor is not grabbed indefinitely.
///
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// void nk_input_end(struct nk_context *ctx);
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// Parameter   | Description
/// ------------|-----------------------------------------------------------
/// __ctx__     | Must point to a previously initialized `nk_context` struct
*/
NK_API void nk_input_end(struct nk_context*);
/* =============================================================================
 *
 *                                  DRAWING
 *
 * =============================================================================*/
/*/// ### Drawing
/// This library was designed to be render backend agnostic so it does
/// not draw anything to screen directly. Instead all drawn shapes, widgets
/// are made of, are buffered into memory and make up a command queue.
/// Each frame therefore fills the command buffer with draw commands
/// that then need to be executed by the user and his own render backend.
/// After that the command buffer needs to be cleared and a new frame can be
/// started. It is probably important to note that the command buffer is the main
/// drawing API and the optional vertex buffer API only takes this format and
/// converts it into a hardware accessible format.
///
/// #### Usage
/// To draw all draw commands accumulated over a frame you need your own render
/// backend able to draw a number of 2D primitives. This includes at least
/// filled and stroked rectangles, circles, text, lines, triangles and scissors.
/// As soon as this criterion is met you can iterate over each draw command
/// and execute each draw command in a interpreter like fashion:
///
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// const struct nk_command *cmd = 0;
/// nk_foreach(cmd, &ctx) {
///     switch (cmd->type) {
///     case NK_COMMAND_LINE:
///         your_draw_line_function(...)
///         break;
///     case NK_COMMAND_RECT
///         your_draw_rect_function(...)
///         break;
///     case //...:
///         //[...]
///     }
/// }
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// In program flow context draw commands need to be executed after input has been
/// gathered and the complete UI with windows and their contained widgets have
/// been executed and before calling `nk_clear` which frees all previously
/// allocated draw commands.
///
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// struct nk_context ctx;
/// nk_init_xxx(&ctx, ...);
/// while (1) {
///     Event evt;
///     nk_input_begin(&ctx);
///     while (GetEvent(&evt)) {
///         if (evt.type == MOUSE_MOVE)
///             nk_input_motion(&ctx, evt.motion.x, evt.motion.y);
///         else if (evt.type == [...]) {
///             [...]
///         }
///     }
///     nk_input_end(&ctx);
///     //
///     // [...]
///     //
///     const struct nk_command *cmd = 0;
///     nk_foreach(cmd, &ctx) {
///     switch (cmd->type) {
///     case NK_COMMAND_LINE:
///         your_draw_line_function(...)
///         break;
///     case NK_COMMAND_RECT
///         your_draw_rect_function(...)
///         break;
///     case ...:
///         // [...]
///     }
///     nk_clear(&ctx);
/// }
/// nk_free(&ctx);
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// You probably noticed that you have to draw all of the UI each frame which is
/// quite wasteful. While the actual UI updating loop is quite fast rendering
/// without actually needing it is not. So there are multiple things you could do.
///
/// First is only update on input. This of course is only an option if your
/// application only depends on the UI and does not require any outside calculations.
/// If you actually only update on input make sure to update the UI two times each
/// frame and call `nk_clear` directly after the first pass and only draw in
/// the second pass. In addition it is recommended to also add additional timers
/// to make sure the UI is not drawn more than a fixed number of frames per second.
///
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// struct nk_context ctx;
/// nk_init_xxx(&ctx, ...);
/// while (1) {
///     // [...wait for input ]
///     // [...do two UI passes ...]
///     do_ui(...)
///     nk_clear(&ctx);
///     do_ui(...)
///     //
///     // draw
///     const struct nk_command *cmd = 0;
///     nk_foreach(cmd, &ctx) {
///     switch (cmd->type) {
///     case NK_COMMAND_LINE:
///         your_draw_line_function(...)
///         break;
///     case NK_COMMAND_RECT
///         your_draw_rect_function(...)
///         break;
///     case ...:
///         //[...]
///     }
///     nk_clear(&ctx);
/// }
/// nk_free(&ctx);
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// The second probably more applicable trick is to only draw if anything changed.
/// It is not really useful for applications with continuous draw loop but
/// quite useful for desktop applications. To actually get nuklear to only
/// draw on changes you first have to define `NK_ZERO_COMMAND_MEMORY` and
/// allocate a memory buffer that will store each unique drawing output.
/// After each frame you compare the draw command memory inside the library
/// with your allocated buffer by memcmp. If memcmp detects differences
/// you have to copy the command buffer into the allocated buffer
/// and then draw like usual (this example uses fixed memory but you could
/// use dynamically allocated memory).
///
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// //[... other defines ...]
/// #define NK_ZERO_COMMAND_MEMORY
/// #include "nuklear.h"
/// //
/// // setup context
/// struct nk_context ctx;
/// void *last = calloc(1,64*1024);
/// void *buf = calloc(1,64*1024);
/// nk_init_fixed(&ctx, buf, 64*1024);
/// //
/// // loop
/// while (1) {
///     // [...input...]
///     // [...ui...]
///     void *cmds = nk_buffer_memory(&ctx.memory);
///     if (memcmp(cmds, last, ctx.memory.allocated)) {
///         memcpy(last,cmds,ctx.memory.allocated);
///         const struct nk_command *cmd = 0;
///         nk_foreach(cmd, &ctx) {
///             switch (cmd->type) {
///             case NK_COMMAND_LINE:
///                 your_draw_line_function(...)
///                 break;
///             case NK_COMMAND_RECT
///                 your_draw_rect_function(...)
///                 break;
///             case ...:
///                 // [...]
///             }
///         }
///     }
///     nk_clear(&ctx);
/// }
/// nk_free(&ctx);
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// Finally while using draw commands makes sense for higher abstracted platforms like
/// X11 and Win32 or drawing libraries it is often desirable to use graphics
/// hardware directly. Therefore it is possible to just define
/// `NK_INCLUDE_VERTEX_BUFFER_OUTPUT` which includes optional vertex output.
/// To access the vertex output you first have to convert all draw commands into
/// vertexes by calling `nk_convert` which takes in your preferred vertex format.
/// After successfully converting all draw commands just iterate over and execute all
/// vertex draw commands:
///
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// // fill configuration
/// struct nk_convert_config cfg = {};
/// static const struct nk_draw_vertex_layout_element vertex_layout[] = {
///     {NK_VERTEX_POSITION, NK_FORMAT_FLOAT, NK_OFFSETOF(struct your_vertex, pos)},
///     {NK_VERTEX_TEXCOORD, NK_FORMAT_FLOAT, NK_OFFSETOF(struct your_vertex, uv)},
///     {NK_VERTEX_COLOR, NK_FORMAT_R8G8B8A8, NK_OFFSETOF(struct your_vertex, col)},
///     {NK_VERTEX_LAYOUT_END}
/// };
/// cfg.shape_AA = NK_ANTI_ALIASING_ON;
/// cfg.line_AA = NK_ANTI_ALIASING_ON;
/// cfg.vertex_layout = vertex_layout;
/// cfg.vertex_size = sizeof(struct your_vertex);
/// cfg.vertex_alignment = NK_ALIGNOF(struct your_vertex);
/// cfg.circle_segment_count = 22;
/// cfg.curve_segment_count = 22;
/// cfg.arc_segment_count = 22;
/// cfg.global_alpha = 1.0f;
/// cfg.null = dev->null;
/// //
/// // setup buffers and convert
/// struct nk_buffer cmds, verts, idx;
/// nk_buffer_init_default(&cmds);
/// nk_buffer_init_default(&verts);
/// nk_buffer_init_default(&idx);
/// nk_convert(&ctx, &cmds, &verts, &idx, &cfg);
/// //
/// // draw
/// nk_draw_foreach(cmd, &ctx, &cmds) {
/// if (!cmd->elem_count) continue;
///     //[...]
/// }
/// nk_buffer_free(&cms);
/// nk_buffer_free(&verts);
/// nk_buffer_free(&idx);
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// #### Reference
/// Function            | Description
/// --------------------|-------------------------------------------------------
/// __nk__begin__       | Returns the first draw command in the context draw command list to be drawn
/// __nk__next__        | Increments the draw command iterator to the next command inside the context draw command list
/// __nk_foreach__      | Iterates over each draw command inside the context draw command list
/// __nk_convert__      | Converts from the abstract draw commands list into a hardware accessible vertex format
/// __nk_draw_begin__   | Returns the first vertex command in the context vertex draw list to be executed
/// __nk__draw_next__   | Increments the vertex command iterator to the next command inside the context vertex command list
/// __nk__draw_end__    | Returns the end of the vertex draw list
/// __nk_draw_foreach__ | Iterates over each vertex draw command inside the vertex draw list
*/
enum nk_anti_aliasing {NK_ANTI_ALIASING_OFF, NK_ANTI_ALIASING_ON};
enum nk_convert_result {
    NK_CONVERT_SUCCESS = 0,
    NK_CONVERT_INVALID_PARAM = 1,
    NK_CONVERT_COMMAND_BUFFER_FULL = NK_FLAG(1),
    NK_CONVERT_VERTEX_BUFFER_FULL = NK_FLAG(2),
    NK_CONVERT_ELEMENT_BUFFER_FULL = NK_FLAG(3)
};
struct nk_draw_null_texture {
    nk_handle texture; /* texture handle to a texture with a white pixel */
    struct nk_vec2 uv; /* coordinates to a white pixel in the texture  */
};
struct nk_convert_config {
    float global_alpha; /* global alpha value */
    enum nk_anti_aliasing line_AA; /* line anti-aliasing flag can be turned off if you are tight on memory */
    enum nk_anti_aliasing shape_AA; /* shape anti-aliasing flag can be turned off if you are tight on memory */
    unsigned circle_segment_count; /* number of segments used for circles: default to 22 */
    unsigned arc_segment_count; /* number of segments used for arcs: default to 22 */
    unsigned curve_segment_count; /* number of segments used for curves: default to 22 */
    struct nk_draw_null_texture null; /* handle to texture with a white pixel for shape drawing */
    const struct nk_draw_vertex_layout_element *vertex_layout; /* describes the vertex output format and packing */
    nk_size vertex_size; /* sizeof one vertex for vertex packing */
    nk_size vertex_alignment; /* vertex alignment: Can be obtained by NK_ALIGNOF */
};
/*/// #### nk__begin
/// Returns a draw command list iterator to iterate all draw
/// commands accumulated over one frame.
///
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// const struct nk_command* nk__begin(struct nk_context*);
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// Parameter   | Description
/// ------------|-----------------------------------------------------------
/// __ctx__     | must point to an previously initialized `nk_context` struct at the end of a frame
///
/// Returns draw command pointer pointing to the first command inside the draw command list
*/
NK_API const struct nk_command* nk__begin(struct nk_context*);
/*/// #### nk__next
/// Returns draw command pointer pointing to the next command inside the draw command list
///
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// const struct nk_command* nk__next(struct nk_context*, const struct nk_command*);
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// Parameter   | Description
/// ------------|-----------------------------------------------------------
/// __ctx__     | Must point to an previously initialized `nk_context` struct at the end of a frame
/// __cmd__     | Must point to an previously a draw command either returned by `nk__begin` or `nk__next`
///
/// Returns draw command pointer pointing to the next command inside the draw command list
*/
NK_API const struct nk_command* nk__next(struct nk_context*, const struct nk_command*);
/*/// #### nk_foreach
/// Iterates over each draw command inside the context draw command list
///
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// #define nk_foreach(c, ctx)
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// Parameter   | Description
/// ------------|-----------------------------------------------------------
/// __ctx__     | Must point to an previously initialized `nk_context` struct at the end of a frame
/// __cmd__     | Command pointer initialized to NULL
///
/// Iterates over each draw command inside the context draw command list
*/
#define nk_foreach(c, ctx) for((c) = nk__begin(ctx); (c) != 0; (c) = nk__next(ctx,c))
#ifdef NK_INCLUDE_VERTEX_BUFFER_OUTPUT
/*/// #### nk_convert
/// Converts all internal draw commands into vertex draw commands and fills
/// three buffers with vertexes, vertex draw commands and vertex indices. The vertex format
/// as well as some other configuration values have to be configured by filling out a
/// `nk_convert_config` struct.
///
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// nk_flags nk_convert(struct nk_context *ctx, struct nk_buffer *cmds,
//      struct nk_buffer *vertices, struct nk_buffer *elements, const struct nk_convert_config*);
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// Parameter   | Description
/// ------------|-----------------------------------------------------------
/// __ctx__     | Must point to an previously initialized `nk_context` struct at the end of a frame
/// __cmds__    | Must point to a previously initialized buffer to hold converted vertex draw commands
/// __vertices__| Must point to a previously initialized buffer to hold all produced vertices
/// __elements__| Must point to a previously initialized buffer to hold all produced vertex indices
/// __config__  | Must point to a filled out `nk_config` struct to configure the conversion process
///
/// Returns one of enum nk_convert_result error codes
///
/// Parameter                       | Description
/// --------------------------------|-----------------------------------------------------------
/// NK_CONVERT_SUCCESS              | Signals a successful draw command to vertex buffer conversion
/// NK_CONVERT_INVALID_PARAM        | An invalid argument was passed in the function call
/// NK_CONVERT_COMMAND_BUFFER_FULL  | The provided buffer for storing draw commands is full or failed to allocate more memory
/// NK_CONVERT_VERTEX_BUFFER_FULL   | The provided buffer for storing vertices is full or failed to allocate more memory
/// NK_CONVERT_ELEMENT_BUFFER_FULL  | The provided buffer for storing indicies is full or failed to allocate more memory
*/
NK_API nk_flags nk_convert(struct nk_context*, struct nk_buffer *cmds, struct nk_buffer *vertices, struct nk_buffer *elements, const struct nk_convert_config*);
/*/// #### nk__draw_begin
/// Returns a draw vertex command buffer iterator to iterate over the vertex draw command buffer
///
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// const struct nk_draw_command* nk__draw_begin(const struct nk_context*, const struct nk_buffer*);
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// Parameter   | Description
/// ------------|-----------------------------------------------------------
/// __ctx__     | Must point to an previously initialized `nk_context` struct at the end of a frame
/// __buf__     | Must point to an previously by `nk_convert` filled out vertex draw command buffer
///
/// Returns vertex draw command pointer pointing to the first command inside the vertex draw command buffer
*/
NK_API const struct nk_draw_command* nk__draw_begin(const struct nk_context*, const struct nk_buffer*);
/*/// #### nk__draw_end
/// Returns the vertex draw command at the end of the vertex draw command buffer
///
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// const struct nk_draw_command* nk__draw_end(const struct nk_context *ctx, const struct nk_buffer *buf);
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// Parameter   | Description
/// ------------|-----------------------------------------------------------
/// __ctx__     | Must point to an previously initialized `nk_context` struct at the end of a frame
/// __buf__     | Must point to an previously by `nk_convert` filled out vertex draw command buffer
///
/// Returns vertex draw command pointer pointing to the end of the last vertex draw command inside the vertex draw command buffer
*/
NK_API const struct nk_draw_command* nk__draw_end(const struct nk_context*, const struct nk_buffer*);
/*/// #### nk__draw_next
/// Increments the vertex draw command buffer iterator
///
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// const struct nk_draw_command* nk__draw_next(const struct nk_draw_command*, const struct nk_buffer*, const struct nk_context*);
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// Parameter   | Description
/// ------------|-----------------------------------------------------------
/// __cmd__     | Must point to an previously either by `nk__draw_begin` or `nk__draw_next` returned vertex draw command
/// __buf__     | Must point to an previously by `nk_convert` filled out vertex draw command buffer
/// __ctx__     | Must point to an previously initialized `nk_context` struct at the end of a frame
///
/// Returns vertex draw command pointer pointing to the end of the last vertex draw command inside the vertex draw command buffer
*/
NK_API const struct nk_draw_command* nk__draw_next(const struct nk_draw_command*, const struct nk_buffer*, const struct nk_context*);
/*/// #### nk_draw_foreach
/// Iterates over each vertex draw command inside a vertex draw command buffer
///
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// #define nk_draw_foreach(cmd,ctx, b)
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// Parameter   | Description
/// ------------|-----------------------------------------------------------
/// __cmd__     | `nk_draw_command`iterator set to NULL
/// __buf__     | Must point to an previously by `nk_convert` filled out vertex draw command buffer
/// __ctx__     | Must point to an previously initialized `nk_context` struct at the end of a frame
*/
#define nk_draw_foreach(cmd,ctx, b) for((cmd)=nk__draw_begin(ctx, b); (cmd)!=0; (cmd)=nk__draw_next(cmd, b, ctx))
#endif
/* =============================================================================
 *
 *                                  WINDOW
 *
 * =============================================================================
/// ### Window
/// Windows are the main persistent state used inside nuklear and are life time
/// controlled by simply "retouching" (i.e. calling) each window each frame.
/// All widgets inside nuklear can only be added inside the function pair `nk_begin_xxx`
/// and `nk_end`. Calling any widgets outside these two functions will result in an
/// assert in debug or no state change in release mode.<br /><br />
///
/// Each window holds frame persistent state like position, size, flags, state tables,
/// and some garbage collected internal persistent widget state. Each window
/// is linked into a window stack list which determines the drawing and overlapping
/// order. The topmost window thereby is the currently active window.<br /><br />
///
/// To change window position inside the stack occurs either automatically by
/// user input by being clicked on or programmatically by calling `nk_window_focus`.
/// Windows by default are visible unless explicitly being defined with flag
/// `NK_WINDOW_HIDDEN`, the user clicked the close button on windows with flag
/// `NK_WINDOW_CLOSABLE` or if a window was explicitly hidden by calling
/// `nk_window_show`. To explicitly close and destroy a window call `nk_window_close`.<br /><br />
///
/// #### Usage
/// To create and keep a window you have to call one of the two `nk_begin_xxx`
/// functions to start window declarations and `nk_end` at the end. Furthermore it
/// is recommended to check the return value of `nk_begin_xxx` and only process
/// widgets inside the window if the value is not 0. Either way you have to call
/// `nk_end` at the end of window declarations. Furthermore, do not attempt to
/// nest `nk_begin_xxx` calls which will hopefully result in an assert or if not
/// in a segmentation fault.
///
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// if (nk_begin_xxx(...) {
///     // [... widgets ...]
/// }
/// nk_end(ctx);
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// In the grand concept window and widget declarations need to occur after input
/// handling and before drawing to screen. Not doing so can result in higher
/// latency or at worst invalid behavior. Furthermore make sure that `nk_clear`
/// is called at the end of the frame. While nuklear's default platform backends
/// already call `nk_clear` for you if you write your own backend not calling
/// `nk_clear` can cause asserts or even worse undefined behavior.
///
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// struct nk_context ctx;
/// nk_init_xxx(&ctx, ...);
/// while (1) {
///     Event evt;
///     nk_input_begin(&ctx);
///     while (GetEvent(&evt)) {
///         if (evt.type == MOUSE_MOVE)
///             nk_input_motion(&ctx, evt.motion.x, evt.motion.y);
///         else if (evt.type == [...]) {
///             nk_input_xxx(...);
///         }
///     }
///     nk_input_end(&ctx);
///
///     if (nk_begin_xxx(...) {
///         //[...]
///     }
///     nk_end(ctx);
///
///     const struct nk_command *cmd = 0;
///     nk_foreach(cmd, &ctx) {
///     case NK_COMMAND_LINE:
///         your_draw_line_function(...)
///         break;
///     case NK_COMMAND_RECT
///         your_draw_rect_function(...)
///         break;
///     case //...:
///         //[...]
///     }
///     nk_clear(&ctx);
/// }
/// nk_free(&ctx);
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// #### Reference
/// Function                            | Description
/// ------------------------------------|----------------------------------------
/// nk_begin                            | Starts a new window; needs to be called every frame for every window (unless hidden) or otherwise the window gets removed
/// nk_begin_titled                     | Extended window start with separated title and identifier to allow multiple windows with same name but not title
/// nk_end                              | Needs to be called at the end of the window building process to process scaling, scrollbars and general cleanup
//
/// nk_window_find                      | Finds and returns the window with give name
/// nk_window_get_bounds                | Returns a rectangle with screen position and size of the currently processed window.
/// nk_window_get_position              | Returns the position of the currently processed window
/// nk_window_get_size                  | Returns the size with width and height of the currently processed window
/// nk_window_get_width                 | Returns the width of the currently processed window
/// nk_window_get_height                | Returns the height of the currently processed window
/// nk_window_get_panel                 | Returns the underlying panel which contains all processing state of the current window
/// nk_window_get_content_region        | Returns the position and size of the currently visible and non-clipped space inside the currently processed window
/// nk_window_get_content_region_min    | Returns the upper rectangle position of the currently visible and non-clipped space inside the currently processed window
/// nk_window_get_content_region_max    | Returns the upper rectangle position of the currently visible and non-clipped space inside the currently processed window
/// nk_window_get_content_region_size   | Returns the size of the currently visible and non-clipped space inside the currently processed window
/// nk_window_get_canvas                | Returns the draw command buffer. Can be used to draw custom widgets
/// nk_window_has_focus                 | Returns if the currently processed window is currently active
/// nk_window_is_collapsed              | Returns if the window with given name is currently minimized/collapsed
/// nk_window_is_closed                 | Returns if the currently processed window was closed
/// nk_window_is_hidden                 | Returns if the currently processed window was hidden
/// nk_window_is_active                 | Same as nk_window_has_focus for some reason
/// nk_window_is_hovered                | Returns if the currently processed window is currently being hovered by mouse
/// nk_window_is_any_hovered            | Return if any window currently hovered
/// nk_item_is_any_active               | Returns if any window or widgets is currently hovered or active
//
/// nk_window_set_bounds                | Updates position and size of the currently processed window
/// nk_window_set_position              | Updates position of the currently process window
/// nk_window_set_size                  | Updates the size of the currently processed window
/// nk_window_set_focus                 | Set the currently processed window as active window
//
/// nk_window_close                     | Closes the window with given window name which deletes the window at the end of the frame
/// nk_window_collapse                  | Collapses the window with given window name
/// nk_window_collapse_if               | Collapses the window with given window name if the given condition was met
/// nk_window_show                      | Hides a visible or reshows a hidden window
/// nk_window_show_if                   | Hides/shows a window depending on condition
*/
/*
/// #### nk_panel_flags
/// Flag                        | Description
/// ----------------------------|----------------------------------------
/// NK_WINDOW_BORDER            | Draws a border around the window to visually separate window from the background
/// NK_WINDOW_MOVABLE           | The movable flag indicates that a window can be moved by user input or by dragging the window header
/// NK_WINDOW_SCALABLE          | The scalable flag indicates that a window can be scaled by user input by dragging a scaler icon at the button of the window
/// NK_WINDOW_CLOSABLE          | Adds a closable icon into the header
/// NK_WINDOW_MINIMIZABLE       | Adds a minimize icon into the header
/// NK_WINDOW_NO_SCROLLBAR      | Removes the scrollbar from the window
/// NK_WINDOW_TITLE             | Forces a header at the top at the window showing the title
/// NK_WINDOW_SCROLL_AUTO_HIDE  | Automatically hides the window scrollbar if no user interaction: also requires delta time in `nk_context` to be set each frame
/// NK_WINDOW_BACKGROUND        | Always keep window in the background
/// NK_WINDOW_SCALE_LEFT        | Puts window scaler in the left-ottom corner instead right-bottom
/// NK_WINDOW_NO_INPUT          | Prevents window of scaling, moving or getting focus
///
/// #### nk_collapse_states
/// State           | Description
/// ----------------|-----------------------------------------------------------
/// __NK_MINIMIZED__| UI section is collased and not visibile until maximized
/// __NK_MAXIMIZED__| UI section is extended and visibile until minimized
/// <br /><br />
*/
enum nk_panel_flags {
    NK_WINDOW_BORDER            = NK_FLAG(0),
    NK_WINDOW_MOVABLE           = NK_FLAG(1),
    NK_WINDOW_SCALABLE          = NK_FLAG(2),
    NK_WINDOW_CLOSABLE          = NK_FLAG(3),
    NK_WINDOW_MINIMIZABLE       = NK_FLAG(4),
    NK_WINDOW_NO_SCROLLBAR      = NK_FLAG(5),
    NK_WINDOW_TITLE             = NK_FLAG(6),
    NK_WINDOW_SCROLL_AUTO_HIDE  = NK_FLAG(7),
    NK_WINDOW_BACKGROUND        = NK_FLAG(8),
    NK_WINDOW_SCALE_LEFT        = NK_FLAG(9),
    NK_WINDOW_NO_INPUT          = NK_FLAG(10)
};
/*/// #### nk_begin
/// Starts a new window; needs to be called every frame for every
/// window (unless hidden) or otherwise the window gets removed
///
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// int nk_begin(struct nk_context *ctx, const char *title, struct nk_rect bounds, nk_flags flags);
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// Parameter   | Description
/// ------------|-----------------------------------------------------------
/// __ctx__     | Must point to an previously initialized `nk_context` struct
/// __title__   | Window title and identifier. Needs to be persistent over frames to identify the window
/// __bounds__  | Initial position and window size. However if you do not define `NK_WINDOW_SCALABLE` or `NK_WINDOW_MOVABLE` you can set window position and size every frame
/// __flags__   | Window flags defined in the nk_panel_flags section with a number of different window behaviors
///
/// Returns `true(1)` if the window can be filled up with widgets from this point
/// until `nk_end` or `false(0)` otherwise for example if minimized
*/
NK_API int nk_begin(struct nk_context *ctx, const char *title, struct nk_rect bounds, nk_flags flags);
/*/// #### nk_begin_titled
/// Extended window start with separated title and identifier to allow multiple
/// windows with same title but not name
///
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// int nk_begin_titled(struct nk_context *ctx, const char *name, const char *title, struct nk_rect bounds, nk_flags flags);
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// Parameter   | Description
/// ------------|-----------------------------------------------------------
/// __ctx__     | Must point to an previously initialized `nk_context` struct
/// __name__    | Window identifier. Needs to be persistent over frames to identify the window
/// __title__   | Window title displayed inside header if flag `NK_WINDOW_TITLE` or either `NK_WINDOW_CLOSABLE` or `NK_WINDOW_MINIMIZED` was set
/// __bounds__  | Initial position and window size. However if you do not define `NK_WINDOW_SCALABLE` or `NK_WINDOW_MOVABLE` you can set window position and size every frame
/// __flags__   | Window flags defined in the nk_panel_flags section with a number of different window behaviors
///
/// Returns `true(1)` if the window can be filled up with widgets from this point
/// until `nk_end` or `false(0)` otherwise for example if minimized
*/
NK_API int nk_begin_titled(struct nk_context *ctx, const char *name, const char *title, struct nk_rect bounds, nk_flags flags);
/*/// #### nk_end
/// Needs to be called at the end of the window building process to process scaling, scrollbars and general cleanup.
/// All widget calls after this functions will result in asserts or no state changes
///
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// void nk_end(struct nk_context *ctx);
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// Parameter   | Description
/// ------------|-----------------------------------------------------------
/// __ctx__     | Must point to an previously initialized `nk_context` struct
*/
NK_API void nk_end(struct nk_context *ctx);
/*/// #### nk_window_find
/// Finds and returns a window from passed name
///
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// void nk_end(struct nk_context *ctx);
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// Parameter   | Description
/// ------------|-----------------------------------------------------------
/// __ctx__     | Must point to an previously initialized `nk_context` struct
/// __name__    | Window identifier
///
/// Returns a `nk_window` struct pointing to the identified window or NULL if
/// no window with the given name was found
*/
NK_API struct nk_window *nk_window_find(struct nk_context *ctx, const char *name);
/*/// #### nk_window_get_bounds
/// Returns a rectangle with screen position and size of the currently processed window
///
/// !!! WARNING
///     Only call this function between calls `nk_begin_xxx` and `nk_end`
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// struct nk_rect nk_window_get_bounds(const struct nk_context *ctx);
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// Parameter   | Description
/// ------------|-----------------------------------------------------------
/// __ctx__     | Must point to an previously initialized `nk_context` struct
///
/// Returns a `nk_rect` struct with window upper left window position and size
*/
NK_API struct nk_rect nk_window_get_bounds(const struct nk_context *ctx);
/*/// #### nk_window_get_position
/// Returns the position of the currently processed window.
///
/// !!! WARNING
///     Only call this function between calls `nk_begin_xxx` and `nk_end`
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// struct nk_vec2 nk_window_get_position(const struct nk_context *ctx);
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// Parameter   | Description
/// ------------|-----------------------------------------------------------
/// __ctx__     | Must point to an previously initialized `nk_context` struct
///
/// Returns a `nk_vec2` struct with window upper left position
*/
NK_API struct nk_vec2 nk_window_get_position(const struct nk_context *ctx);
/*/// #### nk_window_get_size
/// Returns the size with width and height of the currently processed window.
///
/// !!! WARNING
///     Only call this function between calls `nk_begin_xxx` and `nk_end`
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// struct nk_vec2 nk_window_get_size(const struct nk_context *ctx);
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// Parameter   | Description
/// ------------|-----------------------------------------------------------
/// __ctx__     | Must point to an previously initialized `nk_context` struct
///
/// Returns a `nk_vec2` struct with window width and height
*/
NK_API struct nk_vec2 nk_window_get_size(const struct nk_context*);
/*/// #### nk_window_get_width
/// Returns the width of the currently processed window.
///
/// !!! WARNING
///     Only call this function between calls `nk_begin_xxx` and `nk_end`
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// float nk_window_get_width(const struct nk_context *ctx);
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// Parameter   | Description
/// ------------|-----------------------------------------------------------
/// __ctx__     | Must point to an previously initialized `nk_context` struct
///
/// Returns the current window width
*/
NK_API float nk_window_get_width(const struct nk_context*);
/*/// #### nk_window_get_height
/// Returns the height of the currently processed window.
///
/// !!! WARNING
///     Only call this function between calls `nk_begin_xxx` and `nk_end`
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// float nk_window_get_height(const struct nk_context *ctx);
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// Parameter   | Description
/// ------------|-----------------------------------------------------------
/// __ctx__     | Must point to an previously initialized `nk_context` struct
///
/// Returns the current window height
*/
NK_API float nk_window_get_height(const struct nk_context*);
/*/// #### nk_window_get_panel
/// Returns the underlying panel which contains all processing state of the current window.
///
/// !!! WARNING
///     Only call this function between calls `nk_begin_xxx` and `nk_end`
/// !!! WARNING
///     Do not keep the returned panel pointer around, it is only valid until `nk_end`
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// struct nk_panel* nk_window_get_panel(struct nk_context *ctx);
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// Parameter   | Description
/// ------------|-----------------------------------------------------------
/// __ctx__     | Must point to an previously initialized `nk_context` struct
///
/// Returns a pointer to window internal `nk_panel` state.
*/
NK_API struct nk_panel* nk_window_get_panel(struct nk_context*);
/*/// #### nk_window_get_content_region
/// Returns the position and size of the currently visible and non-clipped space
/// inside the currently processed window.
///
/// !!! WARNING
///     Only call this function between calls `nk_begin_xxx` and `nk_end`
///
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// struct nk_rect nk_window_get_content_region(struct nk_context *ctx);
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// Parameter   | Description
/// ------------|-----------------------------------------------------------
/// __ctx__     | Must point to an previously initialized `nk_context` struct
///
/// Returns `nk_rect` struct with screen position and size (no scrollbar offset)
/// of the visible space inside the current window
*/
NK_API struct nk_rect nk_window_get_content_region(struct nk_context*);
/*/// #### nk_window_get_content_region_min
/// Returns the upper left position of the currently visible and non-clipped
/// space inside the currently processed window.
///
/// !!! WARNING
///     Only call this function between calls `nk_begin_xxx` and `nk_end`
///
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// struct nk_vec2 nk_window_get_content_region_min(struct nk_context *ctx);
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// Parameter   | Description
/// ------------|-----------------------------------------------------------
/// __ctx__     | Must point to an previously initialized `nk_context` struct
///
/// returns `nk_vec2` struct with  upper left screen position (no scrollbar offset)
/// of the visible space inside the current window
*/
NK_API struct nk_vec2 nk_window_get_content_region_min(struct nk_context*);
/*/// #### nk_window_get_content_region_max
/// Returns the lower right screen position of the currently visible and
/// non-clipped space inside the currently processed window.
///
/// !!! WARNING
///     Only call this function between calls `nk_begin_xxx` and `nk_end`
///
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// struct nk_vec2 nk_window_get_content_region_max(struct nk_context *ctx);
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// Parameter   | Description
/// ------------|-----------------------------------------------------------
/// __ctx__     | Must point to an previously initialized `nk_context` struct
///
/// Returns `nk_vec2` struct with lower right screen position (no scrollbar offset)
/// of the visible space inside the current window
*/
NK_API struct nk_vec2 nk_window_get_content_region_max(struct nk_context*);
/*/// #### nk_window_get_content_region_size
/// Returns the size of the currently visible and non-clipped space inside the
/// currently processed window
///
/// !!! WARNING
///     Only call this function between calls `nk_begin_xxx` and `nk_end`
///
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// struct nk_vec2 nk_window_get_content_region_size(struct nk_context *ctx);
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// Parameter   | Description
/// ------------|-----------------------------------------------------------
/// __ctx__     | Must point to an previously initialized `nk_context` struct
///
/// Returns `nk_vec2` struct with size the visible space inside the current window
*/
NK_API struct nk_vec2 nk_window_get_content_region_size(struct nk_context*);
/*/// #### nk_window_get_canvas
/// Returns the draw command buffer. Can be used to draw custom widgets
/// !!! WARNING
///     Only call this function between calls `nk_begin_xxx` and `nk_end`
/// !!! WARNING
///     Do not keep the returned command buffer pointer around it is only valid until `nk_end`
///
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// struct nk_command_buffer* nk_window_get_canvas(struct nk_context *ctx);
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// Parameter   | Description
/// ------------|-----------------------------------------------------------
/// __ctx__     | Must point to an previously initialized `nk_context` struct
///
/// Returns a pointer to window internal `nk_command_buffer` struct used as
/// drawing canvas. Can be used to do custom drawing.
*/
NK_API struct nk_command_buffer* nk_window_get_canvas(struct nk_context*);
/*/// #### nk_window_has_focus
/// Returns if the currently processed window is currently active
/// !!! WARNING
///     Only call this function between calls `nk_begin_xxx` and `nk_end`
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// int nk_window_has_focus(const struct nk_context *ctx);
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// Parameter   | Description
/// ------------|-----------------------------------------------------------
/// __ctx__     | Must point to an previously initialized `nk_context` struct
///
/// Returns `false(0)` if current window is not active or `true(1)` if it is
*/
NK_API int nk_window_has_focus(const struct nk_context*);
/*/// #### nk_window_is_hovered
/// Return if the current window is being hovered
/// !!! WARNING
///     Only call this function between calls `nk_begin_xxx` and `nk_end`
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// int nk_window_is_hovered(struct nk_context *ctx);
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// Parameter   | Description
/// ------------|-----------------------------------------------------------
/// __ctx__     | Must point to an previously initialized `nk_context` struct
///
/// Returns `true(1)` if current window is hovered or `false(0)` otherwise
*/
NK_API int nk_window_is_hovered(struct nk_context*);
/*/// #### nk_window_is_collapsed
/// Returns if the window with given name is currently minimized/collapsed
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// int nk_window_is_collapsed(struct nk_context *ctx, const char *name);
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// Parameter   | Description
/// ------------|-----------------------------------------------------------
/// __ctx__     | Must point to an previously initialized `nk_context` struct
/// __name__    | Identifier of window you want to check if it is collapsed
///
/// Returns `true(1)` if current window is minimized and `false(0)` if window not
/// found or is not minimized
*/
NK_API int nk_window_is_collapsed(struct nk_context *ctx, const char *name);
/*/// #### nk_window_is_closed
/// Returns if the window with given name was closed by calling `nk_close`
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// int nk_window_is_closed(struct nk_context *ctx, const char *name);
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// Parameter   | Description
/// ------------|-----------------------------------------------------------
/// __ctx__     | Must point to an previously initialized `nk_context` struct
/// __name__    | Identifier of window you want to check if it is closed
///
/// Returns `true(1)` if current window was closed or `false(0)` window not found or not closed
*/
NK_API int nk_window_is_closed(struct nk_context*, const char*);
/*/// #### nk_window_is_hidden
/// Returns if the window with given name is hidden
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// int nk_window_is_hidden(struct nk_context *ctx, const char *name);
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// Parameter   | Description
/// ------------|-----------------------------------------------------------
/// __ctx__     | Must point to an previously initialized `nk_context` struct
/// __name__    | Identifier of window you want to check if it is hidden
///
/// Returns `true(1)` if current window is hidden or `false(0)` window not found or visible
*/
NK_API int nk_window_is_hidden(struct nk_context*, const char*);
/*/// #### nk_window_is_active
/// Same as nk_window_has_focus for some reason
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// int nk_window_is_active(struct nk_context *ctx, const char *name);
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// Parameter   | Description
/// ------------|-----------------------------------------------------------
/// __ctx__     | Must point to an previously initialized `nk_context` struct
/// __name__    | Identifier of window you want to check if it is active
///
/// Returns `true(1)` if current window is active or `false(0)` window not found or not active
*/
NK_API int nk_window_is_active(struct nk_context*, const char*);
/*/// #### nk_window_is_any_hovered
/// Returns if the any window is being hovered
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// int nk_window_is_any_hovered(struct nk_context*);
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// Parameter   | Description
/// ------------|-----------------------------------------------------------
/// __ctx__     | Must point to an previously initialized `nk_context` struct
///
/// Returns `true(1)` if any window is hovered or `false(0)` otherwise
*/
NK_API int nk_window_is_any_hovered(struct nk_context*);
/*/// #### nk_item_is_any_active
/// Returns if the any window is being hovered or any widget is currently active.
/// Can be used to decide if input should be processed by UI or your specific input handling.
/// Example could be UI and 3D camera to move inside a 3D space.
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// int nk_item_is_any_active(struct nk_context*);
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// Parameter   | Description
/// ------------|-----------------------------------------------------------
/// __ctx__     | Must point to an previously initialized `nk_context` struct
///
/// Returns `true(1)` if any window is hovered or any item is active or `false(0)` otherwise
*/
NK_API int nk_item_is_any_active(struct nk_context*);
/*/// #### nk_window_set_bounds
/// Updates position and size of window with passed in name
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// void nk_window_set_bounds(struct nk_context*, const char *name, struct nk_rect bounds);
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// Parameter   | Description
/// ------------|-----------------------------------------------------------
/// __ctx__     | Must point to an previously initialized `nk_context` struct
/// __name__    | Identifier of the window to modify both position and size
/// __bounds__  | Must point to a `nk_rect` struct with the new position and size
*/
NK_API void nk_window_set_bounds(struct nk_context*, const char *name, struct nk_rect bounds);
/*/// #### nk_window_set_position
/// Updates position of window with passed name
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// void nk_window_set_position(struct nk_context*, const char *name, struct nk_vec2 pos);
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// Parameter   | Description
/// ------------|-----------------------------------------------------------
/// __ctx__     | Must point to an previously initialized `nk_context` struct
/// __name__    | Identifier of the window to modify both position
/// __pos__     | Must point to a `nk_vec2` struct with the new position
*/
NK_API void nk_window_set_position(struct nk_context*, const char *name, struct nk_vec2 pos);
/*/// #### nk_window_set_size
/// Updates size of window with passed in name
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// void nk_window_set_size(struct nk_context*, const char *name, struct nk_vec2);
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// Parameter   | Description
/// ------------|-----------------------------------------------------------
/// __ctx__     | Must point to an previously initialized `nk_context` struct
/// __name__    | Identifier of the window to modify both window size
/// __size__    | Must point to a `nk_vec2` struct with new window size
*/
NK_API void nk_window_set_size(struct nk_context*, const char *name, struct nk_vec2);
/*/// #### nk_window_set_focus
/// Sets the window with given name as active
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// void nk_window_set_focus(struct nk_context*, const char *name);
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// Parameter   | Description
/// ------------|-----------------------------------------------------------
/// __ctx__     | Must point to an previously initialized `nk_context` struct
/// __name__    | Identifier of the window to set focus on
*/
NK_API void nk_window_set_focus(struct nk_context*, const char *name);
/*/// #### nk_window_close
/// Closes a window and marks it for being freed at the end of the frame
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// void nk_window_close(struct nk_context *ctx, const char *name);
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// Parameter   | Description
/// ------------|-----------------------------------------------------------
/// __ctx__     | Must point to an previously initialized `nk_context` struct
/// __name__    | Identifier of the window to close
*/
NK_API void nk_window_close(struct nk_context *ctx, const char *name);
/*/// #### nk_window_collapse
/// Updates collapse state of a window with given name
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// void nk_window_collapse(struct nk_context*, const char *name, enum nk_collapse_states state);
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// Parameter   | Description
/// ------------|-----------------------------------------------------------
/// __ctx__     | Must point to an previously initialized `nk_context` struct
/// __name__    | Identifier of the window to close
/// __state__   | value out of nk_collapse_states section
*/
NK_API void nk_window_collapse(struct nk_context*, const char *name, enum nk_collapse_states state);
/*/// #### nk_window_collapse_if
/// Updates collapse state of a window with given name if given condition is met
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// void nk_window_collapse_if(struct nk_context*, const char *name, enum nk_collapse_states, int cond);
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// Parameter   | Description
/// ------------|-----------------------------------------------------------
/// __ctx__     | Must point to an previously initialized `nk_context` struct
/// __name__    | Identifier of the window to either collapse or maximize
/// __state__   | value out of nk_collapse_states section the window should be put into
/// __cond__    | condition that has to be met to actually commit the collapse state change
*/
NK_API void nk_window_collapse_if(struct nk_context*, const char *name, enum nk_collapse_states, int cond);
/*/// #### nk_window_show
/// updates visibility state of a window with given name
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// void nk_window_show(struct nk_context*, const char *name, enum nk_show_states);
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// Parameter   | Description
/// ------------|-----------------------------------------------------------
/// __ctx__     | Must point to an previously initialized `nk_context` struct
/// __name__    | Identifier of the window to either collapse or maximize
/// __state__   | state with either visible or hidden to modify the window with
*/
NK_API void nk_window_show(struct nk_context*, const char *name, enum nk_show_states);
/*/// #### nk_window_show_if
/// Updates visibility state of a window with given name if a given condition is met
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// void nk_window_show_if(struct nk_context*, const char *name, enum nk_show_states, int cond);
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// Parameter   | Description
/// ------------|-----------------------------------------------------------
/// __ctx__     | Must point to an previously initialized `nk_context` struct
/// __name__    | Identifier of the window to either hide or show
/// __state__   | state with either visible or hidden to modify the window with
/// __cond__    | condition that has to be met to actually commit the visbility state change
*/
NK_API void nk_window_show_if(struct nk_context*, const char *name, enum nk_show_states, int cond);
/* =============================================================================
 *
 *                                  LAYOUT
 *
 * =============================================================================
/// ### Layouting
/// Layouting in general describes placing widget inside a window with position and size.
/// While in this particular implementation there are five different APIs for layouting
/// each with different trade offs between control and ease of use. <br /><br />
///
/// All layouting methods in this library are based around the concept of a row.
/// A row has a height the window content grows by and a number of columns and each
/// layouting method specifies how each widget is placed inside the row.
/// After a row has been allocated by calling a layouting functions and then
/// filled with widgets will advance an internal pointer over the allocated row. <br /><br />
///
/// To actually define a layout you just call the appropriate layouting function
/// and each subsequent widget call will place the widget as specified. Important
/// here is that if you define more widgets then columns defined inside the layout
/// functions it will allocate the next row without you having to make another layouting <br /><br />
/// call.
///
/// Biggest limitation with using all these APIs outside the `nk_layout_space_xxx` API
/// is that you have to define the row height for each. However the row height
/// often depends on the height of the font. <br /><br />
///
/// To fix that internally nuklear uses a minimum row height that is set to the
/// height plus padding of currently active font and overwrites the row height
/// value if zero. <br /><br />
///
/// If you manually want to change the minimum row height then
/// use nk_layout_set_min_row_height, and use nk_layout_reset_min_row_height to
/// reset it back to be derived from font height. <br /><br />
///
/// Also if you change the font in nuklear it will automatically change the minimum
/// row height for you and. This means if you change the font but still want
/// a minimum row height smaller than the font you have to repush your value. <br /><br />
///
/// For actually more advanced UI I would even recommend using the `nk_layout_space_xxx`
/// layouting method in combination with a cassowary constraint solver (there are
/// some versions on github with permissive license model) to take over all control over widget
/// layouting yourself. However for quick and dirty layouting using all the other layouting
/// functions should be fine.
///
/// #### Usage
/// 1.  __nk_layout_row_dynamic__<br /><br />
///     The easiest layouting function is `nk_layout_row_dynamic`. It provides each
///     widgets with same horizontal space inside the row and dynamically grows
///     if the owning window grows in width. So the number of columns dictates
///     the size of each widget dynamically by formula:
///
///     ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
///     widget_width = (window_width - padding - spacing) * (1/colum_count)
///     ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
///     Just like all other layouting APIs if you define more widget than columns this
///     library will allocate a new row and keep all layouting parameters previously
///     defined.
///
///     ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
///     if (nk_begin_xxx(...) {
///         // first row with height: 30 composed of two widgets
///         nk_layout_row_dynamic(&ctx, 30, 2);
///         nk_widget(...);
///         nk_widget(...);
///         //
///         // second row with same parameter as defined above
///         nk_widget(...);
///         nk_widget(...);
///         //
///         // third row uses 0 for height which will use auto layouting
///         nk_layout_row_dynamic(&ctx, 0, 2);
///         nk_widget(...);
///         nk_widget(...);
///     }
///     nk_end(...);
///     ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// 2.  __nk_layout_row_static__<br /><br />
///     Another easy layouting function is `nk_layout_row_static`. It provides each
///     widget with same horizontal pixel width inside the row and does not grow
///     if the owning window scales smaller or bigger.
///
///     ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
///     if (nk_begin_xxx(...) {
///         // first row with height: 30 composed of two widgets with width: 80
///         nk_layout_row_static(&ctx, 30, 80, 2);
///         nk_widget(...);
///         nk_widget(...);
///         //
///         // second row with same parameter as defined above
///         nk_widget(...);
///         nk_widget(...);
///         //
///         // third row uses 0 for height which will use auto layouting
///         nk_layout_row_static(&ctx, 0, 80, 2);
///         nk_widget(...);
///         nk_widget(...);
///     }
///     nk_end(...);
///     ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// 3.  __nk_layout_row_xxx__<br /><br />
///     A little bit more advanced layouting API are functions `nk_layout_row_begin`,
///     `nk_layout_row_push` and `nk_layout_row_end`. They allow to directly
///     specify each column pixel or window ratio in a row. It supports either
///     directly setting per column pixel width or widget window ratio but not
///     both. Furthermore it is a immediate mode API so each value is directly
///     pushed before calling a widget. Therefore the layout is not automatically
///     repeating like the last two layouting functions.
///
///     ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
///     if (nk_begin_xxx(...) {
///         // first row with height: 25 composed of two widgets with width 60 and 40
///         nk_layout_row_begin(ctx, NK_STATIC, 25, 2);
///         nk_layout_row_push(ctx, 60);
///         nk_widget(...);
///         nk_layout_row_push(ctx, 40);
///         nk_widget(...);
///         nk_layout_row_end(ctx);
///         //
///         // second row with height: 25 composed of two widgets with window ratio 0.25 and 0.75
///         nk_layout_row_begin(ctx, NK_DYNAMIC, 25, 2);
///         nk_layout_row_push(ctx, 0.25f);
///         nk_widget(...);
///         nk_layout_row_push(ctx, 0.75f);
///         nk_widget(...);
///         nk_layout_row_end(ctx);
///         //
///         // third row with auto generated height: composed of two widgets with window ratio 0.25 and 0.75
///         nk_layout_row_begin(ctx, NK_DYNAMIC, 0, 2);
///         nk_layout_row_push(ctx, 0.25f);
///         nk_widget(...);
///         nk_layout_row_push(ctx, 0.75f);
///         nk_widget(...);
///         nk_layout_row_end(ctx);
///     }
///     nk_end(...);
///     ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// 4.  __nk_layout_row__<br /><br />
///     The array counterpart to API nk_layout_row_xxx is the single nk_layout_row
///     functions. Instead of pushing either pixel or window ratio for every widget
///     it allows to define it by array. The trade of for less control is that
///     `nk_layout_row` is automatically repeating. Otherwise the behavior is the
///     same.
///
///     ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
///     if (nk_begin_xxx(...) {
///         // two rows with height: 30 composed of two widgets with width 60 and 40
///         const float size[] = {60,40};
///         nk_layout_row(ctx, NK_STATIC, 30, 2, ratio);
///         nk_widget(...);
///         nk_widget(...);
///         nk_widget(...);
///         nk_widget(...);
///         //
///         // two rows with height: 30 composed of two widgets with window ratio 0.25 and 0.75
///         const float ratio[] = {0.25, 0.75};
///         nk_layout_row(ctx, NK_DYNAMIC, 30, 2, ratio);
///         nk_widget(...);
///         nk_widget(...);
///         nk_widget(...);
///         nk_widget(...);
///         //
///         // two rows with auto generated height composed of two widgets with window ratio 0.25 and 0.75
///         const float ratio[] = {0.25, 0.75};
///         nk_layout_row(ctx, NK_DYNAMIC, 30, 2, ratio);
///         nk_widget(...);
///         nk_widget(...);
///         nk_widget(...);
///         nk_widget(...);
///     }
///     nk_end(...);
///     ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// 5.  __nk_layout_row_template_xxx__<br /><br />
///     The most complex and second most flexible API is a simplified flexbox version without
///     line wrapping and weights for dynamic widgets. It is an immediate mode API but
///     unlike `nk_layout_row_xxx` it has auto repeat behavior and needs to be called
///     before calling the templated widgets.
///     The row template layout has three different per widget size specifier. The first
///     one is the `nk_layout_row_template_push_static`  with fixed widget pixel width.
///     They do not grow if the row grows and will always stay the same.
///     The second size specifier is `nk_layout_row_template_push_variable`
///     which defines a minimum widget size but it also can grow if more space is available
///     not taken by other widgets.
///     Finally there are dynamic widgets with `nk_layout_row_template_push_dynamic`
///     which are completely flexible and unlike variable widgets can even shrink
///     to zero if not enough space is provided.
///
///     ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
///     if (nk_begin_xxx(...) {
///         // two rows with height: 30 composed of three widgets
///         nk_layout_row_template_begin(ctx, 30);
///         nk_layout_row_template_push_dynamic(ctx);
///         nk_layout_row_template_push_variable(ctx, 80);
///         nk_layout_row_template_push_static(ctx, 80);
///         nk_layout_row_template_end(ctx);
///         //
///         // first row
///         nk_widget(...); // dynamic widget can go to zero if not enough space
///         nk_widget(...); // variable widget with min 80 pixel but can grow bigger if enough space
///         nk_widget(...); // static widget with fixed 80 pixel width
///         //
///         // second row same layout
///         nk_widget(...);
///         nk_widget(...);
///         nk_widget(...);
///     }
///     nk_end(...);
///     ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// 6.  __nk_layout_space_xxx__<br /><br />
///     Finally the most flexible API directly allows you to place widgets inside the
///     window. The space layout API is an immediate mode API which does not support
///     row auto repeat and directly sets position and size of a widget. Position
///     and size hereby can be either specified as ratio of allocated space or
///     allocated space local position and pixel size. Since this API is quite
///     powerful there are a number of utility functions to get the available space
///     and convert between local allocated space and screen space.
///
///     ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
///     if (nk_begin_xxx(...) {
///         // static row with height: 500 (you can set column count to INT_MAX if you don't want to be bothered)
///         nk_layout_space_begin(ctx, NK_STATIC, 500, INT_MAX);
///         nk_layout_space_push(ctx, nk_rect(0,0,150,200));
///         nk_widget(...);
///         nk_layout_space_push(ctx, nk_rect(200,200,100,200));
///         nk_widget(...);
///         nk_layout_space_end(ctx);
///         //
///         // dynamic row with height: 500 (you can set column count to INT_MAX if you don't want to be bothered)
///         nk_layout_space_begin(ctx, NK_DYNAMIC, 500, INT_MAX);
///         nk_layout_space_push(ctx, nk_rect(0.5,0.5,0.1,0.1));
///         nk_widget(...);
///         nk_layout_space_push(ctx, nk_rect(0.7,0.6,0.1,0.1));
///         nk_widget(...);
///     }
///     nk_end(...);
///     ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// #### Reference
/// Function                                | Description
/// ----------------------------------------|------------------------------------
/// nk_layout_set_min_row_height            | Set the currently used minimum row height to a specified value
/// nk_layout_reset_min_row_height          | Resets the currently used minimum row height to font height
/// nk_layout_widget_bounds                 | Calculates current width a static layout row can fit inside a window
/// nk_layout_ratio_from_pixel              | Utility functions to calculate window ratio from pixel size
//
/// nk_layout_row_dynamic                   | Current layout is divided into n same sized growing columns
/// nk_layout_row_static                    | Current layout is divided into n same fixed sized columns
/// nk_layout_row_begin                     | Starts a new row with given height and number of columns
/// nk_layout_row_push                      | Pushes another column with given size or window ratio
/// nk_layout_row_end                       | Finished previously started row
/// nk_layout_row                           | Specifies row columns in array as either window ratio or size
//
/// nk_layout_row_template_begin            | Begins the row template declaration
/// nk_layout_row_template_push_dynamic     | Adds a dynamic column that dynamically grows and can go to zero if not enough space
/// nk_layout_row_template_push_variable    | Adds a variable column that dynamically grows but does not shrink below specified pixel width
/// nk_layout_row_template_push_static      | Adds a static column that does not grow and will always have the same size
/// nk_layout_row_template_end              | Marks the end of the row template
//
/// nk_layout_space_begin                   | Begins a new layouting space that allows to specify each widgets position and size
/// nk_layout_space_push                    | Pushes position and size of the next widget in own coordinate space either as pixel or ratio
/// nk_layout_space_end                     | Marks the end of the layouting space
//
/// nk_layout_space_bounds                  | Callable after nk_layout_space_begin and returns total space allocated
/// nk_layout_space_to_screen               | Converts vector from nk_layout_space coordinate space into screen space
/// nk_layout_space_to_local                | Converts vector from screen space into nk_layout_space coordinates
/// nk_layout_space_rect_to_screen          | Converts rectangle from nk_layout_space coordinate space into screen space
/// nk_layout_space_rect_to_local           | Converts rectangle from screen space into nk_layout_space coordinates
*/
/*/// #### nk_layout_set_min_row_height
/// Sets the currently used minimum row height.
/// !!! WARNING
///     The passed height needs to include both your preferred row height
///     as well as padding. No internal padding is added.
///
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// void nk_layout_set_min_row_height(struct nk_context*, float height);
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// Parameter   | Description
/// ------------|-----------------------------------------------------------
/// __ctx__     | Must point to an previously initialized `nk_context` struct after call `nk_begin_xxx`
/// __height__  | New minimum row height to be used for auto generating the row height
*/
NK_API void nk_layout_set_min_row_height(struct nk_context*, float height);
/*/// #### nk_layout_reset_min_row_height
/// Reset the currently used minimum row height back to `font_height + text_padding + padding`
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// void nk_layout_reset_min_row_height(struct nk_context*);
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// Parameter   | Description
/// ------------|-----------------------------------------------------------
/// __ctx__     | Must point to an previously initialized `nk_context` struct after call `nk_begin_xxx`
*/
NK_API void nk_layout_reset_min_row_height(struct nk_context*);
/*/// #### nk_layout_widget_bounds
/// Returns the width of the next row allocate by one of the layouting functions
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// struct nk_rect nk_layout_widget_bounds(struct nk_context*);
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// Parameter   | Description
/// ------------|-----------------------------------------------------------
/// __ctx__     | Must point to an previously initialized `nk_context` struct after call `nk_begin_xxx`
///
/// Return `nk_rect` with both position and size of the next row
*/
NK_API struct nk_rect nk_layout_widget_bounds(struct nk_context*);
/*/// #### nk_layout_ratio_from_pixel
/// Utility functions to calculate window ratio from pixel size
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// float nk_layout_ratio_from_pixel(struct nk_context*, float pixel_width);
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// Parameter   | Description
/// ------------|-----------------------------------------------------------
/// __ctx__     | Must point to an previously initialized `nk_context` struct after call `nk_begin_xxx`
/// __pixel__   | Pixel_width to convert to window ratio
///
/// Returns `nk_rect` with both position and size of the next row
*/
NK_API float nk_layout_ratio_from_pixel(struct nk_context*, float pixel_width);
/*/// #### nk_layout_row_dynamic
/// Sets current row layout to share horizontal space
/// between @cols number of widgets evenly. Once called all subsequent widget
/// calls greater than @cols will allocate a new row with same layout.
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// void nk_layout_row_dynamic(struct nk_context *ctx, float height, int cols);
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// Parameter   | Description
/// ------------|-----------------------------------------------------------
/// __ctx__     | Must point to an previously initialized `nk_context` struct after call `nk_begin_xxx`
/// __height__  | Holds height of each widget in row or zero for auto layouting
/// __columns__ | Number of widget inside row
*/
NK_API void nk_layout_row_dynamic(struct nk_context *ctx, float height, int cols);
/*/// #### nk_layout_row_static
/// Sets current row layout to fill @cols number of widgets
/// in row with same @item_width horizontal size. Once called all subsequent widget
/// calls greater than @cols will allocate a new row with same layout.
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// void nk_layout_row_static(struct nk_context *ctx, float height, int item_width, int cols);
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// Parameter   | Description
/// ------------|-----------------------------------------------------------
/// __ctx__     | Must point to an previously initialized `nk_context` struct after call `nk_begin_xxx`
/// __height__  | Holds height of each widget in row or zero for auto layouting
/// __width__   | Holds pixel width of each widget in the row
/// __columns__ | Number of widget inside row
*/
NK_API void nk_layout_row_static(struct nk_context *ctx, float height, int item_width, int cols);
/*/// #### nk_layout_row_begin
/// Starts a new dynamic or fixed row with given height and columns.
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// void nk_layout_row_begin(struct nk_context *ctx, enum nk_layout_format fmt, float row_height, int cols);
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// Parameter   | Description
/// ------------|-----------------------------------------------------------
/// __ctx__     | Must point to an previously initialized `nk_context` struct after call `nk_begin_xxx`
/// __fmt__     | either `NK_DYNAMIC` for window ratio or `NK_STATIC` for fixed size columns
/// __height__  | holds height of each widget in row or zero for auto layouting
/// __columns__ | Number of widget inside row
*/
NK_API void nk_layout_row_begin(struct nk_context *ctx, enum nk_layout_format fmt, float row_height, int cols);
/*/// #### nk_layout_row_push
/// Specifies either window ratio or width of a single column
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// void nk_layout_row_push(struct nk_context*, float value);
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// Parameter   | Description
/// ------------|-----------------------------------------------------------
/// __ctx__     | Must point to an previously initialized `nk_context` struct after call `nk_begin_xxx`
/// __value__   | either a window ratio or fixed width depending on @fmt in previous `nk_layout_row_begin` call
*/
NK_API void nk_layout_row_push(struct nk_context*, float value);
/*/// #### nk_layout_row_end
/// Finished previously started row
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// void nk_layout_row_end(struct nk_context*);
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// Parameter   | Description
/// ------------|-----------------------------------------------------------
/// __ctx__     | Must point to an previously initialized `nk_context` struct after call `nk_begin_xxx`
*/
NK_API void nk_layout_row_end(struct nk_context*);
/*/// #### nk_layout_row
/// Specifies row columns in array as either window ratio or size
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// void nk_layout_row(struct nk_context*, enum nk_layout_format, float height, int cols, const float *ratio);
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// Parameter   | Description
/// ------------|-----------------------------------------------------------
/// __ctx__     | Must point to an previously initialized `nk_context` struct after call `nk_begin_xxx`
/// __fmt__     | Either `NK_DYNAMIC` for window ratio or `NK_STATIC` for fixed size columns
/// __height__  | Holds height of each widget in row or zero for auto layouting
/// __columns__ | Number of widget inside row
*/
NK_API void nk_layout_row(struct nk_context*, enum nk_layout_format, float height, int cols, const float *ratio);
/*/// #### nk_layout_row_template_begin
/// Begins the row template declaration
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// void nk_layout_row_template_begin(struct nk_context*, float row_height);
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// Parameter   | Description
/// ------------|-----------------------------------------------------------
/// __ctx__     | Must point to an previously initialized `nk_context` struct after call `nk_begin_xxx`
/// __height__  | Holds height of each widget in row or zero for auto layouting
*/
NK_API void nk_layout_row_template_begin(struct nk_context*, float row_height);
/*/// #### nk_layout_row_template_push_dynamic
/// Adds a dynamic column that dynamically grows and can go to zero if not enough space
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// void nk_layout_row_template_push_dynamic(struct nk_context*);
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// Parameter   | Description
/// ------------|-----------------------------------------------------------
/// __ctx__     | Must point to an previously initialized `nk_context` struct after call `nk_begin_xxx`
/// __height__  | Holds height of each widget in row or zero for auto layouting
*/
NK_API void nk_layout_row_template_push_dynamic(struct nk_context*);
/*/// #### nk_layout_row_template_push_variable
/// Adds a variable column that dynamically grows but does not shrink below specified pixel width
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// void nk_layout_row_template_push_variable(struct nk_context*, float min_width);
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// Parameter   | Description
/// ------------|-----------------------------------------------------------
/// __ctx__     | Must point to an previously initialized `nk_context` struct after call `nk_begin_xxx`
/// __width__   | Holds the minimum pixel width the next column must always be
*/
NK_API void nk_layout_row_template_push_variable(struct nk_context*, float min_width);
/*/// #### nk_layout_row_template_push_static
/// Adds a static column that does not grow and will always have the same size
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// void nk_layout_row_template_push_static(struct nk_context*, float width);
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// Parameter   | Description
/// ------------|-----------------------------------------------------------
/// __ctx__     | Must point to an previously initialized `nk_context` struct after call `nk_begin_xxx`
/// __width__   | Holds the absolute pixel width value the next column must be
*/
NK_API void nk_layout_row_template_push_static(struct nk_context*, float width);
/*/// #### nk_layout_row_template_end
/// Marks the end of the row template
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// void nk_layout_row_template_end(struct nk_context*);
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// Parameter   | Description
/// ------------|-----------------------------------------------------------
/// __ctx__     | Must point to an previously initialized `nk_context` struct after call `nk_begin_xxx`
*/
NK_API void nk_layout_row_template_end(struct nk_context*);
/*/// #### nk_layout_space_begin
/// Begins a new layouting space that allows to specify each widgets position and size.
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// void nk_layout_space_begin(struct nk_context*, enum nk_layout_format, float height, int widget_count);
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// Parameter   | Description
/// ------------|-----------------------------------------------------------
/// __ctx__     | Must point to an previously initialized `nk_context` struct after call `nk_begin_xxx`
/// __fmt__     | Either `NK_DYNAMIC` for window ratio or `NK_STATIC` for fixed size columns
/// __height__  | Holds height of each widget in row or zero for auto layouting
/// __columns__ | Number of widgets inside row
*/
NK_API void nk_layout_space_begin(struct nk_context*, enum nk_layout_format, float height, int widget_count);
/*/// #### nk_layout_space_push
/// Pushes position and size of the next widget in own coordinate space either as pixel or ratio
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// void nk_layout_space_push(struct nk_context *ctx, struct nk_rect bounds);
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// Parameter   | Description
/// ------------|-----------------------------------------------------------
/// __ctx__     | Must point to an previously initialized `nk_context` struct after call `nk_layout_space_begin`
/// __bounds__  | Position and size in laoyut space local coordinates
*/
NK_API void nk_layout_space_push(struct nk_context*, struct nk_rect bounds);
/*/// #### nk_layout_space_end
/// Marks the end of the layout space
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// void nk_layout_space_end(struct nk_context*);
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// Parameter   | Description
/// ------------|-----------------------------------------------------------
/// __ctx__     | Must point to an previously initialized `nk_context` struct after call `nk_layout_space_begin`
*/
NK_API void nk_layout_space_end(struct nk_context*);
/*/// #### nk_layout_space_bounds
/// Utility function to calculate total space allocated for `nk_layout_space`
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// struct nk_rect nk_layout_space_bounds(struct nk_context*);
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// Parameter   | Description
/// ------------|-----------------------------------------------------------
/// __ctx__     | Must point to an previously initialized `nk_context` struct after call `nk_layout_space_begin`
///
/// Returns `nk_rect` holding the total space allocated
*/
NK_API struct nk_rect nk_layout_space_bounds(struct nk_context*);
/*/// #### nk_layout_space_to_screen
/// Converts vector from nk_layout_space coordinate space into screen space
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// struct nk_vec2 nk_layout_space_to_screen(struct nk_context*, struct nk_vec2);
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// Parameter   | Description
/// ------------|-----------------------------------------------------------
/// __ctx__     | Must point to an previously initialized `nk_context` struct after call `nk_layout_space_begin`
/// __vec__     | Position to convert from layout space into screen coordinate space
///
/// Returns transformed `nk_vec2` in screen space coordinates
*/
NK_API struct nk_vec2 nk_layout_space_to_screen(struct nk_context*, struct nk_vec2);
/*/// #### nk_layout_space_to_local
/// Converts vector from layout space into screen space
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// struct nk_vec2 nk_layout_space_to_local(struct nk_context*, struct nk_vec2);
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// Parameter   | Description
/// ------------|-----------------------------------------------------------
/// __ctx__     | Must point to an previously initialized `nk_context` struct after call `nk_layout_space_begin`
/// __vec__     | Position to convert from screen space into layout coordinate space
///
/// Returns transformed `nk_vec2` in layout space coordinates
*/
NK_API struct nk_vec2 nk_layout_space_to_local(struct nk_context*, struct nk_vec2);
/*/// #### nk_layout_space_rect_to_screen
/// Converts rectangle from screen space into layout space
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// struct nk_rect nk_layout_space_rect_to_screen(struct nk_context*, struct nk_rect);
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// Parameter   | Description
/// ------------|-----------------------------------------------------------
/// __ctx__     | Must point to an previously initialized `nk_context` struct after call `nk_layout_space_begin`
/// __bounds__  | Rectangle to convert from layout space into screen space
///
/// Returns transformed `nk_rect` in screen space coordinates
*/
NK_API struct nk_rect nk_layout_space_rect_to_screen(struct nk_context*, struct nk_rect);
/*/// #### nk_layout_space_rect_to_local
/// Converts rectangle from layout space into screen space
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// struct nk_rect nk_layout_space_rect_to_local(struct nk_context*, struct nk_rect);
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// Parameter   | Description
/// ------------|-----------------------------------------------------------
/// __ctx__     | Must point to an previously initialized `nk_context` struct after call `nk_layout_space_begin`
/// __bounds__  | Rectangle to convert from layout space into screen space
///
/// Returns transformed `nk_rect` in layout space coordinates
*/
NK_API struct nk_rect nk_layout_space_rect_to_local(struct nk_context*, struct nk_rect);
/* =============================================================================
 *
 *                                  GROUP
 *
 * =============================================================================
/// ### Groups
/// Groups are basically windows inside windows. They allow to subdivide space
/// in a window to layout widgets as a group. Almost all more complex widget
/// layouting requirements can be solved using groups and basic layouting
/// fuctionality. Groups just like windows are identified by an unique name and
/// internally keep track of scrollbar offsets by default. However additional
/// versions are provided to directly manage the scrollbar.
///
/// #### Usage
/// To create a group you have to call one of the three `nk_group_begin_xxx`
/// functions to start group declarations and `nk_group_end` at the end. Furthermore it
/// is required to check the return value of `nk_group_begin_xxx` and only process
/// widgets inside the window if the value is not 0.
/// Nesting groups is possible and even encouraged since many layouting schemes
/// can only be achieved by nesting. Groups, unlike windows, need `nk_group_end`
/// to be only called if the corosponding `nk_group_begin_xxx` call does not return 0:
///
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// if (nk_group_begin_xxx(ctx, ...) {
///     // [... widgets ...]
///     nk_group_end(ctx);
/// }
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// In the grand concept groups can be called after starting a window
/// with `nk_begin_xxx` and before calling `nk_end`:
///
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// struct nk_context ctx;
/// nk_init_xxx(&ctx, ...);
/// while (1) {
///     // Input
///     Event evt;
///     nk_input_begin(&ctx);
///     while (GetEvent(&evt)) {
///         if (evt.type == MOUSE_MOVE)
///             nk_input_motion(&ctx, evt.motion.x, evt.motion.y);
///         else if (evt.type == [...]) {
///             nk_input_xxx(...);
///         }
///     }
///     nk_input_end(&ctx);
///     //
///     // Window
///     if (nk_begin_xxx(...) {
///         // [...widgets...]
///         nk_layout_row_dynamic(...);
///         if (nk_group_begin_xxx(ctx, ...) {
///             //[... widgets ...]
///             nk_group_end(ctx);
///         }
///     }
///     nk_end(ctx);
///     //
///     // Draw
///     const struct nk_command *cmd = 0;
///     nk_foreach(cmd, &ctx) {
///     switch (cmd->type) {
///     case NK_COMMAND_LINE:
///         your_draw_line_function(...)
///         break;
///     case NK_COMMAND_RECT
///         your_draw_rect_function(...)
///         break;
///     case ...:
///         // [...]
///     }
//      nk_clear(&ctx);
/// }
/// nk_free(&ctx);
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
/// #### Reference
/// Function                        | Description
/// --------------------------------|-------------------------------------------
/// nk_group_begin                  | Start a new group with internal scrollbar handling
/// nk_group_begin_titled           | Start a new group with separeted name and title and internal scrollbar handling
/// nk_group_end                    | Ends a group. Should only be called if nk_group_begin returned non-zero
/// nk_group_scrolled_offset_begin  | Start a new group with manual separated handling of scrollbar x- and y-offset
/// nk_group_scrolled_begin         | Start a new group with manual scrollbar handling
/// nk_group_scrolled_end           | Ends a group with manual scrollbar handling. Should only be called if nk_group_begin returned non-zero
*/
/*/// #### nk_group_begin
/// Starts a new widget group. Requires a previous layouting function to specify a pos/size.
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// int nk_group_begin(struct nk_context*, const char *title, nk_flags);
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// Parameter   | Description
/// ------------|-----------------------------------------------------------
/// __ctx__     | Must point to an previously initialized `nk_context` struct
/// __title__   | Must be an unique identifier for this group that is also used for the group header
/// __flags__   | Window flags defined in the nk_panel_flags section with a number of different group behaviors
///
/// Returns `true(1)` if visible and fillable with widgets or `false(0)` otherwise
*/
NK_API int nk_group_begin(struct nk_context*, const char *title, nk_flags);
/*/// #### nk_group_begin_titled
/// Starts a new widget group. Requires a previous layouting function to specify a pos/size.
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// int nk_group_begin_titled(struct nk_context*, const char *name, const char *title, nk_flags);
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// Parameter   | Description
/// ------------|-----------------------------------------------------------
/// __ctx__     | Must point to an previously initialized `nk_context` struct
/// __id__      | Must be an unique identifier for this group
/// __title__   | Group header title
/// __flags__   | Window flags defined in the nk_panel_flags section with a number of different group behaviors
///
/// Returns `true(1)` if visible and fillable with widgets or `false(0)` otherwise
*/
NK_API int nk_group_begin_titled(struct nk_context*, const char *name, const char *title, nk_flags);
/*/// #### nk_group_end
/// Ends a widget group
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// void nk_group_end(struct nk_context*);
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// Parameter   | Description
/// ------------|-----------------------------------------------------------
/// __ctx__     | Must point to an previously initialized `nk_context` struct
*/
NK_API void nk_group_end(struct nk_context*);
/*/// #### nk_group_scrolled_offset_begin
/// starts a new widget group. requires a previous layouting function to specify
/// a size. Does not keep track of scrollbar.
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// int nk_group_scrolled_offset_begin(struct nk_context*, nk_uint *x_offset, nk_uint *y_offset, const char *title, nk_flags flags);
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// Parameter   | Description
/// ------------|-----------------------------------------------------------
/// __ctx__     | Must point to an previously initialized `nk_context` struct
/// __x_offset__| Scrollbar x-offset to offset all widgets inside the group horizontally.
/// __y_offset__| Scrollbar y-offset to offset all widgets inside the group vertically
/// __title__   | Window unique group title used to both identify and display in the group header
/// __flags__   | Window flags from the nk_panel_flags section
///
/// Returns `true(1)` if visible and fillable with widgets or `false(0)` otherwise
*/
NK_API int nk_group_scrolled_offset_begin(struct nk_context*, nk_uint *x_offset, nk_uint *y_offset, const char *title, nk_flags flags);
/*/// #### nk_group_scrolled_begin
/// Starts a new widget group. requires a previous
/// layouting function to specify a size. Does not keep track of scrollbar.
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// int nk_group_scrolled_begin(struct nk_context*, struct nk_scroll *off, const char *title, nk_flags);
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// Parameter   | Description
/// ------------|-----------------------------------------------------------
/// __ctx__     | Must point to an previously initialized `nk_context` struct
/// __off__     | Both x- and y- scroll offset. Allows for manual scrollbar control
/// __title__   | Window unique group title used to both identify and display in the group header
/// __flags__   | Window flags from nk_panel_flags section
///
/// Returns `true(1)` if visible and fillable with widgets or `false(0)` otherwise
*/
NK_API int nk_group_scrolled_begin(struct nk_context*, struct nk_scroll *off, const char *title, nk_flags);
/*/// #### nk_group_scrolled_end
/// Ends a widget group after calling nk_group_scrolled_offset_begin or nk_group_scrolled_begin.
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// void nk_group_scrolled_end(struct nk_context*);
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// Parameter   | Description
/// ------------|-----------------------------------------------------------
/// __ctx__     | Must point to an previously initialized `nk_context` struct
*/
NK_API void nk_group_scrolled_end(struct nk_context*);
/* =============================================================================
 *
 *                                  TREE
 *
 * ============================================================================= 
/// ### Tree
/// Trees represent two different concept. First the concept of a collapsable
/// UI section that can be either in a hidden or visibile state. They allow the UI
/// user to selectively minimize the current set of visible UI to comprehend.
/// The second concept are tree widgets for visual UI representation of trees.<br /><br />
///
/// Trees thereby can be nested for tree representations and multiple nested
/// collapsable UI sections. All trees are started by calling of the
/// `nk_tree_xxx_push_tree` functions and ended by calling one of the
/// `nk_tree_xxx_pop_xxx()` functions. Each starting functions takes a title label
/// and optionally an image to be displayed and the initial collapse state from
/// the nk_collapse_states section.<br /><br />
///
/// The runtime state of the tree is either stored outside the library by the caller
/// or inside which requires a unique ID. The unique ID can either be generated
/// automatically from `__FILE__` and `__LINE__` with function `nk_tree_push`,
/// by `__FILE__` and a user provided ID generated for example by loop index with
/// function `nk_tree_push_id` or completely provided from outside by user with
/// function `nk_tree_push_hashed`.
///
/// #### Usage
/// To create a tree you have to call one of the seven `nk_tree_xxx_push_xxx`
/// functions to start a collapsable UI section and `nk_tree_xxx_pop` to mark the
/// end.
/// Each starting function will either return `false(0)` if the tree is collapsed
/// or hidden and therefore does not need to be filled with content or `true(1)`
/// if visible and required to be filled.
///
/// !!! Note
///     The tree header does not require and layouting function and instead
///     calculates a auto height based on the currently used font size
///
/// The tree ending functions only need to be called if the tree content is
/// actually visible. So make sure the tree push function is guarded by `if`
/// and the pop call is only taken if the tree is visible.
///
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// if (nk_tree_push(ctx, NK_TREE_TAB, "Tree", NK_MINIMIZED)) {
///     nk_layout_row_dynamic(...);
///     nk_widget(...);
///     nk_tree_pop(ctx);
/// }
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// #### Reference
/// Function                    | Description
/// ----------------------------|-------------------------------------------
/// nk_tree_push                | Start a collapsable UI section with internal state management
/// nk_tree_push_id             | Start a collapsable UI section with internal state management callable in a look
/// nk_tree_push_hashed         | Start a collapsable UI section with internal state management with full control over internal unique ID use to store state
/// nk_tree_image_push          | Start a collapsable UI section with image and label header
/// nk_tree_image_push_id       | Start a collapsable UI section with image and label header and internal state management callable in a look
/// nk_tree_image_push_hashed   | Start a collapsable UI section with image and label header and internal state management with full control over internal unique ID use to store state
/// nk_tree_pop                 | Ends a collapsable UI section
//
/// nk_tree_state_push          | Start a collapsable UI section with external state management
/// nk_tree_state_image_push    | Start a collapsable UI section with image and label header and external state management
/// nk_tree_state_pop           | Ends a collapsabale UI section
///
/// #### nk_tree_type
/// Flag            | Description
/// ----------------|----------------------------------------
/// NK_TREE_NODE    | Highlighted tree header to mark a collapsable UI section
/// NK_TREE_TAB     | Non-highighted tree header closer to tree representations
*/
/*/// #### nk_tree_push
/// Starts a collapsable UI section with internal state management
/// !!! WARNING
///     To keep track of the runtime tree collapsable state this function uses
///     defines `__FILE__` and `__LINE__` to generate a unique ID. If you want
///     to call this function in a loop please use `nk_tree_push_id` or
///     `nk_tree_push_hashed` instead.
///
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// #define nk_tree_push(ctx, type, title, state)
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// Parameter   | Description
/// ------------|-----------------------------------------------------------
/// __ctx__     | Must point to an previously initialized `nk_context` struct
/// __type__    | Value from the nk_tree_type section to visually mark a tree node header as either a collapseable UI section or tree node
/// __title__   | Label printed in the tree header
/// __state__   | Initial tree state value out of nk_collapse_states
///
/// Returns `true(1)` if visible and fillable with widgets or `false(0)` otherwise
*/
#define nk_tree_push(ctx, type, title, state) nk_tree_push_hashed(ctx, type, title, state, NK_FILE_LINE,nk_strlen(NK_FILE_LINE),__LINE__)
/*/// #### nk_tree_push_id
/// Starts a collapsable UI section with internal state management callable in a look
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// #define nk_tree_push_id(ctx, type, title, state, id)
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// Parameter   | Description
/// ------------|-----------------------------------------------------------
/// __ctx__     | Must point to an previously initialized `nk_context` struct
/// __type__    | Value from the nk_tree_type section to visually mark a tree node header as either a collapseable UI section or tree node
/// __title__   | Label printed in the tree header
/// __state__   | Initial tree state value out of nk_collapse_states
/// __id__      | Loop counter index if this function is called in a loop
///
/// Returns `true(1)` if visible and fillable with widgets or `false(0)` otherwise
*/
#define nk_tree_push_id(ctx, type, title, state, id) nk_tree_push_hashed(ctx, type, title, state, NK_FILE_LINE,nk_strlen(NK_FILE_LINE),id)
/*/// #### nk_tree_push_hashed
/// Start a collapsable UI section with internal state management with full
/// control over internal unique ID used to store state
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// int nk_tree_push_hashed(struct nk_context*, enum nk_tree_type, const char *title, enum nk_collapse_states initial_state, const char *hash, int len,int seed);
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// Parameter   | Description
/// ------------|-----------------------------------------------------------
/// __ctx__     | Must point to an previously initialized `nk_context` struct
/// __type__    | Value from the nk_tree_type section to visually mark a tree node header as either a collapseable UI section or tree node
/// __title__   | Label printed in the tree header
/// __state__   | Initial tree state value out of nk_collapse_states
/// __hash__    | Memory block or string to generate the ID from
/// __len__     | Size of passed memory block or string in __hash__
/// __seed__    | Seeding value if this function is called in a loop or default to `0`
///
/// Returns `true(1)` if visible and fillable with widgets or `false(0)` otherwise
*/
NK_API int nk_tree_push_hashed(struct nk_context*, enum nk_tree_type, const char *title, enum nk_collapse_states initial_state, const char *hash, int len,int seed);
/*/// #### nk_tree_image_push
/// Start a collapsable UI section with image and label header
/// !!! WARNING
///     To keep track of the runtime tree collapsable state this function uses
///     defines `__FILE__` and `__LINE__` to generate a unique ID. If you want
///     to call this function in a loop please use `nk_tree_image_push_id` or
///     `nk_tree_image_push_hashed` instead.
///
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// #define nk_tree_image_push(ctx, type, img, title, state)
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
//
/// Parameter   | Description
/// ------------|-----------------------------------------------------------
/// __ctx__     | Must point to an previously initialized `nk_context` struct
/// __type__    | Value from the nk_tree_type section to visually mark a tree node header as either a collapseable UI section or tree node
/// __img__     | Image to display inside the header on the left of the label
/// __title__   | Label printed in the tree header
/// __state__   | Initial tree state value out of nk_collapse_states
///
/// Returns `true(1)` if visible and fillable with widgets or `false(0)` otherwise
*/
#define nk_tree_image_push(ctx, type, img, title, state) nk_tree_image_push_hashed(ctx, type, img, title, state, NK_FILE_LINE,nk_strlen(NK_FILE_LINE),__LINE__)
/*/// #### nk_tree_image_push_id
/// Start a collapsable UI section with image and label header and internal state
/// management callable in a look
///
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// #define nk_tree_image_push_id(ctx, type, img, title, state, id)
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// Parameter   | Description
/// ------------|-----------------------------------------------------------
/// __ctx__     | Must point to an previously initialized `nk_context` struct
/// __type__    | Value from the nk_tree_type section to visually mark a tree node header as either a collapseable UI section or tree node
/// __img__     | Image to display inside the header on the left of the label
/// __title__   | Label printed in the tree header
/// __state__   | Initial tree state value out of nk_collapse_states
/// __id__      | Loop counter index if this function is called in a loop
///
/// Returns `true(1)` if visible and fillable with widgets or `false(0)` otherwise
*/
#define nk_tree_image_push_id(ctx, type, img, title, state, id) nk_tree_image_push_hashed(ctx, type, img, title, state, NK_FILE_LINE,nk_strlen(NK_FILE_LINE),id)
/*/// #### nk_tree_image_push_hashed
/// Start a collapsable UI section with internal state management with full
/// control over internal unique ID used to store state
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// int nk_tree_image_push_hashed(struct nk_context*, enum nk_tree_type, struct nk_image, const char *title, enum nk_collapse_states initial_state, const char *hash, int len,int seed);
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// Parameter   | Description
/// ------------|-----------------------------------------------------------
/// __ctx__     | Must point to an previously initialized `nk_context` struct
/// __type__    | Value from the nk_tree_type section to visually mark a tree node header as either a collapseable UI section or tree node
/// __img__     | Image to display inside the header on the left of the label
/// __title__   | Label printed in the tree header
/// __state__   | Initial tree state value out of nk_collapse_states
/// __hash__    | Memory block or string to generate the ID from
/// __len__     | Size of passed memory block or string in __hash__
/// __seed__    | Seeding value if this function is called in a loop or default to `0`
///
/// Returns `true(1)` if visible and fillable with widgets or `false(0)` otherwise
*/
NK_API int nk_tree_image_push_hashed(struct nk_context*, enum nk_tree_type, struct nk_image, const char *title, enum nk_collapse_states initial_state, const char *hash, int len,int seed);
/*/// #### nk_tree_pop
/// Ends a collapsabale UI section
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// void nk_tree_pop(struct nk_context*);
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// Parameter   | Description
/// ------------|-----------------------------------------------------------
/// __ctx__     | Must point to an previously initialized `nk_context` struct after calling `nk_tree_xxx_push_xxx`
*/
NK_API void nk_tree_pop(struct nk_context*);
/*/// #### nk_tree_state_push
/// Start a collapsable UI section with external state management
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// int nk_tree_state_push(struct nk_context*, enum nk_tree_type, const char *title, enum nk_collapse_states *state);
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// Parameter   | Description
/// ------------|-----------------------------------------------------------
/// __ctx__     | Must point to an previously initialized `nk_context` struct after calling `nk_tree_xxx_push_xxx`
/// __type__    | Value from the nk_tree_type section to visually mark a tree node header as either a collapseable UI section or tree node
/// __title__   | Label printed in the tree header
/// __state__   | Persistent state to update
///
/// Returns `true(1)` if visible and fillable with widgets or `false(0)` otherwise
*/
NK_API int nk_tree_state_push(struct nk_context*, enum nk_tree_type, const char *title, enum nk_collapse_states *state);
/*/// #### nk_tree_state_image_push
/// Start a collapsable UI section with image and label header and external state management
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// int nk_tree_state_image_push(struct nk_context*, enum nk_tree_type, struct nk_image, const char *title, enum nk_collapse_states *state);
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// Parameter   | Description
/// ------------|-----------------------------------------------------------
/// __ctx__     | Must point to an previously initialized `nk_context` struct after calling `nk_tree_xxx_push_xxx`
/// __img__     | Image to display inside the header on the left of the label
/// __type__    | Value from the nk_tree_type section to visually mark a tree node header as either a collapseable UI section or tree node
/// __title__   | Label printed in the tree header
/// __state__   | Persistent state to update
///
/// Returns `true(1)` if visible and fillable with widgets or `false(0)` otherwise
*/
NK_API int nk_tree_state_image_push(struct nk_context*, enum nk_tree_type, struct nk_image, const char *title, enum nk_collapse_states *state);
/*/// #### nk_tree_state_pop
/// Ends a collapsabale UI section
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// void nk_tree_state_pop(struct nk_context*);
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// Parameter   | Description
/// ------------|-----------------------------------------------------------
/// __ctx__     | Must point to an previously initialized `nk_context` struct after calling `nk_tree_xxx_push_xxx`
*/
NK_API void nk_tree_state_pop(struct nk_context*);

#define nk_tree_element_push(ctx, type, title, state, sel) nk_tree_element_push_hashed(ctx, type, title, state, sel, NK_FILE_LINE,nk_strlen(NK_FILE_LINE),__LINE__)
#define nk_tree_element_push_id(ctx, type, title, state, sel, id) nk_tree_element_push_hashed(ctx, type, title, state, sel, NK_FILE_LINE,nk_strlen(NK_FILE_LINE),id)
NK_API int nk_tree_element_push_hashed(struct nk_context*, enum nk_tree_type, const char *title, enum nk_collapse_states initial_state, int *selected, const char *hash, int len, int seed);
NK_API int nk_tree_element_image_push_hashed(struct nk_context*, enum nk_tree_type, struct nk_image, const char *title, enum nk_collapse_states initial_state, int *selected, const char *hash, int len,int seed);
NK_API void nk_tree_element_pop(struct nk_context*);

/* =============================================================================
 *
 *                                  LIST VIEW
 *
 * ============================================================================= */
struct nk_list_view {
/* public: */
    int begin, end, count;
/* private: */
    int total_height;
    struct nk_context *ctx;
    nk_uint *scroll_pointer;
    nk_uint scroll_value;
};
NK_API int nk_list_view_begin(struct nk_context*, struct nk_list_view *out, const char *id, nk_flags, int row_height, int row_count);
NK_API void nk_list_view_end(struct nk_list_view*);
/* =============================================================================
 *
 *                                  WIDGET
 *
 * ============================================================================= */
enum nk_widget_layout_states {
    NK_WIDGET_INVALID, /* The widget cannot be seen and is completely out of view */
    NK_WIDGET_VALID, /* The widget is completely inside the window and can be updated and drawn */
    NK_WIDGET_ROM /* The widget is partially visible and cannot be updated */
};
enum nk_widget_states {
    NK_WIDGET_STATE_MODIFIED    = NK_FLAG(1),
    NK_WIDGET_STATE_INACTIVE    = NK_FLAG(2), /* widget is neither active nor hovered */
    NK_WIDGET_STATE_ENTERED     = NK_FLAG(3), /* widget has been hovered on the current frame */
    NK_WIDGET_STATE_HOVER       = NK_FLAG(4), /* widget is being hovered */
    NK_WIDGET_STATE_ACTIVED     = NK_FLAG(5),/* widget is currently activated */
    NK_WIDGET_STATE_LEFT        = NK_FLAG(6), /* widget is from this frame on not hovered anymore */
    NK_WIDGET_STATE_HOVERED     = NK_WIDGET_STATE_HOVER|NK_WIDGET_STATE_MODIFIED, /* widget is being hovered */
    NK_WIDGET_STATE_ACTIVE      = NK_WIDGET_STATE_ACTIVED|NK_WIDGET_STATE_MODIFIED /* widget is currently activated */
};
NK_API enum nk_widget_layout_states nk_widget(struct nk_rect*, const struct nk_context*);
NK_API enum nk_widget_layout_states nk_widget_fitting(struct nk_rect*, struct nk_context*, struct nk_vec2);
NK_API struct nk_rect nk_widget_bounds(struct nk_context*);
NK_API struct nk_vec2 nk_widget_position(struct nk_context*);
NK_API struct nk_vec2 nk_widget_size(struct nk_context*);
NK_API float nk_widget_width(struct nk_context*);
NK_API float nk_widget_height(struct nk_context*);
NK_API int nk_widget_is_hovered(struct nk_context*);
NK_API int nk_widget_is_mouse_clicked(struct nk_context*, enum nk_buttons);
NK_API int nk_widget_has_mouse_click_down(struct nk_context*, enum nk_buttons, int down);
NK_API void nk_spacing(struct nk_context*, int cols);
/* =============================================================================
 *
 *                                  TEXT
 *
 * ============================================================================= */
enum nk_text_align {
    NK_TEXT_ALIGN_LEFT        = 0x01,
    NK_TEXT_ALIGN_CENTERED    = 0x02,
    NK_TEXT_ALIGN_RIGHT       = 0x04,
    NK_TEXT_ALIGN_TOP         = 0x08,
    NK_TEXT_ALIGN_MIDDLE      = 0x10,
    NK_TEXT_ALIGN_BOTTOM      = 0x20
};
enum nk_text_alignment {
    NK_TEXT_LEFT        = NK_TEXT_ALIGN_MIDDLE|NK_TEXT_ALIGN_LEFT,
    NK_TEXT_CENTERED    = NK_TEXT_ALIGN_MIDDLE|NK_TEXT_ALIGN_CENTERED,
    NK_TEXT_RIGHT       = NK_TEXT_ALIGN_MIDDLE|NK_TEXT_ALIGN_RIGHT
};
NK_API void nk_text(struct nk_context*, const char*, int, nk_flags);
NK_API void nk_text_colored(struct nk_context*, const char*, int, nk_flags, struct nk_color);
NK_API void nk_text_wrap(struct nk_context*, const char*, int);
NK_API void nk_text_wrap_colored(struct nk_context*, const char*, int, struct nk_color);
NK_API void nk_label(struct nk_context*, const char*, nk_flags align);
NK_API void nk_label_colored(struct nk_context*, const char*, nk_flags align, struct nk_color);
NK_API void nk_label_wrap(struct nk_context*, const char*);
NK_API void nk_label_colored_wrap(struct nk_context*, const char*, struct nk_color);
NK_API void nk_image(struct nk_context*, struct nk_image);
NK_API void nk_image_color(struct nk_context*, struct nk_image, struct nk_color);
#ifdef NK_INCLUDE_STANDARD_VARARGS
NK_API void nk_labelf(struct nk_context*, nk_flags, NK_PRINTF_FORMAT_STRING const char*, ...) NK_PRINTF_VARARG_FUNC(3);
NK_API void nk_labelf_colored(struct nk_context*, nk_flags, struct nk_color, NK_PRINTF_FORMAT_STRING const char*,...) NK_PRINTF_VARARG_FUNC(4);
NK_API void nk_labelf_wrap(struct nk_context*, NK_PRINTF_FORMAT_STRING const char*,...) NK_PRINTF_VARARG_FUNC(2);
NK_API void nk_labelf_colored_wrap(struct nk_context*, struct nk_color, NK_PRINTF_FORMAT_STRING const char*,...) NK_PRINTF_VARARG_FUNC(3);
NK_API void nk_labelfv(struct nk_context*, nk_flags, NK_PRINTF_FORMAT_STRING const char*, va_list) NK_PRINTF_VALIST_FUNC(3);
NK_API void nk_labelfv_colored(struct nk_context*, nk_flags, struct nk_color, NK_PRINTF_FORMAT_STRING const char*, va_list) NK_PRINTF_VALIST_FUNC(4);
NK_API void nk_labelfv_wrap(struct nk_context*, NK_PRINTF_FORMAT_STRING const char*, va_list) NK_PRINTF_VALIST_FUNC(2);
NK_API void nk_labelfv_colored_wrap(struct nk_context*, struct nk_color, NK_PRINTF_FORMAT_STRING const char*, va_list) NK_PRINTF_VALIST_FUNC(3);
NK_API void nk_value_bool(struct nk_context*, const char *prefix, int);
NK_API void nk_value_int(struct nk_context*, const char *prefix, int);
NK_API void nk_value_uint(struct nk_context*, const char *prefix, unsigned int);
NK_API void nk_value_float(struct nk_context*, const char *prefix, float);
NK_API void nk_value_color_byte(struct nk_context*, const char *prefix, struct nk_color);
NK_API void nk_value_color_float(struct nk_context*, const char *prefix, struct nk_color);
NK_API void nk_value_color_hex(struct nk_context*, const char *prefix, struct nk_color);
#endif
/* =============================================================================
 *
 *                                  BUTTON
 *
 * ============================================================================= */
NK_API int nk_button_text(struct nk_context*, const char *title, int len);
NK_API int nk_button_label(struct nk_context*, const char *title);
NK_API int nk_button_color(struct nk_context*, struct nk_color);
NK_API int nk_button_symbol(struct nk_context*, enum nk_symbol_type);
NK_API int nk_button_image(struct nk_context*, struct nk_image img);
NK_API int nk_button_symbol_label(struct nk_context*, enum nk_symbol_type, const char*, nk_flags text_alignment);
NK_API int nk_button_symbol_text(struct nk_context*, enum nk_symbol_type, const char*, int, nk_flags alignment);
NK_API int nk_button_image_label(struct nk_context*, struct nk_image img, const char*, nk_flags text_alignment);
NK_API int nk_button_image_text(struct nk_context*, struct nk_image img, const char*, int, nk_flags alignment);
NK_API int nk_button_text_styled(struct nk_context*, const struct nk_style_button*, const char *title, int len);
NK_API int nk_button_label_styled(struct nk_context*, const struct nk_style_button*, const char *title);
NK_API int nk_button_symbol_styled(struct nk_context*, const struct nk_style_button*, enum nk_symbol_type);
NK_API int nk_button_image_styled(struct nk_context*, const struct nk_style_button*, struct nk_image img);
NK_API int nk_button_symbol_text_styled(struct nk_context*,const struct nk_style_button*, enum nk_symbol_type, const char*, int, nk_flags alignment);
NK_API int nk_button_symbol_label_styled(struct nk_context *ctx, const struct nk_style_button *style, enum nk_symbol_type symbol, const char *title, nk_flags align);
NK_API int nk_button_image_label_styled(struct nk_context*,const struct nk_style_button*, struct nk_image img, const char*, nk_flags text_alignment);
NK_API int nk_button_image_text_styled(struct nk_context*,const struct nk_style_button*, struct nk_image img, const char*, int, nk_flags alignment);
NK_API void nk_button_set_behavior(struct nk_context*, enum nk_button_behavior);
NK_API int nk_button_push_behavior(struct nk_context*, enum nk_button_behavior);
NK_API int nk_button_pop_behavior(struct nk_context*);
/* =============================================================================
 *
 *                                  CHECKBOX
 *
 * ============================================================================= */
NK_API int nk_check_label(struct nk_context*, const char*, int active);
NK_API int nk_check_text(struct nk_context*, const char*, int,int active);
NK_API unsigned nk_check_flags_label(struct nk_context*, const char*, unsigned int flags, unsigned int value);
NK_API unsigned nk_check_flags_text(struct nk_context*, const char*, int, unsigned int flags, unsigned int value);
NK_API int nk_checkbox_label(struct nk_context*, const char*, int *active);
NK_API int nk_checkbox_text(struct nk_context*, const char*, int, int *active);
NK_API int nk_checkbox_flags_label(struct nk_context*, const char*, unsigned int *flags, unsigned int value);
NK_API int nk_checkbox_flags_text(struct nk_context*, const char*, int, unsigned int *flags, unsigned int value);
/* =============================================================================
 *
 *                                  RADIO BUTTON
 *
 * ============================================================================= */
NK_API int nk_radio_label(struct nk_context*, const char*, int *active);
NK_API int nk_radio_text(struct nk_context*, const char*, int, int *active);
NK_API int nk_option_label(struct nk_context*, const char*, int active);
NK_API int nk_option_text(struct nk_context*, const char*, int, int active);
/* =============================================================================
 *
 *                                  SELECTABLE
 *
 * ============================================================================= */
NK_API int nk_selectable_label(struct nk_context*, const char*, nk_flags align, int *value);
NK_API int nk_selectable_text(struct nk_context*, const char*, int, nk_flags align, int *value);
NK_API int nk_selectable_image_label(struct nk_context*,struct nk_image,  const char*, nk_flags align, int *value);
NK_API int nk_selectable_image_text(struct nk_context*,struct nk_image, const char*, int, nk_flags align, int *value);
NK_API int nk_selectable_symbol_label(struct nk_context*,enum nk_symbol_type,  const char*, nk_flags align, int *value);
NK_API int nk_selectable_symbol_text(struct nk_context*,enum nk_symbol_type, const char*, int, nk_flags align, int *value);

NK_API int nk_select_label(struct nk_context*, const char*, nk_flags align, int value);
NK_API int nk_select_text(struct nk_context*, const char*, int, nk_flags align, int value);
NK_API int nk_select_image_label(struct nk_context*, struct nk_image,const char*, nk_flags align, int value);
NK_API int nk_select_image_text(struct nk_context*, struct nk_image,const char*, int, nk_flags align, int value);
NK_API int nk_select_symbol_label(struct nk_context*,enum nk_symbol_type,  const char*, nk_flags align, int value);
NK_API int nk_select_symbol_text(struct nk_context*,enum nk_symbol_type, const char*, int, nk_flags align, int value);

/* =============================================================================
 *
 *                                  SLIDER
 *
 * ============================================================================= */
NK_API float nk_slide_float(struct nk_context*, float min, float val, float max, float step);
NK_API int nk_slide_int(struct nk_context*, int min, int val, int max, int step);
NK_API int nk_slider_float(struct nk_context*, float min, float *val, float max, float step);
NK_API int nk_slider_int(struct nk_context*, int min, int *val, int max, int step);
/* =============================================================================
 *
 *                                  PROGRESSBAR
 *
 * ============================================================================= */
NK_API int nk_progress(struct nk_context*, nk_size *cur, nk_size max, int modifyable);
NK_API nk_size nk_prog(struct nk_context*, nk_size cur, nk_size max, int modifyable);

/* =============================================================================
 *
 *                                  COLOR PICKER
 *
 * ============================================================================= */
NK_API struct nk_colorf nk_color_picker(struct nk_context*, struct nk_colorf, enum nk_color_format);
NK_API int nk_color_pick(struct nk_context*, struct nk_colorf*, enum nk_color_format);
/* =============================================================================
 *
 *                                  PROPERTIES
 *
 * =============================================================================
/// ### Properties
/// Properties are the main value modification widgets in Nuklear. Changing a value
/// can be achieved by dragging, adding/removing incremental steps on button click
/// or by directly typing a number.
///
/// #### Usage
/// Each property requires a unique name for identifaction that is also used for
/// displaying a label. If you want to use the same name multiple times make sure
/// add a '#' before your name. The '#' will not be shown but will generate a
/// unique ID. Each propery also takes in a minimum and maximum value. If you want
/// to make use of the complete number range of a type just use the provided
/// type limits from `limits.h`. For example `INT_MIN` and `INT_MAX` for
/// `nk_property_int` and `nk_propertyi`. In additional each property takes in
/// a increment value that will be added or subtracted if either the increment
/// decrement button is clicked. Finally there is a value for increment per pixel
/// dragged that is added or subtracted from the value.
///
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// int value = 0;
/// struct nk_context ctx;
/// nk_init_xxx(&ctx, ...);
/// while (1) {
///     // Input
///     Event evt;
///     nk_input_begin(&ctx);
///     while (GetEvent(&evt)) {
///         if (evt.type == MOUSE_MOVE)
///             nk_input_motion(&ctx, evt.motion.x, evt.motion.y);
///         else if (evt.type == [...]) {
///             nk_input_xxx(...);
///         }
///     }
///     nk_input_end(&ctx);
///     //
///     // Window
///     if (nk_begin_xxx(...) {
///         // Property
///         nk_layout_row_dynamic(...);
///         nk_property_int(ctx, "ID", INT_MIN, &value, INT_MAX, 1, 1);
///     }
///     nk_end(ctx);
///     //
///     // Draw
///     const struct nk_command *cmd = 0;
///     nk_foreach(cmd, &ctx) {
///     switch (cmd->type) {
///     case NK_COMMAND_LINE:
///         your_draw_line_function(...)
///         break;
///     case NK_COMMAND_RECT
///         your_draw_rect_function(...)
///         break;
///     case ...:
///         // [...]
///     }
//      nk_clear(&ctx);
/// }
/// nk_free(&ctx);
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// #### Reference
/// Function            | Description
/// --------------------|-------------------------------------------
/// nk_property_int     | Integer property directly modifing a passed in value
/// nk_property_float   | Float property directly modifing a passed in value
/// nk_property_double  | Double property directly modifing a passed in value
/// nk_propertyi        | Integer property returning the modified int value
/// nk_propertyf        | Float property returning the modified float value
/// nk_propertyd        | Double property returning the modified double value
///
*/
/*/// #### nk_property_int
/// Integer property directly modifing a passed in value
/// !!! WARNING
///     To generate a unique property ID using the same label make sure to insert
///     a `#` at the beginning. It will not be shown but guarantees correct behavior.
///
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// void nk_property_int(struct nk_context *ctx, const char *name, int min, int *val, int max, int step, float inc_per_pixel);
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// Parameter           | Description
/// --------------------|-----------------------------------------------------------
/// __ctx__             | Must point to an previously initialized `nk_context` struct after calling a layouting function
/// __name__            | String used both as a label as well as a unique identifier
/// __min__             | Minimum value not allowed to be underflown
/// __val__             | Integer pointer to be modified
/// __max__             | Maximum value not allowed to be overflown
/// __step__            | Increment added and subtracted on increment and decrement button
/// __inc_per_pixel__   | Value per pixel added or subtracted on dragging
*/
NK_API void nk_property_int(struct nk_context*, const char *name, int min, int *val, int max, int step, float inc_per_pixel);
/*/// #### nk_property_float
/// Float property directly modifing a passed in value
/// !!! WARNING
///     To generate a unique property ID using the same label make sure to insert
///     a `#` at the beginning. It will not be shown but guarantees correct behavior.
///
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// void nk_property_float(struct nk_context *ctx, const char *name, float min, float *val, float max, float step, float inc_per_pixel);
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// Parameter           | Description
/// --------------------|-----------------------------------------------------------
/// __ctx__             | Must point to an previously initialized `nk_context` struct after calling a layouting function
/// __name__            | String used both as a label as well as a unique identifier
/// __min__             | Minimum value not allowed to be underflown
/// __val__             | Float pointer to be modified
/// __max__             | Maximum value not allowed to be overflown
/// __step__            | Increment added and subtracted on increment and decrement button
/// __inc_per_pixel__   | Value per pixel added or subtracted on dragging
*/
NK_API void nk_property_float(struct nk_context*, const char *name, float min, float *val, float max, float step, float inc_per_pixel);
/*/// #### nk_property_double
/// Double property directly modifing a passed in value
/// !!! WARNING
///     To generate a unique property ID using the same label make sure to insert
///     a `#` at the beginning. It will not be shown but guarantees correct behavior.
///
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// void nk_property_double(struct nk_context *ctx, const char *name, double min, double *val, double max, double step, double inc_per_pixel);
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// Parameter           | Description
/// --------------------|-----------------------------------------------------------
/// __ctx__             | Must point to an previously initialized `nk_context` struct after calling a layouting function
/// __name__            | String used both as a label as well as a unique identifier
/// __min__             | Minimum value not allowed to be underflown
/// __val__             | Double pointer to be modified
/// __max__             | Maximum value not allowed to be overflown
/// __step__            | Increment added and subtracted on increment and decrement button
/// __inc_per_pixel__   | Value per pixel added or subtracted on dragging
*/
NK_API void nk_property_double(struct nk_context*, const char *name, double min, double *val, double max, double step, float inc_per_pixel);
/*/// #### nk_propertyi
/// Integer property modifing a passed in value and returning the new value
/// !!! WARNING
///     To generate a unique property ID using the same label make sure to insert
///     a `#` at the beginning. It will not be shown but guarantees correct behavior.
///
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// int nk_propertyi(struct nk_context *ctx, const char *name, int min, int val, int max, int step, float inc_per_pixel);
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// Parameter           | Description
/// --------------------|-----------------------------------------------------------
/// __ctx__             | Must point to an previously initialized `nk_context` struct after calling a layouting function
/// __name__            | String used both as a label as well as a unique identifier
/// __min__             | Minimum value not allowed to be underflown
/// __val__             | Current integer value to be modified and returned
/// __max__             | Maximum value not allowed to be overflown
/// __step__            | Increment added and subtracted on increment and decrement button
/// __inc_per_pixel__   | Value per pixel added or subtracted on dragging
///
/// Returns the new modified integer value
*/
NK_API int nk_propertyi(struct nk_context*, const char *name, int min, int val, int max, int step, float inc_per_pixel);
/*/// #### nk_propertyf
/// Float property modifing a passed in value and returning the new value
/// !!! WARNING
///     To generate a unique property ID using the same label make sure to insert
///     a `#` at the beginning. It will not be shown but guarantees correct behavior.
///
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// float nk_propertyf(struct nk_context *ctx, const char *name, float min, float val, float max, float step, float inc_per_pixel);
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// Parameter           | Description
/// --------------------|-----------------------------------------------------------
/// __ctx__             | Must point to an previously initialized `nk_context` struct after calling a layouting function
/// __name__            | String used both as a label as well as a unique identifier
/// __min__             | Minimum value not allowed to be underflown
/// __val__             | Current float value to be modified and returned
/// __max__             | Maximum value not allowed to be overflown
/// __step__            | Increment added and subtracted on increment and decrement button
/// __inc_per_pixel__   | Value per pixel added or subtracted on dragging
///
/// Returns the new modified float value
*/
NK_API float nk_propertyf(struct nk_context*, const char *name, float min, float val, float max, float step, float inc_per_pixel);
/*/// #### nk_propertyd
/// Float property modifing a passed in value and returning the new value
/// !!! WARNING
///     To generate a unique property ID using the same label make sure to insert
///     a `#` at the beginning. It will not be shown but guarantees correct behavior.
///
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~c
/// float nk_propertyd(struct nk_context *ctx, const char *name, double min, double val, double max, double step, double inc_per_pixel);
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~
///
/// Parameter           | Description
/// --------------------|-----------------------------------------------------------
/// __ctx__             | Must point to an previously initialized `nk_context` struct after calling a layouting function
/// __name__            | String used both as a label as well as a unique identifier
/// __min__             | Minimum value not allowed to be underflown
/// __val__             | Current double value to be modified and returned
/// __max__             | Maximum value not allowed to be overflown
/// __step__            | Increment added and subtracted on increment and decrement button
/// __inc_per_pixel__   | Value per pixel added or subtracted on dragging
///
/// Returns the new modified double value
*/
NK_API double nk_propertyd(struct nk_context*, const char *name, double min, double val, double max, double step, float inc_per_pixel);
/* =============================================================================
 *
 *                                  TEXT EDIT
 *
 * ============================================================================= */
enum nk_edit_flags {
    NK_EDIT_DEFAULT                 = 0,
    NK_EDIT_READ_ONLY               = NK_FLAG(0),
    NK_EDIT_AUTO_SELECT             = NK_FLAG(1),
    NK_EDIT_SIG_ENTER               = NK_FLAG(2),
    NK_EDIT_ALLOW_TAB               = NK_FLAG(3),
    NK_EDIT_NO_CURSOR               = NK_FLAG(4),
    NK_EDIT_SELECTABLE              = NK_FLAG(5),
    NK_EDIT_CLIPBOARD               = NK_FLAG(6),
    NK_EDIT_CTRL_ENTER_NEWLINE      = NK_FLAG(7),
    NK_EDIT_NO_HORIZONTAL_SCROLL    = NK_FLAG(8),
    NK_EDIT_ALWAYS_INSERT_MODE      = NK_FLAG(9),
    NK_EDIT_MULTILINE               = NK_FLAG(10),
    NK_EDIT_GOTO_END_ON_ACTIVATE    = NK_FLAG(11)
};
enum nk_edit_types {
    NK_EDIT_SIMPLE  = NK_EDIT_ALWAYS_INSERT_MODE,
    NK_EDIT_FIELD   = NK_EDIT_SIMPLE|NK_EDIT_SELECTABLE|NK_EDIT_CLIPBOARD,
    NK_EDIT_BOX     = NK_EDIT_ALWAYS_INSERT_MODE| NK_EDIT_SELECTABLE| NK_EDIT_MULTILINE|NK_EDIT_ALLOW_TAB|NK_EDIT_CLIPBOARD,
    NK_EDIT_EDITOR  = NK_EDIT_SELECTABLE|NK_EDIT_MULTILINE|NK_EDIT_ALLOW_TAB| NK_EDIT_CLIPBOARD
};
enum nk_edit_events {
    NK_EDIT_ACTIVE      = NK_FLAG(0), /* edit widget is currently being modified */
    NK_EDIT_INACTIVE    = NK_FLAG(1), /* edit widget is not active and is not being modified */
    NK_EDIT_ACTIVATED   = NK_FLAG(2), /* edit widget went from state inactive to state active */
    NK_EDIT_DEACTIVATED = NK_FLAG(3), /* edit widget went from state active to state inactive */
    NK_EDIT_COMMITED    = NK_FLAG(4) /* edit widget has received an enter and lost focus */
};
NK_API nk_flags nk_edit_string(struct nk_context*, nk_flags, char *buffer, int *len, int max, nk_plugin_filter);
NK_API nk_flags nk_edit_string_zero_terminated(struct nk_context*, nk_flags, char *buffer, int max, nk_plugin_filter);
NK_API nk_flags nk_edit_buffer(struct nk_context*, nk_flags, struct nk_text_edit*, nk_plugin_filter);
NK_API void nk_edit_focus(struct nk_context*, nk_flags flags);
NK_API void nk_edit_unfocus(struct nk_context*);
/* =============================================================================
 *
 *                                  CHART
 *
 * ============================================================================= */
NK_API int nk_chart_begin(struct nk_context*, enum nk_chart_type, int num, float min, float max);
NK_API int nk_chart_begin_colored(struct nk_context*, enum nk_chart_type, struct nk_color, struct nk_color active, int num, float min, float max);
NK_API void nk_chart_add_slot(struct nk_context *ctx, const enum nk_chart_type, int count, float min_value, float max_value);
NK_API void nk_chart_add_slot_colored(struct nk_context *ctx, const enum nk_chart_type, struct nk_color, struct nk_color active, int count, float min_value, float max_value);
NK_API nk_flags nk_chart_push(struct nk_context*, float);
NK_API nk_flags nk_chart_push_slot(struct nk_context*, float, int);
NK_API void nk_chart_end(struct nk_context*);
NK_API void nk_plot(struct nk_context*, enum nk_chart_type, const float *values, int count, int offset);
NK_API void nk_plot_function(struct nk_context*, enum nk_chart_type, void *userdata, float(*value_getter)(void* user, int index), int count, int offset);
/* =============================================================================
 *
 *                                  POPUP
 *
 * ============================================================================= */
NK_API int nk_popup_begin(struct nk_context*, enum nk_popup_type, const char*, nk_flags, struct nk_rect bounds);
NK_API void nk_popup_close(struct nk_context*);
NK_API void nk_popup_end(struct nk_context*);
/* =============================================================================
 *
 *                                  COMBOBOX
 *
 * ============================================================================= */
NK_API int nk_combo(struct nk_context*, const char **items, int count, int selected, int item_height, struct nk_vec2 size);
NK_API int nk_combo_separator(struct nk_context*, const char *items_separated_by_separator, int separator, int selected, int count, int item_height, struct nk_vec2 size);
NK_API int nk_combo_string(struct nk_context*, const char *items_separated_by_zeros, int selected, int count, int item_height, struct nk_vec2 size);
NK_API int nk_combo_callback(struct nk_context*, void(*item_getter)(void*, int, const char**), void *userdata, int selected, int count, int item_height, struct nk_vec2 size);
NK_API void nk_combobox(struct nk_context*, const char **items, int count, int *selected, int item_height, struct nk_vec2 size);
NK_API void nk_combobox_string(struct nk_context*, const char *items_separated_by_zeros, int *selected, int count, int item_height, struct nk_vec2 size);
NK_API void nk_combobox_separator(struct nk_context*, const char *items_separated_by_separator, int separator,int *selected, int count, int item_height, struct nk_vec2 size);
NK_API void nk_combobox_callback(struct nk_context*, void(*item_getter)(void*, int, const char**), void*, int *selected, int count, int item_height, struct nk_vec2 size);
/* =============================================================================
 *
 *                                  ABSTRACT COMBOBOX
 *
 * ============================================================================= */
NK_API int nk_combo_begin_text(struct nk_context*, const char *selected, int, struct nk_vec2 size);
NK_API int nk_combo_begin_label(struct nk_context*, const char *selected, struct nk_vec2 size);
NK_API int nk_combo_begin_color(struct nk_context*, struct nk_color color, struct nk_vec2 size);
NK_API int nk_combo_begin_symbol(struct nk_context*,  enum nk_symbol_type,  struct nk_vec2 size);
NK_API int nk_combo_begin_symbol_label(struct nk_context*, const char *selected, enum nk_symbol_type, struct nk_vec2 size);
NK_API int nk_combo_begin_symbol_text(struct nk_context*, const char *selected, int, enum nk_symbol_type, struct nk_vec2 size);
NK_API int nk_combo_begin_image(struct nk_context*, struct nk_image img,  struct nk_vec2 size);
NK_API int nk_combo_begin_image_label(struct nk_context*, const char *selected, struct nk_image, struct nk_vec2 size);
NK_API int nk_combo_begin_image_text(struct nk_context*,  const char *selected, int, struct nk_image, struct nk_vec2 size);
NK_API int nk_combo_item_label(struct nk_context*, const char*, nk_flags alignment);
NK_API int nk_combo_item_text(struct nk_context*, const char*,int, nk_flags alignment);
NK_API int nk_combo_item_image_label(struct nk_context*, struct nk_image, const char*, nk_flags alignment);
NK_API int nk_combo_item_image_text(struct nk_context*, struct nk_image, const char*, int,nk_flags alignment);
NK_API int nk_combo_item_symbol_label(struct nk_context*, enum nk_symbol_type, const char*, nk_flags alignment);
NK_API int nk_combo_item_symbol_text(struct nk_context*, enum nk_symbol_type, const char*, int, nk_flags alignment);
NK_API void nk_combo_close(struct nk_context*);
NK_API void nk_combo_end(struct nk_context*);
/* =============================================================================
 *
 *                                  CONTEXTUAL
 *
 * ============================================================================= */
NK_API int nk_contextual_begin(struct nk_context*, nk_flags, struct nk_vec2, struct nk_rect trigger_bounds);
NK_API int nk_contextual_item_text(struct nk_context*, const char*, int,nk_flags align);
NK_API int nk_contextual_item_label(struct nk_context*, const char*, nk_flags align);
NK_API int nk_contextual_item_image_label(struct nk_context*, struct nk_image, const char*, nk_flags alignment);
NK_API int nk_contextual_item_image_text(struct nk_context*, struct nk_image, const char*, int len, nk_flags alignment);
NK_API int nk_contextual_item_symbol_label(struct nk_context*, enum nk_symbol_type, const char*, nk_flags alignment);
NK_API int nk_contextual_item_symbol_text(struct nk_context*, enum nk_symbol_type, const char*, int, nk_flags alignment);
NK_API void nk_contextual_close(struct nk_context*);
NK_API void nk_contextual_end(struct nk_context*);
/* =============================================================================
 *
 *                                  TOOLTIP
 *
 * ============================================================================= */
NK_API void nk_tooltip(struct nk_context*, const char*);
#ifdef NK_INCLUDE_STANDARD_VARARGS
NK_API void nk_tooltipf(struct nk_context*, NK_PRINTF_FORMAT_STRING const char*, ...) NK_PRINTF_VARARG_FUNC(2);
NK_API void nk_tooltipfv(struct nk_context*, NK_PRINTF_FORMAT_STRING const char*, va_list) NK_PRINTF_VALIST_FUNC(2);
#endif
NK_API int nk_tooltip_begin(struct nk_context*, float width);
NK_API void nk_tooltip_end(struct nk_context*);
/* =============================================================================
 *
 *                                  MENU
 *
 * ============================================================================= */
NK_API void nk_menubar_begin(struct nk_context*);
NK_API void nk_menubar_end(struct nk_context*);
NK_API int nk_menu_begin_text(struct nk_context*, const char* title, int title_len, nk_flags align, struct nk_vec2 size);
NK_API int nk_menu_begin_label(struct nk_context*, const char*, nk_flags align, struct nk_vec2 size);
NK_API int nk_menu_begin_image(struct nk_context*, const char*, struct nk_image, struct nk_vec2 size);
NK_API int nk_menu_begin_image_text(struct nk_context*, const char*, int,nk_flags align,struct nk_image, struct nk_vec2 size);
NK_API int nk_menu_begin_image_label(struct nk_context*, const char*, nk_flags align,struct nk_image, struct nk_vec2 size);
NK_API int nk_menu_begin_symbol(struct nk_context*, const char*, enum nk_symbol_type, struct nk_vec2 size);
NK_API int nk_menu_begin_symbol_text(struct nk_context*, const char*, int,nk_flags align,enum nk_symbol_type, struct nk_vec2 size);
NK_API int nk_menu_begin_symbol_label(struct nk_context*, const char*, nk_flags align,enum nk_symbol_type, struct nk_vec2 size);
NK_API int nk_menu_item_text(struct nk_context*, const char*, int,nk_flags align);
NK_API int nk_menu_item_label(struct nk_context*, const char*, nk_flags alignment);
NK_API int nk_menu_item_image_label(struct nk_context*, struct nk_image, const char*, nk_flags alignment);
NK_API int nk_menu_item_image_text(struct nk_context*, struct nk_image, const char*, int len, nk_flags alignment);
NK_API int nk_menu_item_symbol_text(struct nk_context*, enum nk_symbol_type, const char*, int, nk_flags alignment);
NK_API int nk_menu_item_symbol_label(struct nk_context*, enum nk_symbol_type, const char*, nk_flags alignment);
NK_API void nk_menu_close(struct nk_context*);
NK_API void nk_menu_end(struct nk_context*);
/* =============================================================================
 *
 *                                  STYLE
 *
 * ============================================================================= */
enum nk_style_colors {
    NK_COLOR_TEXT,
    NK_COLOR_WINDOW,
    NK_COLOR_HEADER,
    NK_COLOR_BORDER,
    NK_COLOR_BUTTON,
    NK_COLOR_BUTTON_HOVER,
    NK_COLOR_BUTTON_ACTIVE,
    NK_COLOR_TOGGLE,
    NK_COLOR_TOGGLE_HOVER,
    NK_COLOR_TOGGLE_CURSOR,
    NK_COLOR_SELECT,
    NK_COLOR_SELECT_ACTIVE,
    NK_COLOR_SLIDER,
    NK_COLOR_SLIDER_CURSOR,
    NK_COLOR_SLIDER_CURSOR_HOVER,
    NK_COLOR_SLIDER_CURSOR_ACTIVE,
    NK_COLOR_PROPERTY,
    NK_COLOR_EDIT,
    NK_COLOR_EDIT_CURSOR,
    NK_COLOR_COMBO,
    NK_COLOR_CHART,
    NK_COLOR_CHART_COLOR,
    NK_COLOR_CHART_COLOR_HIGHLIGHT,
    NK_COLOR_SCROLLBAR,
    NK_COLOR_SCROLLBAR_CURSOR,
    NK_COLOR_SCROLLBAR_CURSOR_HOVER,
    NK_COLOR_SCROLLBAR_CURSOR_ACTIVE,
    NK_COLOR_TAB_HEADER,
    NK_COLOR_COUNT
};
enum nk_style_cursor {
    NK_CURSOR_ARROW,
    NK_CURSOR_TEXT,
    NK_CURSOR_MOVE,
    NK_CURSOR_RESIZE_VERTICAL,
    NK_CURSOR_RESIZE_HORIZONTAL,
    NK_CURSOR_RESIZE_TOP_LEFT_DOWN_RIGHT,
    NK_CURSOR_RESIZE_TOP_RIGHT_DOWN_LEFT,
    NK_CURSOR_COUNT
};
NK_API void nk_style_default(struct nk_context*);
NK_API void nk_style_from_table(struct nk_context*, const struct nk_color*);
NK_API void nk_style_load_cursor(struct nk_context*, enum nk_style_cursor, const struct nk_cursor*);
NK_API void nk_style_load_all_cursors(struct nk_context*, struct nk_cursor*);
NK_API const char* nk_style_get_color_by_name(enum nk_style_colors);
NK_API void nk_style_set_font(struct nk_context*, const struct nk_user_font*);
NK_API int nk_style_set_cursor(struct nk_context*, enum nk_style_cursor);
NK_API void nk_style_show_cursor(struct nk_context*);
NK_API void nk_style_hide_cursor(struct nk_context*);

NK_API int nk_style_push_font(struct nk_context*, const struct nk_user_font*);
NK_API int nk_style_push_float(struct nk_context*, float*, float);
NK_API int nk_style_push_vec2(struct nk_context*, struct nk_vec2*, struct nk_vec2);
NK_API int nk_style_push_style_item(struct nk_context*, struct nk_style_item*, struct nk_style_item);
NK_API int nk_style_push_flags(struct nk_context*, nk_flags*, nk_flags);
NK_API int nk_style_push_color(struct nk_context*, struct nk_color*, struct nk_color);

NK_API int nk_style_pop_font(struct nk_context*);
NK_API int nk_style_pop_float(struct nk_context*);
NK_API int nk_style_pop_vec2(struct nk_context*);
NK_API int nk_style_pop_style_item(struct nk_context*);
NK_API int nk_style_pop_flags(struct nk_context*);
NK_API int nk_style_pop_color(struct nk_context*);
/* =============================================================================
 *
 *                                  COLOR
 *
 * ============================================================================= */
NK_API struct nk_color nk_rgb(int r, int g, int b);
NK_API struct nk_color nk_rgb_iv(const int *rgb);
NK_API struct nk_color nk_rgb_bv(const nk_byte* rgb);
NK_API struct nk_color nk_rgb_f(float r, float g, float b);
NK_API struct nk_color nk_rgb_fv(const float *rgb);
NK_API struct nk_color nk_rgb_cf(struct nk_colorf c);
NK_API struct nk_color nk_rgb_hex(const char *rgb);

NK_API struct nk_color nk_rgba(int r, int g, int b, int a);
NK_API struct nk_color nk_rgba_u32(nk_uint);
NK_API struct nk_color nk_rgba_iv(const int *rgba);
NK_API struct nk_color nk_rgba_bv(const nk_byte *rgba);
NK_API struct nk_color nk_rgba_f(float r, float g, float b, float a);
NK_API struct nk_color nk_rgba_fv(const float *rgba);
NK_API struct nk_color nk_rgba_cf(struct nk_colorf c);
NK_API struct nk_color nk_rgba_hex(const char *rgb);

NK_API struct nk_colorf nk_hsva_colorf(float h, float s, float v, float a);
NK_API struct nk_colorf nk_hsva_colorfv(float *c);
NK_API void nk_colorf_hsva_f(float *out_h, float *out_s, float *out_v, float *out_a, struct nk_colorf in);
NK_API void nk_colorf_hsva_fv(float *hsva, struct nk_colorf in);

NK_API struct nk_color nk_hsv(int h, int s, int v);
NK_API struct nk_color nk_hsv_iv(const int *hsv);
NK_API struct nk_color nk_hsv_bv(const nk_byte *hsv);
NK_API struct nk_color nk_hsv_f(float h, float s, float v);
NK_API struct nk_color nk_hsv_fv(const float *hsv);

NK_API struct nk_color nk_hsva(int h, int s, int v, int a);
NK_API struct nk_color nk_hsva_iv(const int *hsva);
NK_API struct nk_color nk_hsva_bv(const nk_byte *hsva);
NK_API struct nk_color nk_hsva_f(float h, float s, float v, float a);
NK_API struct nk_color nk_hsva_fv(const float *hsva);

/* color (conversion nuklear --> user) */
NK_API void nk_color_f(float *r, float *g, float *b, float *a, struct nk_color);
NK_API void nk_color_fv(float *rgba_out, struct nk_color);
NK_API struct nk_colorf nk_color_cf(struct nk_color);
NK_API void nk_color_d(double *r, double *g, double *b, double *a, struct nk_color);
NK_API void nk_color_dv(double *rgba_out, struct nk_color);

NK_API nk_uint nk_color_u32(struct nk_color);
NK_API void nk_color_hex_rgba(char *output, struct nk_color);
NK_API void nk_color_hex_rgb(char *output, struct nk_color);

NK_API void nk_color_hsv_i(int *out_h, int *out_s, int *out_v, struct nk_color);
NK_API void nk_color_hsv_b(nk_byte *out_h, nk_byte *out_s, nk_byte *out_v, struct nk_color);
NK_API void nk_color_hsv_iv(int *hsv_out, struct nk_color);
NK_API void nk_color_hsv_bv(nk_byte *hsv_out, struct nk_color);
NK_API void nk_color_hsv_f(float *out_h, float *out_s, float *out_v, struct nk_color);
NK_API void nk_color_hsv_fv(float *hsv_out, struct nk_color);

NK_API void nk_color_hsva_i(int *h, int *s, int *v, int *a, struct nk_color);
NK_API void nk_color_hsva_b(nk_byte *h, nk_byte *s, nk_byte *v, nk_byte *a, struct nk_color);
NK_API void nk_color_hsva_iv(int *hsva_out, struct nk_color);
NK_API void nk_color_hsva_bv(nk_byte *hsva_out, struct nk_color);
NK_API void nk_color_hsva_f(float *out_h, float *out_s, float *out_v, float *out_a, struct nk_color);
NK_API void nk_color_hsva_fv(float *hsva_out, struct nk_color);
/* =============================================================================
 *
 *                                  IMAGE
 *
 * ============================================================================= */
NK_API nk_handle nk_handle_ptr(void*);
NK_API nk_handle nk_handle_id(int);
NK_API struct nk_image nk_image_handle(nk_handle);
NK_API struct nk_image nk_image_ptr(void*);
NK_API struct nk_image nk_image_id(int);
NK_API int nk_image_is_subimage(const struct nk_image* img);
NK_API struct nk_image nk_subimage_ptr(void*, unsigned short w, unsigned short h, struct nk_rect sub_region);
NK_API struct nk_image nk_subimage_id(int, unsigned short w, unsigned short h, struct nk_rect sub_region);
NK_API struct nk_image nk_subimage_handle(nk_handle, unsigned short w, unsigned short h, struct nk_rect sub_region);
/* =============================================================================
 *
 *                                  MATH
 *
 * ============================================================================= */
NK_API nk_hash nk_murmur_hash(const void *key, int len, nk_hash seed);
NK_API void nk_triangle_from_direction(struct nk_vec2 *result, struct nk_rect r, float pad_x, float pad_y, enum nk_heading);

NK_API struct nk_vec2 nk_vec2(float x, float y);
NK_API struct nk_vec2 nk_vec2i(int x, int y);
NK_API struct nk_vec2 nk_vec2v(const float *xy);
NK_API struct nk_vec2 nk_vec2iv(const int *xy);

NK_API struct nk_rect nk_get_null_rect(void);
NK_API struct nk_rect nk_rect(float x, float y, float w, float h);
NK_API struct nk_rect nk_recti(int x, int y, int w, int h);
NK_API struct nk_rect nk_recta(struct nk_vec2 pos, struct nk_vec2 size);
NK_API struct nk_rect nk_rectv(const float *xywh);
NK_API struct nk_rect nk_rectiv(const int *xywh);
NK_API struct nk_vec2 nk_rect_pos(struct nk_rect);
NK_API struct nk_vec2 nk_rect_size(struct nk_rect);
/* =============================================================================
 *
 *                                  STRING
 *
 * ============================================================================= */
NK_API int nk_strlen(const char *str);
NK_API int nk_stricmp(const char *s1, const char *s2);
NK_API int nk_stricmpn(const char *s1, const char *s2, int n);
NK_API int nk_strtoi(const char *str, const char **endptr);
NK_API float nk_strtof(const char *str, const char **endptr);
NK_API double nk_strtod(const char *str, const char **endptr);
NK_API int nk_strfilter(const char *text, const char *regexp);
NK_API int nk_strmatch_fuzzy_string(char const *str, char const *pattern, int *out_score);
NK_API int nk_strmatch_fuzzy_text(const char *txt, int txt_len, const char *pattern, int *out_score);
/* =============================================================================
 *
 *                                  UTF-8
 *
 * ============================================================================= */
NK_API int nk_utf_decode(const char*, nk_rune*, int);
NK_API int nk_utf_encode(nk_rune, char*, int);
NK_API int nk_utf_len(const char*, int byte_len);
NK_API const char* nk_utf_at(const char *buffer, int length, int index, nk_rune *unicode, int *len);
/* ===============================================================
 *
 *                          FONT
 *
 * ===============================================================*/
/*  Font handling in this library was designed to be quite customizable and lets
    you decide what you want to use and what you want to provide. There are three
    different ways to use the font atlas. The first two will use your font
    handling scheme and only requires essential data to run nuklear. The next
    slightly more advanced features is font handling with vertex buffer output.
    Finally the most complex API wise is using nuklear's font baking API.

    1.) Using your own implementation without vertex buffer output
    --------------------------------------------------------------
    So first up the easiest way to do font handling is by just providing a
    `nk_user_font` struct which only requires the height in pixel of the used
    font and a callback to calculate the width of a string. This way of handling
    fonts is best fitted for using the normal draw shape command API where you
    do all the text drawing yourself and the library does not require any kind
    of deeper knowledge about which font handling mechanism you use.
    IMPORTANT: the `nk_user_font` pointer provided to nuklear has to persist
    over the complete life time! I know this sucks but it is currently the only
    way to switch between fonts.

        float your_text_width_calculation(nk_handle handle, float height, const char *text, int len)
        {
            your_font_type *type = handle.ptr;
            float text_width = ...;
            return text_width;
        }

        struct nk_user_font font;
        font.userdata.ptr = &your_font_class_or_struct;
        font.height = your_font_height;
        font.width = your_text_width_calculation;

        struct nk_context ctx;
        nk_init_default(&ctx, &font);

    2.) Using your own implementation with vertex buffer output
    --------------------------------------------------------------
    While the first approach works fine if you don't want to use the optional
    vertex buffer output it is not enough if you do. To get font handling working
    for these cases you have to provide two additional parameters inside the
    `nk_user_font`. First a texture atlas handle used to draw text as subimages
    of a bigger font atlas texture and a callback to query a character's glyph
    information (offset, size, ...). So it is still possible to provide your own
    font and use the vertex buffer output.

        float your_text_width_calculation(nk_handle handle, float height, const char *text, int len)
        {
            your_font_type *type = handle.ptr;
            float text_width = ...;
            return text_width;
        }
        void query_your_font_glyph(nk_handle handle, float font_height, struct nk_user_font_glyph *glyph, nk_rune codepoint, nk_rune next_codepoint)
        {
            your_font_type *type = handle.ptr;
            glyph.width = ...;
            glyph.height = ...;
            glyph.xadvance = ...;
            glyph.uv[0].x = ...;
            glyph.uv[0].y = ...;
            glyph.uv[1].x = ...;
            glyph.uv[1].y = ...;
            glyph.offset.x = ...;
            glyph.offset.y = ...;
        }

        struct nk_user_font font;
        font.userdata.ptr = &your_font_class_or_struct;
        font.height = your_font_height;
        font.width = your_text_width_calculation;
        font.query = query_your_font_glyph;
        font.texture.id = your_font_texture;

        struct nk_context ctx;
        nk_init_default(&ctx, &font);

    3.) Nuklear font baker
    ------------------------------------
    The final approach if you do not have a font handling functionality or don't
    want to use it in this library is by using the optional font baker.
    The font baker APIs can be used to create a font plus font atlas texture
    and can be used with or without the vertex buffer output.

    It still uses the `nk_user_font` struct and the two different approaches
    previously stated still work. The font baker is not located inside
    `nk_context` like all other systems since it can be understood as more of
    an extension to nuklear and does not really depend on any `nk_context` state.

    Font baker need to be initialized first by one of the nk_font_atlas_init_xxx
    functions. If you don't care about memory just call the default version
    `nk_font_atlas_init_default` which will allocate all memory from the standard library.
    If you want to control memory allocation but you don't care if the allocated
    memory is temporary and therefore can be freed directly after the baking process
    is over or permanent you can call `nk_font_atlas_init`.

    After successfully initializing the font baker you can add Truetype(.ttf) fonts from
    different sources like memory or from file by calling one of the `nk_font_atlas_add_xxx`.
    functions. Adding font will permanently store each font, font config and ttf memory block(!)
    inside the font atlas and allows to reuse the font atlas. If you don't want to reuse
    the font baker by for example adding additional fonts you can call
    `nk_font_atlas_cleanup` after the baking process is over (after calling nk_font_atlas_end).

    As soon as you added all fonts you wanted you can now start the baking process
    for every selected glyph to image by calling `nk_font_atlas_bake`.
    The baking process returns image memory, width and height which can be used to
    either create your own image object or upload it to any graphics library.
    No matter which case you finally have to call `nk_font_atlas_end` which
    will free all temporary memory including the font atlas image so make sure
    you created our texture beforehand. `nk_font_atlas_end` requires a handle
    to your font texture or object and optionally fills a `struct nk_draw_null_texture`
    which can be used for the optional vertex output. If you don't want it just
    set the argument to `NULL`.

    At this point you are done and if you don't want to reuse the font atlas you
    can call `nk_font_atlas_cleanup` to free all truetype blobs and configuration
    memory. Finally if you don't use the font atlas and any of it's fonts anymore
    you need to call `nk_font_atlas_clear` to free all memory still being used.

        struct nk_font_atlas atlas;
        nk_font_atlas_init_default(&atlas);
        nk_font_atlas_begin(&atlas);
        nk_font *font = nk_font_atlas_add_from_file(&atlas, "Path/To/Your/TTF_Font.ttf", 13, 0);
        nk_font *font2 = nk_font_atlas_add_from_file(&atlas, "Path/To/Your/TTF_Font2.ttf", 16, 0);
        const void* img = nk_font_atlas_bake(&atlas, &img_width, &img_height, NK_FONT_ATLAS_RGBA32);
        nk_font_atlas_end(&atlas, nk_handle_id(texture), 0);

        struct nk_context ctx;
        nk_init_default(&ctx, &font->handle);
        while (1) {

        }
        nk_font_atlas_clear(&atlas);

    The font baker API is probably the most complex API inside this library and
    I would suggest reading some of my examples `example/` to get a grip on how
    to use the font atlas. There are a number of details I left out. For example
    how to merge fonts, configure a font with `nk_font_config` to use other languages,
    use another texture coordinate format and a lot more:

        struct nk_font_config cfg = nk_font_config(font_pixel_height);
        cfg.merge_mode = nk_false or nk_true;
        cfg.range = nk_font_korean_glyph_ranges();
        cfg.coord_type = NK_COORD_PIXEL;
        nk_font *font = nk_font_atlas_add_from_file(&atlas, "Path/To/Your/TTF_Font.ttf", 13, &cfg);

*/
struct nk_user_font_glyph;
typedef float(*nk_text_width_f)(nk_handle, float h, const char*, int len);
typedef void(*nk_query_font_glyph_f)(nk_handle handle, float font_height,
                                    struct nk_user_font_glyph *glyph,
                                    nk_rune codepoint, nk_rune next_codepoint);

#if defined(NK_INCLUDE_VERTEX_BUFFER_OUTPUT) || defined(NK_INCLUDE_SOFTWARE_FONT)
struct nk_user_font_glyph {
    struct nk_vec2 uv[2];
    /* texture coordinates */
    struct nk_vec2 offset;
    /* offset between top left and glyph */
    float width, height;
    /* size of the glyph  */
    float xadvance;
    /* offset to the next glyph */
};
#endif

struct nk_user_font {
    nk_handle userdata;
    /* user provided font handle */
    float height;
    /* max height of the font */
    nk_text_width_f width;
    /* font string width in pixel callback */
#ifdef NK_INCLUDE_VERTEX_BUFFER_OUTPUT
    nk_query_font_glyph_f query;
    /* font glyph callback to query drawing info */
    nk_handle texture;
    /* texture handle to the used font atlas or texture */
#endif
};

#ifdef NK_INCLUDE_FONT_BAKING
enum nk_font_coord_type {
    NK_COORD_UV, /* texture coordinates inside font glyphs are clamped between 0-1 */
    NK_COORD_PIXEL /* texture coordinates inside font glyphs are in absolute pixel */
};

struct nk_font;
struct nk_baked_font {
    float height;
    /* height of the font  */
    float ascent, descent;
    /* font glyphs ascent and descent  */
    nk_rune glyph_offset;
    /* glyph array offset inside the font glyph baking output array  */
    nk_rune glyph_count;
    /* number of glyphs of this font inside the glyph baking array output */
    const nk_rune *ranges;
    /* font codepoint ranges as pairs of (from/to) and 0 as last element */
};

struct nk_font_config {
    struct nk_font_config *next;
    /* NOTE: only used internally */
    void *ttf_blob;
    /* pointer to loaded TTF file memory block.
     * NOTE: not needed for nk_font_atlas_add_from_memory and nk_font_atlas_add_from_file. */
    nk_size ttf_size;
    /* size of the loaded TTF file memory block
     * NOTE: not needed for nk_font_atlas_add_from_memory and nk_font_atlas_add_from_file. */

    unsigned char ttf_data_owned_by_atlas;
    /* used inside font atlas: default to: 0*/
    unsigned char merge_mode;
    /* merges this font into the last font */
    unsigned char pixel_snap;
    /* align every character to pixel boundary (if true set oversample (1,1)) */
    unsigned char oversample_v, oversample_h;
    /* rasterize at hight quality for sub-pixel position */
    unsigned char padding[3];

    float size;
    /* baked pixel height of the font */
    enum nk_font_coord_type coord_type;
    /* texture coordinate format with either pixel or UV coordinates */
    struct nk_vec2 spacing;
    /* extra pixel spacing between glyphs  */
    const nk_rune *range;
    /* list of unicode ranges (2 values per range, zero terminated) */
    struct nk_baked_font *font;
    /* font to setup in the baking process: NOTE: not needed for font atlas */
    nk_rune fallback_glyph;
    /* fallback glyph to use if a given rune is not found */
    struct nk_font_config *n;
    struct nk_font_config *p;
};

struct nk_font_glyph {
    nk_rune codepoint;
    float xadvance;
    float x0, y0, x1, y1, w, h;
    float u0, v0, u1, v1;
};

struct nk_font {
    struct nk_font *next;
    struct nk_user_font handle;
    struct nk_baked_font info;
    float scale;
    struct nk_font_glyph *glyphs;
    const struct nk_font_glyph *fallback;
    nk_rune fallback_codepoint;
    nk_handle texture;
    struct nk_font_config *config;
};

enum nk_font_atlas_format {
    NK_FONT_ATLAS_ALPHA8,
    NK_FONT_ATLAS_RGBA32
};

struct nk_font_atlas {
    void *pixel;
    int tex_width;
    int tex_height;

    struct nk_allocator permanent;
    struct nk_allocator temporary;

    struct nk_recti custom;
    struct nk_cursor cursors[NK_CURSOR_COUNT];

    int glyph_count;
    struct nk_font_glyph *glyphs;
    struct nk_font *default_font;
    struct nk_font *fonts;
    struct nk_font_config *config;
    int font_num;
};

/* some language glyph codepoint ranges */
NK_API const nk_rune *nk_font_default_glyph_ranges(void);
NK_API const nk_rune *nk_font_chinese_glyph_ranges(void);
NK_API const nk_rune *nk_font_cyrillic_glyph_ranges(void);
NK_API const nk_rune *nk_font_korean_glyph_ranges(void);

#ifdef NK_INCLUDE_DEFAULT_ALLOCATOR
NK_API void nk_font_atlas_init_default(struct nk_font_atlas*);
#endif
NK_API void nk_font_atlas_init(struct nk_font_atlas*, struct nk_allocator*);
NK_API void nk_font_atlas_init_custom(struct nk_font_atlas*, struct nk_allocator *persistent, struct nk_allocator *transient);
NK_API void nk_font_atlas_begin(struct nk_font_atlas*);
NK_API struct nk_font_config nk_font_config(float pixel_height);
NK_API struct nk_font *nk_font_atlas_add(struct nk_font_atlas*, const struct nk_font_config*);
#ifdef NK_INCLUDE_DEFAULT_FONT
NK_API struct nk_font* nk_font_atlas_add_default(struct nk_font_atlas*, float height, const struct nk_font_config*);
#endif
NK_API struct nk_font* nk_font_atlas_add_from_memory(struct nk_font_atlas *atlas, void *memory, nk_size size, float height, const struct nk_font_config *config);
#ifdef NK_INCLUDE_STANDARD_IO
NK_API struct nk_font* nk_font_atlas_add_from_file(struct nk_font_atlas *atlas, const char *file_path, float height, const struct nk_font_config*);
#endif
NK_API struct nk_font *nk_font_atlas_add_compressed(struct nk_font_atlas*, void *memory, nk_size size, float height, const struct nk_font_config*);
NK_API struct nk_font* nk_font_atlas_add_compressed_base85(struct nk_font_atlas*, const char *data, float height, const struct nk_font_config *config);
NK_API const void* nk_font_atlas_bake(struct nk_font_atlas*, int *width, int *height, enum nk_font_atlas_format);
NK_API void nk_font_atlas_end(struct nk_font_atlas*, nk_handle tex, struct nk_draw_null_texture*);
NK_API const struct nk_font_glyph* nk_font_find_glyph(struct nk_font*, nk_rune unicode);
NK_API void nk_font_atlas_cleanup(struct nk_font_atlas *atlas);
NK_API void nk_font_atlas_clear(struct nk_font_atlas*);

#endif

/* ==============================================================
 *
 *                          MEMORY BUFFER
 *
 * ===============================================================*/
/*  A basic (double)-buffer with linear allocation and resetting as only
    freeing policy. The buffer's main purpose is to control all memory management
    inside the GUI toolkit and still leave memory control as much as possible in
    the hand of the user while also making sure the library is easy to use if
    not as much control is needed.
    In general all memory inside this library can be provided from the user in
    three different ways.

    The first way and the one providing most control is by just passing a fixed
    size memory block. In this case all control lies in the hand of the user
    since he can exactly control where the memory comes from and how much memory
    the library should consume. Of course using the fixed size API removes the
    ability to automatically resize a buffer if not enough memory is provided so
    you have to take over the resizing. While being a fixed sized buffer sounds
    quite limiting, it is very effective in this library since the actual memory
    consumption is quite stable and has a fixed upper bound for a lot of cases.

    If you don't want to think about how much memory the library should allocate
    at all time or have a very dynamic UI with unpredictable memory consumption
    habits but still want control over memory allocation you can use the dynamic
    allocator based API. The allocator consists of two callbacks for allocating
    and freeing memory and optional userdata so you can plugin your own allocator.

    The final and easiest way can be used by defining
    NK_INCLUDE_DEFAULT_ALLOCATOR which uses the standard library memory
    allocation functions malloc and free and takes over complete control over
    memory in this library.
*/
struct nk_memory_status {
    void *memory;
    unsigned int type;
    nk_size size;
    nk_size allocated;
    nk_size needed;
    nk_size calls;
};

enum nk_allocation_type {
    NK_BUFFER_FIXED,
    NK_BUFFER_DYNAMIC
};

enum nk_buffer_allocation_type {
    NK_BUFFER_FRONT,
    NK_BUFFER_BACK,
    NK_BUFFER_MAX
};

struct nk_buffer_marker {
    int active;
    nk_size offset;
};

struct nk_memory {void *ptr;nk_size size;};
struct nk_buffer {
    struct nk_buffer_marker marker[NK_BUFFER_MAX];
    /* buffer marker to free a buffer to a certain offset */
    struct nk_allocator pool;
    /* allocator callback for dynamic buffers */
    enum nk_allocation_type type;
    /* memory management type */
    struct nk_memory memory;
    /* memory and size of the current memory block */
    float grow_factor;
    /* growing factor for dynamic memory management */
    nk_size allocated;
    /* total amount of memory allocated */
    nk_size needed;
    /* totally consumed memory given that enough memory is present */
    nk_size calls;
    /* number of allocation calls */
    nk_size size;
    /* current size of the buffer */
};

#ifdef NK_INCLUDE_DEFAULT_ALLOCATOR
NK_API void nk_buffer_init_default(struct nk_buffer*);
#endif
NK_API void nk_buffer_init(struct nk_buffer*, const struct nk_allocator*, nk_size size);
NK_API void nk_buffer_init_fixed(struct nk_buffer*, void *memory, nk_size size);
NK_API void nk_buffer_info(struct nk_memory_status*, struct nk_buffer*);
NK_API void nk_buffer_push(struct nk_buffer*, enum nk_buffer_allocation_type type, const void *memory, nk_size size, nk_size align);
NK_API void nk_buffer_mark(struct nk_buffer*, enum nk_buffer_allocation_type type);
NK_API void nk_buffer_reset(struct nk_buffer*, enum nk_buffer_allocation_type type);
NK_API void nk_buffer_clear(struct nk_buffer*);
NK_API void nk_buffer_free(struct nk_buffer*);
NK_API void *nk_buffer_memory(struct nk_buffer*);
NK_API const void *nk_buffer_memory_const(const struct nk_buffer*);
NK_API nk_size nk_buffer_total(struct nk_buffer*);

/* ==============================================================
 *
 *                          STRING
 *
 * ===============================================================*/
/*  Basic string buffer which is only used in context with the text editor
 *  to manage and manipulate dynamic or fixed size string content. This is _NOT_
 *  the default string handling method. The only instance you should have any contact
 *  with this API is if you interact with an `nk_text_edit` object inside one of the
 *  copy and paste functions and even there only for more advanced cases. */
struct nk_str {
    struct nk_buffer buffer;
    int len; /* in codepoints/runes/glyphs */
};

#ifdef NK_INCLUDE_DEFAULT_ALLOCATOR
NK_API void nk_str_init_default(struct nk_str*);
#endif
NK_API void nk_str_init(struct nk_str*, const struct nk_allocator*, nk_size size);
NK_API void nk_str_init_fixed(struct nk_str*, void *memory, nk_size size);
NK_API void nk_str_clear(struct nk_str*);
NK_API void nk_str_free(struct nk_str*);

NK_API int nk_str_append_text_char(struct nk_str*, const char*, int);
NK_API int nk_str_append_str_char(struct nk_str*, const char*);
NK_API int nk_str_append_text_utf8(struct nk_str*, const char*, int);
NK_API int nk_str_append_str_utf8(struct nk_str*, const char*);
NK_API int nk_str_append_text_runes(struct nk_str*, const nk_rune*, int);
NK_API int nk_str_append_str_runes(struct nk_str*, const nk_rune*);

NK_API int nk_str_insert_at_char(struct nk_str*, int pos, const char*, int);
NK_API int nk_str_insert_at_rune(struct nk_str*, int pos, const char*, int);

NK_API int nk_str_insert_text_char(struct nk_str*, int pos, const char*, int);
NK_API int nk_str_insert_str_char(struct nk_str*, int pos, const char*);
NK_API int nk_str_insert_text_utf8(struct nk_str*, int pos, const char*, int);
NK_API int nk_str_insert_str_utf8(struct nk_str*, int pos, const char*);
NK_API int nk_str_insert_text_runes(struct nk_str*, int pos, const nk_rune*, int);
NK_API int nk_str_insert_str_runes(struct nk_str*, int pos, const nk_rune*);

NK_API void nk_str_remove_chars(struct nk_str*, int len);
NK_API void nk_str_remove_runes(struct nk_str *str, int len);
NK_API void nk_str_delete_chars(struct nk_str*, int pos, int len);
NK_API void nk_str_delete_runes(struct nk_str*, int pos, int len);

NK_API char *nk_str_at_char(struct nk_str*, int pos);
NK_API char *nk_str_at_rune(struct nk_str*, int pos, nk_rune *unicode, int *len);
NK_API nk_rune nk_str_rune_at(const struct nk_str*, int pos);
NK_API const char *nk_str_at_char_const(const struct nk_str*, int pos);
NK_API const char *nk_str_at_const(const struct nk_str*, int pos, nk_rune *unicode, int *len);

NK_API char *nk_str_get(struct nk_str*);
NK_API const char *nk_str_get_const(const struct nk_str*);
NK_API int nk_str_len(struct nk_str*);
NK_API int nk_str_len_char(struct nk_str*);

/*===============================================================
 *
 *                      TEXT EDITOR
 *
 * ===============================================================*/
/* Editing text in this library is handled by either `nk_edit_string` or
 * `nk_edit_buffer`. But like almost everything in this library there are multiple
 * ways of doing it and a balance between control and ease of use with memory
 * as well as functionality controlled by flags.
 *
 * This library generally allows three different levels of memory control:
 * First of is the most basic way of just providing a simple char array with
 * string length. This method is probably the easiest way of handling simple
 * user text input. Main upside is complete control over memory while the biggest
 * downside in comparison with the other two approaches is missing undo/redo.
 *
 * For UIs that require undo/redo the second way was created. It is based on
 * a fixed size nk_text_edit struct, which has an internal undo/redo stack.
 * This is mainly useful if you want something more like a text editor but don't want
 * to have a dynamically growing buffer.
 *
 * The final way is using a dynamically growing nk_text_edit struct, which
 * has both a default version if you don't care where memory comes from and an
 * allocator version if you do. While the text editor is quite powerful for its
 * complexity I would not recommend editing gigabytes of data with it.
 * It is rather designed for uses cases which make sense for a GUI library not for
 * an full blown text editor.
 */
#ifndef NK_TEXTEDIT_UNDOSTATECOUNT
#define NK_TEXTEDIT_UNDOSTATECOUNT     99
#endif

#ifndef NK_TEXTEDIT_UNDOCHARCOUNT
#define NK_TEXTEDIT_UNDOCHARCOUNT      999
#endif

struct nk_text_edit;
struct nk_clipboard {
    nk_handle userdata;
    nk_plugin_paste paste;
    nk_plugin_copy copy;
};

struct nk_text_undo_record {
   int where;
   short insert_length;
   short delete_length;
   short char_storage;
};

struct nk_text_undo_state {
   struct nk_text_undo_record undo_rec[NK_TEXTEDIT_UNDOSTATECOUNT];
   nk_rune undo_char[NK_TEXTEDIT_UNDOCHARCOUNT];
   short undo_point;
   short redo_point;
   short undo_char_point;
   short redo_char_point;
};

enum nk_text_edit_type {
    NK_TEXT_EDIT_SINGLE_LINE,
    NK_TEXT_EDIT_MULTI_LINE
};

enum nk_text_edit_mode {
    NK_TEXT_EDIT_MODE_VIEW,
    NK_TEXT_EDIT_MODE_INSERT,
    NK_TEXT_EDIT_MODE_REPLACE
};

struct nk_text_edit {
    struct nk_clipboard clip;
    struct nk_str string;
    nk_plugin_filter filter;
    struct nk_vec2 scrollbar;

    int cursor;
    int select_start;
    int select_end;
    unsigned char mode;
    unsigned char cursor_at_end_of_line;
    unsigned char initialized;
    unsigned char has_preferred_x;
    unsigned char single_line;
    unsigned char active;
    unsigned char padding1;
    float preferred_x;
    struct nk_text_undo_state undo;
};

/* filter function */
NK_API int nk_filter_default(const struct nk_text_edit*, nk_rune unicode);
NK_API int nk_filter_ascii(const struct nk_text_edit*, nk_rune unicode);
NK_API int nk_filter_float(const struct nk_text_edit*, nk_rune unicode);
NK_API int nk_filter_decimal(const struct nk_text_edit*, nk_rune unicode);
NK_API int nk_filter_hex(const struct nk_text_edit*, nk_rune unicode);
NK_API int nk_filter_oct(const struct nk_text_edit*, nk_rune unicode);
NK_API int nk_filter_binary(const struct nk_text_edit*, nk_rune unicode);

/* text editor */
#ifdef NK_INCLUDE_DEFAULT_ALLOCATOR
NK_API void nk_textedit_init_default(struct nk_text_edit*);
#endif
NK_API void nk_textedit_init(struct nk_text_edit*, struct nk_allocator*, nk_size size);
NK_API void nk_textedit_init_fixed(struct nk_text_edit*, void *memory, nk_size size);
NK_API void nk_textedit_free(struct nk_text_edit*);
NK_API void nk_textedit_text(struct nk_text_edit*, const char*, int total_len);
NK_API void nk_textedit_delete(struct nk_text_edit*, int where, int len);
NK_API void nk_textedit_delete_selection(struct nk_text_edit*);
NK_API void nk_textedit_select_all(struct nk_text_edit*);
NK_API int nk_textedit_cut(struct nk_text_edit*);
NK_API int nk_textedit_paste(struct nk_text_edit*, char const*, int len);
NK_API void nk_textedit_undo(struct nk_text_edit*);
NK_API void nk_textedit_redo(struct nk_text_edit*);

/* ===============================================================
 *
 *                          DRAWING
 *
 * ===============================================================*/
/*  This library was designed to be render backend agnostic so it does
    not draw anything to screen. Instead all drawn shapes, widgets
    are made of, are buffered into memory and make up a command queue.
    Each frame therefore fills the command buffer with draw commands
    that then need to be executed by the user and his own render backend.
    After that the command buffer needs to be cleared and a new frame can be
    started. It is probably important to note that the command buffer is the main
    drawing API and the optional vertex buffer API only takes this format and
    converts it into a hardware accessible format.

    To use the command queue to draw your own widgets you can access the
    command buffer of each window by calling `nk_window_get_canvas` after
    previously having called `nk_begin`:

        void draw_red_rectangle_widget(struct nk_context *ctx)
        {
            struct nk_command_buffer *canvas;
            struct nk_input *input = &ctx->input;
            canvas = nk_window_get_canvas(ctx);

            struct nk_rect space;
            enum nk_widget_layout_states state;
            state = nk_widget(&space, ctx);
            if (!state) return;

            if (state != NK_WIDGET_ROM)
                update_your_widget_by_user_input(...);
            nk_fill_rect(canvas, space, 0, nk_rgb(255,0,0));
        }

        if (nk_begin(...)) {
            nk_layout_row_dynamic(ctx, 25, 1);
            draw_red_rectangle_widget(ctx);
        }
        nk_end(..)

    Important to know if you want to create your own widgets is the `nk_widget`
    call. It allocates space on the panel reserved for this widget to be used,
    but also returns the state of the widget space. If your widget is not seen and does
    not have to be updated it is '0' and you can just return. If it only has
    to be drawn the state will be `NK_WIDGET_ROM` otherwise you can do both
    update and draw your widget. The reason for separating is to only draw and
    update what is actually necessary which is crucial for performance.
*/
enum nk_command_type {
    NK_COMMAND_NOP,
    NK_COMMAND_SCISSOR,
    NK_COMMAND_LINE,
    NK_COMMAND_CURVE,
    NK_COMMAND_RECT,
    NK_COMMAND_RECT_FILLED,
    NK_COMMAND_RECT_MULTI_COLOR,
    NK_COMMAND_CIRCLE,
    NK_COMMAND_CIRCLE_FILLED,
    NK_COMMAND_ARC,
    NK_COMMAND_ARC_FILLED,
    NK_COMMAND_TRIANGLE,
    NK_COMMAND_TRIANGLE_FILLED,
    NK_COMMAND_POLYGON,
    NK_COMMAND_POLYGON_FILLED,
    NK_COMMAND_POLYLINE,
    NK_COMMAND_TEXT,
    NK_COMMAND_IMAGE,
    NK_COMMAND_CUSTOM
};

/* command base and header of every command inside the buffer */
struct nk_command {
    enum nk_command_type type;
    nk_size next;
#ifdef NK_INCLUDE_COMMAND_USERDATA
    nk_handle userdata;
#endif
};

struct nk_command_scissor {
    struct nk_command header;
    short x, y;
    unsigned short w, h;
};

struct nk_command_line {
    struct nk_command header;
    unsigned short line_thickness;
    struct nk_vec2i begin;
    struct nk_vec2i end;
    struct nk_color color;
};

struct nk_command_curve {
    struct nk_command header;
    unsigned short line_thickness;
    struct nk_vec2i begin;
    struct nk_vec2i end;
    struct nk_vec2i ctrl[2];
    struct nk_color color;
};

struct nk_command_rect {
    struct nk_command header;
    unsigned short rounding;
    unsigned short line_thickness;
    short x, y;
    unsigned short w, h;
    struct nk_color color;
};

struct nk_command_rect_filled {
    struct nk_command header;
    unsigned short rounding;
    short x, y;
    unsigned short w, h;
    struct nk_color color;
};

struct nk_command_rect_multi_color {
    struct nk_command header;
    short x, y;
    unsigned short w, h;
    struct nk_color left;
    struct nk_color top;
    struct nk_color bottom;
    struct nk_color right;
};

struct nk_command_triangle {
    struct nk_command header;
    unsigned short line_thickness;
    struct nk_vec2i a;
    struct nk_vec2i b;
    struct nk_vec2i c;
    struct nk_color color;
};

struct nk_command_triangle_filled {
    struct nk_command header;
    struct nk_vec2i a;
    struct nk_vec2i b;
    struct nk_vec2i c;
    struct nk_color color;
};

struct nk_command_circle {
    struct nk_command header;
    short x, y;
    unsigned short line_thickness;
    unsigned short w, h;
    struct nk_color color;
};

struct nk_command_circle_filled {
    struct nk_command header;
    short x, y;
    unsigned short w, h;
    struct nk_color color;
};

struct nk_command_arc {
    struct nk_command header;
    short cx, cy;
    unsigned short r;
    unsigned short line_thickness;
    float a[2];
    struct nk_color color;
};

struct nk_command_arc_filled {
    struct nk_command header;
    short cx, cy;
    unsigned short r;
    float a[2];
    struct nk_color color;
};

struct nk_command_polygon {
    struct nk_command header;
    struct nk_color color;
    unsigned short line_thickness;
    unsigned short point_count;
    struct nk_vec2i points[1];
};

struct nk_command_polygon_filled {
    struct nk_command header;
    struct nk_color color;
    unsigned short point_count;
    struct nk_vec2i points[1];
};

struct nk_command_polyline {
    struct nk_command header;
    struct nk_color color;
    unsigned short line_thickness;
    unsigned short point_count;
    struct nk_vec2i points[1];
};

struct nk_command_image {
    struct nk_command header;
    short x, y;
    unsigned short w, h;
    struct nk_image img;
    struct nk_color col;
};

typedef void (*nk_command_custom_callback)(void *canvas, short x,short y,
    unsigned short w, unsigned short h, nk_handle callback_data);
struct nk_command_custom {
    struct nk_command header;
    short x, y;
    unsigned short w, h;
    nk_handle callback_data;
    nk_command_custom_callback callback;
};

struct nk_command_text {
    struct nk_command header;
    const struct nk_user_font *font;
    struct nk_color background;
    struct nk_color foreground;
    short x, y;
    unsigned short w, h;
    float height;
    int length;
    char string[1];
};

enum nk_command_clipping {
    NK_CLIPPING_OFF = nk_false,
    NK_CLIPPING_ON = nk_true
};

struct nk_command_buffer {
    struct nk_buffer *base;
    struct nk_rect clip;
    int use_clipping;
    nk_handle userdata;
    nk_size begin, end, last;
};

/* shape outlines */
NK_API void nk_stroke_line(struct nk_command_buffer *b, float x0, float y0, float x1, float y1, float line_thickness, struct nk_color);
NK_API void nk_stroke_curve(struct nk_command_buffer*, float, float, float, float, float, float, float, float, float line_thickness, struct nk_color);
NK_API void nk_stroke_rect(struct nk_command_buffer*, struct nk_rect, float rounding, float line_thickness, struct nk_color);
NK_API void nk_stroke_circle(struct nk_command_buffer*, struct nk_rect, float line_thickness, struct nk_color);
NK_API void nk_stroke_arc(struct nk_command_buffer*, float cx, float cy, float radius, float a_min, float a_max, float line_thickness, struct nk_color);
NK_API void nk_stroke_triangle(struct nk_command_buffer*, float, float, float, float, float, float, float line_thichness, struct nk_color);
NK_API void nk_stroke_polyline(struct nk_command_buffer*, float *points, int point_count, float line_thickness, struct nk_color col);
NK_API void nk_stroke_polygon(struct nk_command_buffer*, float*, int point_count, float line_thickness, struct nk_color);

/* filled shades */
NK_API void nk_fill_rect(struct nk_command_buffer*, struct nk_rect, float rounding, struct nk_color);
NK_API void nk_fill_rect_multi_color(struct nk_command_buffer*, struct nk_rect, struct nk_color left, struct nk_color top, struct nk_color right, struct nk_color bottom);
NK_API void nk_fill_circle(struct nk_command_buffer*, struct nk_rect, struct nk_color);
NK_API void nk_fill_arc(struct nk_command_buffer*, float cx, float cy, float radius, float a_min, float a_max, struct nk_color);
NK_API void nk_fill_triangle(struct nk_command_buffer*, float x0, float y0, float x1, float y1, float x2, float y2, struct nk_color);
NK_API void nk_fill_polygon(struct nk_command_buffer*, float*, int point_count, struct nk_color);

/* misc */
NK_API void nk_draw_image(struct nk_command_buffer*, struct nk_rect, const struct nk_image*, struct nk_color);
NK_API void nk_draw_text(struct nk_command_buffer*, struct nk_rect, const char *text, int len, const struct nk_user_font*, struct nk_color, struct nk_color);
NK_API void nk_push_scissor(struct nk_command_buffer*, struct nk_rect);
NK_API void nk_push_custom(struct nk_command_buffer*, struct nk_rect, nk_command_custom_callback, nk_handle usr);

/* ===============================================================
 *
 *                          INPUT
 *
 * ===============================================================*/
struct nk_mouse_button {
    int down;
    unsigned int clicked;
    struct nk_vec2 clicked_pos;
};
struct nk_mouse {
    struct nk_mouse_button buttons[NK_BUTTON_MAX];
    struct nk_vec2 pos;
    struct nk_vec2 prev;
    struct nk_vec2 delta;
    struct nk_vec2 scroll_delta;
    unsigned char grab;
    unsigned char grabbed;
    unsigned char ungrab;
};

struct nk_key {
    int down;
    unsigned int clicked;
};
struct nk_keyboard {
    struct nk_key keys[NK_KEY_MAX];
    char text[NK_INPUT_MAX];
    int text_len;
};

struct nk_input {
    struct nk_keyboard keyboard;
    struct nk_mouse mouse;
};

NK_API int nk_input_has_mouse_click(const struct nk_input*, enum nk_buttons);
NK_API int nk_input_has_mouse_click_in_rect(const struct nk_input*, enum nk_buttons, struct nk_rect);
NK_API int nk_input_has_mouse_click_down_in_rect(const struct nk_input*, enum nk_buttons, struct nk_rect, int down);
NK_API int nk_input_is_mouse_click_in_rect(const struct nk_input*, enum nk_buttons, struct nk_rect);
NK_API int nk_input_is_mouse_click_down_in_rect(const struct nk_input *i, enum nk_buttons id, struct nk_rect b, int down);
NK_API int nk_input_any_mouse_click_in_rect(const struct nk_input*, struct nk_rect);
NK_API int nk_input_is_mouse_prev_hovering_rect(const struct nk_input*, struct nk_rect);
NK_API int nk_input_is_mouse_hovering_rect(const struct nk_input*, struct nk_rect);
NK_API int nk_input_mouse_clicked(const struct nk_input*, enum nk_buttons, struct nk_rect);
NK_API int nk_input_is_mouse_down(const struct nk_input*, enum nk_buttons);
NK_API int nk_input_is_mouse_pressed(const struct nk_input*, enum nk_buttons);
NK_API int nk_input_is_mouse_released(const struct nk_input*, enum nk_buttons);
NK_API int nk_input_is_key_pressed(const struct nk_input*, enum nk_keys);
NK_API int nk_input_is_key_released(const struct nk_input*, enum nk_keys);
NK_API int nk_input_is_key_down(const struct nk_input*, enum nk_keys);

/* ===============================================================
 *
 *                          DRAW LIST
 *
 * ===============================================================*/
#ifdef NK_INCLUDE_VERTEX_BUFFER_OUTPUT
/*  The optional vertex buffer draw list provides a 2D drawing context
    with antialiasing functionality which takes basic filled or outlined shapes
    or a path and outputs vertexes, elements and draw commands.
    The actual draw list API is not required to be used directly while using this
    library since converting the default library draw command output is done by
    just calling `nk_convert` but I decided to still make this library accessible
    since it can be useful.

    The draw list is based on a path buffering and polygon and polyline
    rendering API which allows a lot of ways to draw 2D content to screen.
    In fact it is probably more powerful than needed but allows even more crazy
    things than this library provides by default.
*/
typedef nk_ushort nk_draw_index;
enum nk_draw_list_stroke {
    NK_STROKE_OPEN = nk_false,
    /* build up path has no connection back to the beginning */
    NK_STROKE_CLOSED = nk_true
    /* build up path has a connection back to the beginning */
};

enum nk_draw_vertex_layout_attribute {
    NK_VERTEX_POSITION,
    NK_VERTEX_COLOR,
    NK_VERTEX_TEXCOORD,
    NK_VERTEX_ATTRIBUTE_COUNT
};

enum nk_draw_vertex_layout_format {
    NK_FORMAT_SCHAR,
    NK_FORMAT_SSHORT,
    NK_FORMAT_SINT,
    NK_FORMAT_UCHAR,
    NK_FORMAT_USHORT,
    NK_FORMAT_UINT,
    NK_FORMAT_FLOAT,
    NK_FORMAT_DOUBLE,

NK_FORMAT_COLOR_BEGIN,
    NK_FORMAT_R8G8B8 = NK_FORMAT_COLOR_BEGIN,
    NK_FORMAT_R16G15B16,
    NK_FORMAT_R32G32B32,

    NK_FORMAT_R8G8B8A8,
    NK_FORMAT_B8G8R8A8,
    NK_FORMAT_R16G15B16A16,
    NK_FORMAT_R32G32B32A32,
    NK_FORMAT_R32G32B32A32_FLOAT,
    NK_FORMAT_R32G32B32A32_DOUBLE,

    NK_FORMAT_RGB32,
    NK_FORMAT_RGBA32,
NK_FORMAT_COLOR_END = NK_FORMAT_RGBA32,
    NK_FORMAT_COUNT
};

#define NK_VERTEX_LAYOUT_END NK_VERTEX_ATTRIBUTE_COUNT,NK_FORMAT_COUNT,0
struct nk_draw_vertex_layout_element {
    enum nk_draw_vertex_layout_attribute attribute;
    enum nk_draw_vertex_layout_format format;
    nk_size offset;
};

struct nk_draw_command {
    unsigned int elem_count;
    /* number of elements in the current draw batch */
    struct nk_rect clip_rect;
    /* current screen clipping rectangle */
    nk_handle texture;
    /* current texture to set */
#ifdef NK_INCLUDE_COMMAND_USERDATA
    nk_handle userdata;
#endif
};

struct nk_draw_list {
    struct nk_rect clip_rect;
    struct nk_vec2 circle_vtx[12];
    struct nk_convert_config config;

    struct nk_buffer *buffer;
    struct nk_buffer *vertices;
    struct nk_buffer *elements;

    unsigned int element_count;
    unsigned int vertex_count;
    unsigned int cmd_count;
    nk_size cmd_offset;

    unsigned int path_count;
    unsigned int path_offset;

    enum nk_anti_aliasing line_AA;
    enum nk_anti_aliasing shape_AA;

#ifdef NK_INCLUDE_COMMAND_USERDATA
    nk_handle userdata;
#endif
};

/* draw list */
NK_API void nk_draw_list_init(struct nk_draw_list*);
NK_API void nk_draw_list_setup(struct nk_draw_list*, const struct nk_convert_config*, struct nk_buffer *cmds, struct nk_buffer *vertices, struct nk_buffer *elements, enum nk_anti_aliasing line_aa,enum nk_anti_aliasing shape_aa);

/* drawing */
#define nk_draw_list_foreach(cmd, can, b) for((cmd)=nk__draw_list_begin(can, b); (cmd)!=0; (cmd)=nk__draw_list_next(cmd, b, can))
NK_API const struct nk_draw_command* nk__draw_list_begin(const struct nk_draw_list*, const struct nk_buffer*);
NK_API const struct nk_draw_command* nk__draw_list_next(const struct nk_draw_command*, const struct nk_buffer*, const struct nk_draw_list*);
NK_API const struct nk_draw_command* nk__draw_list_end(const struct nk_draw_list*, const struct nk_buffer*);

/* path */
NK_API void nk_draw_list_path_clear(struct nk_draw_list*);
NK_API void nk_draw_list_path_line_to(struct nk_draw_list*, struct nk_vec2 pos);
NK_API void nk_draw_list_path_arc_to_fast(struct nk_draw_list*, struct nk_vec2 center, float radius, int a_min, int a_max);
NK_API void nk_draw_list_path_arc_to(struct nk_draw_list*, struct nk_vec2 center, float radius, float a_min, float a_max, unsigned int segments);
NK_API void nk_draw_list_path_rect_to(struct nk_draw_list*, struct nk_vec2 a, struct nk_vec2 b, float rounding);
NK_API void nk_draw_list_path_curve_to(struct nk_draw_list*, struct nk_vec2 p2, struct nk_vec2 p3, struct nk_vec2 p4, unsigned int num_segments);
NK_API void nk_draw_list_path_fill(struct nk_draw_list*, struct nk_color);
NK_API void nk_draw_list_path_stroke(struct nk_draw_list*, struct nk_color, enum nk_draw_list_stroke closed, float thickness);

/* stroke */
NK_API void nk_draw_list_stroke_line(struct nk_draw_list*, struct nk_vec2 a, struct nk_vec2 b, struct nk_color, float thickness);
NK_API void nk_draw_list_stroke_rect(struct nk_draw_list*, struct nk_rect rect, struct nk_color, float rounding, float thickness);
NK_API void nk_draw_list_stroke_triangle(struct nk_draw_list*, struct nk_vec2 a, struct nk_vec2 b, struct nk_vec2 c, struct nk_color, float thickness);
NK_API void nk_draw_list_stroke_circle(struct nk_draw_list*, struct nk_vec2 center, float radius, struct nk_color, unsigned int segs, float thickness);
NK_API void nk_draw_list_stroke_curve(struct nk_draw_list*, struct nk_vec2 p0, struct nk_vec2 cp0, struct nk_vec2 cp1, struct nk_vec2 p1, struct nk_color, unsigned int segments, float thickness);
NK_API void nk_draw_list_stroke_poly_line(struct nk_draw_list*, const struct nk_vec2 *pnts, const unsigned int cnt, struct nk_color, enum nk_draw_list_stroke, float thickness, enum nk_anti_aliasing);

/* fill */
NK_API void nk_draw_list_fill_rect(struct nk_draw_list*, struct nk_rect rect, struct nk_color, float rounding);
NK_API void nk_draw_list_fill_rect_multi_color(struct nk_draw_list*, struct nk_rect rect, struct nk_color left, struct nk_color top, struct nk_color right, struct nk_color bottom);
NK_API void nk_draw_list_fill_triangle(struct nk_draw_list*, struct nk_vec2 a, struct nk_vec2 b, struct nk_vec2 c, struct nk_color);
NK_API void nk_draw_list_fill_circle(struct nk_draw_list*, struct nk_vec2 center, float radius, struct nk_color col, unsigned int segs);
NK_API void nk_draw_list_fill_poly_convex(struct nk_draw_list*, const struct nk_vec2 *points, const unsigned int count, struct nk_color, enum nk_anti_aliasing);

/* misc */
NK_API void nk_draw_list_add_image(struct nk_draw_list*, struct nk_image texture, struct nk_rect rect, struct nk_color);
NK_API void nk_draw_list_add_text(struct nk_draw_list*, const struct nk_user_font*, struct nk_rect, const char *text, int len, float font_height, struct nk_color);
#ifdef NK_INCLUDE_COMMAND_USERDATA
NK_API void nk_draw_list_push_userdata(struct nk_draw_list*, nk_handle userdata);
#endif

#endif

/* ===============================================================
 *
 *                          GUI
 *
 * ===============================================================*/
enum nk_style_item_type {
    NK_STYLE_ITEM_COLOR,
    NK_STYLE_ITEM_IMAGE
};

union nk_style_item_data {
    struct nk_image image;
    struct nk_color color;
};

struct nk_style_item {
    enum nk_style_item_type type;
    union nk_style_item_data data;
};

struct nk_style_text {
    struct nk_color color;
    struct nk_vec2 padding;
};

struct nk_style_button {
    /* background */
    struct nk_style_item normal;
    struct nk_style_item hover;
    struct nk_style_item active;
    struct nk_color border_color;

    /* text */
    struct nk_color text_background;
    struct nk_color text_normal;
    struct nk_color text_hover;
    struct nk_color text_active;
    nk_flags text_alignment;

    /* properties */
    float border;
    float rounding;
    struct nk_vec2 padding;
    struct nk_vec2 image_padding;
    struct nk_vec2 touch_padding;

    /* optional user callbacks */
    nk_handle userdata;
    void(*draw_begin)(struct nk_command_buffer*, nk_handle userdata);
    void(*draw_end)(struct nk_command_buffer*, nk_handle userdata);
};

struct nk_style_toggle {
    /* background */
    struct nk_style_item normal;
    struct nk_style_item hover;
    struct nk_style_item active;
    struct nk_color border_color;

    /* cursor */
    struct nk_style_item cursor_normal;
    struct nk_style_item cursor_hover;

    /* text */
    struct nk_color text_normal;
    struct nk_color text_hover;
    struct nk_color text_active;
    struct nk_color text_background;
    nk_flags text_alignment;

    /* properties */
    struct nk_vec2 padding;
    struct nk_vec2 touch_padding;
    float spacing;
    float border;

    /* optional user callbacks */
    nk_handle userdata;
    void(*draw_begin)(struct nk_command_buffer*, nk_handle);
    void(*draw_end)(struct nk_command_buffer*, nk_handle);
};

struct nk_style_selectable {
    /* background (inactive) */
    struct nk_style_item normal;
    struct nk_style_item hover;
    struct nk_style_item pressed;

    /* background (active) */
    struct nk_style_item normal_active;
    struct nk_style_item hover_active;
    struct nk_style_item pressed_active;

    /* text color (inactive) */
    struct nk_color text_normal;
    struct nk_color text_hover;
    struct nk_color text_pressed;

    /* text color (active) */
    struct nk_color text_normal_active;
    struct nk_color text_hover_active;
    struct nk_color text_pressed_active;
    struct nk_color text_background;
    nk_flags text_alignment;

    /* properties */
    float rounding;
    struct nk_vec2 padding;
    struct nk_vec2 touch_padding;
    struct nk_vec2 image_padding;

    /* optional user callbacks */
    nk_handle userdata;
    void(*draw_begin)(struct nk_command_buffer*, nk_handle);
    void(*draw_end)(struct nk_command_buffer*, nk_handle);
};

struct nk_style_slider {
    /* background */
    struct nk_style_item normal;
    struct nk_style_item hover;
    struct nk_style_item active;
    struct nk_color border_color;

    /* background bar */
    struct nk_color bar_normal;
    struct nk_color bar_hover;
    struct nk_color bar_active;
    struct nk_color bar_filled;

    /* cursor */
    struct nk_style_item cursor_normal;
    struct nk_style_item cursor_hover;
    struct nk_style_item cursor_active;

    /* properties */
    float border;
    float rounding;
    float bar_height;
    struct nk_vec2 padding;
    struct nk_vec2 spacing;
    struct nk_vec2 cursor_size;

    /* optional buttons */
    int show_buttons;
    struct nk_style_button inc_button;
    struct nk_style_button dec_button;
    enum nk_symbol_type inc_symbol;
    enum nk_symbol_type dec_symbol;

    /* optional user callbacks */
    nk_handle userdata;
    void(*draw_begin)(struct nk_command_buffer*, nk_handle);
    void(*draw_end)(struct nk_command_buffer*, nk_handle);
};

struct nk_style_progress {
    /* background */
    struct nk_style_item normal;
    struct nk_style_item hover;
    struct nk_style_item active;
    struct nk_color border_color;

    /* cursor */
    struct nk_style_item cursor_normal;
    struct nk_style_item cursor_hover;
    struct nk_style_item cursor_active;
    struct nk_color cursor_border_color;

    /* properties */
    float rounding;
    float border;
    float cursor_border;
    float cursor_rounding;
    struct nk_vec2 padding;

    /* optional user callbacks */
    nk_handle userdata;
    void(*draw_begin)(struct nk_command_buffer*, nk_handle);
    void(*draw_end)(struct nk_command_buffer*, nk_handle);
};

struct nk_style_scrollbar {
    /* background */
    struct nk_style_item normal;
    struct nk_style_item hover;
    struct nk_style_item active;
    struct nk_color border_color;

    /* cursor */
    struct nk_style_item cursor_normal;
    struct nk_style_item cursor_hover;
    struct nk_style_item cursor_active;
    struct nk_color cursor_border_color;

    /* properties */
    float border;
    float rounding;
    float border_cursor;
    float rounding_cursor;
    struct nk_vec2 padding;

    /* optional buttons */
    int show_buttons;
    struct nk_style_button inc_button;
    struct nk_style_button dec_button;
    enum nk_symbol_type inc_symbol;
    enum nk_symbol_type dec_symbol;

    /* optional user callbacks */
    nk_handle userdata;
    void(*draw_begin)(struct nk_command_buffer*, nk_handle);
    void(*draw_end)(struct nk_command_buffer*, nk_handle);
};

struct nk_style_edit {
    /* background */
    struct nk_style_item normal;
    struct nk_style_item hover;
    struct nk_style_item active;
    struct nk_color border_color;
    struct nk_style_scrollbar scrollbar;

    /* cursor  */
    struct nk_color cursor_normal;
    struct nk_color cursor_hover;
    struct nk_color cursor_text_normal;
    struct nk_color cursor_text_hover;

    /* text (unselected) */
    struct nk_color text_normal;
    struct nk_color text_hover;
    struct nk_color text_active;

    /* text (selected) */
    struct nk_color selected_normal;
    struct nk_color selected_hover;
    struct nk_color selected_text_normal;
    struct nk_color selected_text_hover;

    /* properties */
    float border;
    float rounding;
    float cursor_size;
    struct nk_vec2 scrollbar_size;
    struct nk_vec2 padding;
    float row_padding;
};

struct nk_style_property {
    /* background */
    struct nk_style_item normal;
    struct nk_style_item hover;
    struct nk_style_item active;
    struct nk_color border_color;

    /* text */
    struct nk_color label_normal;
    struct nk_color label_hover;
    struct nk_color label_active;

    /* symbols */
    enum nk_symbol_type sym_left;
    enum nk_symbol_type sym_right;

    /* properties */
    float border;
    float rounding;
    struct nk_vec2 padding;

    struct nk_style_edit edit;
    struct nk_style_button inc_button;
    struct nk_style_button dec_button;

    /* optional user callbacks */
    nk_handle userdata;
    void(*draw_begin)(struct nk_command_buffer*, nk_handle);
    void(*draw_end)(struct nk_command_buffer*, nk_handle);
};

struct nk_style_chart {
    /* colors */
    struct nk_style_item background;
    struct nk_color border_color;
    struct nk_color selected_color;
    struct nk_color color;

    /* properties */
    float border;
    float rounding;
    struct nk_vec2 padding;
};

struct nk_style_combo {
    /* background */
    struct nk_style_item normal;
    struct nk_style_item hover;
    struct nk_style_item active;
    struct nk_color border_color;

    /* label */
    struct nk_color label_normal;
    struct nk_color label_hover;
    struct nk_color label_active;

    /* symbol */
    struct nk_color symbol_normal;
    struct nk_color symbol_hover;
    struct nk_color symbol_active;

    /* button */
    struct nk_style_button button;
    enum nk_symbol_type sym_normal;
    enum nk_symbol_type sym_hover;
    enum nk_symbol_type sym_active;

    /* properties */
    float border;
    float rounding;
    struct nk_vec2 content_padding;
    struct nk_vec2 button_padding;
    struct nk_vec2 spacing;
};

struct nk_style_tab {
    /* background */
    struct nk_style_item background;
    struct nk_color border_color;
    struct nk_color text;

    /* button */
    struct nk_style_button tab_maximize_button;
    struct nk_style_button tab_minimize_button;
    struct nk_style_button node_maximize_button;
    struct nk_style_button node_minimize_button;
    enum nk_symbol_type sym_minimize;
    enum nk_symbol_type sym_maximize;

    /* properties */
    float border;
    float rounding;
    float indent;
    struct nk_vec2 padding;
    struct nk_vec2 spacing;
};

enum nk_style_header_align {
    NK_HEADER_LEFT,
    NK_HEADER_RIGHT
};
struct nk_style_window_header {
    /* background */
    struct nk_style_item normal;
    struct nk_style_item hover;
    struct nk_style_item active;

    /* button */
    struct nk_style_button close_button;
    struct nk_style_button minimize_button;
    enum nk_symbol_type close_symbol;
    enum nk_symbol_type minimize_symbol;
    enum nk_symbol_type maximize_symbol;

    /* title */
    struct nk_color label_normal;
    struct nk_color label_hover;
    struct nk_color label_active;

    /* properties */
    enum nk_style_header_align align;
    struct nk_vec2 padding;
    struct nk_vec2 label_padding;
    struct nk_vec2 spacing;
};

struct nk_style_window {
    struct nk_style_window_header header;
    struct nk_style_item fixed_background;
    struct nk_color background;

    struct nk_color border_color;
    struct nk_color popup_border_color;
    struct nk_color combo_border_color;
    struct nk_color contextual_border_color;
    struct nk_color menu_border_color;
    struct nk_color group_border_color;
    struct nk_color tooltip_border_color;
    struct nk_style_item scaler;

    float border;
    float combo_border;
    float contextual_border;
    float menu_border;
    float group_border;
    float tooltip_border;
    float popup_border;
    float min_row_height_padding;

    float rounding;
    struct nk_vec2 spacing;
    struct nk_vec2 scrollbar_size;
    struct nk_vec2 min_size;

    struct nk_vec2 padding;
    struct nk_vec2 group_padding;
    struct nk_vec2 popup_padding;
    struct nk_vec2 combo_padding;
    struct nk_vec2 contextual_padding;
    struct nk_vec2 menu_padding;
    struct nk_vec2 tooltip_padding;
};

struct nk_style {
    const struct nk_user_font *font;
    const struct nk_cursor *cursors[NK_CURSOR_COUNT];
    const struct nk_cursor *cursor_active;
    struct nk_cursor *cursor_last;
    int cursor_visible;

    struct nk_style_text text;
    struct nk_style_button button;
    struct nk_style_button contextual_button;
    struct nk_style_button menu_button;
    struct nk_style_toggle option;
    struct nk_style_toggle checkbox;
    struct nk_style_selectable selectable;
    struct nk_style_slider slider;
    struct nk_style_progress progress;
    struct nk_style_property property;
    struct nk_style_edit edit;
    struct nk_style_chart chart;
    struct nk_style_scrollbar scrollh;
    struct nk_style_scrollbar scrollv;
    struct nk_style_tab tab;
    struct nk_style_combo combo;
    struct nk_style_window window;
};

NK_API struct nk_style_item nk_style_item_image(struct nk_image img);
NK_API struct nk_style_item nk_style_item_color(struct nk_color);
NK_API struct nk_style_item nk_style_item_hide(void);

/*==============================================================
 *                          PANEL
 * =============================================================*/
#ifndef NK_MAX_LAYOUT_ROW_TEMPLATE_COLUMNS
#define NK_MAX_LAYOUT_ROW_TEMPLATE_COLUMNS 16
#endif
#ifndef NK_CHART_MAX_SLOT
#define NK_CHART_MAX_SLOT 4
#endif

enum nk_panel_type {
    NK_PANEL_NONE       = 0,
    NK_PANEL_WINDOW     = NK_FLAG(0),
    NK_PANEL_GROUP      = NK_FLAG(1),
    NK_PANEL_POPUP      = NK_FLAG(2),
    NK_PANEL_CONTEXTUAL = NK_FLAG(4),
    NK_PANEL_COMBO      = NK_FLAG(5),
    NK_PANEL_MENU       = NK_FLAG(6),
    NK_PANEL_TOOLTIP    = NK_FLAG(7)
};
enum nk_panel_set {
    NK_PANEL_SET_NONBLOCK = NK_PANEL_CONTEXTUAL|NK_PANEL_COMBO|NK_PANEL_MENU|NK_PANEL_TOOLTIP,
    NK_PANEL_SET_POPUP = NK_PANEL_SET_NONBLOCK|NK_PANEL_POPUP,
    NK_PANEL_SET_SUB = NK_PANEL_SET_POPUP|NK_PANEL_GROUP
};

struct nk_chart_slot {
    enum nk_chart_type type;
    struct nk_color color;
    struct nk_color highlight;
    float min, max, range;
    int count;
    struct nk_vec2 last;
    int index;
};

struct nk_chart {
    int slot;
    float x, y, w, h;
    struct nk_chart_slot slots[NK_CHART_MAX_SLOT];
};

enum nk_panel_row_layout_type {
    NK_LAYOUT_DYNAMIC_FIXED = 0,
    NK_LAYOUT_DYNAMIC_ROW,
    NK_LAYOUT_DYNAMIC_FREE,
    NK_LAYOUT_DYNAMIC,
    NK_LAYOUT_STATIC_FIXED,
    NK_LAYOUT_STATIC_ROW,
    NK_LAYOUT_STATIC_FREE,
    NK_LAYOUT_STATIC,
    NK_LAYOUT_TEMPLATE,
    NK_LAYOUT_COUNT
};
struct nk_row_layout {
    enum nk_panel_row_layout_type type;
    int index;
    float height;
    float min_height;
    int columns;
    const float *ratio;
    float item_width;
    float item_height;
    float item_offset;
    float filled;
    struct nk_rect item;
    int tree_depth;
    float templates[NK_MAX_LAYOUT_ROW_TEMPLATE_COLUMNS];
};

struct nk_popup_buffer {
    nk_size begin;
    nk_size parent;
    nk_size last;
    nk_size end;
    int active;
};

struct nk_menu_state {
    float x, y, w, h;
    struct nk_scroll offset;
};

struct nk_panel {
    enum nk_panel_type type;
    nk_flags flags;
    struct nk_rect bounds;
    nk_uint *offset_x;
    nk_uint *offset_y;
    float at_x, at_y, max_x;
    float footer_height;
    float header_height;
    float border;
    unsigned int has_scrolling;
    struct nk_rect clip;
    struct nk_menu_state menu;
    struct nk_row_layout row;
    struct nk_chart chart;
    struct nk_command_buffer *buffer;
    struct nk_panel *parent;
};

/*==============================================================
 *                          WINDOW
 * =============================================================*/
#ifndef NK_WINDOW_MAX_NAME
#define NK_WINDOW_MAX_NAME 64
#endif

struct nk_table;
enum nk_window_flags {
    NK_WINDOW_PRIVATE       = NK_FLAG(11),
    NK_WINDOW_DYNAMIC       = NK_WINDOW_PRIVATE,
    /* special window type growing up in height while being filled to a certain maximum height */
    NK_WINDOW_ROM           = NK_FLAG(12),
    /* sets window widgets into a read only mode and does not allow input changes */
    NK_WINDOW_NOT_INTERACTIVE = NK_WINDOW_ROM|NK_WINDOW_NO_INPUT,
    /* prevents all interaction caused by input to either window or widgets inside */
    NK_WINDOW_HIDDEN        = NK_FLAG(13),
    /* Hides window and stops any window interaction and drawing */
    NK_WINDOW_CLOSED        = NK_FLAG(14),
    /* Directly closes and frees the window at the end of the frame */
    NK_WINDOW_MINIMIZED     = NK_FLAG(15),
    /* marks the window as minimized */
    NK_WINDOW_REMOVE_ROM    = NK_FLAG(16)
    /* Removes read only mode at the end of the window */
};

struct nk_popup_state {
    struct nk_window *win;
    enum nk_panel_type type;
    struct nk_popup_buffer buf;
    nk_hash name;
    int active;
    unsigned combo_count;
    unsigned con_count, con_old;
    unsigned active_con;
    struct nk_rect header;
};

struct nk_edit_state {
    nk_hash name;
    unsigned int seq;
    unsigned int old;
    int active, prev;
    int cursor;
    int sel_start;
    int sel_end;
    struct nk_scroll scrollbar;
    unsigned char mode;
    unsigned char single_line;
};

struct nk_property_state {
    int active, prev;
    char buffer[NK_MAX_NUMBER_BUFFER];
    int length;
    int cursor;
    int select_start;
    int select_end;
    nk_hash name;
    unsigned int seq;
    unsigned int old;
    int state;
};

struct nk_window {
    unsigned int seq;
    nk_hash name;
    char name_string[NK_WINDOW_MAX_NAME];
    nk_flags flags;

    struct nk_rect bounds;
    struct nk_scroll scrollbar;
    struct nk_command_buffer buffer;
    struct nk_panel *layout;
    float scrollbar_hiding_timer;

    /* persistent widget state */
    struct nk_property_state property;
    struct nk_popup_state popup;
    struct nk_edit_state edit;
    unsigned int scrolled;

    struct nk_table *tables;
    unsigned int table_count;

    /* window list hooks */
    struct nk_window *next;
    struct nk_window *prev;
    struct nk_window *parent;
};

/*==============================================================
 *                          STACK
 * =============================================================*/
/* The style modifier stack can be used to temporarily change a
 * property inside `nk_style`. For example if you want a special
 * red button you can temporarily push the old button color onto a stack
 * draw the button with a red color and then you just pop the old color
 * back from the stack:
 *
 *      nk_style_push_style_item(ctx, &ctx->style.button.normal, nk_style_item_color(nk_rgb(255,0,0)));
 *      nk_style_push_style_item(ctx, &ctx->style.button.hover, nk_style_item_color(nk_rgb(255,0,0)));
 *      nk_style_push_style_item(ctx, &ctx->style.button.active, nk_style_item_color(nk_rgb(255,0,0)));
 *      nk_style_push_vec2(ctx, &cx->style.button.padding, nk_vec2(2,2));
 *
 *      nk_button(...);
 *
 *      nk_style_pop_style_item(ctx);
 *      nk_style_pop_style_item(ctx);
 *      nk_style_pop_style_item(ctx);
 *      nk_style_pop_vec2(ctx);
 *
 * Nuklear has a stack for style_items, float properties, vector properties,
 * flags, colors, fonts and for button_behavior. Each has it's own fixed size stack
 * which can be changed at compile time.
 */
#ifndef NK_BUTTON_BEHAVIOR_STACK_SIZE
#define NK_BUTTON_BEHAVIOR_STACK_SIZE 8
#endif

#ifndef NK_FONT_STACK_SIZE
#define NK_FONT_STACK_SIZE 8
#endif

#ifndef NK_STYLE_ITEM_STACK_SIZE
#define NK_STYLE_ITEM_STACK_SIZE 16
#endif

#ifndef NK_FLOAT_STACK_SIZE
#define NK_FLOAT_STACK_SIZE 32
#endif

#ifndef NK_VECTOR_STACK_SIZE
#define NK_VECTOR_STACK_SIZE 16
#endif

#ifndef NK_FLAGS_STACK_SIZE
#define NK_FLAGS_STACK_SIZE 32
#endif

#ifndef NK_COLOR_STACK_SIZE
#define NK_COLOR_STACK_SIZE 32
#endif

#define NK_CONFIGURATION_STACK_TYPE(prefix, name, type)\
    struct nk_config_stack_##name##_element {\
        prefix##_##type *address;\
        prefix##_##type old_value;\
    }
#define NK_CONFIG_STACK(type,size)\
    struct nk_config_stack_##type {\
        int head;\
        struct nk_config_stack_##type##_element elements[size];\
    }

#define nk_float float
NK_CONFIGURATION_STACK_TYPE(struct nk, style_item, style_item);
NK_CONFIGURATION_STACK_TYPE(nk ,float, float);
NK_CONFIGURATION_STACK_TYPE(struct nk, vec2, vec2);
NK_CONFIGURATION_STACK_TYPE(nk ,flags, flags);
NK_CONFIGURATION_STACK_TYPE(struct nk, color, color);
NK_CONFIGURATION_STACK_TYPE(const struct nk, user_font, user_font*);
NK_CONFIGURATION_STACK_TYPE(enum nk, button_behavior, button_behavior);

NK_CONFIG_STACK(style_item, NK_STYLE_ITEM_STACK_SIZE);
NK_CONFIG_STACK(float, NK_FLOAT_STACK_SIZE);
NK_CONFIG_STACK(vec2, NK_VECTOR_STACK_SIZE);
NK_CONFIG_STACK(flags, NK_FLAGS_STACK_SIZE);
NK_CONFIG_STACK(color, NK_COLOR_STACK_SIZE);
NK_CONFIG_STACK(user_font, NK_FONT_STACK_SIZE);
NK_CONFIG_STACK(button_behavior, NK_BUTTON_BEHAVIOR_STACK_SIZE);

struct nk_configuration_stacks {
    struct nk_config_stack_style_item style_items;
    struct nk_config_stack_float floats;
    struct nk_config_stack_vec2 vectors;
    struct nk_config_stack_flags flags;
    struct nk_config_stack_color colors;
    struct nk_config_stack_user_font fonts;
    struct nk_config_stack_button_behavior button_behaviors;
};

/*==============================================================
 *                          CONTEXT
 * =============================================================*/
#define NK_VALUE_PAGE_CAPACITY \
    (((NK_MAX(sizeof(struct nk_window),sizeof(struct nk_panel)) / sizeof(nk_uint))) / 2)

struct nk_table {
    unsigned int seq;
    unsigned int size;
    nk_hash keys[NK_VALUE_PAGE_CAPACITY];
    nk_uint values[NK_VALUE_PAGE_CAPACITY];
    struct nk_table *next, *prev;
};

union nk_page_data {
    struct nk_table tbl;
    struct nk_panel pan;
    struct nk_window win;
};

struct nk_page_element {
    union nk_page_data data;
    struct nk_page_element *next;
    struct nk_page_element *prev;
};

struct nk_page {
    unsigned int size;
    struct nk_page *next;
    struct nk_page_element win[1];
};

struct nk_pool {
    struct nk_allocator alloc;
    enum nk_allocation_type type;
    unsigned int page_count;
    struct nk_page *pages;
    struct nk_page_element *freelist;
    unsigned capacity;
    nk_size size;
    nk_size cap;
};

struct nk_context {
/* public: can be accessed freely */
    struct nk_input input;
    struct nk_style style;
    struct nk_buffer memory;
    struct nk_clipboard clip;
    nk_flags last_widget_state;
    enum nk_button_behavior button_behavior;
    struct nk_configuration_stacks stacks;
    float delta_time_seconds;

/* private:
    should only be accessed if you
    know what you are doing */
#ifdef NK_INCLUDE_VERTEX_BUFFER_OUTPUT
    struct nk_draw_list draw_list;
#endif
#ifdef NK_INCLUDE_COMMAND_USERDATA
    nk_handle userdata;
#endif
    /* text editor objects are quite big because of an internal
     * undo/redo stack. Therefore it does not make sense to have one for
     * each window for temporary use cases, so I only provide *one* instance
     * for all windows. This works because the content is cleared anyway */
    struct nk_text_edit text_edit;
    /* draw buffer used for overlay drawing operation like cursor */
    struct nk_command_buffer overlay;

    /* windows */
    int build;
    int use_pool;
    struct nk_pool pool;
    struct nk_window *begin;
    struct nk_window *end;
    struct nk_window *active;
    struct nk_window *current;
    struct nk_page_element *freelist;
    unsigned int count;
    unsigned int seq;
};

/* ==============================================================
 *                          MATH
 * =============================================================== */
#define NK_PI 3.141592654f
#define NK_UTF_INVALID 0xFFFD
#define NK_MAX_FLOAT_PRECISION 2

#define NK_UNUSED(x) ((void)(x))
#define NK_SATURATE(x) (NK_MAX(0, NK_MIN(1.0f, x)))
#define NK_LEN(a) (sizeof(a)/sizeof(a)[0])
#define NK_ABS(a) (((a) < 0) ? -(a) : (a))
#define NK_BETWEEN(x, a, b) ((a) <= (x) && (x) < (b))
#define NK_INBOX(px, py, x, y, w, h)\
    (NK_BETWEEN(px,x,x+w) && NK_BETWEEN(py,y,y+h))
#define NK_INTERSECT(x0, y0, w0, h0, x1, y1, w1, h1) \
    (!(((x1 > (x0 + w0)) || ((x1 + w1) < x0) || (y1 > (y0 + h0)) || (y1 + h1) < y0)))
#define NK_CONTAINS(x, y, w, h, bx, by, bw, bh)\
    (NK_INBOX(x,y, bx, by, bw, bh) && NK_INBOX(x+w,y+h, bx, by, bw, bh))

#define nk_vec2_sub(a, b) nk_vec2((a).x - (b).x, (a).y - (b).y)
#define nk_vec2_add(a, b) nk_vec2((a).x + (b).x, (a).y + (b).y)
#define nk_vec2_len_sqr(a) ((a).x*(a).x+(a).y*(a).y)
#define nk_vec2_muls(a, t) nk_vec2((a).x * (t), (a).y * (t))

#define nk_ptr_add(t, p, i) ((t*)((void*)((nk_byte*)(p) + (i))))
#define nk_ptr_add_const(t, p, i) ((const t*)((const void*)((const nk_byte*)(p) + (i))))
#define nk_zero_struct(s) nk_zero(&s, sizeof(s))

/* ==============================================================
 *                          ALIGNMENT
 * =============================================================== */
/* Pointer to Integer type conversion for pointer alignment */
#if defined(__PTRDIFF_TYPE__) /* This case should work for GCC*/
# define NK_UINT_TO_PTR(x) ((void*)(__PTRDIFF_TYPE__)(x))
# define NK_PTR_TO_UINT(x) ((nk_size)(__PTRDIFF_TYPE__)(x))
#elif !defined(__GNUC__) /* works for compilers other than LLVM */
# define NK_UINT_TO_PTR(x) ((void*)&((char*)0)[x])
# define NK_PTR_TO_UINT(x) ((nk_size)(((char*)x)-(char*)0))
#elif defined(NK_USE_FIXED_TYPES) /* used if we have <stdint.h> */
# define NK_UINT_TO_PTR(x) ((void*)(uintptr_t)(x))
# define NK_PTR_TO_UINT(x) ((uintptr_t)(x))
#else /* generates warning but works */
# define NK_UINT_TO_PTR(x) ((void*)(x))
# define NK_PTR_TO_UINT(x) ((nk_size)(x))
#endif

#define NK_ALIGN_PTR(x, mask)\
    (NK_UINT_TO_PTR((NK_PTR_TO_UINT((nk_byte*)(x) + (mask-1)) & ~(mask-1))))
#define NK_ALIGN_PTR_BACK(x, mask)\
    (NK_UINT_TO_PTR((NK_PTR_TO_UINT((nk_byte*)(x)) & ~(mask-1))))

#define NK_OFFSETOF(st,m) ((nk_ptr)&(((st*)0)->m))
#define NK_CONTAINER_OF(ptr,type,member)\
    (type*)((void*)((char*)(1 ? (ptr): &((type*)0)->member) - NK_OFFSETOF(type, member)))

#ifdef __cplusplus
}
#endif

#ifdef __cplusplus
template<typename T> struct nk_alignof;
template<typename T, int size_diff> struct nk_helper{enum {value = size_diff};};
template<typename T> struct nk_helper<T,0>{enum {value = nk_alignof<T>::value};};
template<typename T> struct nk_alignof{struct Big {T x; char c;}; enum {
    diff = sizeof(Big) - sizeof(T), value = nk_helper<Big, diff>::value};};
#define NK_ALIGNOF(t) (nk_alignof<t>::value)
#elif defined(_MSC_VER)
#define NK_ALIGNOF(t) (__alignof(t))
#else
#define NK_ALIGNOF(t) ((char*)(&((struct {char c; t _h;}*)0)->_h) - (char*)0)
#endif

#endif /* NK_NUKLEAR_H_ */


#ifdef NK_IMPLEMENTATION

#ifndef NK_INTERNAL_H
#define NK_INTERNAL_H

#ifndef NK_POOL_DEFAULT_CAPACITY
#define NK_POOL_DEFAULT_CAPACITY 16
#endif

#ifndef NK_DEFAULT_COMMAND_BUFFER_SIZE
#define NK_DEFAULT_COMMAND_BUFFER_SIZE (4*1024)
#endif

#ifndef NK_BUFFER_DEFAULT_INITIAL_SIZE
#define NK_BUFFER_DEFAULT_INITIAL_SIZE (4*1024)
#endif

/* standard library headers */
#ifdef NK_INCLUDE_DEFAULT_ALLOCATOR
#include <stdlib.h> /* malloc, free */
#endif
#ifdef NK_INCLUDE_STANDARD_IO
#include <stdio.h> /* fopen, fclose,... */
#endif
#ifndef NK_ASSERT
#include <assert.h>
#define NK_ASSERT(expr) assert(expr)
#endif

#ifndef NK_MEMSET
#define NK_MEMSET nk_memset
#endif
#ifndef NK_MEMCPY
#define NK_MEMCPY nk_memcopy
#endif
#ifndef NK_SQRT
#define NK_SQRT nk_sqrt
#endif
#ifndef NK_SIN
#define NK_SIN nk_sin
#endif
#ifndef NK_COS
#define NK_COS nk_cos
#endif
#ifndef NK_STRTOD
#define NK_STRTOD nk_strtod
#endif
#ifndef NK_DTOA
#define NK_DTOA nk_dtoa
#endif

#define NK_DEFAULT (-1)

#ifndef NK_VSNPRINTF
/* If your compiler does support `vsnprintf` I would highly recommend
 * defining this to vsnprintf instead since `vsprintf` is basically
 * unbelievable unsafe and should *NEVER* be used. But I have to support
 * it since C89 only provides this unsafe version. */
  #if (defined(__STDC_VERSION__) && (__STDC_VERSION__ >= 199901L)) ||\
      (defined(__cplusplus) && (__cplusplus >= 201103L)) || \
      (defined(_POSIX_C_SOURCE) && (_POSIX_C_SOURCE >= 200112L)) ||\
      (defined(_XOPEN_SOURCE) && (_XOPEN_SOURCE >= 500)) ||\
       defined(_ISOC99_SOURCE) || defined(_BSD_SOURCE)
      #define NK_VSNPRINTF(s,n,f,a) vsnprintf(s,n,f,a)
  #else
    #define NK_VSNPRINTF(s,n,f,a) vsprintf(s,f,a)
  #endif
#endif

#define NK_SCHAR_MIN (-127)
#define NK_SCHAR_MAX 127
#define NK_UCHAR_MIN 0
#define NK_UCHAR_MAX 256
#define NK_SSHORT_MIN (-32767)
#define NK_SSHORT_MAX 32767
#define NK_USHORT_MIN 0
#define NK_USHORT_MAX 65535
#define NK_SINT_MIN (-2147483647)
#define NK_SINT_MAX 2147483647
#define NK_UINT_MIN 0
#define NK_UINT_MAX 4294967295u

/* Make sure correct type size:
 * This will fire with a negative subscript error if the type sizes
 * are set incorrectly by the compiler, and compile out if not */
NK_STATIC_ASSERT(sizeof(nk_size) >= sizeof(void*));
NK_STATIC_ASSERT(sizeof(nk_ptr) == sizeof(void*));
NK_STATIC_ASSERT(sizeof(nk_flags) >= 4);
NK_STATIC_ASSERT(sizeof(nk_rune) >= 4);
NK_STATIC_ASSERT(sizeof(nk_ushort) == 2);
NK_STATIC_ASSERT(sizeof(nk_short) == 2);
NK_STATIC_ASSERT(sizeof(nk_uint) == 4);
NK_STATIC_ASSERT(sizeof(nk_int) == 4);
NK_STATIC_ASSERT(sizeof(nk_byte) == 1);

NK_GLOBAL const struct nk_rect nk_null_rect = {-8192.0f, -8192.0f, 16384, 16384};
#define NK_FLOAT_PRECISION 0.00000000000001

NK_GLOBAL const struct nk_color nk_red = {255,0,0,255};
NK_GLOBAL const struct nk_color nk_green = {0,255,0,255};
NK_GLOBAL const struct nk_color nk_blue = {0,0,255,255};
NK_GLOBAL const struct nk_color nk_white = {255,255,255,255};
NK_GLOBAL const struct nk_color nk_black = {0,0,0,255};
NK_GLOBAL const struct nk_color nk_yellow = {255,255,0,255};

/* widget */
#define nk_widget_state_reset(s)\
    if ((*(s)) & NK_WIDGET_STATE_MODIFIED)\
        (*(s)) = NK_WIDGET_STATE_INACTIVE|NK_WIDGET_STATE_MODIFIED;\
    else (*(s)) = NK_WIDGET_STATE_INACTIVE;

/* math */
NK_LIB float nk_inv_sqrt(float n);
NK_LIB float nk_sqrt(float x);
NK_LIB float nk_sin(float x);
NK_LIB float nk_cos(float x);
NK_LIB nk_uint nk_round_up_pow2(nk_uint v);
NK_LIB struct nk_rect nk_shrink_rect(struct nk_rect r, float amount);
NK_LIB struct nk_rect nk_pad_rect(struct nk_rect r, struct nk_vec2 pad);
NK_LIB void nk_unify(struct nk_rect *clip, const struct nk_rect *a, float x0, float y0, float x1, float y1);
NK_LIB double nk_pow(double x, int n);
NK_LIB int nk_ifloord(double x);
NK_LIB int nk_ifloorf(float x);
NK_LIB int nk_iceilf(float x);
NK_LIB int nk_log10(double n);

/* util */
enum {NK_DO_NOT_STOP_ON_NEW_LINE, NK_STOP_ON_NEW_LINE};
NK_LIB int nk_is_lower(int c);
NK_LIB int nk_is_upper(int c);
NK_LIB int nk_to_upper(int c);
NK_LIB int nk_to_lower(int c);
NK_LIB void* nk_memcopy(void *dst, const void *src, nk_size n);
NK_LIB void nk_memset(void *ptr, int c0, nk_size size);
NK_LIB void nk_zero(void *ptr, nk_size size);
NK_LIB char *nk_itoa(char *s, long n);
NK_LIB int nk_string_float_limit(char *string, int prec);
NK_LIB char *nk_dtoa(char *s, double n);
NK_LIB int nk_text_clamp(const struct nk_user_font *font, const char *text, int text_len, float space, int *glyphs, float *text_width, nk_rune *sep_list, int sep_count);
NK_LIB struct nk_vec2 nk_text_calculate_text_bounds(const struct nk_user_font *font, const char *begin, int byte_len, float row_height, const char **remaining, struct nk_vec2 *out_offset, int *glyphs, int op);
#ifdef NK_INCLUDE_STANDARD_VARARGS
NK_LIB int nk_strfmt(char *buf, int buf_size, const char *fmt, va_list args);
#endif
#ifdef NK_INCLUDE_STANDARD_IO
NK_LIB char *nk_file_load(const char* path, nk_size* siz, struct nk_allocator *alloc);
#endif

/* buffer */
#ifdef NK_INCLUDE_DEFAULT_ALLOCATOR
NK_LIB void* nk_malloc(nk_handle unused, void *old,nk_size size);
NK_LIB void nk_mfree(nk_handle unused, void *ptr);
#endif
NK_LIB void* nk_buffer_align(void *unaligned, nk_size align, nk_size *alignment, enum nk_buffer_allocation_type type);
NK_LIB void* nk_buffer_alloc(struct nk_buffer *b, enum nk_buffer_allocation_type type, nk_size size, nk_size align);
NK_LIB void* nk_buffer_realloc(struct nk_buffer *b, nk_size capacity, nk_size *size);

/* draw */
NK_LIB void nk_command_buffer_init(struct nk_command_buffer *cb, struct nk_buffer *b, enum nk_command_clipping clip);
NK_LIB void nk_command_buffer_reset(struct nk_command_buffer *b);
NK_LIB void* nk_command_buffer_push(struct nk_command_buffer* b, enum nk_command_type t, nk_size size);
NK_LIB void nk_draw_symbol(struct nk_command_buffer *out, enum nk_symbol_type type, struct nk_rect content, struct nk_color background, struct nk_color foreground, float border_width, const struct nk_user_font *font);

/* buffering */
NK_LIB void nk_start_buffer(struct nk_context *ctx, struct nk_command_buffer *b);
NK_LIB void nk_start(struct nk_context *ctx, struct nk_window *win);
NK_LIB void nk_start_popup(struct nk_context *ctx, struct nk_window *win);
NK_LIB void nk_finish_popup(struct nk_context *ctx, struct nk_window*);
NK_LIB void nk_finish_buffer(struct nk_context *ctx, struct nk_command_buffer *b);
NK_LIB void nk_finish(struct nk_context *ctx, struct nk_window *w);
NK_LIB void nk_build(struct nk_context *ctx);

/* text editor */
NK_LIB void nk_textedit_clear_state(struct nk_text_edit *state, enum nk_text_edit_type type, nk_plugin_filter filter);
NK_LIB void nk_textedit_click(struct nk_text_edit *state, float x, float y, const struct nk_user_font *font, float row_height);
NK_LIB void nk_textedit_drag(struct nk_text_edit *state, float x, float y, const struct nk_user_font *font, float row_height);
NK_LIB void nk_textedit_key(struct nk_text_edit *state, enum nk_keys key, int shift_mod, const struct nk_user_font *font, float row_height);

/* window */
enum nk_window_insert_location {
    NK_INSERT_BACK, /* inserts window into the back of list (front of screen) */
    NK_INSERT_FRONT /* inserts window into the front of list (back of screen) */
};
NK_LIB void *nk_create_window(struct nk_context *ctx);
NK_LIB void nk_remove_window(struct nk_context*, struct nk_window*);
NK_LIB void nk_free_window(struct nk_context *ctx, struct nk_window *win);
NK_LIB struct nk_window *nk_find_window(struct nk_context *ctx, nk_hash hash, const char *name);
NK_LIB void nk_insert_window(struct nk_context *ctx, struct nk_window *win, enum nk_window_insert_location loc);

/* pool */
NK_LIB void nk_pool_init(struct nk_pool *pool, struct nk_allocator *alloc, unsigned int capacity);
NK_LIB void nk_pool_free(struct nk_pool *pool);
NK_LIB void nk_pool_init_fixed(struct nk_pool *pool, void *memory, nk_size size);
NK_LIB struct nk_page_element *nk_pool_alloc(struct nk_pool *pool);

/* page-element */
NK_LIB struct nk_page_element* nk_create_page_element(struct nk_context *ctx);
NK_LIB void nk_link_page_element_into_freelist(struct nk_context *ctx, struct nk_page_element *elem);
NK_LIB void nk_free_page_element(struct nk_context *ctx, struct nk_page_element *elem);

/* table */
NK_LIB struct nk_table* nk_create_table(struct nk_context *ctx);
NK_LIB void nk_remove_table(struct nk_window *win, struct nk_table *tbl);
NK_LIB void nk_free_table(struct nk_context *ctx, struct nk_table *tbl);
NK_LIB void nk_push_table(struct nk_window *win, struct nk_table *tbl);
NK_LIB nk_uint *nk_add_value(struct nk_context *ctx, struct nk_window *win, nk_hash name, nk_uint value);
NK_LIB nk_uint *nk_find_value(struct nk_window *win, nk_hash name);

/* panel */
NK_LIB void *nk_create_panel(struct nk_context *ctx);
NK_LIB void nk_free_panel(struct nk_context*, struct nk_panel *pan);
NK_LIB int nk_panel_has_header(nk_flags flags, const char *title);
NK_LIB struct nk_vec2 nk_panel_get_padding(const struct nk_style *style, enum nk_panel_type type);
NK_LIB float nk_panel_get_border(const struct nk_style *style, nk_flags flags, enum nk_panel_type type);
NK_LIB struct nk_color nk_panel_get_border_color(const struct nk_style *style, enum nk_panel_type type);
NK_LIB int nk_panel_is_sub(enum nk_panel_type type);
NK_LIB int nk_panel_is_nonblock(enum nk_panel_type type);
NK_LIB int nk_panel_begin(struct nk_context *ctx, const char *title, enum nk_panel_type panel_type);
NK_LIB void nk_panel_end(struct nk_context *ctx);

/* layout */
NK_LIB float nk_layout_row_calculate_usable_space(const struct nk_style *style, enum nk_panel_type type, float total_space, int columns);
NK_LIB void nk_panel_layout(const struct nk_context *ctx, struct nk_window *win, float height, int cols);
NK_LIB void nk_row_layout(struct nk_context *ctx, enum nk_layout_format fmt, float height, int cols, int width);
NK_LIB void nk_panel_alloc_row(const struct nk_context *ctx, struct nk_window *win);
NK_LIB void nk_layout_widget_space(struct nk_rect *bounds, const struct nk_context *ctx, struct nk_window *win, int modify);
NK_LIB void nk_panel_alloc_space(struct nk_rect *bounds, const struct nk_context *ctx);
NK_LIB void nk_layout_peek(struct nk_rect *bounds, struct nk_context *ctx);

/* popup */
NK_LIB int nk_nonblock_begin(struct nk_context *ctx, nk_flags flags, struct nk_rect body, struct nk_rect header, enum nk_panel_type panel_type);

/* text */
struct nk_text {
    struct nk_vec2 padding;
    struct nk_color background;
    struct nk_color text;
};
NK_LIB void nk_widget_text(struct nk_command_buffer *o, struct nk_rect b, const char *string, int len, const struct nk_text *t, nk_flags a, const struct nk_user_font *f);
NK_LIB void nk_widget_text_wrap(struct nk_command_buffer *o, struct nk_rect b, const char *string, int len, const struct nk_text *t, const struct nk_user_font *f);

/* button */
NK_LIB int nk_button_behavior(nk_flags *state, struct nk_rect r, const struct nk_input *i, enum nk_button_behavior behavior);
NK_LIB const struct nk_style_item* nk_draw_button(struct nk_command_buffer *out, const struct nk_rect *bounds, nk_flags state, const struct nk_style_button *style);
NK_LIB int nk_do_button(nk_flags *state, struct nk_command_buffer *out, struct nk_rect r, const struct nk_style_button *style, const struct nk_input *in, enum nk_button_behavior behavior, struct nk_rect *content);
NK_LIB void nk_draw_button_text(struct nk_command_buffer *out, const struct nk_rect *bounds, const struct nk_rect *content, nk_flags state, const struct nk_style_button *style, const char *txt, int len, nk_flags text_alignment, const struct nk_user_font *font);
NK_LIB int nk_do_button_text(nk_flags *state, struct nk_command_buffer *out, struct nk_rect bounds, const char *string, int len, nk_flags align, enum nk_button_behavior behavior, const struct nk_style_button *style, const struct nk_input *in, const struct nk_user_font *font);
NK_LIB void nk_draw_button_symbol(struct nk_command_buffer *out, const struct nk_rect *bounds, const struct nk_rect *content, nk_flags state, const struct nk_style_button *style, enum nk_symbol_type type, const struct nk_user_font *font);
NK_LIB int nk_do_button_symbol(nk_flags *state, struct nk_command_buffer *out, struct nk_rect bounds, enum nk_symbol_type symbol, enum nk_button_behavior behavior, const struct nk_style_button *style, const struct nk_input *in, const struct nk_user_font *font);
NK_LIB void nk_draw_button_image(struct nk_command_buffer *out, const struct nk_rect *bounds, const struct nk_rect *content, nk_flags state, const struct nk_style_button *style, const struct nk_image *img);
NK_LIB int nk_do_button_image(nk_flags *state, struct nk_command_buffer *out, struct nk_rect bounds, struct nk_image img, enum nk_button_behavior b, const struct nk_style_button *style, const struct nk_input *in);
NK_LIB void nk_draw_button_text_symbol(struct nk_command_buffer *out, const struct nk_rect *bounds, const struct nk_rect *label, const struct nk_rect *symbol, nk_flags state, const struct nk_style_button *style, const char *str, int len, enum nk_symbol_type type, const struct nk_user_font *font);
NK_LIB int nk_do_button_text_symbol(nk_flags *state, struct nk_command_buffer *out, struct nk_rect bounds, enum nk_symbol_type symbol, const char *str, int len, nk_flags align, enum nk_button_behavior behavior, const struct nk_style_button *style, const struct nk_user_font *font, const struct nk_input *in);
NK_LIB void nk_draw_button_text_image(struct nk_command_buffer *out, const struct nk_rect *bounds, const struct nk_rect *label, const struct nk_rect *image, nk_flags state, const struct nk_style_button *style, const char *str, int len, const struct nk_user_font *font, const struct nk_image *img);
NK_LIB int nk_do_button_text_image(nk_flags *state, struct nk_command_buffer *out, struct nk_rect bounds, struct nk_image img, const char* str, int len, nk_flags align, enum nk_button_behavior behavior, const struct nk_style_button *style, const struct nk_user_font *font, const struct nk_input *in);

/* toggle */
enum nk_toggle_type {
    NK_TOGGLE_CHECK,
    NK_TOGGLE_OPTION
};
NK_LIB int nk_toggle_behavior(const struct nk_input *in, struct nk_rect select, nk_flags *state, int active);
NK_LIB void nk_draw_checkbox(struct nk_command_buffer *out, nk_flags state, const struct nk_style_toggle *style, int active, const struct nk_rect *label, const struct nk_rect *selector, const struct nk_rect *cursors, const char *string, int len, const struct nk_user_font *font);
NK_LIB void nk_draw_option(struct nk_command_buffer *out, nk_flags state, const struct nk_style_toggle *style, int active, const struct nk_rect *label, const struct nk_rect *selector, const struct nk_rect *cursors, const char *string, int len, const struct nk_user_font *font);
NK_LIB int nk_do_toggle(nk_flags *state, struct nk_command_buffer *out, struct nk_rect r, int *active, const char *str, int len, enum nk_toggle_type type, const struct nk_style_toggle *style, const struct nk_input *in, const struct nk_user_font *font);

/* progress */
NK_LIB nk_size nk_progress_behavior(nk_flags *state, struct nk_input *in, struct nk_rect r, struct nk_rect cursor, nk_size max, nk_size value, int modifiable);
NK_LIB void nk_draw_progress(struct nk_command_buffer *out, nk_flags state, const struct nk_style_progress *style, const struct nk_rect *bounds, const struct nk_rect *scursor, nk_size value, nk_size max);
NK_LIB nk_size nk_do_progress(nk_flags *state, struct nk_command_buffer *out, struct nk_rect bounds, nk_size value, nk_size max, int modifiable, const struct nk_style_progress *style, struct nk_input *in);

/* slider */
NK_LIB float nk_slider_behavior(nk_flags *state, struct nk_rect *logical_cursor, struct nk_rect *visual_cursor, struct nk_input *in, struct nk_rect bounds, float slider_min, float slider_max, float slider_value, float slider_step, float slider_steps);
NK_LIB void nk_draw_slider(struct nk_command_buffer *out, nk_flags state, const struct nk_style_slider *style, const struct nk_rect *bounds, const struct nk_rect *visual_cursor, float min, float value, float max);
NK_LIB float nk_do_slider(nk_flags *state, struct nk_command_buffer *out, struct nk_rect bounds, float min, float val, float max, float step, const struct nk_style_slider *style, struct nk_input *in, const struct nk_user_font *font);

/* scrollbar */
NK_LIB float nk_scrollbar_behavior(nk_flags *state, struct nk_input *in, int has_scrolling, const struct nk_rect *scroll, const struct nk_rect *cursor, const struct nk_rect *empty0, const struct nk_rect *empty1, float scroll_offset, float target, float scroll_step, enum nk_orientation o);
NK_LIB void nk_draw_scrollbar(struct nk_command_buffer *out, nk_flags state, const struct nk_style_scrollbar *style, const struct nk_rect *bounds, const struct nk_rect *scroll);
NK_LIB float nk_do_scrollbarv(nk_flags *state, struct nk_command_buffer *out, struct nk_rect scroll, int has_scrolling, float offset, float target, float step, float button_pixel_inc, const struct nk_style_scrollbar *style, struct nk_input *in, const struct nk_user_font *font);
NK_LIB float nk_do_scrollbarh(nk_flags *state, struct nk_command_buffer *out, struct nk_rect scroll, int has_scrolling, float offset, float target, float step, float button_pixel_inc, const struct nk_style_scrollbar *style, struct nk_input *in, const struct nk_user_font *font);

/* selectable */
NK_LIB void nk_draw_selectable(struct nk_command_buffer *out, nk_flags state, const struct nk_style_selectable *style, int active, const struct nk_rect *bounds, const struct nk_rect *icon, const struct nk_image *img, enum nk_symbol_type sym, const char *string, int len, nk_flags align, const struct nk_user_font *font);
NK_LIB int nk_do_selectable(nk_flags *state, struct nk_command_buffer *out, struct nk_rect bounds, const char *str, int len, nk_flags align, int *value, const struct nk_style_selectable *style, const struct nk_input *in, const struct nk_user_font *font);
NK_LIB int nk_do_selectable_image(nk_flags *state, struct nk_command_buffer *out, struct nk_rect bounds, const char *str, int len, nk_flags align, int *value, const struct nk_image *img, const struct nk_style_selectable *style, const struct nk_input *in, const struct nk_user_font *font);

/* edit */
NK_LIB void nk_edit_draw_text(struct nk_command_buffer *out, const struct nk_style_edit *style, float pos_x, float pos_y, float x_offset, const char *text, int byte_len, float row_height, const struct nk_user_font *font, struct nk_color background, struct nk_color foreground, int is_selected);
NK_LIB nk_flags nk_do_edit(nk_flags *state, struct nk_command_buffer *out, struct nk_rect bounds, nk_flags flags, nk_plugin_filter filter, struct nk_text_edit *edit, const struct nk_style_edit *style, struct nk_input *in, const struct nk_user_font *font);

/* color-picker */
NK_LIB int nk_color_picker_behavior(nk_flags *state, const struct nk_rect *bounds, const struct nk_rect *matrix, const struct nk_rect *hue_bar, const struct nk_rect *alpha_bar, struct nk_colorf *color, const struct nk_input *in);
NK_LIB void nk_draw_color_picker(struct nk_command_buffer *o, const struct nk_rect *matrix, const struct nk_rect *hue_bar, const struct nk_rect *alpha_bar, struct nk_colorf col);
NK_LIB int nk_do_color_picker(nk_flags *state, struct nk_command_buffer *out, struct nk_colorf *col, enum nk_color_format fmt, struct nk_rect bounds, struct nk_vec2 padding, const struct nk_input *in, const struct nk_user_font *font);

/* property */
enum nk_property_status {
    NK_PROPERTY_DEFAULT,
    NK_PROPERTY_EDIT,
    NK_PROPERTY_DRAG
};
enum nk_property_filter {
    NK_FILTER_INT,
    NK_FILTER_FLOAT
};
enum nk_property_kind {
    NK_PROPERTY_INT,
    NK_PROPERTY_FLOAT,
    NK_PROPERTY_DOUBLE
};
union nk_property {
    int i;
    float f;
    double d;
};
struct nk_property_variant {
    enum nk_property_kind kind;
    union nk_property value;
    union nk_property min_value;
    union nk_property max_value;
    union nk_property step;
};
NK_LIB struct nk_property_variant nk_property_variant_int(int value, int min_value, int max_value, int step);
NK_LIB struct nk_property_variant nk_property_variant_float(float value, float min_value, float max_value, float step);
NK_LIB struct nk_property_variant nk_property_variant_double(double value, double min_value, double max_value, double step);

NK_LIB void nk_drag_behavior(nk_flags *state, const struct nk_input *in, struct nk_rect drag, struct nk_property_variant *variant, float inc_per_pixel);
NK_LIB void nk_property_behavior(nk_flags *ws, const struct nk_input *in, struct nk_rect property,  struct nk_rect label, struct nk_rect edit, struct nk_rect empty, int *state, struct nk_property_variant *variant, float inc_per_pixel);
NK_LIB void nk_draw_property(struct nk_command_buffer *out, const struct nk_style_property *style, const struct nk_rect *bounds, const struct nk_rect *label, nk_flags state, const char *name, int len, const struct nk_user_font *font);
NK_LIB void nk_do_property(nk_flags *ws, struct nk_command_buffer *out, struct nk_rect property, const char *name, struct nk_property_variant *variant, float inc_per_pixel, char *buffer, int *len, int *state, int *cursor, int *select_begin, int *select_end, const struct nk_style_property *style, enum nk_property_filter filter, struct nk_input *in, const struct nk_user_font *font, struct nk_text_edit *text_edit, enum nk_button_behavior behavior);
NK_LIB void nk_property(struct nk_context *ctx, const char *name, struct nk_property_variant *variant, float inc_per_pixel, const enum nk_property_filter filter);

#endif





/* ===============================================================
 *
 *                              MATH
 *
 * ===============================================================*/
/*  Since nuklear is supposed to work on all systems providing floating point
    math without any dependencies I also had to implement my own math functions
    for sqrt, sin and cos. Since the actual highly accurate implementations for
    the standard library functions are quite complex and I do not need high
    precision for my use cases I use approximations.

    Sqrt
    ----
    For square root nuklear uses the famous fast inverse square root:
    https://en.wikipedia.org/wiki/Fast_inverse_square_root with
    slightly tweaked magic constant. While on today's hardware it is
    probably not faster it is still fast and accurate enough for
    nuklear's use cases. IMPORTANT: this requires float format IEEE 754

    Sine/Cosine
    -----------
    All constants inside both function are generated Remez's minimax
    approximations for value range 0...2*PI. The reason why I decided to
    approximate exactly that range is that nuklear only needs sine and
    cosine to generate circles which only requires that exact range.
    In addition I used Remez instead of Taylor for additional precision:
    www.lolengine.net/blog/2011/12/21/better-function-approximations.

    The tool I used to generate constants for both sine and cosine
    (it can actually approximate a lot more functions) can be
    found here: www.lolengine.net/wiki/oss/lolremez
*/
NK_LIB float
nk_inv_sqrt(float n)
{
    float x2;
    const float threehalfs = 1.5f;
    union {nk_uint i; float f;} conv = {0};
    conv.f = n;
    x2 = n * 0.5f;
    conv.i = 0x5f375A84 - (conv.i >> 1);
    conv.f = conv.f * (threehalfs - (x2 * conv.f * conv.f));
    return conv.f;
}
NK_LIB float
nk_sqrt(float x)
{
    return x * nk_inv_sqrt(x);
}
NK_LIB float
nk_sin(float x)
{
    NK_STORAGE const float a0 = +1.91059300966915117e-31f;
    NK_STORAGE const float a1 = +1.00086760103908896f;
    NK_STORAGE const float a2 = -1.21276126894734565e-2f;
    NK_STORAGE const float a3 = -1.38078780785773762e-1f;
    NK_STORAGE const float a4 = -2.67353392911981221e-2f;
    NK_STORAGE const float a5 = +2.08026600266304389e-2f;
    NK_STORAGE const float a6 = -3.03996055049204407e-3f;
    NK_STORAGE const float a7 = +1.38235642404333740e-4f;
    return a0 + x*(a1 + x*(a2 + x*(a3 + x*(a4 + x*(a5 + x*(a6 + x*a7))))));
}
NK_LIB float
nk_cos(float x)
{
    NK_STORAGE const float a0 = +1.00238601909309722f;
    NK_STORAGE const float a1 = -3.81919947353040024e-2f;
    NK_STORAGE const float a2 = -3.94382342128062756e-1f;
    NK_STORAGE const float a3 = -1.18134036025221444e-1f;
    NK_STORAGE const float a4 = +1.07123798512170878e-1f;
    NK_STORAGE const float a5 = -1.86637164165180873e-2f;
    NK_STORAGE const float a6 = +9.90140908664079833e-4f;
    NK_STORAGE const float a7 = -5.23022132118824778e-14f;
    return a0 + x*(a1 + x*(a2 + x*(a3 + x*(a4 + x*(a5 + x*(a6 + x*a7))))));
}
NK_LIB nk_uint
nk_round_up_pow2(nk_uint v)
{
    v--;
    v |= v >> 1;
    v |= v >> 2;
    v |= v >> 4;
    v |= v >> 8;
    v |= v >> 16;
    v++;
    return v;
}
NK_LIB double
nk_pow(double x, int n)
{
    /*  check the sign of n */
    double r = 1;
    int plus = n >= 0;
    n = (plus) ? n : -n;
    while (n > 0) {
        if ((n & 1) == 1)
            r *= x;
        n /= 2;
        x *= x;
    }
    return plus ? r : 1.0 / r;
}
NK_LIB int
nk_ifloord(double x)
{
    x = (double)((int)x - ((x < 0.0) ? 1 : 0));
    return (int)x;
}
NK_LIB int
nk_ifloorf(float x)
{
    x = (float)((int)x - ((x < 0.0f) ? 1 : 0));
    return (int)x;
}
NK_LIB int
nk_iceilf(float x)
{
    if (x >= 0) {
        int i = (int)x;
        return (x > i) ? i+1: i;
    } else {
        int t = (int)x;
        float r = x - (float)t;
        return (r > 0.0f) ? t+1: t;
    }
}
NK_LIB int
nk_log10(double n)
{
    int neg;
    int ret;
    int exp = 0;

    neg = (n < 0) ? 1 : 0;
    ret = (neg) ? (int)-n : (int)n;
    while ((ret / 10) > 0) {
        ret /= 10;
        exp++;
    }
    if (neg) exp = -exp;
    return exp;
}
NK_API struct nk_rect
nk_get_null_rect(void)
{
    return nk_null_rect;
}
NK_API struct nk_rect
nk_rect(float x, float y, float w, float h)
{
    struct nk_rect r;
    r.x = x; r.y = y;
    r.w = w; r.h = h;
    return r;
}
NK_API struct nk_rect
nk_recti(int x, int y, int w, int h)
{
    struct nk_rect r;
    r.x = (float)x;
    r.y = (float)y;
    r.w = (float)w;
    r.h = (float)h;
    return r;
}
NK_API struct nk_rect
nk_recta(struct nk_vec2 pos, struct nk_vec2 size)
{
    return nk_rect(pos.x, pos.y, size.x, size.y);
}
NK_API struct nk_rect
nk_rectv(const float *r)
{
    return nk_rect(r[0], r[1], r[2], r[3]);
}
NK_API struct nk_rect
nk_rectiv(const int *r)
{
    return nk_recti(r[0], r[1], r[2], r[3]);
}
NK_API struct nk_vec2
nk_rect_pos(struct nk_rect r)
{
    struct nk_vec2 ret;
    ret.x = r.x; ret.y = r.y;
    return ret;
}
NK_API struct nk_vec2
nk_rect_size(struct nk_rect r)
{
    struct nk_vec2 ret;
    ret.x = r.w; ret.y = r.h;
    return ret;
}
NK_LIB struct nk_rect
nk_shrink_rect(struct nk_rect r, float amount)
{
    struct nk_rect res;
    r.w = NK_MAX(r.w, 2 * amount);
    r.h = NK_MAX(r.h, 2 * amount);
    res.x = r.x + amount;
    res.y = r.y + amount;
    res.w = r.w - 2 * amount;
    res.h = r.h - 2 * amount;
    return res;
}
NK_LIB struct nk_rect
nk_pad_rect(struct nk_rect r, struct nk_vec2 pad)
{
    r.w = NK_MAX(r.w, 2 * pad.x);
    r.h = NK_MAX(r.h, 2 * pad.y);
    r.x += pad.x; r.y += pad.y;
    r.w -= 2 * pad.x;
    r.h -= 2 * pad.y;
    return r;
}
NK_API struct nk_vec2
nk_vec2(float x, float y)
{
    struct nk_vec2 ret;
    ret.x = x; ret.y = y;
    return ret;
}
NK_API struct nk_vec2
nk_vec2i(int x, int y)
{
    struct nk_vec2 ret;
    ret.x = (float)x;
    ret.y = (float)y;
    return ret;
}
NK_API struct nk_vec2
nk_vec2v(const float *v)
{
    return nk_vec2(v[0], v[1]);
}
NK_API struct nk_vec2
nk_vec2iv(const int *v)
{
    return nk_vec2i(v[0], v[1]);
}
NK_LIB void
nk_unify(struct nk_rect *clip, const struct nk_rect *a, float x0, float y0,
    float x1, float y1)
{
    NK_ASSERT(a);
    NK_ASSERT(clip);
    clip->x = NK_MAX(a->x, x0);
    clip->y = NK_MAX(a->y, y0);
    clip->w = NK_MIN(a->x + a->w, x1) - clip->x;
    clip->h = NK_MIN(a->y + a->h, y1) - clip->y;
    clip->w = NK_MAX(0, clip->w);
    clip->h = NK_MAX(0, clip->h);
}

NK_API void
nk_triangle_from_direction(struct nk_vec2 *result, struct nk_rect r,
    float pad_x, float pad_y, enum nk_heading direction)
{
    float w_half, h_half;
    NK_ASSERT(result);

    r.w = NK_MAX(2 * pad_x, r.w);
    r.h = NK_MAX(2 * pad_y, r.h);
    r.w = r.w - 2 * pad_x;
    r.h = r.h - 2 * pad_y;

    r.x = r.x + pad_x;
    r.y = r.y + pad_y;

    w_half = r.w / 2.0f;
    h_half = r.h / 2.0f;

    if (direction == NK_UP) {
        result[0] = nk_vec2(r.x + w_half, r.y);
        result[1] = nk_vec2(r.x + r.w, r.y + r.h);
        result[2] = nk_vec2(r.x, r.y + r.h);
    } else if (direction == NK_RIGHT) {
        result[0] = nk_vec2(r.x, r.y);
        result[1] = nk_vec2(r.x + r.w, r.y + h_half);
        result[2] = nk_vec2(r.x, r.y + r.h);
    } else if (direction == NK_DOWN) {
        result[0] = nk_vec2(r.x, r.y);
        result[1] = nk_vec2(r.x + r.w, r.y);
        result[2] = nk_vec2(r.x + w_half, r.y + r.h);
    } else {
        result[0] = nk_vec2(r.x, r.y + h_half);
        result[1] = nk_vec2(r.x + r.w, r.y);
        result[2] = nk_vec2(r.x + r.w, r.y + r.h);
    }
}





/* ===============================================================
 *
 *                              UTIL
 *
 * ===============================================================*/
NK_INTERN int nk_str_match_here(const char *regexp, const char *text);
NK_INTERN int nk_str_match_star(int c, const char *regexp, const char *text);
NK_LIB int nk_is_lower(int c) {return (c >= 'a' && c <= 'z') || (c >= 0xE0 && c <= 0xFF);}
NK_LIB int nk_is_upper(int c){return (c >= 'A' && c <= 'Z') || (c >= 0xC0 && c <= 0xDF);}
NK_LIB int nk_to_upper(int c) {return (c >= 'a' && c <= 'z') ? (c - ('a' - 'A')) : c;}
NK_LIB int nk_to_lower(int c) {return (c >= 'A' && c <= 'Z') ? (c - ('a' + 'A')) : c;}

NK_LIB void*
nk_memcopy(void *dst0, const void *src0, nk_size length)
{
    nk_ptr t;
    char *dst = (char*)dst0;
    const char *src = (const char*)src0;
    if (length == 0 || dst == src)
        goto done;

    #define nk_word int
    #define nk_wsize sizeof(nk_word)
    #define nk_wmask (nk_wsize-1)
    #define NK_TLOOP(s) if (t) NK_TLOOP1(s)
    #define NK_TLOOP1(s) do { s; } while (--t)

    if (dst < src) {
        t = (nk_ptr)src; /* only need low bits */
        if ((t | (nk_ptr)dst) & nk_wmask) {
            if ((t ^ (nk_ptr)dst) & nk_wmask || length < nk_wsize)
                t = length;
            else
                t = nk_wsize - (t & nk_wmask);
            length -= t;
            NK_TLOOP1(*dst++ = *src++);
        }
        t = length / nk_wsize;
        NK_TLOOP(*(nk_word*)(void*)dst = *(const nk_word*)(const void*)src;
            src += nk_wsize; dst += nk_wsize);
        t = length & nk_wmask;
        NK_TLOOP(*dst++ = *src++);
    } else {
        src += length;
        dst += length;
        t = (nk_ptr)src;
        if ((t | (nk_ptr)dst) & nk_wmask) {
            if ((t ^ (nk_ptr)dst) & nk_wmask || length <= nk_wsize)
                t = length;
            else
                t &= nk_wmask;
            length -= t;
            NK_TLOOP1(*--dst = *--src);
        }
        t = length / nk_wsize;
        NK_TLOOP(src -= nk_wsize; dst -= nk_wsize;
            *(nk_word*)(void*)dst = *(const nk_word*)(const void*)src);
        t = length & nk_wmask;
        NK_TLOOP(*--dst = *--src);
    }
    #undef nk_word
    #undef nk_wsize
    #undef nk_wmask
    #undef NK_TLOOP
    #undef NK_TLOOP1
done:
    return (dst0);
}
NK_LIB void
nk_memset(void *ptr, int c0, nk_size size)
{
    #define nk_word unsigned
    #define nk_wsize sizeof(nk_word)
    #define nk_wmask (nk_wsize - 1)
    nk_byte *dst = (nk_byte*)ptr;
    unsigned c = 0;
    nk_size t = 0;

    if ((c = (nk_byte)c0) != 0) {
        c = (c << 8) | c; /* at least 16-bits  */
        if (sizeof(unsigned int) > 2)
            c = (c << 16) | c; /* at least 32-bits*/
    }

    /* too small of a word count */
    dst = (nk_byte*)ptr;
    if (size < 3 * nk_wsize) {
        while (size--) *dst++ = (nk_byte)c0;
        return;
    }

    /* align destination */
    if ((t = NK_PTR_TO_UINT(dst) & nk_wmask) != 0) {
        t = nk_wsize -t;
        size -= t;
        do {
            *dst++ = (nk_byte)c0;
        } while (--t != 0);
    }

    /* fill word */
    t = size / nk_wsize;
    do {
        *(nk_word*)((void*)dst) = c;
        dst += nk_wsize;
    } while (--t != 0);

    /* fill trailing bytes */
    t = (size & nk_wmask);
    if (t != 0) {
        do {
            *dst++ = (nk_byte)c0;
        } while (--t != 0);
    }

    #undef nk_word
    #undef nk_wsize
    #undef nk_wmask
}
NK_LIB void
nk_zero(void *ptr, nk_size size)
{
    NK_ASSERT(ptr);
    NK_MEMSET(ptr, 0, size);
}
NK_API int
nk_strlen(const char *str)
{
    int siz = 0;
    NK_ASSERT(str);
    while (str && *str++ != '\0') siz++;
    return siz;
}
NK_API int
nk_strtoi(const char *str, const char **endptr)
{
    int neg = 1;
    const char *p = str;
    int value = 0;

    NK_ASSERT(str);
    if (!str) return 0;

    /* skip whitespace */
    while (*p == ' ') p++;
    if (*p == '-') {
        neg = -1;
        p++;
    }
    while (*p && *p >= '0' && *p <= '9') {
        value = value * 10 + (int) (*p - '0');
        p++;
    }
    if (endptr)
        *endptr = p;
    return neg*value;
}
NK_API double
nk_strtod(const char *str, const char **endptr)
{
    double m;
    double neg = 1.0;
    const char *p = str;
    double value = 0;
    double number = 0;

    NK_ASSERT(str);
    if (!str) return 0;

    /* skip whitespace */
    while (*p == ' ') p++;
    if (*p == '-') {
        neg = -1.0;
        p++;
    }

    while (*p && *p != '.' && *p != 'e') {
        value = value * 10.0 + (double) (*p - '0');
        p++;
    }

    if (*p == '.') {
        p++;
        for(m = 0.1; *p && *p != 'e'; p++ ) {
            value = value + (double) (*p - '0') * m;
            m *= 0.1;
        }
    }
    if (*p == 'e') {
        int i, pow, div;
        p++;
        if (*p == '-') {
            div = nk_true;
            p++;
        } else if (*p == '+') {
            div = nk_false;
            p++;
        } else div = nk_false;

        for (pow = 0; *p; p++)
            pow = pow * 10 + (int) (*p - '0');

        for (m = 1.0, i = 0; i < pow; i++)
            m *= 10.0;

        if (div)
            value /= m;
        else value *= m;
    }
    number = value * neg;
    if (endptr)
        *endptr = p;
    return number;
}
NK_API float
nk_strtof(const char *str, const char **endptr)
{
    float float_value;
    double double_value;
    double_value = NK_STRTOD(str, endptr);
    float_value = (float)double_value;
    return float_value;
}
NK_API int
nk_stricmp(const char *s1, const char *s2)
{
    nk_int c1,c2,d;
    do {
        c1 = *s1++;
        c2 = *s2++;
        d = c1 - c2;
        while (d) {
            if (c1 <= 'Z' && c1 >= 'A') {
                d += ('a' - 'A');
                if (!d) break;
            }
            if (c2 <= 'Z' && c2 >= 'A') {
                d -= ('a' - 'A');
                if (!d) break;
            }
            return ((d >= 0) << 1) - 1;
        }
    } while (c1);
    return 0;
}
NK_API int
nk_stricmpn(const char *s1, const char *s2, int n)
{
    int c1,c2,d;
    NK_ASSERT(n >= 0);
    do {
        c1 = *s1++;
        c2 = *s2++;
        if (!n--) return 0;

        d = c1 - c2;
        while (d) {
            if (c1 <= 'Z' && c1 >= 'A') {
                d += ('a' - 'A');
                if (!d) break;
            }
            if (c2 <= 'Z' && c2 >= 'A') {
                d -= ('a' - 'A');
                if (!d) break;
            }
            return ((d >= 0) << 1) - 1;
        }
    } while (c1);
    return 0;
}
NK_INTERN int
nk_str_match_here(const char *regexp, const char *text)
{
    if (regexp[0] == '\0')
        return 1;
    if (regexp[1] == '*')
        return nk_str_match_star(regexp[0], regexp+2, text);
    if (regexp[0] == '$' && regexp[1] == '\0')
        return *text == '\0';
    if (*text!='\0' && (regexp[0]=='.' || regexp[0]==*text))
        return nk_str_match_here(regexp+1, text+1);
    return 0;
}
NK_INTERN int
nk_str_match_star(int c, const char *regexp, const char *text)
{
    do {/* a '* matches zero or more instances */
        if (nk_str_match_here(regexp, text))
            return 1;
    } while (*text != '\0' && (*text++ == c || c == '.'));
    return 0;
}
NK_API int
nk_strfilter(const char *text, const char *regexp)
{
    /*
    c    matches any literal character c
    .    matches any single character
    ^    matches the beginning of the input string
    $    matches the end of the input string
    *    matches zero or more occurrences of the previous character*/
    if (regexp[0] == '^')
        return nk_str_match_here(regexp+1, text);
    do {    /* must look even if string is empty */
        if (nk_str_match_here(regexp, text))
            return 1;
    } while (*text++ != '\0');
    return 0;
}
NK_API int
nk_strmatch_fuzzy_text(const char *str, int str_len,
    const char *pattern, int *out_score)
{
    /* Returns true if each character in pattern is found sequentially within str
     * if found then out_score is also set. Score value has no intrinsic meaning.
     * Range varies with pattern. Can only compare scores with same search pattern. */

    /* bonus for adjacent matches */
    #define NK_ADJACENCY_BONUS 5
    /* bonus if match occurs after a separator */
    #define NK_SEPARATOR_BONUS 10
    /* bonus if match is uppercase and prev is lower */
    #define NK_CAMEL_BONUS 10
    /* penalty applied for every letter in str before the first match */
    #define NK_LEADING_LETTER_PENALTY (-3)
    /* maximum penalty for leading letters */
    #define NK_MAX_LEADING_LETTER_PENALTY (-9)
    /* penalty for every letter that doesn't matter */
    #define NK_UNMATCHED_LETTER_PENALTY (-1)

    /* loop variables */
    int score = 0;
    char const * pattern_iter = pattern;
    int str_iter = 0;
    int prev_matched = nk_false;
    int prev_lower = nk_false;
    /* true so if first letter match gets separator bonus*/
    int prev_separator = nk_true;

    /* use "best" matched letter if multiple string letters match the pattern */
    char const * best_letter = 0;
    int best_letter_score = 0;

    /* loop over strings */
    NK_ASSERT(str);
    NK_ASSERT(pattern);
    if (!str || !str_len || !pattern) return 0;
    while (str_iter < str_len)
    {
        const char pattern_letter = *pattern_iter;
        const char str_letter = str[str_iter];

        int next_match = *pattern_iter != '\0' &&
            nk_to_lower(pattern_letter) == nk_to_lower(str_letter);
        int rematch = best_letter && nk_to_upper(*best_letter) == nk_to_upper(str_letter);

        int advanced = next_match && best_letter;
        int pattern_repeat = best_letter && *pattern_iter != '\0';
        pattern_repeat = pattern_repeat &&
            nk_to_lower(*best_letter) == nk_to_lower(pattern_letter);

        if (advanced || pattern_repeat) {
            score += best_letter_score;
            best_letter = 0;
            best_letter_score = 0;
        }

        if (next_match || rematch)
        {
            int new_score = 0;
            /* Apply penalty for each letter before the first pattern match */
            if (pattern_iter == pattern) {
                int count = (int)(&str[str_iter] - str);
                int penalty = NK_LEADING_LETTER_PENALTY * count;
                if (penalty < NK_MAX_LEADING_LETTER_PENALTY)
                    penalty = NK_MAX_LEADING_LETTER_PENALTY;

                score += penalty;
            }

            /* apply bonus for consecutive bonuses */
            if (prev_matched)
                new_score += NK_ADJACENCY_BONUS;

            /* apply bonus for matches after a separator */
            if (prev_separator)
                new_score += NK_SEPARATOR_BONUS;

            /* apply bonus across camel case boundaries */
            if (prev_lower && nk_is_upper(str_letter))
                new_score += NK_CAMEL_BONUS;

            /* update pattern iter IFF the next pattern letter was matched */
            if (next_match)
                ++pattern_iter;

            /* update best letter in str which may be for a "next" letter or a rematch */
            if (new_score >= best_letter_score) {
                /* apply penalty for now skipped letter */
                if (best_letter != 0)
                    score += NK_UNMATCHED_LETTER_PENALTY;

                best_letter = &str[str_iter];
                best_letter_score = new_score;
            }
            prev_matched = nk_true;
        } else {
            score += NK_UNMATCHED_LETTER_PENALTY;
            prev_matched = nk_false;
        }

        /* separators should be more easily defined */
        prev_lower = nk_is_lower(str_letter) != 0;
        prev_separator = str_letter == '_' || str_letter == ' ';

        ++str_iter;
    }

    /* apply score for last match */
    if (best_letter)
        score += best_letter_score;

    /* did not match full pattern */
    if (*pattern_iter != '\0')
        return nk_false;

    if (out_score)
        *out_score = score;
    return nk_true;
}
NK_API int
nk_strmatch_fuzzy_string(char const *str, char const *pattern, int *out_score)
{
    return nk_strmatch_fuzzy_text(str, nk_strlen(str), pattern, out_score);
}
NK_LIB int
nk_string_float_limit(char *string, int prec)
{
    int dot = 0;
    char *c = string;
    while (*c) {
        if (*c == '.') {
            dot = 1;
            c++;
            continue;
        }
        if (dot == (prec+1)) {
            *c = 0;
            break;
        }
        if (dot > 0) dot++;
        c++;
    }
    return (int)(c - string);
}
NK_INTERN void
nk_strrev_ascii(char *s)
{
    int len = nk_strlen(s);
    int end = len / 2;
    int i = 0;
    char t;
    for (; i < end; ++i) {
        t = s[i];
        s[i] = s[len - 1 - i];
        s[len -1 - i] = t;
    }
}
NK_LIB char*
nk_itoa(char *s, long n)
{
    long i = 0;
    if (n == 0) {
        s[i++] = '0';
        s[i] = 0;
        return s;
    }
    if (n < 0) {
        s[i++] = '-';
        n = -n;
    }
    while (n > 0) {
        s[i++] = (char)('0' + (n % 10));
        n /= 10;
    }
    s[i] = 0;
    if (s[0] == '-')
        ++s;

    nk_strrev_ascii(s);
    return s;
}
NK_LIB char*
nk_dtoa(char *s, double n)
{
    int useExp = 0;
    int digit = 0, m = 0, m1 = 0;
    char *c = s;
    int neg = 0;

    NK_ASSERT(s);
    if (!s) return 0;

    if (n == 0.0) {
        s[0] = '0'; s[1] = '\0';
        return s;
    }

    neg = (n < 0);
    if (neg) n = -n;

    /* calculate magnitude */
    m = nk_log10(n);
    useExp = (m >= 14 || (neg && m >= 9) || m <= -9);
    if (neg) *(c++) = '-';

    /* set up for scientific notation */
    if (useExp) {
        if (m < 0)
           m -= 1;
        n = n / (double)nk_pow(10.0, m);
        m1 = m;
        m = 0;
    }
    if (m < 1.0) {
        m = 0;
    }

    /* convert the number */
    while (n > NK_FLOAT_PRECISION || m >= 0) {
        double weight = nk_pow(10.0, m);
        if (weight > 0) {
            double t = (double)n / weight;
            digit = nk_ifloord(t);
            n -= ((double)digit * weight);
            *(c++) = (char)('0' + (char)digit);
        }
        if (m == 0 && n > 0)
            *(c++) = '.';
        m--;
    }

    if (useExp) {
        /* convert the exponent */
        int i, j;
        *(c++) = 'e';
        if (m1 > 0) {
            *(c++) = '+';
        } else {
            *(c++) = '-';
            m1 = -m1;
        }
        m = 0;
        while (m1 > 0) {
            *(c++) = (char)('0' + (char)(m1 % 10));
            m1 /= 10;
            m++;
        }
        c -= m;
        for (i = 0, j = m-1; i<j; i++, j--) {
            /* swap without temporary */
            c[i] ^= c[j];
            c[j] ^= c[i];
            c[i] ^= c[j];
        }
        c += m;
    }
    *(c) = '\0';
    return s;
}
#ifdef NK_INCLUDE_STANDARD_VARARGS
#ifndef NK_INCLUDE_STANDARD_IO
NK_INTERN int
nk_vsnprintf(char *buf, int buf_size, const char *fmt, va_list args)
{
    enum nk_arg_type {
        NK_ARG_TYPE_CHAR,
        NK_ARG_TYPE_SHORT,
        NK_ARG_TYPE_DEFAULT,
        NK_ARG_TYPE_LONG
    };
    enum nk_arg_flags {
        NK_ARG_FLAG_LEFT = 0x01,
        NK_ARG_FLAG_PLUS = 0x02,
        NK_ARG_FLAG_SPACE = 0x04,
        NK_ARG_FLAG_NUM = 0x10,
        NK_ARG_FLAG_ZERO = 0x20
    };

    char number_buffer[NK_MAX_NUMBER_BUFFER];
    enum nk_arg_type arg_type = NK_ARG_TYPE_DEFAULT;
    int precision = NK_DEFAULT;
    int width = NK_DEFAULT;
    nk_flags flag = 0;

    int len = 0;
    int result = -1;
    const char *iter = fmt;

    NK_ASSERT(buf);
    NK_ASSERT(buf_size);
    if (!buf || !buf_size || !fmt) return 0;
    for (iter = fmt; *iter && len < buf_size; iter++) {
        /* copy all non-format characters */
        while (*iter && (*iter != '%') && (len < buf_size))
            buf[len++] = *iter++;
        if (!(*iter) || len >= buf_size) break;
        iter++;

        /* flag arguments */
        while (*iter) {
            if (*iter == '-') flag |= NK_ARG_FLAG_LEFT;
            else if (*iter == '+') flag |= NK_ARG_FLAG_PLUS;
            else if (*iter == ' ') flag |= NK_ARG_FLAG_SPACE;
            else if (*iter == '#') flag |= NK_ARG_FLAG_NUM;
            else if (*iter == '0') flag |= NK_ARG_FLAG_ZERO;
            else break;
            iter++;
        }

        /* width argument */
        width = NK_DEFAULT;
        if (*iter >= '1' && *iter <= '9') {
            const char *end;
            width = nk_strtoi(iter, &end);
            if (end == iter)
                width = -1;
            else iter = end;
        } else if (*iter == '*') {
            width = va_arg(args, int);
            iter++;
        }

        /* precision argument */
        precision = NK_DEFAULT;
        if (*iter == '.') {
            iter++;
            if (*iter == '*') {
                precision = va_arg(args, int);
                iter++;
            } else {
                const char *end;
                precision = nk_strtoi(iter, &end);
                if (end == iter)
                    precision = -1;
                else iter = end;
            }
        }

        /* length modifier */
        if (*iter == 'h') {
            if (*(iter+1) == 'h') {
                arg_type = NK_ARG_TYPE_CHAR;
                iter++;
            } else arg_type = NK_ARG_TYPE_SHORT;
            iter++;
        } else if (*iter == 'l') {
            arg_type = NK_ARG_TYPE_LONG;
            iter++;
        } else arg_type = NK_ARG_TYPE_DEFAULT;

        /* specifier */
        if (*iter == '%') {
            NK_ASSERT(arg_type == NK_ARG_TYPE_DEFAULT);
            NK_ASSERT(precision == NK_DEFAULT);
            NK_ASSERT(width == NK_DEFAULT);
            if (len < buf_size)
                buf[len++] = '%';
        } else if (*iter == 's') {
            /* string  */
            const char *str = va_arg(args, const char*);
            NK_ASSERT(str != buf && "buffer and argument are not allowed to overlap!");
            NK_ASSERT(arg_type == NK_ARG_TYPE_DEFAULT);
            NK_ASSERT(precision == NK_DEFAULT);
            NK_ASSERT(width == NK_DEFAULT);
            if (str == buf) return -1;
            while (str && *str && len < buf_size)
                buf[len++] = *str++;
        } else if (*iter == 'n') {
            /* current length callback */
            signed int *n = va_arg(args, int*);
            NK_ASSERT(arg_type == NK_ARG_TYPE_DEFAULT);
            NK_ASSERT(precision == NK_DEFAULT);
            NK_ASSERT(width == NK_DEFAULT);
            if (n) *n = len;
        } else if (*iter == 'c' || *iter == 'i' || *iter == 'd') {
            /* signed integer */
            long value = 0;
            const char *num_iter;
            int num_len, num_print, padding;
            int cur_precision = NK_MAX(precision, 1);
            int cur_width = NK_MAX(width, 0);

            /* retrieve correct value type */
            if (arg_type == NK_ARG_TYPE_CHAR)
                value = (signed char)va_arg(args, int);
            else if (arg_type == NK_ARG_TYPE_SHORT)
                value = (signed short)va_arg(args, int);
            else if (arg_type == NK_ARG_TYPE_LONG)
                value = va_arg(args, signed long);
            else if (*iter == 'c')
                value = (unsigned char)va_arg(args, int);
            else value = va_arg(args, signed int);

            /* convert number to string */
            nk_itoa(number_buffer, value);
            num_len = nk_strlen(number_buffer);
            padding = NK_MAX(cur_width - NK_MAX(cur_precision, num_len), 0);
            if ((flag & NK_ARG_FLAG_PLUS) || (flag & NK_ARG_FLAG_SPACE))
                padding = NK_MAX(padding-1, 0);

            /* fill left padding up to a total of `width` characters */
            if (!(flag & NK_ARG_FLAG_LEFT)) {
                while (padding-- > 0 && (len < buf_size)) {
                    if ((flag & NK_ARG_FLAG_ZERO) && (precision == NK_DEFAULT))
                        buf[len++] = '0';
                    else buf[len++] = ' ';
                }
            }

            /* copy string value representation into buffer */
            if ((flag & NK_ARG_FLAG_PLUS) && value >= 0 && len < buf_size)
                buf[len++] = '+';
            else if ((flag & NK_ARG_FLAG_SPACE) && value >= 0 && len < buf_size)
                buf[len++] = ' ';

            /* fill up to precision number of digits with '0' */
            num_print = NK_MAX(cur_precision, num_len);
            while (precision && (num_print > num_len) && (len < buf_size)) {
                buf[len++] = '0';
                num_print--;
            }

            /* copy string value representation into buffer */
            num_iter = number_buffer;
            while (precision && *num_iter && len < buf_size)
                buf[len++] = *num_iter++;

            /* fill right padding up to width characters */
            if (flag & NK_ARG_FLAG_LEFT) {
                while ((padding-- > 0) && (len < buf_size))
                    buf[len++] = ' ';
            }
        } else if (*iter == 'o' || *iter == 'x' || *iter == 'X' || *iter == 'u') {
            /* unsigned integer */
            unsigned long value = 0;
            int num_len = 0, num_print, padding = 0;
            int cur_precision = NK_MAX(precision, 1);
            int cur_width = NK_MAX(width, 0);
            unsigned int base = (*iter == 'o') ? 8: (*iter == 'u')? 10: 16;

            /* print oct/hex/dec value */
            const char *upper_output_format = "0123456789ABCDEF";
            const char *lower_output_format = "0123456789abcdef";
            const char *output_format = (*iter == 'x') ?
                lower_output_format: upper_output_format;

            /* retrieve correct value type */
            if (arg_type == NK_ARG_TYPE_CHAR)
                value = (unsigned char)va_arg(args, int);
            else if (arg_type == NK_ARG_TYPE_SHORT)
                value = (unsigned short)va_arg(args, int);
            else if (arg_type == NK_ARG_TYPE_LONG)
                value = va_arg(args, unsigned long);
            else value = va_arg(args, unsigned int);

            do {
                /* convert decimal number into hex/oct number */
                int digit = output_format[value % base];
                if (num_len < NK_MAX_NUMBER_BUFFER)
                    number_buffer[num_len++] = (char)digit;
                value /= base;
            } while (value > 0);

            num_print = NK_MAX(cur_precision, num_len);
            padding = NK_MAX(cur_width - NK_MAX(cur_precision, num_len), 0);
            if (flag & NK_ARG_FLAG_NUM)
                padding = NK_MAX(padding-1, 0);

            /* fill left padding up to a total of `width` characters */
            if (!(flag & NK_ARG_FLAG_LEFT)) {
                while ((padding-- > 0) && (len < buf_size)) {
                    if ((flag & NK_ARG_FLAG_ZERO) && (precision == NK_DEFAULT))
                        buf[len++] = '0';
                    else buf[len++] = ' ';
                }
            }

            /* fill up to precision number of digits */
            if (num_print && (flag & NK_ARG_FLAG_NUM)) {
                if ((*iter == 'o') && (len < buf_size)) {
                    buf[len++] = '0';
                } else if ((*iter == 'x') && ((len+1) < buf_size)) {
                    buf[len++] = '0';
                    buf[len++] = 'x';
                } else if ((*iter == 'X') && ((len+1) < buf_size)) {
                    buf[len++] = '0';
                    buf[len++] = 'X';
                }
            }
            while (precision && (num_print > num_len) && (len < buf_size)) {
                buf[len++] = '0';
                num_print--;
            }

            /* reverse number direction */
            while (num_len > 0) {
                if (precision && (len < buf_size))
                    buf[len++] = number_buffer[num_len-1];
                num_len--;
            }

            /* fill right padding up to width characters */
            if (flag & NK_ARG_FLAG_LEFT) {
                while ((padding-- > 0) && (len < buf_size))
                    buf[len++] = ' ';
            }
        } else if (*iter == 'f') {
            /* floating point */
            const char *num_iter;
            int cur_precision = (precision < 0) ? 6: precision;
            int prefix, cur_width = NK_MAX(width, 0);
            double value = va_arg(args, double);
            int num_len = 0, frac_len = 0, dot = 0;
            int padding = 0;

            NK_ASSERT(arg_type == NK_ARG_TYPE_DEFAULT);
            NK_DTOA(number_buffer, value);
            num_len = nk_strlen(number_buffer);

            /* calculate padding */
            num_iter = number_buffer;
            while (*num_iter && *num_iter != '.')
                num_iter++;

            prefix = (*num_iter == '.')?(int)(num_iter - number_buffer)+1:0;
            padding = NK_MAX(cur_width - (prefix + NK_MIN(cur_precision, num_len - prefix)) , 0);
            if ((flag & NK_ARG_FLAG_PLUS) || (flag & NK_ARG_FLAG_SPACE))
                padding = NK_MAX(padding-1, 0);

            /* fill left padding up to a total of `width` characters */
            if (!(flag & NK_ARG_FLAG_LEFT)) {
                while (padding-- > 0 && (len < buf_size)) {
                    if (flag & NK_ARG_FLAG_ZERO)
                        buf[len++] = '0';
                    else buf[len++] = ' ';
                }
            }

            /* copy string value representation into buffer */
            num_iter = number_buffer;
            if ((flag & NK_ARG_FLAG_PLUS) && (value >= 0) && (len < buf_size))
                buf[len++] = '+';
            else if ((flag & NK_ARG_FLAG_SPACE) && (value >= 0) && (len < buf_size))
                buf[len++] = ' ';
            while (*num_iter) {
                if (dot) frac_len++;
                if (len < buf_size)
                    buf[len++] = *num_iter;
                if (*num_iter == '.') dot = 1;
                if (frac_len >= cur_precision) break;
                num_iter++;
            }

            /* fill number up to precision */
            while (frac_len < cur_precision) {
                if (!dot && len < buf_size) {
                    buf[len++] = '.';
                    dot = 1;
                }
                if (len < buf_size)
                    buf[len++] = '0';
                frac_len++;
            }

            /* fill right padding up to width characters */
            if (flag & NK_ARG_FLAG_LEFT) {
                while ((padding-- > 0) && (len < buf_size))
                    buf[len++] = ' ';
            }
        } else {
            /* Specifier not supported: g,G,e,E,p,z */
            NK_ASSERT(0 && "specifier is not supported!");
            return result;
        }
    }
    buf[(len >= buf_size)?(buf_size-1):len] = 0;
    result = (len >= buf_size)?-1:len;
    return result;
}
#endif
NK_LIB int
nk_strfmt(char *buf, int buf_size, const char *fmt, va_list args)
{
    int result = -1;
    NK_ASSERT(buf);
    NK_ASSERT(buf_size);
    if (!buf || !buf_size || !fmt) return 0;
#ifdef NK_INCLUDE_STANDARD_IO
    result = NK_VSNPRINTF(buf, (nk_size)buf_size, fmt, args);
    result = (result >= buf_size) ? -1: result;
    buf[buf_size-1] = 0;
#else
    result = nk_vsnprintf(buf, buf_size, fmt, args);
#endif
    return result;
}
#endif
NK_API nk_hash
nk_murmur_hash(const void * key, int len, nk_hash seed)
{
    /* 32-Bit MurmurHash3: https://code.google.com/p/smhasher/wiki/MurmurHash3*/
    #define NK_ROTL(x,r) ((x) << (r) | ((x) >> (32 - r)))
    union {const nk_uint *i; const nk_byte *b;} conv = {0};
    const nk_byte *data = (const nk_byte*)key;
    const int nblocks = len/4;
    nk_uint h1 = seed;
    const nk_uint c1 = 0xcc9e2d51;
    const nk_uint c2 = 0x1b873593;
    const nk_byte *tail;
    const nk_uint *blocks;
    nk_uint k1;
    int i;

    /* body */
    if (!key) return 0;
    conv.b = (data + nblocks*4);
    blocks = (const nk_uint*)conv.i;
    for (i = -nblocks; i; ++i) {
        k1 = blocks[i];
        k1 *= c1;
        k1 = NK_ROTL(k1,15);
        k1 *= c2;

        h1 ^= k1;
        h1 = NK_ROTL(h1,13);
        h1 = h1*5+0xe6546b64;
    }

    /* tail */
    tail = (const nk_byte*)(data + nblocks*4);
    k1 = 0;
    switch (len & 3) {
    case 3: k1 ^= (nk_uint)(tail[2] << 16); /* fallthrough */
    case 2: k1 ^= (nk_uint)(tail[1] << 8u); /* fallthrough */
    case 1: k1 ^= tail[0];
            k1 *= c1;
            k1 = NK_ROTL(k1,15);
            k1 *= c2;
            h1 ^= k1;
            break;
    default: break;
    }

    /* finalization */
    h1 ^= (nk_uint)len;
    /* fmix32 */
    h1 ^= h1 >> 16;
    h1 *= 0x85ebca6b;
    h1 ^= h1 >> 13;
    h1 *= 0xc2b2ae35;
    h1 ^= h1 >> 16;

    #undef NK_ROTL
    return h1;
}
#ifdef NK_INCLUDE_STANDARD_IO
NK_LIB char*
nk_file_load(const char* path, nk_size* siz, struct nk_allocator *alloc)
{
    char *buf;
    FILE *fd;
    long ret;

    NK_ASSERT(path);
    NK_ASSERT(siz);
    NK_ASSERT(alloc);
    if (!path || !siz || !alloc)
        return 0;

    fd = fopen(path, "rb");
    if (!fd) return 0;
    fseek(fd, 0, SEEK_END);
    ret = ftell(fd);
    if (ret < 0) {
        fclose(fd);
        return 0;
    }
    *siz = (nk_size)ret;
    fseek(fd, 0, SEEK_SET);
    buf = (char*)alloc->alloc(alloc->userdata,0, *siz);
    NK_ASSERT(buf);
    if (!buf) {
        fclose(fd);
        return 0;
    }
    *siz = (nk_size)fread(buf, 1,*siz, fd);
    fclose(fd);
    return buf;
}
#endif
NK_LIB int
nk_text_clamp(const struct nk_user_font *font, const char *text,
    int text_len, float space, int *glyphs, float *text_width,
    nk_rune *sep_list, int sep_count)
{
    int i = 0;
    int glyph_len = 0;
    float last_width = 0;
    nk_rune unicode = 0;
    float width = 0;
    int len = 0;
    int g = 0;
    float s;

    int sep_len = 0;
    int sep_g = 0;
    float sep_width = 0;
    sep_count = NK_MAX(sep_count,0);

    glyph_len = nk_utf_decode(text, &unicode, text_len);
    while (glyph_len && (width < space) && (len < text_len)) {
        len += glyph_len;
        s = font->width(font->userdata, font->height, text, len);
        for (i = 0; i < sep_count; ++i) {
            if (unicode != sep_list[i]) continue;
            sep_width = last_width = width;
            sep_g = g+1;
            sep_len = len;
            break;
        }
        if (i == sep_count){
            last_width = sep_width = width;
            sep_g = g+1;
        }
        width = s;
        glyph_len = nk_utf_decode(&text[len], &unicode, text_len - len);
        g++;
    }
    if (len >= text_len) {
        *glyphs = g;
        *text_width = last_width;
        return len;
    } else {
        *glyphs = sep_g;
        *text_width = sep_width;
        return (!sep_len) ? len: sep_len;
    }
}
NK_LIB struct nk_vec2
nk_text_calculate_text_bounds(const struct nk_user_font *font,
    const char *begin, int byte_len, float row_height, const char **remaining,
    struct nk_vec2 *out_offset, int *glyphs, int op)
{
    float line_height = row_height;
    struct nk_vec2 text_size = nk_vec2(0,0);
    float line_width = 0.0f;

    float glyph_width;
    int glyph_len = 0;
    nk_rune unicode = 0;
    int text_len = 0;
    if (!begin || byte_len <= 0 || !font)
        return nk_vec2(0,row_height);

    glyph_len = nk_utf_decode(begin, &unicode, byte_len);
    if (!glyph_len) return text_size;
    glyph_width = font->width(font->userdata, font->height, begin, glyph_len);

    *glyphs = 0;
    while ((text_len < byte_len) && glyph_len) {
        if (unicode == '\n') {
            text_size.x = NK_MAX(text_size.x, line_width);
            text_size.y += line_height;
            line_width = 0;
            *glyphs+=1;
            if (op == NK_STOP_ON_NEW_LINE)
                break;

            text_len++;
            glyph_len = nk_utf_decode(begin + text_len, &unicode, byte_len-text_len);
            continue;
        }

        if (unicode == '\r') {
            text_len++;
            *glyphs+=1;
            glyph_len = nk_utf_decode(begin + text_len, &unicode, byte_len-text_len);
            continue;
        }

        *glyphs = *glyphs + 1;
        text_len += glyph_len;
        line_width += (float)glyph_width;
        glyph_len = nk_utf_decode(begin + text_len, &unicode, byte_len-text_len);
        glyph_width = font->width(font->userdata, font->height, begin+text_len, glyph_len);
        continue;
    }

    if (text_size.x < line_width)
        text_size.x = line_width;
    if (out_offset)
        *out_offset = nk_vec2(line_width, text_size.y + line_height);
    if (line_width > 0 || text_size.y == 0.0f)
        text_size.y += line_height;
    if (remaining)
        *remaining = begin+text_len;
    return text_size;
}





/* ==============================================================
 *
 *                          COLOR
 *
 * ===============================================================*/
NK_INTERN int
nk_parse_hex(const char *p, int length)
{
    int i = 0;
    int len = 0;
    while (len < length) {
        i <<= 4;
        if (p[len] >= 'a' && p[len] <= 'f')
            i += ((p[len] - 'a') + 10);
        else if (p[len] >= 'A' && p[len] <= 'F')
            i += ((p[len] - 'A') + 10);
        else i += (p[len] - '0');
        len++;
    }
    return i;
}
NK_API struct nk_color
nk_rgba(int r, int g, int b, int a)
{
    struct nk_color ret;
    ret.r = (nk_byte)NK_CLAMP(0, r, 255);
    ret.g = (nk_byte)NK_CLAMP(0, g, 255);
    ret.b = (nk_byte)NK_CLAMP(0, b, 255);
    ret.a = (nk_byte)NK_CLAMP(0, a, 255);
    return ret;
}
NK_API struct nk_color
nk_rgb_hex(const char *rgb)
{
    struct nk_color col;
    const char *c = rgb;
    if (*c == '#') c++;
    col.r = (nk_byte)nk_parse_hex(c, 2);
    col.g = (nk_byte)nk_parse_hex(c+2, 2);
    col.b = (nk_byte)nk_parse_hex(c+4, 2);
    col.a = 255;
    return col;
}
NK_API struct nk_color
nk_rgba_hex(const char *rgb)
{
    struct nk_color col;
    const char *c = rgb;
    if (*c == '#') c++;
    col.r = (nk_byte)nk_parse_hex(c, 2);
    col.g = (nk_byte)nk_parse_hex(c+2, 2);
    col.b = (nk_byte)nk_parse_hex(c+4, 2);
    col.a = (nk_byte)nk_parse_hex(c+6, 2);
    return col;
}
NK_API void
nk_color_hex_rgba(char *output, struct nk_color col)
{
    #define NK_TO_HEX(i) ((i) <= 9 ? '0' + (i): 'A' - 10 + (i))
    output[0] = (char)NK_TO_HEX((col.r & 0xF0) >> 4);
    output[1] = (char)NK_TO_HEX((col.r & 0x0F));
    output[2] = (char)NK_TO_HEX((col.g & 0xF0) >> 4);
    output[3] = (char)NK_TO_HEX((col.g & 0x0F));
    output[4] = (char)NK_TO_HEX((col.b & 0xF0) >> 4);
    output[5] = (char)NK_TO_HEX((col.b & 0x0F));
    output[6] = (char)NK_TO_HEX((col.a & 0xF0) >> 4);
    output[7] = (char)NK_TO_HEX((col.a & 0x0F));
    output[8] = '\0';
    #undef NK_TO_HEX
}
NK_API void
nk_color_hex_rgb(char *output, struct nk_color col)
{
    #define NK_TO_HEX(i) ((i) <= 9 ? '0' + (i): 'A' - 10 + (i))
    output[0] = (char)NK_TO_HEX((col.r & 0xF0) >> 4);
    output[1] = (char)NK_TO_HEX((col.r & 0x0F));
    output[2] = (char)NK_TO_HEX((col.g & 0xF0) >> 4);
    output[3] = (char)NK_TO_HEX((col.g & 0x0F));
    output[4] = (char)NK_TO_HEX((col.b & 0xF0) >> 4);
    output[5] = (char)NK_TO_HEX((col.b & 0x0F));
    output[6] = '\0';
    #undef NK_TO_HEX
}
NK_API struct nk_color
nk_rgba_iv(const int *c)
{
    return nk_rgba(c[0], c[1], c[2], c[3]);
}
NK_API struct nk_color
nk_rgba_bv(const nk_byte *c)
{
    return nk_rgba(c[0], c[1], c[2], c[3]);
}
NK_API struct nk_color
nk_rgb(int r, int g, int b)
{
    struct nk_color ret;
    ret.r = (nk_byte)NK_CLAMP(0, r, 255);
    ret.g = (nk_byte)NK_CLAMP(0, g, 255);
    ret.b = (nk_byte)NK_CLAMP(0, b, 255);
    ret.a = (nk_byte)255;
    return ret;
}
NK_API struct nk_color
nk_rgb_iv(const int *c)
{
    return nk_rgb(c[0], c[1], c[2]);
}
NK_API struct nk_color
nk_rgb_bv(const nk_byte* c)
{
    return nk_rgb(c[0], c[1], c[2]);
}
NK_API struct nk_color
nk_rgba_u32(nk_uint in)
{
    struct nk_color ret;
    ret.r = (in & 0xFF);
    ret.g = ((in >> 8) & 0xFF);
    ret.b = ((in >> 16) & 0xFF);
    ret.a = (nk_byte)((in >> 24) & 0xFF);
    return ret;
}
NK_API struct nk_color
nk_rgba_f(float r, float g, float b, float a)
{
    struct nk_color ret;
    ret.r = (nk_byte)(NK_SATURATE(r) * 255.0f);
    ret.g = (nk_byte)(NK_SATURATE(g) * 255.0f);
    ret.b = (nk_byte)(NK_SATURATE(b) * 255.0f);
    ret.a = (nk_byte)(NK_SATURATE(a) * 255.0f);
    return ret;
}
NK_API struct nk_color
nk_rgba_fv(const float *c)
{
    return nk_rgba_f(c[0], c[1], c[2], c[3]);
}
NK_API struct nk_color
nk_rgba_cf(struct nk_colorf c)
{
    return nk_rgba_f(c.r, c.g, c.b, c.a);
}
NK_API struct nk_color
nk_rgb_f(float r, float g, float b)
{
    struct nk_color ret;
    ret.r = (nk_byte)(NK_SATURATE(r) * 255.0f);
    ret.g = (nk_byte)(NK_SATURATE(g) * 255.0f);
    ret.b = (nk_byte)(NK_SATURATE(b) * 255.0f);
    ret.a = 255;
    return ret;
}
NK_API struct nk_color
nk_rgb_fv(const float *c)
{
    return nk_rgb_f(c[0], c[1], c[2]);
}
NK_API struct nk_color
nk_rgb_cf(struct nk_colorf c)
{
    return nk_rgb_f(c.r, c.g, c.b);
}
NK_API struct nk_color
nk_hsv(int h, int s, int v)
{
    return nk_hsva(h, s, v, 255);
}
NK_API struct nk_color
nk_hsv_iv(const int *c)
{
    return nk_hsv(c[0], c[1], c[2]);
}
NK_API struct nk_color
nk_hsv_bv(const nk_byte *c)
{
    return nk_hsv(c[0], c[1], c[2]);
}
NK_API struct nk_color
nk_hsv_f(float h, float s, float v)
{
    return nk_hsva_f(h, s, v, 1.0f);
}
NK_API struct nk_color
nk_hsv_fv(const float *c)
{
    return nk_hsv_f(c[0], c[1], c[2]);
}
NK_API struct nk_color
nk_hsva(int h, int s, int v, int a)
{
    float hf = ((float)NK_CLAMP(0, h, 255)) / 255.0f;
    float sf = ((float)NK_CLAMP(0, s, 255)) / 255.0f;
    float vf = ((float)NK_CLAMP(0, v, 255)) / 255.0f;
    float af = ((float)NK_CLAMP(0, a, 255)) / 255.0f;
    return nk_hsva_f(hf, sf, vf, af);
}
NK_API struct nk_color
nk_hsva_iv(const int *c)
{
    return nk_hsva(c[0], c[1], c[2], c[3]);
}
NK_API struct nk_color
nk_hsva_bv(const nk_byte *c)
{
    return nk_hsva(c[0], c[1], c[2], c[3]);
}
NK_API struct nk_colorf
nk_hsva_colorf(float h, float s, float v, float a)
{
    int i;
    float p, q, t, f;
    struct nk_colorf out = {0,0,0,0};
    if (s <= 0.0f) {
        out.r = v; out.g = v; out.b = v; out.a = a;
        return out;
    }
    h = h / (60.0f/360.0f);
    i = (int)h;
    f = h - (float)i;
    p = v * (1.0f - s);
    q = v * (1.0f - (s * f));
    t = v * (1.0f - s * (1.0f - f));

    switch (i) {
    case 0: default: out.r = v; out.g = t; out.b = p; break;
    case 1: out.r = q; out.g = v; out.b = p; break;
    case 2: out.r = p; out.g = v; out.b = t; break;
    case 3: out.r = p; out.g = q; out.b = v; break;
    case 4: out.r = t; out.g = p; out.b = v; break;
    case 5: out.r = v; out.g = p; out.b = q; break;}
    out.a = a;
    return out;
}
NK_API struct nk_colorf
nk_hsva_colorfv(float *c)
{
    return nk_hsva_colorf(c[0], c[1], c[2], c[3]);
}
NK_API struct nk_color
nk_hsva_f(float h, float s, float v, float a)
{
    struct nk_colorf c = nk_hsva_colorf(h, s, v, a);
    return nk_rgba_f(c.r, c.g, c.b, c.a);
}
NK_API struct nk_color
nk_hsva_fv(const float *c)
{
    return nk_hsva_f(c[0], c[1], c[2], c[3]);
}
NK_API nk_uint
nk_color_u32(struct nk_color in)
{
    nk_uint out = (nk_uint)in.r;
    out |= ((nk_uint)in.g << 8);
    out |= ((nk_uint)in.b << 16);
    out |= ((nk_uint)in.a << 24);
    return out;
}
NK_API void
nk_color_f(float *r, float *g, float *b, float *a, struct nk_color in)
{
    NK_STORAGE const float s = 1.0f/255.0f;
    *r = (float)in.r * s;
    *g = (float)in.g * s;
    *b = (float)in.b * s;
    *a = (float)in.a * s;
}
NK_API void
nk_color_fv(float *c, struct nk_color in)
{
    nk_color_f(&c[0], &c[1], &c[2], &c[3], in);
}
NK_API struct nk_colorf
nk_color_cf(struct nk_color in)
{
    struct nk_colorf o;
    nk_color_f(&o.r, &o.g, &o.b, &o.a, in);
    return o;
}
NK_API void
nk_color_d(double *r, double *g, double *b, double *a, struct nk_color in)
{
    NK_STORAGE const double s = 1.0/255.0;
    *r = (double)in.r * s;
    *g = (double)in.g * s;
    *b = (double)in.b * s;
    *a = (double)in.a * s;
}
NK_API void
nk_color_dv(double *c, struct nk_color in)
{
    nk_color_d(&c[0], &c[1], &c[2], &c[3], in);
}
NK_API void
nk_color_hsv_f(float *out_h, float *out_s, float *out_v, struct nk_color in)
{
    float a;
    nk_color_hsva_f(out_h, out_s, out_v, &a, in);
}
NK_API void
nk_color_hsv_fv(float *out, struct nk_color in)
{
    float a;
    nk_color_hsva_f(&out[0], &out[1], &out[2], &a, in);
}
NK_API void
nk_colorf_hsva_f(float *out_h, float *out_s,
    float *out_v, float *out_a, struct nk_colorf in)
{
    float chroma;
    float K = 0.0f;
    if (in.g < in.b) {
        const float t = in.g; in.g = in.b; in.b = t;
        K = -1.f;
    }
    if (in.r < in.g) {
        const float t = in.r; in.r = in.g; in.g = t;
        K = -2.f/6.0f - K;
    }
    chroma = in.r - ((in.g < in.b) ? in.g: in.b);
    *out_h = NK_ABS(K + (in.g - in.b)/(6.0f * chroma + 1e-20f));
    *out_s = chroma / (in.r + 1e-20f);
    *out_v = in.r;
    *out_a = in.a;

}
NK_API void
nk_colorf_hsva_fv(float *hsva, struct nk_colorf in)
{
    nk_colorf_hsva_f(&hsva[0], &hsva[1], &hsva[2], &hsva[3], in);
}
NK_API void
nk_color_hsva_f(float *out_h, float *out_s,
    float *out_v, float *out_a, struct nk_color in)
{
    struct nk_colorf col;
    nk_color_f(&col.r,&col.g,&col.b,&col.a, in);
    nk_colorf_hsva_f(out_h, out_s, out_v, out_a, col);
}
NK_API void
nk_color_hsva_fv(float *out, struct nk_color in)
{
    nk_color_hsva_f(&out[0], &out[1], &out[2], &out[3], in);
}
NK_API void
nk_color_hsva_i(int *out_h, int *out_s, int *out_v,
                int *out_a, struct nk_color in)
{
    float h,s,v,a;
    nk_color_hsva_f(&h, &s, &v, &a, in);
    *out_h = (nk_byte)(h * 255.0f);
    *out_s = (nk_byte)(s * 255.0f);
    *out_v = (nk_byte)(v * 255.0f);
    *out_a = (nk_byte)(a * 255.0f);
}
NK_API void
nk_color_hsva_iv(int *out, struct nk_color in)
{
    nk_color_hsva_i(&out[0], &out[1], &out[2], &out[3], in);
}
NK_API void
nk_color_hsva_bv(nk_byte *out, struct nk_color in)
{
    int tmp[4];
    nk_color_hsva_i(&tmp[0], &tmp[1], &tmp[2], &tmp[3], in);
    out[0] = (nk_byte)tmp[0];
    out[1] = (nk_byte)tmp[1];
    out[2] = (nk_byte)tmp[2];
    out[3] = (nk_byte)tmp[3];
}
NK_API void
nk_color_hsva_b(nk_byte *h, nk_byte *s, nk_byte *v, nk_byte *a, struct nk_color in)
{
    int tmp[4];
    nk_color_hsva_i(&tmp[0], &tmp[1], &tmp[2], &tmp[3], in);
    *h = (nk_byte)tmp[0];
    *s = (nk_byte)tmp[1];
    *v = (nk_byte)tmp[2];
    *a = (nk_byte)tmp[3];
}
NK_API void
nk_color_hsv_i(int *out_h, int *out_s, int *out_v, struct nk_color in)
{
    int a;
    nk_color_hsva_i(out_h, out_s, out_v, &a, in);
}
NK_API void
nk_color_hsv_b(nk_byte *out_h, nk_byte *out_s, nk_byte *out_v, struct nk_color in)
{
    int tmp[4];
    nk_color_hsva_i(&tmp[0], &tmp[1], &tmp[2], &tmp[3], in);
    *out_h = (nk_byte)tmp[0];
    *out_s = (nk_byte)tmp[1];
    *out_v = (nk_byte)tmp[2];
}
NK_API void
nk_color_hsv_iv(int *out, struct nk_color in)
{
    nk_color_hsv_i(&out[0], &out[1], &out[2], in);
}
NK_API void
nk_color_hsv_bv(nk_byte *out, struct nk_color in)
{
    int tmp[4];
    nk_color_hsv_i(&tmp[0], &tmp[1], &tmp[2], in);
    out[0] = (nk_byte)tmp[0];
    out[1] = (nk_byte)tmp[1];
    out[2] = (nk_byte)tmp[2];
}





/* ===============================================================
 *
 *                              UTF-8
 *
 * ===============================================================*/
NK_GLOBAL const nk_byte nk_utfbyte[NK_UTF_SIZE+1] = {0x80, 0, 0xC0, 0xE0, 0xF0};
NK_GLOBAL const nk_byte nk_utfmask[NK_UTF_SIZE+1] = {0xC0, 0x80, 0xE0, 0xF0, 0xF8};
NK_GLOBAL const nk_uint nk_utfmin[NK_UTF_SIZE+1] = {0, 0, 0x80, 0x800, 0x10000};
NK_GLOBAL const nk_uint nk_utfmax[NK_UTF_SIZE+1] = {0x10FFFF, 0x7F, 0x7FF, 0xFFFF, 0x10FFFF};

NK_INTERN int
nk_utf_validate(nk_rune *u, int i)
{
    NK_ASSERT(u);
    if (!u) return 0;
    if (!NK_BETWEEN(*u, nk_utfmin[i], nk_utfmax[i]) ||
         NK_BETWEEN(*u, 0xD800, 0xDFFF))
            *u = NK_UTF_INVALID;
    for (i = 1; *u > nk_utfmax[i]; ++i);
    return i;
}
NK_INTERN nk_rune
nk_utf_decode_byte(char c, int *i)
{
    NK_ASSERT(i);
    if (!i) return 0;
    for(*i = 0; *i < (int)NK_LEN(nk_utfmask); ++(*i)) {
        if (((nk_byte)c & nk_utfmask[*i]) == nk_utfbyte[*i])
            return (nk_byte)(c & ~nk_utfmask[*i]);
    }
    return 0;
}
NK_API int
nk_utf_decode(const char *c, nk_rune *u, int clen)
{
    int i, j, len, type=0;
    nk_rune udecoded;

    NK_ASSERT(c);
    NK_ASSERT(u);

    if (!c || !u) return 0;
    if (!clen) return 0;
    *u = NK_UTF_INVALID;

    udecoded = nk_utf_decode_byte(c[0], &len);
    if (!NK_BETWEEN(len, 1, NK_UTF_SIZE))
        return 1;

    for (i = 1, j = 1; i < clen && j < len; ++i, ++j) {
        udecoded = (udecoded << 6) | nk_utf_decode_byte(c[i], &type);
        if (type != 0)
            return j;
    }
    if (j < len)
        return 0;
    *u = udecoded;
    nk_utf_validate(u, len);
    return len;
}
NK_INTERN char
nk_utf_encode_byte(nk_rune u, int i)
{
    return (char)((nk_utfbyte[i]) | ((nk_byte)u & ~nk_utfmask[i]));
}
NK_API int
nk_utf_encode(nk_rune u, char *c, int clen)
{
    int len, i;
    len = nk_utf_validate(&u, 0);
    if (clen < len || !len || len > NK_UTF_SIZE)
        return 0;

    for (i = len - 1; i != 0; --i) {
        c[i] = nk_utf_encode_byte(u, 0);
        u >>= 6;
    }
    c[0] = nk_utf_encode_byte(u, len);
    return len;
}
NK_API int
nk_utf_len(const char *str, int len)
{
    const char *text;
    int glyphs = 0;
    int text_len;
    int glyph_len;
    int src_len = 0;
    nk_rune unicode;

    NK_ASSERT(str);
    if (!str || !len) return 0;

    text = str;
    text_len = len;
    glyph_len = nk_utf_decode(text, &unicode, text_len);
    while (glyph_len && src_len < len) {
        glyphs++;
        src_len = src_len + glyph_len;
        glyph_len = nk_utf_decode(text + src_len, &unicode, text_len - src_len);
    }
    return glyphs;
}
NK_API const char*
nk_utf_at(const char *buffer, int length, int index,
    nk_rune *unicode, int *len)
{
    int i = 0;
    int src_len = 0;
    int glyph_len = 0;
    const char *text;
    int text_len;

    NK_ASSERT(buffer);
    NK_ASSERT(unicode);
    NK_ASSERT(len);

    if (!buffer || !unicode || !len) return 0;
    if (index < 0) {
        *unicode = NK_UTF_INVALID;
        *len = 0;
        return 0;
    }

    text = buffer;
    text_len = length;
    glyph_len = nk_utf_decode(text, unicode, text_len);
    while (glyph_len) {
        if (i == index) {
            *len = glyph_len;
            break;
        }

        i++;
        src_len = src_len + glyph_len;
        glyph_len = nk_utf_decode(text + src_len, unicode, text_len - src_len);
    }
    if (i != index) return 0;
    return buffer + src_len;
}





/* ==============================================================
 *
 *                          BUFFER
 *
 * ===============================================================*/
#ifdef NK_INCLUDE_DEFAULT_ALLOCATOR
NK_LIB void*
nk_malloc(nk_handle unused, void *old,nk_size size)
{
    NK_UNUSED(unused);
    NK_UNUSED(old);
    return malloc(size);
}
NK_LIB void
nk_mfree(nk_handle unused, void *ptr)
{
    NK_UNUSED(unused);
    free(ptr);
}
NK_API void
nk_buffer_init_default(struct nk_buffer *buffer)
{
    struct nk_allocator alloc;
    alloc.userdata.ptr = 0;
    alloc.alloc = nk_malloc;
    alloc.free = nk_mfree;
    nk_buffer_init(buffer, &alloc, NK_BUFFER_DEFAULT_INITIAL_SIZE);
}
#endif

NK_API void
nk_buffer_init(struct nk_buffer *b, const struct nk_allocator *a,
    nk_size initial_size)
{
    NK_ASSERT(b);
    NK_ASSERT(a);
    NK_ASSERT(initial_size);
    if (!b || !a || !initial_size) return;

    nk_zero(b, sizeof(*b));
    b->type = NK_BUFFER_DYNAMIC;
    b->memory.ptr = a->alloc(a->userdata,0, initial_size);
    b->memory.size = initial_size;
    b->size = initial_size;
    b->grow_factor = 2.0f;
    b->pool = *a;
}
NK_API void
nk_buffer_init_fixed(struct nk_buffer *b, void *m, nk_size size)
{
    NK_ASSERT(b);
    NK_ASSERT(m);
    NK_ASSERT(size);
    if (!b || !m || !size) return;

    nk_zero(b, sizeof(*b));
    b->type = NK_BUFFER_FIXED;
    b->memory.ptr = m;
    b->memory.size = size;
    b->size = size;
}
NK_LIB void*
nk_buffer_align(void *unaligned,
    nk_size align, nk_size *alignment,
    enum nk_buffer_allocation_type type)
{
    void *memory = 0;
    switch (type) {
    default:
    case NK_BUFFER_MAX:
    case NK_BUFFER_FRONT:
        if (align) {
            memory = NK_ALIGN_PTR(unaligned, align);
            *alignment = (nk_size)((nk_byte*)memory - (nk_byte*)unaligned);
        } else {
            memory = unaligned;
            *alignment = 0;
        }
        break;
    case NK_BUFFER_BACK:
        if (align) {
            memory = NK_ALIGN_PTR_BACK(unaligned, align);
            *alignment = (nk_size)((nk_byte*)unaligned - (nk_byte*)memory);
        } else {
            memory = unaligned;
            *alignment = 0;
        }
        break;
    }
    return memory;
}
NK_LIB void*
nk_buffer_realloc(struct nk_buffer *b, nk_size capacity, nk_size *size)
{
    void *temp;
    nk_size buffer_size;

    NK_ASSERT(b);
    NK_ASSERT(size);
    if (!b || !size || !b->pool.alloc || !b->pool.free)
        return 0;

    buffer_size = b->memory.size;
    temp = b->pool.alloc(b->pool.userdata, b->memory.ptr, capacity);
    NK_ASSERT(temp);
    if (!temp) return 0;

    *size = capacity;
    if (temp != b->memory.ptr) {
        NK_MEMCPY(temp, b->memory.ptr, buffer_size);
        b->pool.free(b->pool.userdata, b->memory.ptr);
    }

    if (b->size == buffer_size) {
        /* no back buffer so just set correct size */
        b->size = capacity;
        return temp;
    } else {
        /* copy back buffer to the end of the new buffer */
        void *dst, *src;
        nk_size back_size;
        back_size = buffer_size - b->size;
        dst = nk_ptr_add(void, temp, capacity - back_size);
        src = nk_ptr_add(void, temp, b->size);
        NK_MEMCPY(dst, src, back_size);
        b->size = capacity - back_size;
    }
    return temp;
}
NK_LIB void*
nk_buffer_alloc(struct nk_buffer *b, enum nk_buffer_allocation_type type,
    nk_size size, nk_size align)
{
    int full;
    nk_size alignment;
    void *unaligned;
    void *memory;

    NK_ASSERT(b);
    NK_ASSERT(size);
    if (!b || !size) return 0;
    b->needed += size;

    /* calculate total size with needed alignment + size */
    if (type == NK_BUFFER_FRONT)
        unaligned = nk_ptr_add(void, b->memory.ptr, b->allocated);
    else unaligned = nk_ptr_add(void, b->memory.ptr, b->size - size);
    memory = nk_buffer_align(unaligned, align, &alignment, type);

    /* check if buffer has enough memory*/
    if (type == NK_BUFFER_FRONT)
        full = ((b->allocated + size + alignment) > b->size);
    else full = ((b->size - NK_MIN(b->size,(size + alignment))) <= b->allocated);

    if (full) {
        nk_size capacity;
        if (b->type != NK_BUFFER_DYNAMIC)
            return 0;
        NK_ASSERT(b->pool.alloc && b->pool.free);
        if (b->type != NK_BUFFER_DYNAMIC || !b->pool.alloc || !b->pool.free)
            return 0;

        /* buffer is full so allocate bigger buffer if dynamic */
        capacity = (nk_size)((float)b->memory.size * b->grow_factor);
        capacity = NK_MAX(capacity, nk_round_up_pow2((nk_uint)(b->allocated + size)));
        b->memory.ptr = nk_buffer_realloc(b, capacity, &b->memory.size);
        if (!b->memory.ptr) return 0;

        /* align newly allocated pointer */
        if (type == NK_BUFFER_FRONT)
            unaligned = nk_ptr_add(void, b->memory.ptr, b->allocated);
        else unaligned = nk_ptr_add(void, b->memory.ptr, b->size - size);
        memory = nk_buffer_align(unaligned, align, &alignment, type);
    }
    if (type == NK_BUFFER_FRONT)
        b->allocated += size + alignment;
    else b->size -= (size + alignment);
    b->needed += alignment;
    b->calls++;
    return memory;
}
NK_API void
nk_buffer_push(struct nk_buffer *b, enum nk_buffer_allocation_type type,
    const void *memory, nk_size size, nk_size align)
{
    void *mem = nk_buffer_alloc(b, type, size, align);
    if (!mem) return;
    NK_MEMCPY(mem, memory, size);
}
NK_API void
nk_buffer_mark(struct nk_buffer *buffer, enum nk_buffer_allocation_type type)
{
    NK_ASSERT(buffer);
    if (!buffer) return;
    buffer->marker[type].active = nk_true;
    if (type == NK_BUFFER_BACK)
        buffer->marker[type].offset = buffer->size;
    else buffer->marker[type].offset = buffer->allocated;
}
NK_API void
nk_buffer_reset(struct nk_buffer *buffer, enum nk_buffer_allocation_type type)
{
    NK_ASSERT(buffer);
    if (!buffer) return;
    if (type == NK_BUFFER_BACK) {
        /* reset back buffer either back to marker or empty */
        buffer->needed -= (buffer->memory.size - buffer->marker[type].offset);
        if (buffer->marker[type].active)
            buffer->size = buffer->marker[type].offset;
        else buffer->size = buffer->memory.size;
        buffer->marker[type].active = nk_false;
    } else {
        /* reset front buffer either back to back marker or empty */
        buffer->needed -= (buffer->allocated - buffer->marker[type].offset);
        if (buffer->marker[type].active)
            buffer->allocated = buffer->marker[type].offset;
        else buffer->allocated = 0;
        buffer->marker[type].active = nk_false;
    }
}
NK_API void
nk_buffer_clear(struct nk_buffer *b)
{
    NK_ASSERT(b);
    if (!b) return;
    b->allocated = 0;
    b->size = b->memory.size;
    b->calls = 0;
    b->needed = 0;
}
NK_API void
nk_buffer_free(struct nk_buffer *b)
{
    NK_ASSERT(b);
    if (!b || !b->memory.ptr) return;
    if (b->type == NK_BUFFER_FIXED) return;
    if (!b->pool.free) return;
    NK_ASSERT(b->pool.free);
    b->pool.free(b->pool.userdata, b->memory.ptr);
}
NK_API void
nk_buffer_info(struct nk_memory_status *s, struct nk_buffer *b)
{
    NK_ASSERT(b);
    NK_ASSERT(s);
    if (!s || !b) return;
    s->allocated = b->allocated;
    s->size =  b->memory.size;
    s->needed = b->needed;
    s->memory = b->memory.ptr;
    s->calls = b->calls;
}
NK_API void*
nk_buffer_memory(struct nk_buffer *buffer)
{
    NK_ASSERT(buffer);
    if (!buffer) return 0;
    return buffer->memory.ptr;
}
NK_API const void*
nk_buffer_memory_const(const struct nk_buffer *buffer)
{
    NK_ASSERT(buffer);
    if (!buffer) return 0;
    return buffer->memory.ptr;
}
NK_API nk_size
nk_buffer_total(struct nk_buffer *buffer)
{
    NK_ASSERT(buffer);
    if (!buffer) return 0;
    return buffer->memory.size;
}





/* ===============================================================
 *
 *                              STRING
 *
 * ===============================================================*/
#ifdef NK_INCLUDE_DEFAULT_ALLOCATOR
NK_API void
nk_str_init_default(struct nk_str *str)
{
    struct nk_allocator alloc;
    alloc.userdata.ptr = 0;
    alloc.alloc = nk_malloc;
    alloc.free = nk_mfree;
    nk_buffer_init(&str->buffer, &alloc, 32);
    str->len = 0;
}
#endif

NK_API void
nk_str_init(struct nk_str *str, const struct nk_allocator *alloc, nk_size size)
{
    nk_buffer_init(&str->buffer, alloc, size);
    str->len = 0;
}
NK_API void
nk_str_init_fixed(struct nk_str *str, void *memory, nk_size size)
{
    nk_buffer_init_fixed(&str->buffer, memory, size);
    str->len = 0;
}
NK_API int
nk_str_append_text_char(struct nk_str *s, const char *str, int len)
{
    char *mem;
    NK_ASSERT(s);
    NK_ASSERT(str);
    if (!s || !str || !len) return 0;
    mem = (char*)nk_buffer_alloc(&s->buffer, NK_BUFFER_FRONT, (nk_size)len * sizeof(char), 0);
    if (!mem) return 0;
    NK_MEMCPY(mem, str, (nk_size)len * sizeof(char));
    s->len += nk_utf_len(str, len);
    return len;
}
NK_API int
nk_str_append_str_char(struct nk_str *s, const char *str)
{
    return nk_str_append_text_char(s, str, nk_strlen(str));
}
NK_API int
nk_str_append_text_utf8(struct nk_str *str, const char *text, int len)
{
    int i = 0;
    int byte_len = 0;
    nk_rune unicode;
    if (!str || !text || !len) return 0;
    for (i = 0; i < len; ++i)
        byte_len += nk_utf_decode(text+byte_len, &unicode, 4);
    nk_str_append_text_char(str, text, byte_len);
    return len;
}
NK_API int
nk_str_append_str_utf8(struct nk_str *str, const char *text)
{
    int runes = 0;
    int byte_len = 0;
    int num_runes = 0;
    int glyph_len = 0;
    nk_rune unicode;
    if (!str || !text) return 0;

    glyph_len = byte_len = nk_utf_decode(text+byte_len, &unicode, 4);
    while (unicode != '\0' && glyph_len) {
        glyph_len = nk_utf_decode(text+byte_len, &unicode, 4);
        byte_len += glyph_len;
        num_runes++;
    }
    nk_str_append_text_char(str, text, byte_len);
    return runes;
}
NK_API int
nk_str_append_text_runes(struct nk_str *str, const nk_rune *text, int len)
{
    int i = 0;
    int byte_len = 0;
    nk_glyph glyph;

    NK_ASSERT(str);
    if (!str || !text || !len) return 0;
    for (i = 0; i < len; ++i) {
        byte_len = nk_utf_encode(text[i], glyph, NK_UTF_SIZE);
        if (!byte_len) break;
        nk_str_append_text_char(str, glyph, byte_len);
    }
    return len;
}
NK_API int
nk_str_append_str_runes(struct nk_str *str, const nk_rune *runes)
{
    int i = 0;
    nk_glyph glyph;
    int byte_len;
    NK_ASSERT(str);
    if (!str || !runes) return 0;
    while (runes[i] != '\0') {
        byte_len = nk_utf_encode(runes[i], glyph, NK_UTF_SIZE);
        nk_str_append_text_char(str, glyph, byte_len);
        i++;
    }
    return i;
}
NK_API int
nk_str_insert_at_char(struct nk_str *s, int pos, const char *str, int len)
{
    int i;
    void *mem;
    char *src;
    char *dst;

    int copylen;
    NK_ASSERT(s);
    NK_ASSERT(str);
    NK_ASSERT(len >= 0);
    if (!s || !str || !len || (nk_size)pos > s->buffer.allocated) return 0;
    if ((s->buffer.allocated + (nk_size)len >= s->buffer.memory.size) &&
        (s->buffer.type == NK_BUFFER_FIXED)) return 0;

    copylen = (int)s->buffer.allocated - pos;
    if (!copylen) {
        nk_str_append_text_char(s, str, len);
        return 1;
    }
    mem = nk_buffer_alloc(&s->buffer, NK_BUFFER_FRONT, (nk_size)len * sizeof(char), 0);
    if (!mem) return 0;

    /* memmove */
    NK_ASSERT(((int)pos + (int)len + ((int)copylen - 1)) >= 0);
    NK_ASSERT(((int)pos + ((int)copylen - 1)) >= 0);
    dst = nk_ptr_add(char, s->buffer.memory.ptr, pos + len + (copylen - 1));
    src = nk_ptr_add(char, s->buffer.memory.ptr, pos + (copylen-1));
    for (i = 0; i < copylen; ++i) *dst-- = *src--;
    mem = nk_ptr_add(void, s->buffer.memory.ptr, pos);
    NK_MEMCPY(mem, str, (nk_size)len * sizeof(char));
    s->len = nk_utf_len((char *)s->buffer.memory.ptr, (int)s->buffer.allocated);
    return 1;
}
NK_API int
nk_str_insert_at_rune(struct nk_str *str, int pos, const char *cstr, int len)
{
    int glyph_len;
    nk_rune unicode;
    const char *begin;
    const char *buffer;

    NK_ASSERT(str);
    NK_ASSERT(cstr);
    NK_ASSERT(len);
    if (!str || !cstr || !len) return 0;
    begin = nk_str_at_rune(str, pos, &unicode, &glyph_len);
    if (!str->len)
        return nk_str_append_text_char(str, cstr, len);
    buffer = nk_str_get_const(str);
    if (!begin) return 0;
    return nk_str_insert_at_char(str, (int)(begin - buffer), cstr, len);
}
NK_API int
nk_str_insert_text_char(struct nk_str *str, int pos, const char *text, int len)
{
    return nk_str_insert_text_utf8(str, pos, text, len);
}
NK_API int
nk_str_insert_str_char(struct nk_str *str, int pos, const char *text)
{
    return nk_str_insert_text_utf8(str, pos, text, nk_strlen(text));
}
NK_API int
nk_str_insert_text_utf8(struct nk_str *str, int pos, const char *text, int len)
{
    int i = 0;
    int byte_len = 0;
    nk_rune unicode;

    NK_ASSERT(str);
    NK_ASSERT(text);
    if (!str || !text || !len) return 0;
    for (i = 0; i < len; ++i)
        byte_len += nk_utf_decode(text+byte_len, &unicode, 4);
    nk_str_insert_at_rune(str, pos, text, byte_len);
    return len;
}
NK_API int
nk_str_insert_str_utf8(struct nk_str *str, int pos, const char *text)
{
    int runes = 0;
    int byte_len = 0;
    int num_runes = 0;
    int glyph_len = 0;
    nk_rune unicode;
    if (!str || !text) return 0;

    glyph_len = byte_len = nk_utf_decode(text+byte_len, &unicode, 4);
    while (unicode != '\0' && glyph_len) {
        glyph_len = nk_utf_decode(text+byte_len, &unicode, 4);
        byte_len += glyph_len;
        num_runes++;
    }
    nk_str_insert_at_rune(str, pos, text, byte_len);
    return runes;
}
NK_API int
nk_str_insert_text_runes(struct nk_str *str, int pos, const nk_rune *runes, int len)
{
    int i = 0;
    int byte_len = 0;
    nk_glyph glyph;

    NK_ASSERT(str);
    if (!str || !runes || !len) return 0;
    for (i = 0; i < len; ++i) {
        byte_len = nk_utf_encode(runes[i], glyph, NK_UTF_SIZE);
        if (!byte_len) break;
        nk_str_insert_at_rune(str, pos+i, glyph, byte_len);
    }
    return len;
}
NK_API int
nk_str_insert_str_runes(struct nk_str *str, int pos, const nk_rune *runes)
{
    int i = 0;
    nk_glyph glyph;
    int byte_len;
    NK_ASSERT(str);
    if (!str || !runes) return 0;
    while (runes[i] != '\0') {
        byte_len = nk_utf_encode(runes[i], glyph, NK_UTF_SIZE);
        nk_str_insert_at_rune(str, pos+i, glyph, byte_len);
        i++;
    }
    return i;
}
NK_API void
nk_str_remove_chars(struct nk_str *s, int len)
{
    NK_ASSERT(s);
    NK_ASSERT(len >= 0);
    if (!s || len < 0 || (nk_size)len > s->buffer.allocated) return;
    NK_ASSERT(((int)s->buffer.allocated - (int)len) >= 0);
    s->buffer.allocated -= (nk_size)len;
    s->len = nk_utf_len((char *)s->buffer.memory.ptr, (int)s->buffer.allocated);
}
NK_API void
nk_str_remove_runes(struct nk_str *str, int len)
{
    int index;
    const char *begin;
    const char *end;
    nk_rune unicode;

    NK_ASSERT(str);
    NK_ASSERT(len >= 0);
    if (!str || len < 0) return;
    if (len >= str->len) {
        str->len = 0;
        return;
    }

    index = str->len - len;
    begin = nk_str_at_rune(str, index, &unicode, &len);
    end = (const char*)str->buffer.memory.ptr + str->buffer.allocated;
    nk_str_remove_chars(str, (int)(end-begin)+1);
}
NK_API void
nk_str_delete_chars(struct nk_str *s, int pos, int len)
{
    NK_ASSERT(s);
    if (!s || !len || (nk_size)pos > s->buffer.allocated ||
        (nk_size)(pos + len) > s->buffer.allocated) return;

    if ((nk_size)(pos + len) < s->buffer.allocated) {
        /* memmove */
        char *dst = nk_ptr_add(char, s->buffer.memory.ptr, pos);
        char *src = nk_ptr_add(char, s->buffer.memory.ptr, pos + len);
        NK_MEMCPY(dst, src, s->buffer.allocated - (nk_size)(pos + len));
        NK_ASSERT(((int)s->buffer.allocated - (int)len) >= 0);
        s->buffer.allocated -= (nk_size)len;
    } else nk_str_remove_chars(s, len);
    s->len = nk_utf_len((char *)s->buffer.memory.ptr, (int)s->buffer.allocated);
}
NK_API void
nk_str_delete_runes(struct nk_str *s, int pos, int len)
{
    char *temp;
    nk_rune unicode;
    char *begin;
    char *end;
    int unused;

    NK_ASSERT(s);
    NK_ASSERT(s->len >= pos + len);
    if (s->len < pos + len)
        len = NK_CLAMP(0, (s->len - pos), s->len);
    if (!len) return;

    temp = (char *)s->buffer.memory.ptr;
    begin = nk_str_at_rune(s, pos, &unicode, &unused);
    if (!begin) return;
    s->buffer.memory.ptr = begin;
    end = nk_str_at_rune(s, len, &unicode, &unused);
    s->buffer.memory.ptr = temp;
    if (!end) return;
    nk_str_delete_chars(s, (int)(begin - temp), (int)(end - begin));
}
NK_API char*
nk_str_at_char(struct nk_str *s, int pos)
{
    NK_ASSERT(s);
    if (!s || pos > (int)s->buffer.allocated) return 0;
    return nk_ptr_add(char, s->buffer.memory.ptr, pos);
}
NK_API char*
nk_str_at_rune(struct nk_str *str, int pos, nk_rune *unicode, int *len)
{
    int i = 0;
    int src_len = 0;
    int glyph_len = 0;
    char *text;
    int text_len;

    NK_ASSERT(str);
    NK_ASSERT(unicode);
    NK_ASSERT(len);

    if (!str || !unicode || !len) return 0;
    if (pos < 0) {
        *unicode = 0;
        *len = 0;
        return 0;
    }

    text = (char*)str->buffer.memory.ptr;
    text_len = (int)str->buffer.allocated;
    glyph_len = nk_utf_decode(text, unicode, text_len);
    while (glyph_len) {
        if (i == pos) {
            *len = glyph_len;
            break;
        }

        i++;
        src_len = src_len + glyph_len;
        glyph_len = nk_utf_decode(text + src_len, unicode, text_len - src_len);
    }
    if (i != pos) return 0;
    return text + src_len;
}
NK_API const char*
nk_str_at_char_const(const struct nk_str *s, int pos)
{
    NK_ASSERT(s);
    if (!s || pos > (int)s->buffer.allocated) return 0;
    return nk_ptr_add(char, s->buffer.memory.ptr, pos);
}
NK_API const char*
nk_str_at_const(const struct nk_str *str, int pos, nk_rune *unicode, int *len)
{
    int i = 0;
    int src_len = 0;
    int glyph_len = 0;
    char *text;
    int text_len;

    NK_ASSERT(str);
    NK_ASSERT(unicode);
    NK_ASSERT(len);

    if (!str || !unicode || !len) return 0;
    if (pos < 0) {
        *unicode = 0;
        *len = 0;
        return 0;
    }

    text = (char*)str->buffer.memory.ptr;
    text_len = (int)str->buffer.allocated;
    glyph_len = nk_utf_decode(text, unicode, text_len);
    while (glyph_len) {
        if (i == pos) {
            *len = glyph_len;
            break;
        }

        i++;
        src_len = src_len + glyph_len;
        glyph_len = nk_utf_decode(text + src_len, unicode, text_len - src_len);
    }
    if (i != pos) return 0;
    return text + src_len;
}
NK_API nk_rune
nk_str_rune_at(const struct nk_str *str, int pos)
{
    int len;
    nk_rune unicode = 0;
    nk_str_at_const(str, pos, &unicode, &len);
    return unicode;
}
NK_API char*
nk_str_get(struct nk_str *s)
{
    NK_ASSERT(s);
    if (!s || !s->len || !s->buffer.allocated) return 0;
    return (char*)s->buffer.memory.ptr;
}
NK_API const char*
nk_str_get_const(const struct nk_str *s)
{
    NK_ASSERT(s);
    if (!s || !s->len || !s->buffer.allocated) return 0;
    return (const char*)s->buffer.memory.ptr;
}
NK_API int
nk_str_len(struct nk_str *s)
{
    NK_ASSERT(s);
    if (!s || !s->len || !s->buffer.allocated) return 0;
    return s->len;
}
NK_API int
nk_str_len_char(struct nk_str *s)
{
    NK_ASSERT(s);
    if (!s || !s->len || !s->buffer.allocated) return 0;
    return (int)s->buffer.allocated;
}
NK_API void
nk_str_clear(struct nk_str *str)
{
    NK_ASSERT(str);
    nk_buffer_clear(&str->buffer);
    str->len = 0;
}
NK_API void
nk_str_free(struct nk_str *str)
{
    NK_ASSERT(str);
    nk_buffer_free(&str->buffer);
    str->len = 0;
}





/* ==============================================================
 *
 *                          DRAW
 *
 * ===============================================================*/
NK_LIB void
nk_command_buffer_init(struct nk_command_buffer *cb,
    struct nk_buffer *b, enum nk_command_clipping clip)
{
    NK_ASSERT(cb);
    NK_ASSERT(b);
    if (!cb || !b) return;
    cb->base = b;
    cb->use_clipping = (int)clip;
    cb->begin = b->allocated;
    cb->end = b->allocated;
    cb->last = b->allocated;
}
NK_LIB void
nk_command_buffer_reset(struct nk_command_buffer *b)
{
    NK_ASSERT(b);
    if (!b) return;
    b->begin = 0;
    b->end = 0;
    b->last = 0;
    b->clip = nk_null_rect;
#ifdef NK_INCLUDE_COMMAND_USERDATA
    b->userdata.ptr = 0;
#endif
}
NK_LIB void*
nk_command_buffer_push(struct nk_command_buffer* b,
    enum nk_command_type t, nk_size size)
{
    NK_STORAGE const nk_size align = NK_ALIGNOF(struct nk_command);
    struct nk_command *cmd;
    nk_size alignment;
    void *unaligned;
    void *memory;

    NK_ASSERT(b);
    NK_ASSERT(b->base);
    if (!b) return 0;
    cmd = (struct nk_command*)nk_buffer_alloc(b->base,NK_BUFFER_FRONT,size,align);
    if (!cmd) return 0;

    /* make sure the offset to the next command is aligned */
    b->last = (nk_size)((nk_byte*)cmd - (nk_byte*)b->base->memory.ptr);
    unaligned = (nk_byte*)cmd + size;
    memory = NK_ALIGN_PTR(unaligned, align);
    alignment = (nk_size)((nk_byte*)memory - (nk_byte*)unaligned);
#ifdef NK_ZERO_COMMAND_MEMORY
    NK_MEMSET(cmd, 0, size + alignment);
#endif

    cmd->type = t;
    cmd->next = b->base->allocated + alignment;
#ifdef NK_INCLUDE_COMMAND_USERDATA
    cmd->userdata = b->userdata;
#endif
    b->end = cmd->next;
    return cmd;
}
NK_API void
nk_push_scissor(struct nk_command_buffer *b, struct nk_rect r)
{
    struct nk_command_scissor *cmd;
    NK_ASSERT(b);
    if (!b) return;

    b->clip.x = r.x;
    b->clip.y = r.y;
    b->clip.w = r.w;
    b->clip.h = r.h;
    cmd = (struct nk_command_scissor*)
        nk_command_buffer_push(b, NK_COMMAND_SCISSOR, sizeof(*cmd));

    if (!cmd) return;
    cmd->x = (short)r.x;
    cmd->y = (short)r.y;
    cmd->w = (unsigned short)NK_MAX(0, r.w);
    cmd->h = (unsigned short)NK_MAX(0, r.h);
}
NK_API void
nk_stroke_line(struct nk_command_buffer *b, float x0, float y0,
    float x1, float y1, float line_thickness, struct nk_color c)
{
    struct nk_command_line *cmd;
    NK_ASSERT(b);
    if (!b || line_thickness <= 0) return;
    cmd = (struct nk_command_line*)
        nk_command_buffer_push(b, NK_COMMAND_LINE, sizeof(*cmd));
    if (!cmd) return;
    cmd->line_thickness = (unsigned short)line_thickness;
    cmd->begin.x = (short)x0;
    cmd->begin.y = (short)y0;
    cmd->end.x = (short)x1;
    cmd->end.y = (short)y1;
    cmd->color = c;
}
NK_API void
nk_stroke_curve(struct nk_command_buffer *b, float ax, float ay,
    float ctrl0x, float ctrl0y, float ctrl1x, float ctrl1y,
    float bx, float by, float line_thickness, struct nk_color col)
{
    struct nk_command_curve *cmd;
    NK_ASSERT(b);
    if (!b || col.a == 0 || line_thickness <= 0) return;

    cmd = (struct nk_command_curve*)
        nk_command_buffer_push(b, NK_COMMAND_CURVE, sizeof(*cmd));
    if (!cmd) return;
    cmd->line_thickness = (unsigned short)line_thickness;
    cmd->begin.x = (short)ax;
    cmd->begin.y = (short)ay;
    cmd->ctrl[0].x = (short)ctrl0x;
    cmd->ctrl[0].y = (short)ctrl0y;
    cmd->ctrl[1].x = (short)ctrl1x;
    cmd->ctrl[1].y = (short)ctrl1y;
    cmd->end.x = (short)bx;
    cmd->end.y = (short)by;
    cmd->color = col;
}
NK_API void
nk_stroke_rect(struct nk_command_buffer *b, struct nk_rect rect,
    float rounding, float line_thickness, struct nk_color c)
{
    struct nk_command_rect *cmd;
    NK_ASSERT(b);
    if (!b || c.a == 0 || rect.w == 0 || rect.h == 0 || line_thickness <= 0) return;
    if (b->use_clipping) {
        const struct nk_rect *clip = &b->clip;
        if (!NK_INTERSECT(rect.x, rect.y, rect.w, rect.h,
            clip->x, clip->y, clip->w, clip->h)) return;
    }
    cmd = (struct nk_command_rect*)
        nk_command_buffer_push(b, NK_COMMAND_RECT, sizeof(*cmd));
    if (!cmd) return;
    cmd->rounding = (unsigned short)rounding;
    cmd->line_thickness = (unsigned short)line_thickness;
    cmd->x = (short)rect.x;
    cmd->y = (short)rect.y;
    cmd->w = (unsigned short)NK_MAX(0, rect.w);
    cmd->h = (unsigned short)NK_MAX(0, rect.h);
    cmd->color = c;
}
NK_API void
nk_fill_rect(struct nk_command_buffer *b, struct nk_rect rect,
    float rounding, struct nk_color c)
{
    struct nk_command_rect_filled *cmd;
    NK_ASSERT(b);
    if (!b || c.a == 0 || rect.w == 0 || rect.h == 0) return;
    if (b->use_clipping) {
        const struct nk_rect *clip = &b->clip;
        if (!NK_INTERSECT(rect.x, rect.y, rect.w, rect.h,
            clip->x, clip->y, clip->w, clip->h)) return;
    }

    cmd = (struct nk_command_rect_filled*)
        nk_command_buffer_push(b, NK_COMMAND_RECT_FILLED, sizeof(*cmd));
    if (!cmd) return;
    cmd->rounding = (unsigned short)rounding;
    cmd->x = (short)rect.x;
    cmd->y = (short)rect.y;
    cmd->w = (unsigned short)NK_MAX(0, rect.w);
    cmd->h = (unsigned short)NK_MAX(0, rect.h);
    cmd->color = c;
}
NK_API void
nk_fill_rect_multi_color(struct nk_command_buffer *b, struct nk_rect rect,
    struct nk_color left, struct nk_color top, struct nk_color right,
    struct nk_color bottom)
{
    struct nk_command_rect_multi_color *cmd;
    NK_ASSERT(b);
    if (!b || rect.w == 0 || rect.h == 0) return;
    if (b->use_clipping) {
        const struct nk_rect *clip = &b->clip;
        if (!NK_INTERSECT(rect.x, rect.y, rect.w, rect.h,
            clip->x, clip->y, clip->w, clip->h)) return;
    }

    cmd = (struct nk_command_rect_multi_color*)
        nk_command_buffer_push(b, NK_COMMAND_RECT_MULTI_COLOR, sizeof(*cmd));
    if (!cmd) return;
    cmd->x = (short)rect.x;
    cmd->y = (short)rect.y;
    cmd->w = (unsigned short)NK_MAX(0, rect.w);
    cmd->h = (unsigned short)NK_MAX(0, rect.h);
    cmd->left = left;
    cmd->top = top;
    cmd->right = right;
    cmd->bottom = bottom;
}
NK_API void
nk_stroke_circle(struct nk_command_buffer *b, struct nk_rect r,
    float line_thickness, struct nk_color c)
{
    struct nk_command_circle *cmd;
    if (!b || r.w == 0 || r.h == 0 || line_thickness <= 0) return;
    if (b->use_clipping) {
        const struct nk_rect *clip = &b->clip;
        if (!NK_INTERSECT(r.x, r.y, r.w, r.h, clip->x, clip->y, clip->w, clip->h))
            return;
    }

    cmd = (struct nk_command_circle*)
        nk_command_buffer_push(b, NK_COMMAND_CIRCLE, sizeof(*cmd));
    if (!cmd) return;
    cmd->line_thickness = (unsigned short)line_thickness;
    cmd->x = (short)r.x;
    cmd->y = (short)r.y;
    cmd->w = (unsigned short)NK_MAX(r.w, 0);
    cmd->h = (unsigned short)NK_MAX(r.h, 0);
    cmd->color = c;
}
NK_API void
nk_fill_circle(struct nk_command_buffer *b, struct nk_rect r, struct nk_color c)
{
    struct nk_command_circle_filled *cmd;
    NK_ASSERT(b);
    if (!b || c.a == 0 || r.w == 0 || r.h == 0) return;
    if (b->use_clipping) {
        const struct nk_rect *clip = &b->clip;
        if (!NK_INTERSECT(r.x, r.y, r.w, r.h, clip->x, clip->y, clip->w, clip->h))
            return;
    }

    cmd = (struct nk_command_circle_filled*)
        nk_command_buffer_push(b, NK_COMMAND_CIRCLE_FILLED, sizeof(*cmd));
    if (!cmd) return;
    cmd->x = (short)r.x;
    cmd->y = (short)r.y;
    cmd->w = (unsigned short)NK_MAX(r.w, 0);
    cmd->h = (unsigned short)NK_MAX(r.h, 0);
    cmd->color = c;
}
NK_API void
nk_stroke_arc(struct nk_command_buffer *b, float cx, float cy, float radius,
    float a_min, float a_max, float line_thickness, struct nk_color c)
{
    struct nk_command_arc *cmd;
    if (!b || c.a == 0 || line_thickness <= 0) return;
    cmd = (struct nk_command_arc*)
        nk_command_buffer_push(b, NK_COMMAND_ARC, sizeof(*cmd));
    if (!cmd) return;
    cmd->line_thickness = (unsigned short)line_thickness;
    cmd->cx = (short)cx;
    cmd->cy = (short)cy;
    cmd->r = (unsigned short)radius;
    cmd->a[0] = a_min;
    cmd->a[1] = a_max;
    cmd->color = c;
}
NK_API void
nk_fill_arc(struct nk_command_buffer *b, float cx, float cy, float radius,
    float a_min, float a_max, struct nk_color c)
{
    struct nk_command_arc_filled *cmd;
    NK_ASSERT(b);
    if (!b || c.a == 0) return;
    cmd = (struct nk_command_arc_filled*)
        nk_command_buffer_push(b, NK_COMMAND_ARC_FILLED, sizeof(*cmd));
    if (!cmd) return;
    cmd->cx = (short)cx;
    cmd->cy = (short)cy;
    cmd->r = (unsigned short)radius;
    cmd->a[0] = a_min;
    cmd->a[1] = a_max;
    cmd->color = c;
}
NK_API void
nk_stroke_triangle(struct nk_command_buffer *b, float x0, float y0, float x1,
    float y1, float x2, float y2, float line_thickness, struct nk_color c)
{
    struct nk_command_triangle *cmd;
    NK_ASSERT(b);
    if (!b || c.a == 0 || line_thickness <= 0) return;
    if (b->use_clipping) {
        const struct nk_rect *clip = &b->clip;
        if (!NK_INBOX(x0, y0, clip->x, clip->y, clip->w, clip->h) &&
            !NK_INBOX(x1, y1, clip->x, clip->y, clip->w, clip->h) &&
            !NK_INBOX(x2, y2, clip->x, clip->y, clip->w, clip->h))
            return;
    }

    cmd = (struct nk_command_triangle*)
        nk_command_buffer_push(b, NK_COMMAND_TRIANGLE, sizeof(*cmd));
    if (!cmd) return;
    cmd->line_thickness = (unsigned short)line_thickness;
    cmd->a.x = (short)x0;
    cmd->a.y = (short)y0;
    cmd->b.x = (short)x1;
    cmd->b.y = (short)y1;
    cmd->c.x = (short)x2;
    cmd->c.y = (short)y2;
    cmd->color = c;
}
NK_API void
nk_fill_triangle(struct nk_command_buffer *b, float x0, float y0, float x1,
    float y1, float x2, float y2, struct nk_color c)
{
    struct nk_command_triangle_filled *cmd;
    NK_ASSERT(b);
    if (!b || c.a == 0) return;
    if (!b) return;
    if (b->use_clipping) {
        const struct nk_rect *clip = &b->clip;
        if (!NK_INBOX(x0, y0, clip->x, clip->y, clip->w, clip->h) &&
            !NK_INBOX(x1, y1, clip->x, clip->y, clip->w, clip->h) &&
            !NK_INBOX(x2, y2, clip->x, clip->y, clip->w, clip->h))
            return;
    }

    cmd = (struct nk_command_triangle_filled*)
        nk_command_buffer_push(b, NK_COMMAND_TRIANGLE_FILLED, sizeof(*cmd));
    if (!cmd) return;
    cmd->a.x = (short)x0;
    cmd->a.y = (short)y0;
    cmd->b.x = (short)x1;
    cmd->b.y = (short)y1;
    cmd->c.x = (short)x2;
    cmd->c.y = (short)y2;
    cmd->color = c;
}
NK_API void
nk_stroke_polygon(struct nk_command_buffer *b,  float *points, int point_count,
    float line_thickness, struct nk_color col)
{
    int i;
    nk_size size = 0;
    struct nk_command_polygon *cmd;

    NK_ASSERT(b);
    if (!b || col.a == 0 || line_thickness <= 0) return;
    size = sizeof(*cmd) + sizeof(short) * 2 * (nk_size)point_count;
    cmd = (struct nk_command_polygon*) nk_command_buffer_push(b, NK_COMMAND_POLYGON, size);
    if (!cmd) return;
    cmd->color = col;
    cmd->line_thickness = (unsigned short)line_thickness;
    cmd->point_count = (unsigned short)point_count;
    for (i = 0; i < point_count; ++i) {
        cmd->points[i].x = (short)points[i*2];
        cmd->points[i].y = (short)points[i*2+1];
    }
}
NK_API void
nk_fill_polygon(struct nk_command_buffer *b, float *points, int point_count,
    struct nk_color col)
{
    int i;
    nk_size size = 0;
    struct nk_command_polygon_filled *cmd;

    NK_ASSERT(b);
    if (!b || col.a == 0) return;
    size = sizeof(*cmd) + sizeof(short) * 2 * (nk_size)point_count;
    cmd = (struct nk_command_polygon_filled*)
        nk_command_buffer_push(b, NK_COMMAND_POLYGON_FILLED, size);
    if (!cmd) return;
    cmd->color = col;
    cmd->point_count = (unsigned short)point_count;
    for (i = 0; i < point_count; ++i) {
        cmd->points[i].x = (short)points[i*2+0];
        cmd->points[i].y = (short)points[i*2+1];
    }
}
NK_API void
nk_stroke_polyline(struct nk_command_buffer *b, float *points, int point_count,
    float line_thickness, struct nk_color col)
{
    int i;
    nk_size size = 0;
    struct nk_command_polyline *cmd;

    NK_ASSERT(b);
    if (!b || col.a == 0 || line_thickness <= 0) return;
    size = sizeof(*cmd) + sizeof(short) * 2 * (nk_size)point_count;
    cmd = (struct nk_command_polyline*) nk_command_buffer_push(b, NK_COMMAND_POLYLINE, size);
    if (!cmd) return;
    cmd->color = col;
    cmd->point_count = (unsigned short)point_count;
    cmd->line_thickness = (unsigned short)line_thickness;
    for (i = 0; i < point_count; ++i) {
        cmd->points[i].x = (short)points[i*2];
        cmd->points[i].y = (short)points[i*2+1];
    }
}
NK_API void
nk_draw_image(struct nk_command_buffer *b, struct nk_rect r,
    const struct nk_image *img, struct nk_color col)
{
    struct nk_command_image *cmd;
    NK_ASSERT(b);
    if (!b) return;
    if (b->use_clipping) {
        const struct nk_rect *c = &b->clip;
        if (c->w == 0 || c->h == 0 || !NK_INTERSECT(r.x, r.y, r.w, r.h, c->x, c->y, c->w, c->h))
            return;
    }

    cmd = (struct nk_command_image*)
        nk_command_buffer_push(b, NK_COMMAND_IMAGE, sizeof(*cmd));
    if (!cmd) return;
    cmd->x = (short)r.x;
    cmd->y = (short)r.y;
    cmd->w = (unsigned short)NK_MAX(0, r.w);
    cmd->h = (unsigned short)NK_MAX(0, r.h);
    cmd->img = *img;
    cmd->col = col;
}
NK_API void
nk_push_custom(struct nk_command_buffer *b, struct nk_rect r,
    nk_command_custom_callback cb, nk_handle usr)
{
    struct nk_command_custom *cmd;
    NK_ASSERT(b);
    if (!b) return;
    if (b->use_clipping) {
        const struct nk_rect *c = &b->clip;
        if (c->w == 0 || c->h == 0 || !NK_INTERSECT(r.x, r.y, r.w, r.h, c->x, c->y, c->w, c->h))
            return;
    }

    cmd = (struct nk_command_custom*)
        nk_command_buffer_push(b, NK_COMMAND_CUSTOM, sizeof(*cmd));
    if (!cmd) return;
    cmd->x = (short)r.x;
    cmd->y = (short)r.y;
    cmd->w = (unsigned short)NK_MAX(0, r.w);
    cmd->h = (unsigned short)NK_MAX(0, r.h);
    cmd->callback_data = usr;
    cmd->callback = cb;
}
NK_API void
nk_draw_text(struct nk_command_buffer *b, struct nk_rect r,
    const char *string, int length, const struct nk_user_font *font,
    struct nk_color bg, struct nk_color fg)
{
    float text_width = 0;
    struct nk_command_text *cmd;

    NK_ASSERT(b);
    NK_ASSERT(font);
    if (!b || !string || !length || (bg.a == 0 && fg.a == 0)) return;
    if (b->use_clipping) {
        const struct nk_rect *c = &b->clip;
        if (c->w == 0 || c->h == 0 || !NK_INTERSECT(r.x, r.y, r.w, r.h, c->x, c->y, c->w, c->h))
            return;
    }

    /* make sure text fits inside bounds */
    text_width = font->width(font->userdata, font->height, string, length);
    if (text_width > r.w){
        int glyphs = 0;
        float txt_width = (float)text_width;
        length = nk_text_clamp(font, string, length, r.w, &glyphs, &txt_width, 0,0);
    }

    if (!length) return;
    cmd = (struct nk_command_text*)
        nk_command_buffer_push(b, NK_COMMAND_TEXT, sizeof(*cmd) + (nk_size)(length + 1));
    if (!cmd) return;
    cmd->x = (short)r.x;
    cmd->y = (short)r.y;
    cmd->w = (unsigned short)r.w;
    cmd->h = (unsigned short)r.h;
    cmd->background = bg;
    cmd->foreground = fg;
    cmd->font = font;
    cmd->length = length;
    cmd->height = font->height;
    NK_MEMCPY(cmd->string, string, (nk_size)length);
    cmd->string[length] = '\0';
}





/* ===============================================================
 *
 *                              VERTEX
 *
 * ===============================================================*/
#ifdef NK_INCLUDE_VERTEX_BUFFER_OUTPUT
NK_API void
nk_draw_list_init(struct nk_draw_list *list)
{
    nk_size i = 0;
    NK_ASSERT(list);
    if (!list) return;
    nk_zero(list, sizeof(*list));
    for (i = 0; i < NK_LEN(list->circle_vtx); ++i) {
        const float a = ((float)i / (float)NK_LEN(list->circle_vtx)) * 2 * NK_PI;
        list->circle_vtx[i].x = (float)NK_COS(a);
        list->circle_vtx[i].y = (float)NK_SIN(a);
    }
}
NK_API void
nk_draw_list_setup(struct nk_draw_list *canvas, const struct nk_convert_config *config,
    struct nk_buffer *cmds, struct nk_buffer *vertices, struct nk_buffer *elements,
    enum nk_anti_aliasing line_aa, enum nk_anti_aliasing shape_aa)
{
    NK_ASSERT(canvas);
    NK_ASSERT(config);
    NK_ASSERT(cmds);
    NK_ASSERT(vertices);
    NK_ASSERT(elements);
    if (!canvas || !config || !cmds || !vertices || !elements)
        return;

    canvas->buffer = cmds;
    canvas->config = *config;
    canvas->elements = elements;
    canvas->vertices = vertices;
    canvas->line_AA = line_aa;
    canvas->shape_AA = shape_aa;
    canvas->clip_rect = nk_null_rect;

    canvas->cmd_offset = 0;
    canvas->element_count = 0;
    canvas->vertex_count = 0;
    canvas->cmd_offset = 0;
    canvas->cmd_count = 0;
    canvas->path_count = 0;
}
NK_API const struct nk_draw_command*
nk__draw_list_begin(const struct nk_draw_list *canvas, const struct nk_buffer *buffer)
{
    nk_byte *memory;
    nk_size offset;
    const struct nk_draw_command *cmd;

    NK_ASSERT(buffer);
    if (!buffer || !buffer->size || !canvas->cmd_count)
        return 0;

    memory = (nk_byte*)buffer->memory.ptr;
    offset = buffer->memory.size - canvas->cmd_offset;
    cmd = nk_ptr_add(const struct nk_draw_command, memory, offset);
    return cmd;
}
NK_API const struct nk_draw_command*
nk__draw_list_end(const struct nk_draw_list *canvas, const struct nk_buffer *buffer)
{
    nk_size size;
    nk_size offset;
    nk_byte *memory;
    const struct nk_draw_command *end;

    NK_ASSERT(buffer);
    NK_ASSERT(canvas);
    if (!buffer || !canvas)
        return 0;

    memory = (nk_byte*)buffer->memory.ptr;
    size = buffer->memory.size;
    offset = size - canvas->cmd_offset;
    end = nk_ptr_add(const struct nk_draw_command, memory, offset);
    end -= (canvas->cmd_count-1);
    return end;
}
NK_API const struct nk_draw_command*
nk__draw_list_next(const struct nk_draw_command *cmd,
    const struct nk_buffer *buffer, const struct nk_draw_list *canvas)
{
    const struct nk_draw_command *end;
    NK_ASSERT(buffer);
    NK_ASSERT(canvas);
    if (!cmd || !buffer || !canvas)
        return 0;

    end = nk__draw_list_end(canvas, buffer);
    if (cmd <= end) return 0;
    return (cmd-1);
}
NK_INTERN struct nk_vec2*
nk_draw_list_alloc_path(struct nk_draw_list *list, int count)
{
    struct nk_vec2 *points;
    NK_STORAGE const nk_size point_align = NK_ALIGNOF(struct nk_vec2);
    NK_STORAGE const nk_size point_size = sizeof(struct nk_vec2);
    points = (struct nk_vec2*)
        nk_buffer_alloc(list->buffer, NK_BUFFER_FRONT,
                        point_size * (nk_size)count, point_align);

    if (!points) return 0;
    if (!list->path_offset) {
        void *memory = nk_buffer_memory(list->buffer);
        list->path_offset = (unsigned int)((nk_byte*)points - (nk_byte*)memory);
    }
    list->path_count += (unsigned int)count;
    return points;
}
NK_INTERN struct nk_vec2
nk_draw_list_path_last(struct nk_draw_list *list)
{
    void *memory;
    struct nk_vec2 *point;
    NK_ASSERT(list->path_count);
    memory = nk_buffer_memory(list->buffer);
    point = nk_ptr_add(struct nk_vec2, memory, list->path_offset);
    point += (list->path_count-1);
    return *point;
}
NK_INTERN struct nk_draw_command*
nk_draw_list_push_command(struct nk_draw_list *list, struct nk_rect clip,
    nk_handle texture)
{
    NK_STORAGE const nk_size cmd_align = NK_ALIGNOF(struct nk_draw_command);
    NK_STORAGE const nk_size cmd_size = sizeof(struct nk_draw_command);
    struct nk_draw_command *cmd;

    NK_ASSERT(list);
    cmd = (struct nk_draw_command*)
        nk_buffer_alloc(list->buffer, NK_BUFFER_BACK, cmd_size, cmd_align);

    if (!cmd) return 0;
    if (!list->cmd_count) {
        nk_byte *memory = (nk_byte*)nk_buffer_memory(list->buffer);
        nk_size total = nk_buffer_total(list->buffer);
        memory = nk_ptr_add(nk_byte, memory, total);
        list->cmd_offset = (nk_size)(memory - (nk_byte*)cmd);
    }

    cmd->elem_count = 0;
    cmd->clip_rect = clip;
    cmd->texture = texture;
#ifdef NK_INCLUDE_COMMAND_USERDATA
    cmd->userdata = list->userdata;
#endif

    list->cmd_count++;
    list->clip_rect = clip;
    return cmd;
}
NK_INTERN struct nk_draw_command*
nk_draw_list_command_last(struct nk_draw_list *list)
{
    void *memory;
    nk_size size;
    struct nk_draw_command *cmd;
    NK_ASSERT(list->cmd_count);

    memory = nk_buffer_memory(list->buffer);
    size = nk_buffer_total(list->buffer);
    cmd = nk_ptr_add(struct nk_draw_command, memory, size - list->cmd_offset);
    return (cmd - (list->cmd_count-1));
}
NK_INTERN void
nk_draw_list_add_clip(struct nk_draw_list *list, struct nk_rect rect)
{
    NK_ASSERT(list);
    if (!list) return;
    if (!list->cmd_count) {
        nk_draw_list_push_command(list, rect, list->config.null.texture);
    } else {
        struct nk_draw_command *prev = nk_draw_list_command_last(list);
        if (prev->elem_count == 0)
            prev->clip_rect = rect;
        nk_draw_list_push_command(list, rect, prev->texture);
    }
}
NK_INTERN void
nk_draw_list_push_image(struct nk_draw_list *list, nk_handle texture)
{
    NK_ASSERT(list);
    if (!list) return;
    if (!list->cmd_count) {
        nk_draw_list_push_command(list, nk_null_rect, texture);
    } else {
        struct nk_draw_command *prev = nk_draw_list_command_last(list);
        if (prev->elem_count == 0) {
            prev->texture = texture;
        #ifdef NK_INCLUDE_COMMAND_USERDATA
            prev->userdata = list->userdata;
        #endif
    } else if (prev->texture.id != texture.id
        #ifdef NK_INCLUDE_COMMAND_USERDATA
            || prev->userdata.id != list->userdata.id
        #endif
        ) nk_draw_list_push_command(list, prev->clip_rect, texture);
    }
}
#ifdef NK_INCLUDE_COMMAND_USERDATA
NK_API void
nk_draw_list_push_userdata(struct nk_draw_list *list, nk_handle userdata)
{
    list->userdata = userdata;
}
#endif
NK_INTERN void*
nk_draw_list_alloc_vertices(struct nk_draw_list *list, nk_size count)
{
    void *vtx;
    NK_ASSERT(list);
    if (!list) return 0;
    vtx = nk_buffer_alloc(list->vertices, NK_BUFFER_FRONT,
        list->config.vertex_size*count, list->config.vertex_alignment);
    if (!vtx) return 0;
    list->vertex_count += (unsigned int)count;

    /* This assert triggers because your are drawing a lot of stuff and nuklear
     * defined `nk_draw_index` as `nk_ushort` to safe space be default.
     *
     * So you reached the maximum number of indicies or rather vertexes.
     * To solve this issue please change typdef `nk_draw_index` to `nk_uint`
     * and don't forget to specify the new element size in your drawing
     * backend (OpenGL, DirectX, ...). For example in OpenGL for `glDrawElements`
     * instead of specifing `GL_UNSIGNED_SHORT` you have to define `GL_UNSIGNED_INT`.
     * Sorry for the inconvenience. */
    NK_ASSERT((sizeof(nk_draw_index) == 2 && list->vertex_count < NK_USHORT_MAX &&
        "To many verticies for 16-bit vertex indicies. Please read comment above on how to solve this problem"));
    return vtx;
}
NK_INTERN nk_draw_index*
nk_draw_list_alloc_elements(struct nk_draw_list *list, nk_size count)
{
    nk_draw_index *ids;
    struct nk_draw_command *cmd;
    NK_STORAGE const nk_size elem_align = NK_ALIGNOF(nk_draw_index);
    NK_STORAGE const nk_size elem_size = sizeof(nk_draw_index);
    NK_ASSERT(list);
    if (!list) return 0;

    ids = (nk_draw_index*)
        nk_buffer_alloc(list->elements, NK_BUFFER_FRONT, elem_size*count, elem_align);
    if (!ids) return 0;
    cmd = nk_draw_list_command_last(list);
    list->element_count += (unsigned int)count;
    cmd->elem_count += (unsigned int)count;
    return ids;
}
NK_INTERN int
nk_draw_vertex_layout_element_is_end_of_layout(
    const struct nk_draw_vertex_layout_element *element)
{
    return (element->attribute == NK_VERTEX_ATTRIBUTE_COUNT ||
            element->format == NK_FORMAT_COUNT);
}
NK_INTERN void
nk_draw_vertex_color(void *attr, const float *vals,
    enum nk_draw_vertex_layout_format format)
{
    /* if this triggers you tried to provide a value format for a color */
    float val[4];
    NK_ASSERT(format >= NK_FORMAT_COLOR_BEGIN);
    NK_ASSERT(format <= NK_FORMAT_COLOR_END);
    if (format < NK_FORMAT_COLOR_BEGIN || format > NK_FORMAT_COLOR_END) return;

    val[0] = NK_SATURATE(vals[0]);
    val[1] = NK_SATURATE(vals[1]);
    val[2] = NK_SATURATE(vals[2]);
    val[3] = NK_SATURATE(vals[3]);

    switch (format) {
    default: NK_ASSERT(0 && "Invalid vertex layout color format"); break;
    case NK_FORMAT_R8G8B8A8:
    case NK_FORMAT_R8G8B8: {
        struct nk_color col = nk_rgba_fv(val);
        NK_MEMCPY(attr, &col.r, sizeof(col));
    } break;
    case NK_FORMAT_B8G8R8A8: {
        struct nk_color col = nk_rgba_fv(val);
        struct nk_color bgra = nk_rgba(col.b, col.g, col.r, col.a);
        NK_MEMCPY(attr, &bgra, sizeof(bgra));
    } break;
    case NK_FORMAT_R16G15B16: {
        nk_ushort col[3];
        col[0] = (nk_ushort)(val[0]*(float)NK_USHORT_MAX);
        col[1] = (nk_ushort)(val[1]*(float)NK_USHORT_MAX);
        col[2] = (nk_ushort)(val[2]*(float)NK_USHORT_MAX);
        NK_MEMCPY(attr, col, sizeof(col));
    } break;
    case NK_FORMAT_R16G15B16A16: {
        nk_ushort col[4];
        col[0] = (nk_ushort)(val[0]*(float)NK_USHORT_MAX);
        col[1] = (nk_ushort)(val[1]*(float)NK_USHORT_MAX);
        col[2] = (nk_ushort)(val[2]*(float)NK_USHORT_MAX);
        col[3] = (nk_ushort)(val[3]*(float)NK_USHORT_MAX);
        NK_MEMCPY(attr, col, sizeof(col));
    } break;
    case NK_FORMAT_R32G32B32: {
        nk_uint col[3];
        col[0] = (nk_uint)(val[0]*(float)NK_UINT_MAX);
        col[1] = (nk_uint)(val[1]*(float)NK_UINT_MAX);
        col[2] = (nk_uint)(val[2]*(float)NK_UINT_MAX);
        NK_MEMCPY(attr, col, sizeof(col));
    } break;
    case NK_FORMAT_R32G32B32A32: {
        nk_uint col[4];
        col[0] = (nk_uint)(val[0]*(float)NK_UINT_MAX);
        col[1] = (nk_uint)(val[1]*(float)NK_UINT_MAX);
        col[2] = (nk_uint)(val[2]*(float)NK_UINT_MAX);
        col[3] = (nk_uint)(val[3]*(float)NK_UINT_MAX);
        NK_MEMCPY(attr, col, sizeof(col));
    } break;
    case NK_FORMAT_R32G32B32A32_FLOAT:
        NK_MEMCPY(attr, val, sizeof(float)*4);
        break;
    case NK_FORMAT_R32G32B32A32_DOUBLE: {
        double col[4];
        col[0] = (double)val[0];
        col[1] = (double)val[1];
        col[2] = (double)val[2];
        col[3] = (double)val[3];
        NK_MEMCPY(attr, col, sizeof(col));
    } break;
    case NK_FORMAT_RGB32:
    case NK_FORMAT_RGBA32: {
        struct nk_color col = nk_rgba_fv(val);
        nk_uint color = nk_color_u32(col);
        NK_MEMCPY(attr, &color, sizeof(color));
    } break; }
}
NK_INTERN void
nk_draw_vertex_element(void *dst, const float *values, int value_count,
    enum nk_draw_vertex_layout_format format)
{
    int value_index;
    void *attribute = dst;
    /* if this triggers you tried to provide a color format for a value */
    NK_ASSERT(format < NK_FORMAT_COLOR_BEGIN);
    if (format >= NK_FORMAT_COLOR_BEGIN && format <= NK_FORMAT_COLOR_END) return;
    for (value_index = 0; value_index < value_count; ++value_index) {
        switch (format) {
        default: NK_ASSERT(0 && "invalid vertex layout format"); break;
        case NK_FORMAT_SCHAR: {
            char value = (char)NK_CLAMP((float)NK_SCHAR_MIN, values[value_index], (float)NK_SCHAR_MAX);
            NK_MEMCPY(attribute, &value, sizeof(value));
            attribute = (void*)((char*)attribute + sizeof(char));
        } break;
        case NK_FORMAT_SSHORT: {
            nk_short value = (nk_short)NK_CLAMP((float)NK_SSHORT_MIN, values[value_index], (float)NK_SSHORT_MAX);
            NK_MEMCPY(attribute, &value, sizeof(value));
            attribute = (void*)((char*)attribute + sizeof(value));
        } break;
        case NK_FORMAT_SINT: {
            nk_int value = (nk_int)NK_CLAMP((float)NK_SINT_MIN, values[value_index], (float)NK_SINT_MAX);
            NK_MEMCPY(attribute, &value, sizeof(value));
            attribute = (void*)((char*)attribute + sizeof(nk_int));
        } break;
        case NK_FORMAT_UCHAR: {
            unsigned char value = (unsigned char)NK_CLAMP((float)NK_UCHAR_MIN, values[value_index], (float)NK_UCHAR_MAX);
            NK_MEMCPY(attribute, &value, sizeof(value));
            attribute = (void*)((char*)attribute + sizeof(unsigned char));
        } break;
        case NK_FORMAT_USHORT: {
            nk_ushort value = (nk_ushort)NK_CLAMP((float)NK_USHORT_MIN, values[value_index], (float)NK_USHORT_MAX);
            NK_MEMCPY(attribute, &value, sizeof(value));
            attribute = (void*)((char*)attribute + sizeof(value));
            } break;
        case NK_FORMAT_UINT: {
            nk_uint value = (nk_uint)NK_CLAMP((float)NK_UINT_MIN, values[value_index], (float)NK_UINT_MAX);
            NK_MEMCPY(attribute, &value, sizeof(value));
            attribute = (void*)((char*)attribute + sizeof(nk_uint));
        } break;
        case NK_FORMAT_FLOAT:
            NK_MEMCPY(attribute, &values[value_index], sizeof(values[value_index]));
            attribute = (void*)((char*)attribute + sizeof(float));
            break;
        case NK_FORMAT_DOUBLE: {
            double value = (double)values[value_index];
            NK_MEMCPY(attribute, &value, sizeof(value));
            attribute = (void*)((char*)attribute + sizeof(double));
            } break;
        }
    }
}
NK_INTERN void*
nk_draw_vertex(void *dst, const struct nk_convert_config *config,
    struct nk_vec2 pos, struct nk_vec2 uv, struct nk_colorf color)
{
    void *result = (void*)((char*)dst + config->vertex_size);
    const struct nk_draw_vertex_layout_element *elem_iter = config->vertex_layout;
    while (!nk_draw_vertex_layout_element_is_end_of_layout(elem_iter)) {
        void *address = (void*)((char*)dst + elem_iter->offset);
        switch (elem_iter->attribute) {
        case NK_VERTEX_ATTRIBUTE_COUNT:
        default: NK_ASSERT(0 && "wrong element attribute"); break;
        case NK_VERTEX_POSITION: nk_draw_vertex_element(address, &pos.x, 2, elem_iter->format); break;
        case NK_VERTEX_TEXCOORD: nk_draw_vertex_element(address, &uv.x, 2, elem_iter->format); break;
        case NK_VERTEX_COLOR: nk_draw_vertex_color(address, &color.r, elem_iter->format); break;
        }
        elem_iter++;
    }
    return result;
}
NK_API void
nk_draw_list_stroke_poly_line(struct nk_draw_list *list, const struct nk_vec2 *points,
    const unsigned int points_count, struct nk_color color, enum nk_draw_list_stroke closed,
    float thickness, enum nk_anti_aliasing aliasing)
{
    nk_size count;
    int thick_line;
    struct nk_colorf col;
    struct nk_colorf col_trans;
    NK_ASSERT(list);
    if (!list || points_count < 2) return;

    color.a = (nk_byte)((float)color.a * list->config.global_alpha);
    count = points_count;
    if (!closed) count = points_count-1;
    thick_line = thickness > 1.0f;

#ifdef NK_INCLUDE_COMMAND_USERDATA
    nk_draw_list_push_userdata(list, list->userdata);
#endif

    color.a = (nk_byte)((float)color.a * list->config.global_alpha);
    nk_color_fv(&col.r, color);
    col_trans = col;
    col_trans.a = 0;

    if (aliasing == NK_ANTI_ALIASING_ON) {
        /* ANTI-ALIASED STROKE */
        const float AA_SIZE = 1.0f;
        NK_STORAGE const nk_size pnt_align = NK_ALIGNOF(struct nk_vec2);
        NK_STORAGE const nk_size pnt_size = sizeof(struct nk_vec2);

        /* allocate vertices and elements  */
        nk_size i1 = 0;
        nk_size vertex_offset;
        nk_size index = list->vertex_count;

        const nk_size idx_count = (thick_line) ?  (count * 18) : (count * 12);
        const nk_size vtx_count = (thick_line) ? (points_count * 4): (points_count *3);

        void *vtx = nk_draw_list_alloc_vertices(list, vtx_count);
        nk_draw_index *ids = nk_draw_list_alloc_elements(list, idx_count);

        nk_size size;
        struct nk_vec2 *normals, *temp;
        if (!vtx || !ids) return;

        /* temporary allocate normals + points */
        vertex_offset = (nk_size)((nk_byte*)vtx - (nk_byte*)list->vertices->memory.ptr);
        nk_buffer_mark(list->vertices, NK_BUFFER_FRONT);
        size = pnt_size * ((thick_line) ? 5 : 3) * points_count;
        normals = (struct nk_vec2*) nk_buffer_alloc(list->vertices, NK_BUFFER_FRONT, size, pnt_align);
        if (!normals) return;
        temp = normals + points_count;

        /* make sure vertex pointer is still correct */
        vtx = (void*)((nk_byte*)list->vertices->memory.ptr + vertex_offset);

        /* calculate normals */
        for (i1 = 0; i1 < count; ++i1) {
            const nk_size i2 = ((i1 + 1) == points_count) ? 0 : (i1 + 1);
            struct nk_vec2 diff = nk_vec2_sub(points[i2], points[i1]);
            float len;

            /* vec2 inverted length  */
            len = nk_vec2_len_sqr(diff);
            if (len != 0.0f)
                len = nk_inv_sqrt(len);
            else len = 1.0f;

            diff = nk_vec2_muls(diff, len);
            normals[i1].x = diff.y;
            normals[i1].y = -diff.x;
        }

        if (!closed)
            normals[points_count-1] = normals[points_count-2];

        if (!thick_line) {
            nk_size idx1, i;
            if (!closed) {
                struct nk_vec2 d;
                temp[0] = nk_vec2_add(points[0], nk_vec2_muls(normals[0], AA_SIZE));
                temp[1] = nk_vec2_sub(points[0], nk_vec2_muls(normals[0], AA_SIZE));
                d = nk_vec2_muls(normals[points_count-1], AA_SIZE);
                temp[(points_count-1) * 2 + 0] = nk_vec2_add(points[points_count-1], d);
                temp[(points_count-1) * 2 + 1] = nk_vec2_sub(points[points_count-1], d);
            }

            /* fill elements */
            idx1 = index;
            for (i1 = 0; i1 < count; i1++) {
                struct nk_vec2 dm;
                float dmr2;
                nk_size i2 = ((i1 + 1) == points_count) ? 0 : (i1 + 1);
                nk_size idx2 = ((i1+1) == points_count) ? index: (idx1 + 3);

                /* average normals */
                dm = nk_vec2_muls(nk_vec2_add(normals[i1], normals[i2]), 0.5f);
                dmr2 = dm.x * dm.x + dm.y* dm.y;
                if (dmr2 > 0.000001f) {
                    float scale = 1.0f/dmr2;
                    scale = NK_MIN(100.0f, scale);
                    dm = nk_vec2_muls(dm, scale);
                }

                dm = nk_vec2_muls(dm, AA_SIZE);
                temp[i2*2+0] = nk_vec2_add(points[i2], dm);
                temp[i2*2+1] = nk_vec2_sub(points[i2], dm);

                ids[0] = (nk_draw_index)(idx2 + 0); ids[1] = (nk_draw_index)(idx1+0);
                ids[2] = (nk_draw_index)(idx1 + 2); ids[3] = (nk_draw_index)(idx1+2);
                ids[4] = (nk_draw_index)(idx2 + 2); ids[5] = (nk_draw_index)(idx2+0);
                ids[6] = (nk_draw_index)(idx2 + 1); ids[7] = (nk_draw_index)(idx1+1);
                ids[8] = (nk_draw_index)(idx1 + 0); ids[9] = (nk_draw_index)(idx1+0);
                ids[10]= (nk_draw_index)(idx2 + 0); ids[11]= (nk_draw_index)(idx2+1);
                ids += 12;
                idx1 = idx2;
            }

            /* fill vertices */
            for (i = 0; i < points_count; ++i) {
                const struct nk_vec2 uv = list->config.null.uv;
                vtx = nk_draw_vertex(vtx, &list->config, points[i], uv, col);
                vtx = nk_draw_vertex(vtx, &list->config, temp[i*2+0], uv, col_trans);
                vtx = nk_draw_vertex(vtx, &list->config, temp[i*2+1], uv, col_trans);
            }
        } else {
            nk_size idx1, i;
            const float half_inner_thickness = (thickness - AA_SIZE) * 0.5f;
            if (!closed) {
                struct nk_vec2 d1 = nk_vec2_muls(normals[0], half_inner_thickness + AA_SIZE);
                struct nk_vec2 d2 = nk_vec2_muls(normals[0], half_inner_thickness);

                temp[0] = nk_vec2_add(points[0], d1);
                temp[1] = nk_vec2_add(points[0], d2);
                temp[2] = nk_vec2_sub(points[0], d2);
                temp[3] = nk_vec2_sub(points[0], d1);

                d1 = nk_vec2_muls(normals[points_count-1], half_inner_thickness + AA_SIZE);
                d2 = nk_vec2_muls(normals[points_count-1], half_inner_thickness);

                temp[(points_count-1)*4+0] = nk_vec2_add(points[points_count-1], d1);
                temp[(points_count-1)*4+1] = nk_vec2_add(points[points_count-1], d2);
                temp[(points_count-1)*4+2] = nk_vec2_sub(points[points_count-1], d2);
                temp[(points_count-1)*4+3] = nk_vec2_sub(points[points_count-1], d1);
            }

            /* add all elements */
            idx1 = index;
            for (i1 = 0; i1 < count; ++i1) {
                struct nk_vec2 dm_out, dm_in;
                const nk_size i2 = ((i1+1) == points_count) ? 0: (i1 + 1);
                nk_size idx2 = ((i1+1) == points_count) ? index: (idx1 + 4);

                /* average normals */
                struct nk_vec2 dm = nk_vec2_muls(nk_vec2_add(normals[i1], normals[i2]), 0.5f);
                float dmr2 = dm.x * dm.x + dm.y* dm.y;
                if (dmr2 > 0.000001f) {
                    float scale = 1.0f/dmr2;
                    scale = NK_MIN(100.0f, scale);
                    dm = nk_vec2_muls(dm, scale);
                }

                dm_out = nk_vec2_muls(dm, ((half_inner_thickness) + AA_SIZE));
                dm_in = nk_vec2_muls(dm, half_inner_thickness);
                temp[i2*4+0] = nk_vec2_add(points[i2], dm_out);
                temp[i2*4+1] = nk_vec2_add(points[i2], dm_in);
                temp[i2*4+2] = nk_vec2_sub(points[i2], dm_in);
                temp[i2*4+3] = nk_vec2_sub(points[i2], dm_out);

                /* add indexes */
                ids[0] = (nk_draw_index)(idx2 + 1); ids[1] = (nk_draw_index)(idx1+1);
                ids[2] = (nk_draw_index)(idx1 + 2); ids[3] = (nk_draw_index)(idx1+2);
                ids[4] = (nk_draw_index)(idx2 + 2); ids[5] = (nk_draw_index)(idx2+1);
                ids[6] = (nk_draw_index)(idx2 + 1); ids[7] = (nk_draw_index)(idx1+1);
                ids[8] = (nk_draw_index)(idx1 + 0); ids[9] = (nk_draw_index)(idx1+0);
                ids[10]= (nk_draw_index)(idx2 + 0); ids[11] = (nk_draw_index)(idx2+1);
                ids[12]= (nk_draw_index)(idx2 + 2); ids[13] = (nk_draw_index)(idx1+2);
                ids[14]= (nk_draw_index)(idx1 + 3); ids[15] = (nk_draw_index)(idx1+3);
                ids[16]= (nk_draw_index)(idx2 + 3); ids[17] = (nk_draw_index)(idx2+2);
                ids += 18;
                idx1 = idx2;
            }

            /* add vertices */
            for (i = 0; i < points_count; ++i) {
                const struct nk_vec2 uv = list->config.null.uv;
                vtx = nk_draw_vertex(vtx, &list->config, temp[i*4+0], uv, col_trans);
                vtx = nk_draw_vertex(vtx, &list->config, temp[i*4+1], uv, col);
                vtx = nk_draw_vertex(vtx, &list->config, temp[i*4+2], uv, col);
                vtx = nk_draw_vertex(vtx, &list->config, temp[i*4+3], uv, col_trans);
            }
        }
        /* free temporary normals + points */
        nk_buffer_reset(list->vertices, NK_BUFFER_FRONT);
    } else {
        /* NON ANTI-ALIASED STROKE */
        nk_size i1 = 0;
        nk_size idx = list->vertex_count;
        const nk_size idx_count = count * 6;
        const nk_size vtx_count = count * 4;
        void *vtx = nk_draw_list_alloc_vertices(list, vtx_count);
        nk_draw_index *ids = nk_draw_list_alloc_elements(list, idx_count);
        if (!vtx || !ids) return;

        for (i1 = 0; i1 < count; ++i1) {
            float dx, dy;
            const struct nk_vec2 uv = list->config.null.uv;
            const nk_size i2 = ((i1+1) == points_count) ? 0 : i1 + 1;
            const struct nk_vec2 p1 = points[i1];
            const struct nk_vec2 p2 = points[i2];
            struct nk_vec2 diff = nk_vec2_sub(p2, p1);
            float len;

            /* vec2 inverted length  */
            len = nk_vec2_len_sqr(diff);
            if (len != 0.0f)
                len = nk_inv_sqrt(len);
            else len = 1.0f;
            diff = nk_vec2_muls(diff, len);

            /* add vertices */
            dx = diff.x * (thickness * 0.5f);
            dy = diff.y * (thickness * 0.5f);

            vtx = nk_draw_vertex(vtx, &list->config, nk_vec2(p1.x + dy, p1.y - dx), uv, col);
            vtx = nk_draw_vertex(vtx, &list->config, nk_vec2(p2.x + dy, p2.y - dx), uv, col);
            vtx = nk_draw_vertex(vtx, &list->config, nk_vec2(p2.x - dy, p2.y + dx), uv, col);
            vtx = nk_draw_vertex(vtx, &list->config, nk_vec2(p1.x - dy, p1.y + dx), uv, col);

            ids[0] = (nk_draw_index)(idx+0); ids[1] = (nk_draw_index)(idx+1);
            ids[2] = (nk_draw_index)(idx+2); ids[3] = (nk_draw_index)(idx+0);
            ids[4] = (nk_draw_index)(idx+2); ids[5] = (nk_draw_index)(idx+3);

            ids += 6;
            idx += 4;
        }
    }
}
NK_API void
nk_draw_list_fill_poly_convex(struct nk_draw_list *list,
    const struct nk_vec2 *points, const unsigned int points_count,
    struct nk_color color, enum nk_anti_aliasing aliasing)
{
    struct nk_colorf col;
    struct nk_colorf col_trans;

    NK_STORAGE const nk_size pnt_align = NK_ALIGNOF(struct nk_vec2);
    NK_STORAGE const nk_size pnt_size = sizeof(struct nk_vec2);
    NK_ASSERT(list);
    if (!list || points_count < 3) return;

#ifdef NK_INCLUDE_COMMAND_USERDATA
    nk_draw_list_push_userdata(list, list->userdata);
#endif

    color.a = (nk_byte)((float)color.a * list->config.global_alpha);
    nk_color_fv(&col.r, color);
    col_trans = col;
    col_trans.a = 0;

    if (aliasing == NK_ANTI_ALIASING_ON) {
        nk_size i = 0;
        nk_size i0 = 0;
        nk_size i1 = 0;

        const float AA_SIZE = 1.0f;
        nk_size vertex_offset = 0;
        nk_size index = list->vertex_count;

        const nk_size idx_count = (points_count-2)*3 + points_count*6;
        const nk_size vtx_count = (points_count*2);

        void *vtx = nk_draw_list_alloc_vertices(list, vtx_count);
        nk_draw_index *ids = nk_draw_list_alloc_elements(list, idx_count);

        nk_size size = 0;
        struct nk_vec2 *normals = 0;
        unsigned int vtx_inner_idx = (unsigned int)(index + 0);
        unsigned int vtx_outer_idx = (unsigned int)(index + 1);
        if (!vtx || !ids) return;

        /* temporary allocate normals */
        vertex_offset = (nk_size)((nk_byte*)vtx - (nk_byte*)list->vertices->memory.ptr);
        nk_buffer_mark(list->vertices, NK_BUFFER_FRONT);
        size = pnt_size * points_count;
        normals = (struct nk_vec2*) nk_buffer_alloc(list->vertices, NK_BUFFER_FRONT, size, pnt_align);
        if (!normals) return;
        vtx = (void*)((nk_byte*)list->vertices->memory.ptr + vertex_offset);

        /* add elements */
        for (i = 2; i < points_count; i++) {
            ids[0] = (nk_draw_index)(vtx_inner_idx);
            ids[1] = (nk_draw_index)(vtx_inner_idx + ((i-1) << 1));
            ids[2] = (nk_draw_index)(vtx_inner_idx + (i << 1));
            ids += 3;
        }

        /* compute normals */
        for (i0 = points_count-1, i1 = 0; i1 < points_count; i0 = i1++) {
            struct nk_vec2 p0 = points[i0];
            struct nk_vec2 p1 = points[i1];
            struct nk_vec2 diff = nk_vec2_sub(p1, p0);

            /* vec2 inverted length  */
            float len = nk_vec2_len_sqr(diff);
            if (len != 0.0f)
                len = nk_inv_sqrt(len);
            else len = 1.0f;
            diff = nk_vec2_muls(diff, len);

            normals[i0].x = diff.y;
            normals[i0].y = -diff.x;
        }

        /* add vertices + indexes */
        for (i0 = points_count-1, i1 = 0; i1 < points_count; i0 = i1++) {
            const struct nk_vec2 uv = list->config.null.uv;
            struct nk_vec2 n0 = normals[i0];
            struct nk_vec2 n1 = normals[i1];
            struct nk_vec2 dm = nk_vec2_muls(nk_vec2_add(n0, n1), 0.5f);
            float dmr2 = dm.x*dm.x + dm.y*dm.y;
            if (dmr2 > 0.000001f) {
                float scale = 1.0f / dmr2;
                scale = NK_MIN(scale, 100.0f);
                dm = nk_vec2_muls(dm, scale);
            }
            dm = nk_vec2_muls(dm, AA_SIZE * 0.5f);

            /* add vertices */
            vtx = nk_draw_vertex(vtx, &list->config, nk_vec2_sub(points[i1], dm), uv, col);
            vtx = nk_draw_vertex(vtx, &list->config, nk_vec2_add(points[i1], dm), uv, col_trans);

            /* add indexes */
            ids[0] = (nk_draw_index)(vtx_inner_idx+(i1<<1));
            ids[1] = (nk_draw_index)(vtx_inner_idx+(i0<<1));
            ids[2] = (nk_draw_index)(vtx_outer_idx+(i0<<1));
            ids[3] = (nk_draw_index)(vtx_outer_idx+(i0<<1));
            ids[4] = (nk_draw_index)(vtx_outer_idx+(i1<<1));
            ids[5] = (nk_draw_index)(vtx_inner_idx+(i1<<1));
            ids += 6;
        }
        /* free temporary normals + points */
        nk_buffer_reset(list->vertices, NK_BUFFER_FRONT);
    } else {
        nk_size i = 0;
        nk_size index = list->vertex_count;
        const nk_size idx_count = (points_count-2)*3;
        const nk_size vtx_count = points_count;
        void *vtx = nk_draw_list_alloc_vertices(list, vtx_count);
        nk_draw_index *ids = nk_draw_list_alloc_elements(list, idx_count);

        if (!vtx || !ids) return;
        for (i = 0; i < vtx_count; ++i)
            vtx = nk_draw_vertex(vtx, &list->config, points[i], list->config.null.uv, col);
        for (i = 2; i < points_count; ++i) {
            ids[0] = (nk_draw_index)index;
            ids[1] = (nk_draw_index)(index+ i - 1);
            ids[2] = (nk_draw_index)(index+i);
            ids += 3;
        }
    }
}
NK_API void
nk_draw_list_path_clear(struct nk_draw_list *list)
{
    NK_ASSERT(list);
    if (!list) return;
    nk_buffer_reset(list->buffer, NK_BUFFER_FRONT);
    list->path_count = 0;
    list->path_offset = 0;
}
NK_API void
nk_draw_list_path_line_to(struct nk_draw_list *list, struct nk_vec2 pos)
{
    struct nk_vec2 *points = 0;
    struct nk_draw_command *cmd = 0;
    NK_ASSERT(list);
    if (!list) return;
    if (!list->cmd_count)
        nk_draw_list_add_clip(list, nk_null_rect);

    cmd = nk_draw_list_command_last(list);
    if (cmd && cmd->texture.ptr != list->config.null.texture.ptr)
        nk_draw_list_push_image(list, list->config.null.texture);

    points = nk_draw_list_alloc_path(list, 1);
    if (!points) return;
    points[0] = pos;
}
NK_API void
nk_draw_list_path_arc_to_fast(struct nk_draw_list *list, struct nk_vec2 center,
    float radius, int a_min, int a_max)
{
    int a = 0;
    NK_ASSERT(list);
    if (!list) return;
    if (a_min <= a_max) {
        for (a = a_min; a <= a_max; a++) {
            const struct nk_vec2 c = list->circle_vtx[(nk_size)a % NK_LEN(list->circle_vtx)];
            const float x = center.x + c.x * radius;
            const float y = center.y + c.y * radius;
            nk_draw_list_path_line_to(list, nk_vec2(x, y));
        }
    }
}
NK_API void
nk_draw_list_path_arc_to(struct nk_draw_list *list, struct nk_vec2 center,
    float radius, float a_min, float a_max, unsigned int segments)
{
    unsigned int i = 0;
    NK_ASSERT(list);
    if (!list) return;
    if (radius == 0.0f) return;

    /*  This algorithm for arc drawing relies on these two trigonometric identities[1]:
            sin(a + b) = sin(a) * cos(b) + cos(a) * sin(b)
            cos(a + b) = cos(a) * cos(b) - sin(a) * sin(b)

        Two coordinates (x, y) of a point on a circle centered on
        the origin can be written in polar form as:
            x = r * cos(a)
            y = r * sin(a)
        where r is the radius of the circle,
            a is the angle between (x, y) and the origin.

        This allows us to rotate the coordinates around the
        origin by an angle b using the following transformation:
            x' = r * cos(a + b) = x * cos(b) - y * sin(b)
            y' = r * sin(a + b) = y * cos(b) + x * sin(b)

        [1] https://en.wikipedia.org/wiki/List_of_trigonometric_identities#Angle_sum_and_difference_identities
    */
    {const float d_angle = (a_max - a_min) / (float)segments;
    const float sin_d = (float)NK_SIN(d_angle);
    const float cos_d = (float)NK_COS(d_angle);

    float cx = (float)NK_COS(a_min) * radius;
    float cy = (float)NK_SIN(a_min) * radius;
    for(i = 0; i <= segments; ++i) {
        float new_cx, new_cy;
        const float x = center.x + cx;
        const float y = center.y + cy;
        nk_draw_list_path_line_to(list, nk_vec2(x, y));

        new_cx = cx * cos_d - cy * sin_d;
        new_cy = cy * cos_d + cx * sin_d;
        cx = new_cx;
        cy = new_cy;
    }}
}
NK_API void
nk_draw_list_path_rect_to(struct nk_draw_list *list, struct nk_vec2 a,
    struct nk_vec2 b, float rounding)
{
    float r;
    NK_ASSERT(list);
    if (!list) return;
    r = rounding;
    r = NK_MIN(r, ((b.x-a.x) < 0) ? -(b.x-a.x): (b.x-a.x));
    r = NK_MIN(r, ((b.y-a.y) < 0) ? -(b.y-a.y): (b.y-a.y));

    if (r == 0.0f) {
        nk_draw_list_path_line_to(list, a);
        nk_draw_list_path_line_to(list, nk_vec2(b.x,a.y));
        nk_draw_list_path_line_to(list, b);
        nk_draw_list_path_line_to(list, nk_vec2(a.x,b.y));
    } else {
        nk_draw_list_path_arc_to_fast(list, nk_vec2(a.x + r, a.y + r), r, 6, 9);
        nk_draw_list_path_arc_to_fast(list, nk_vec2(b.x - r, a.y + r), r, 9, 12);
        nk_draw_list_path_arc_to_fast(list, nk_vec2(b.x - r, b.y - r), r, 0, 3);
        nk_draw_list_path_arc_to_fast(list, nk_vec2(a.x + r, b.y - r), r, 3, 6);
    }
}
NK_API void
nk_draw_list_path_curve_to(struct nk_draw_list *list, struct nk_vec2 p2,
    struct nk_vec2 p3, struct nk_vec2 p4, unsigned int num_segments)
{
    float t_step;
    unsigned int i_step;
    struct nk_vec2 p1;

    NK_ASSERT(list);
    NK_ASSERT(list->path_count);
    if (!list || !list->path_count) return;
    num_segments = NK_MAX(num_segments, 1);

    p1 = nk_draw_list_path_last(list);
    t_step = 1.0f/(float)num_segments;
    for (i_step = 1; i_step <= num_segments; ++i_step) {
        float t = t_step * (float)i_step;
        float u = 1.0f - t;
        float w1 = u*u*u;
        float w2 = 3*u*u*t;
        float w3 = 3*u*t*t;
        float w4 = t * t *t;
        float x = w1 * p1.x + w2 * p2.x + w3 * p3.x + w4 * p4.x;
        float y = w1 * p1.y + w2 * p2.y + w3 * p3.y + w4 * p4.y;
        nk_draw_list_path_line_to(list, nk_vec2(x,y));
    }
}
NK_API void
nk_draw_list_path_fill(struct nk_draw_list *list, struct nk_color color)
{
    struct nk_vec2 *points;
    NK_ASSERT(list);
    if (!list) return;
    points = (struct nk_vec2*)nk_buffer_memory(list->buffer);
    nk_draw_list_fill_poly_convex(list, points, list->path_count, color, list->config.shape_AA);
    nk_draw_list_path_clear(list);
}
NK_API void
nk_draw_list_path_stroke(struct nk_draw_list *list, struct nk_color color,
    enum nk_draw_list_stroke closed, float thickness)
{
    struct nk_vec2 *points;
    NK_ASSERT(list);
    if (!list) return;
    points = (struct nk_vec2*)nk_buffer_memory(list->buffer);
    nk_draw_list_stroke_poly_line(list, points, list->path_count, color,
        closed, thickness, list->config.line_AA);
    nk_draw_list_path_clear(list);
}
NK_API void
nk_draw_list_stroke_line(struct nk_draw_list *list, struct nk_vec2 a,
    struct nk_vec2 b, struct nk_color col, float thickness)
{
    NK_ASSERT(list);
    if (!list || !col.a) return;
    if (list->line_AA == NK_ANTI_ALIASING_ON) {
        nk_draw_list_path_line_to(list, a);
        nk_draw_list_path_line_to(list, b);
    } else {
        nk_draw_list_path_line_to(list, nk_vec2_sub(a,nk_vec2(0.5f,0.5f)));
        nk_draw_list_path_line_to(list, nk_vec2_sub(b,nk_vec2(0.5f,0.5f)));
    }
    nk_draw_list_path_stroke(list,  col, NK_STROKE_OPEN, thickness);
}
NK_API void
nk_draw_list_fill_rect(struct nk_draw_list *list, struct nk_rect rect,
    struct nk_color col, float rounding)
{
    NK_ASSERT(list);
    if (!list || !col.a) return;

    if (list->line_AA == NK_ANTI_ALIASING_ON) {
        nk_draw_list_path_rect_to(list, nk_vec2(rect.x, rect.y),
            nk_vec2(rect.x + rect.w, rect.y + rect.h), rounding);
    } else {
        nk_draw_list_path_rect_to(list, nk_vec2(rect.x-0.5f, rect.y-0.5f),
            nk_vec2(rect.x + rect.w, rect.y + rect.h), rounding);
    } nk_draw_list_path_fill(list,  col);
}
NK_API void
nk_draw_list_stroke_rect(struct nk_draw_list *list, struct nk_rect rect,
    struct nk_color col, float rounding, float thickness)
{
    NK_ASSERT(list);
    if (!list || !col.a) return;
    if (list->line_AA == NK_ANTI_ALIASING_ON) {
        nk_draw_list_path_rect_to(list, nk_vec2(rect.x, rect.y),
            nk_vec2(rect.x + rect.w, rect.y + rect.h), rounding);
    } else {
        nk_draw_list_path_rect_to(list, nk_vec2(rect.x-0.5f, rect.y-0.5f),
            nk_vec2(rect.x + rect.w, rect.y + rect.h), rounding);
    } nk_draw_list_path_stroke(list,  col, NK_STROKE_CLOSED, thickness);
}
NK_API void
nk_draw_list_fill_rect_multi_color(struct nk_draw_list *list, struct nk_rect rect,
    struct nk_color left, struct nk_color top, struct nk_color right,
    struct nk_color bottom)
{
    void *vtx;
    struct nk_colorf col_left, col_top;
    struct nk_colorf col_right, col_bottom;
    nk_draw_index *idx;
    nk_draw_index index;

    nk_color_fv(&col_left.r, left);
    nk_color_fv(&col_right.r, right);
    nk_color_fv(&col_top.r, top);
    nk_color_fv(&col_bottom.r, bottom);

    NK_ASSERT(list);
    if (!list) return;

    nk_draw_list_push_image(list, list->config.null.texture);
    index = (nk_draw_index)list->vertex_count;
    vtx = nk_draw_list_alloc_vertices(list, 4);
    idx = nk_draw_list_alloc_elements(list, 6);
    if (!vtx || !idx) return;

    idx[0] = (nk_draw_index)(index+0); idx[1] = (nk_draw_index)(index+1);
    idx[2] = (nk_draw_index)(index+2); idx[3] = (nk_draw_index)(index+0);
    idx[4] = (nk_draw_index)(index+2); idx[5] = (nk_draw_index)(index+3);

    vtx = nk_draw_vertex(vtx, &list->config, nk_vec2(rect.x, rect.y), list->config.null.uv, col_left);
    vtx = nk_draw_vertex(vtx, &list->config, nk_vec2(rect.x + rect.w, rect.y), list->config.null.uv, col_top);
    vtx = nk_draw_vertex(vtx, &list->config, nk_vec2(rect.x + rect.w, rect.y + rect.h), list->config.null.uv, col_right);
    vtx = nk_draw_vertex(vtx, &list->config, nk_vec2(rect.x, rect.y + rect.h), list->config.null.uv, col_bottom);
}
NK_API void
nk_draw_list_fill_triangle(struct nk_draw_list *list, struct nk_vec2 a,
    struct nk_vec2 b, struct nk_vec2 c, struct nk_color col)
{
    NK_ASSERT(list);
    if (!list || !col.a) return;
    nk_draw_list_path_line_to(list, a);
    nk_draw_list_path_line_to(list, b);
    nk_draw_list_path_line_to(list, c);
    nk_draw_list_path_fill(list, col);
}
NK_API void
nk_draw_list_stroke_triangle(struct nk_draw_list *list, struct nk_vec2 a,
    struct nk_vec2 b, struct nk_vec2 c, struct nk_color col, float thickness)
{
    NK_ASSERT(list);
    if (!list || !col.a) return;
    nk_draw_list_path_line_to(list, a);
    nk_draw_list_path_line_to(list, b);
    nk_draw_list_path_line_to(list, c);
    nk_draw_list_path_stroke(list, col, NK_STROKE_CLOSED, thickness);
}
NK_API void
nk_draw_list_fill_circle(struct nk_draw_list *list, struct nk_vec2 center,
    float radius, struct nk_color col, unsigned int segs)
{
    float a_max;
    NK_ASSERT(list);
    if (!list || !col.a) return;
    a_max = NK_PI * 2.0f * ((float)segs - 1.0f) / (float)segs;
    nk_draw_list_path_arc_to(list, center, radius, 0.0f, a_max, segs);
    nk_draw_list_path_fill(list, col);
}
NK_API void
nk_draw_list_stroke_circle(struct nk_draw_list *list, struct nk_vec2 center,
    float radius, struct nk_color col, unsigned int segs, float thickness)
{
    float a_max;
    NK_ASSERT(list);
    if (!list || !col.a) return;
    a_max = NK_PI * 2.0f * ((float)segs - 1.0f) / (float)segs;
    nk_draw_list_path_arc_to(list, center, radius, 0.0f, a_max, segs);
    nk_draw_list_path_stroke(list, col, NK_STROKE_CLOSED, thickness);
}
NK_API void
nk_draw_list_stroke_curve(struct nk_draw_list *list, struct nk_vec2 p0,
    struct nk_vec2 cp0, struct nk_vec2 cp1, struct nk_vec2 p1,
    struct nk_color col, unsigned int segments, float thickness)
{
    NK_ASSERT(list);
    if (!list || !col.a) return;
    nk_draw_list_path_line_to(list, p0);
    nk_draw_list_path_curve_to(list, cp0, cp1, p1, segments);
    nk_draw_list_path_stroke(list, col, NK_STROKE_OPEN, thickness);
}
NK_INTERN void
nk_draw_list_push_rect_uv(struct nk_draw_list *list, struct nk_vec2 a,
    struct nk_vec2 c, struct nk_vec2 uva, struct nk_vec2 uvc,
    struct nk_color color)
{
    void *vtx;
    struct nk_vec2 uvb;
    struct nk_vec2 uvd;
    struct nk_vec2 b;
    struct nk_vec2 d;

    struct nk_colorf col;
    nk_draw_index *idx;
    nk_draw_index index;
    NK_ASSERT(list);
    if (!list) return;

    nk_color_fv(&col.r, color);
    uvb = nk_vec2(uvc.x, uva.y);
    uvd = nk_vec2(uva.x, uvc.y);
    b = nk_vec2(c.x, a.y);
    d = nk_vec2(a.x, c.y);

    index = (nk_draw_index)list->vertex_count;
    vtx = nk_draw_list_alloc_vertices(list, 4);
    idx = nk_draw_list_alloc_elements(list, 6);
    if (!vtx || !idx) return;

    idx[0] = (nk_draw_index)(index+0); idx[1] = (nk_draw_index)(index+1);
    idx[2] = (nk_draw_index)(index+2); idx[3] = (nk_draw_index)(index+0);
    idx[4] = (nk_draw_index)(index+2); idx[5] = (nk_draw_index)(index+3);

    vtx = nk_draw_vertex(vtx, &list->config, a, uva, col);
    vtx = nk_draw_vertex(vtx, &list->config, b, uvb, col);
    vtx = nk_draw_vertex(vtx, &list->config, c, uvc, col);
    vtx = nk_draw_vertex(vtx, &list->config, d, uvd, col);
}
NK_API void
nk_draw_list_add_image(struct nk_draw_list *list, struct nk_image texture,
    struct nk_rect rect, struct nk_color color)
{
    NK_ASSERT(list);
    if (!list) return;
    /* push new command with given texture */
    nk_draw_list_push_image(list, texture.handle);
    if (nk_image_is_subimage(&texture)) {
        /* add region inside of the texture  */
        struct nk_vec2 uv[2];
        uv[0].x = (float)texture.region[0]/(float)texture.w;
        uv[0].y = (float)texture.region[1]/(float)texture.h;
        uv[1].x = (float)(texture.region[0] + texture.region[2])/(float)texture.w;
        uv[1].y = (float)(texture.region[1] + texture.region[3])/(float)texture.h;
        nk_draw_list_push_rect_uv(list, nk_vec2(rect.x, rect.y),
            nk_vec2(rect.x + rect.w, rect.y + rect.h),  uv[0], uv[1], color);
    } else nk_draw_list_push_rect_uv(list, nk_vec2(rect.x, rect.y),
            nk_vec2(rect.x + rect.w, rect.y + rect.h),
            nk_vec2(0.0f, 0.0f), nk_vec2(1.0f, 1.0f),color);
}
NK_API void
nk_draw_list_add_text(struct nk_draw_list *list, const struct nk_user_font *font,
    struct nk_rect rect, const char *text, int len, float font_height,
    struct nk_color fg)
{
    float x = 0;
    int text_len = 0;
    nk_rune unicode = 0;
    nk_rune next = 0;
    int glyph_len = 0;
    int next_glyph_len = 0;
    struct nk_user_font_glyph g;

    NK_ASSERT(list);
    if (!list || !len || !text) return;
    if (!NK_INTERSECT(rect.x, rect.y, rect.w, rect.h,
        list->clip_rect.x, list->clip_rect.y, list->clip_rect.w, list->clip_rect.h)) return;

    nk_draw_list_push_image(list, font->texture);
    x = rect.x;
    glyph_len = nk_utf_decode(text, &unicode, len);
    if (!glyph_len) return;

    /* draw every glyph image */
    fg.a = (nk_byte)((float)fg.a * list->config.global_alpha);
    while (text_len < len && glyph_len) {
        float gx, gy, gh, gw;
        float char_width = 0;
        if (unicode == NK_UTF_INVALID) break;

        /* query currently drawn glyph information */
        next_glyph_len = nk_utf_decode(text + text_len + glyph_len, &next, (int)len - text_len);
        font->query(font->userdata, font_height, &g, unicode,
                    (next == NK_UTF_INVALID) ? '\0' : next);

        /* calculate and draw glyph drawing rectangle and image */
        gx = x + g.offset.x;
        gy = rect.y + g.offset.y;
        gw = g.width; gh = g.height;
        char_width = g.xadvance;
        nk_draw_list_push_rect_uv(list, nk_vec2(gx,gy), nk_vec2(gx + gw, gy+ gh),
            g.uv[0], g.uv[1], fg);

        /* offset next glyph */
        text_len += glyph_len;
        x += char_width;
        glyph_len = next_glyph_len;
        unicode = next;
    }
}
NK_API nk_flags
nk_convert(struct nk_context *ctx, struct nk_buffer *cmds,
    struct nk_buffer *vertices, struct nk_buffer *elements,
    const struct nk_convert_config *config)
{
    nk_flags res = NK_CONVERT_SUCCESS;
    const struct nk_command *cmd;
    NK_ASSERT(ctx);
    NK_ASSERT(cmds);
    NK_ASSERT(vertices);
    NK_ASSERT(elements);
    NK_ASSERT(config);
    NK_ASSERT(config->vertex_layout);
    NK_ASSERT(config->vertex_size);
    if (!ctx || !cmds || !vertices || !elements || !config || !config->vertex_layout)
        return NK_CONVERT_INVALID_PARAM;

    nk_draw_list_setup(&ctx->draw_list, config, cmds, vertices, elements,
        config->line_AA, config->shape_AA);
    nk_foreach(cmd, ctx)
    {
#ifdef NK_INCLUDE_COMMAND_USERDATA
        ctx->draw_list.userdata = cmd->userdata;
#endif
        switch (cmd->type) {
        case NK_COMMAND_NOP: break;
        case NK_COMMAND_SCISSOR: {
            const struct nk_command_scissor *s = (const struct nk_command_scissor*)cmd;
            nk_draw_list_add_clip(&ctx->draw_list, nk_rect(s->x, s->y, s->w, s->h));
        } break;
        case NK_COMMAND_LINE: {
            const struct nk_command_line *l = (const struct nk_command_line*)cmd;
            nk_draw_list_stroke_line(&ctx->draw_list, nk_vec2(l->begin.x, l->begin.y),
                nk_vec2(l->end.x, l->end.y), l->color, l->line_thickness);
        } break;
        case NK_COMMAND_CURVE: {
            const struct nk_command_curve *q = (const struct nk_command_curve*)cmd;
            nk_draw_list_stroke_curve(&ctx->draw_list, nk_vec2(q->begin.x, q->begin.y),
                nk_vec2(q->ctrl[0].x, q->ctrl[0].y), nk_vec2(q->ctrl[1].x,
                q->ctrl[1].y), nk_vec2(q->end.x, q->end.y), q->color,
                config->curve_segment_count, q->line_thickness);
        } break;
        case NK_COMMAND_RECT: {
            const struct nk_command_rect *r = (const struct nk_command_rect*)cmd;
            nk_draw_list_stroke_rect(&ctx->draw_list, nk_rect(r->x, r->y, r->w, r->h),
                r->color, (float)r->rounding, r->line_thickness);
        } break;
        case NK_COMMAND_RECT_FILLED: {
            const struct nk_command_rect_filled *r = (const struct nk_command_rect_filled*)cmd;
            nk_draw_list_fill_rect(&ctx->draw_list, nk_rect(r->x, r->y, r->w, r->h),
                r->color, (float)r->rounding);
        } break;
        case NK_COMMAND_RECT_MULTI_COLOR: {
            const struct nk_command_rect_multi_color *r = (const struct nk_command_rect_multi_color*)cmd;
            nk_draw_list_fill_rect_multi_color(&ctx->draw_list, nk_rect(r->x, r->y, r->w, r->h),
                r->left, r->top, r->right, r->bottom);
        } break;
        case NK_COMMAND_CIRCLE: {
            const struct nk_command_circle *c = (const struct nk_command_circle*)cmd;
            nk_draw_list_stroke_circle(&ctx->draw_list, nk_vec2((float)c->x + (float)c->w/2,
                (float)c->y + (float)c->h/2), (float)c->w/2, c->color,
                config->circle_segment_count, c->line_thickness);
        } break;
        case NK_COMMAND_CIRCLE_FILLED: {
            const struct nk_command_circle_filled *c = (const struct nk_command_circle_filled *)cmd;
            nk_draw_list_fill_circle(&ctx->draw_list, nk_vec2((float)c->x + (float)c->w/2,
                (float)c->y + (float)c->h/2), (float)c->w/2, c->color,
                config->circle_segment_count);
        } break;
        case NK_COMMAND_ARC: {
            const struct nk_command_arc *c = (const struct nk_command_arc*)cmd;
            nk_draw_list_path_line_to(&ctx->draw_list, nk_vec2(c->cx, c->cy));
            nk_draw_list_path_arc_to(&ctx->draw_list, nk_vec2(c->cx, c->cy), c->r,
                c->a[0], c->a[1], config->arc_segment_count);
            nk_draw_list_path_stroke(&ctx->draw_list, c->color, NK_STROKE_CLOSED, c->line_thickness);
        } break;
        case NK_COMMAND_ARC_FILLED: {
            const struct nk_command_arc_filled *c = (const struct nk_command_arc_filled*)cmd;
            nk_draw_list_path_line_to(&ctx->draw_list, nk_vec2(c->cx, c->cy));
            nk_draw_list_path_arc_to(&ctx->draw_list, nk_vec2(c->cx, c->cy), c->r,
                c->a[0], c->a[1], config->arc_segment_count);
            nk_draw_list_path_fill(&ctx->draw_list, c->color);
        } break;
        case NK_COMMAND_TRIANGLE: {
            const struct nk_command_triangle *t = (const struct nk_command_triangle*)cmd;
            nk_draw_list_stroke_triangle(&ctx->draw_list, nk_vec2(t->a.x, t->a.y),
                nk_vec2(t->b.x, t->b.y), nk_vec2(t->c.x, t->c.y), t->color,
                t->line_thickness);
        } break;
        case NK_COMMAND_TRIANGLE_FILLED: {
            const struct nk_command_triangle_filled *t = (const struct nk_command_triangle_filled*)cmd;
            nk_draw_list_fill_triangle(&ctx->draw_list, nk_vec2(t->a.x, t->a.y),
                nk_vec2(t->b.x, t->b.y), nk_vec2(t->c.x, t->c.y), t->color);
        } break;
        case NK_COMMAND_POLYGON: {
            int i;
            const struct nk_command_polygon*p = (const struct nk_command_polygon*)cmd;
            for (i = 0; i < p->point_count; ++i) {
                struct nk_vec2 pnt = nk_vec2((float)p->points[i].x, (float)p->points[i].y);
                nk_draw_list_path_line_to(&ctx->draw_list, pnt);
            }
            nk_draw_list_path_stroke(&ctx->draw_list, p->color, NK_STROKE_CLOSED, p->line_thickness);
        } break;
        case NK_COMMAND_POLYGON_FILLED: {
            int i;
            const struct nk_command_polygon_filled *p = (const struct nk_command_polygon_filled*)cmd;
            for (i = 0; i < p->point_count; ++i) {
                struct nk_vec2 pnt = nk_vec2((float)p->points[i].x, (float)p->points[i].y);
                nk_draw_list_path_line_to(&ctx->draw_list, pnt);
            }
            nk_draw_list_path_fill(&ctx->draw_list, p->color);
        } break;
        case NK_COMMAND_POLYLINE: {
            int i;
            const struct nk_command_polyline *p = (const struct nk_command_polyline*)cmd;
            for (i = 0; i < p->point_count; ++i) {
                struct nk_vec2 pnt = nk_vec2((float)p->points[i].x, (float)p->points[i].y);
                nk_draw_list_path_line_to(&ctx->draw_list, pnt);
            }
            nk_draw_list_path_stroke(&ctx->draw_list, p->color, NK_STROKE_OPEN, p->line_thickness);
        } break;
        case NK_COMMAND_TEXT: {
            const struct nk_command_text *t = (const struct nk_command_text*)cmd;
            nk_draw_list_add_text(&ctx->draw_list, t->font, nk_rect(t->x, t->y, t->w, t->h),
                t->string, t->length, t->height, t->foreground);
        } break;
        case NK_COMMAND_IMAGE: {
            const struct nk_command_image *i = (const struct nk_command_image*)cmd;
            nk_draw_list_add_image(&ctx->draw_list, i->img, nk_rect(i->x, i->y, i->w, i->h), i->col);
        } break;
        case NK_COMMAND_CUSTOM: {
            const struct nk_command_custom *c = (const struct nk_command_custom*)cmd;
            c->callback(&ctx->draw_list, c->x, c->y, c->w, c->h, c->callback_data);
        } break;
        default: break;
        }
    }
    res |= (cmds->needed > cmds->allocated + (cmds->memory.size - cmds->size)) ? NK_CONVERT_COMMAND_BUFFER_FULL: 0;
    res |= (vertices->needed > vertices->allocated) ? NK_CONVERT_VERTEX_BUFFER_FULL: 0;
    res |= (elements->needed > elements->allocated) ? NK_CONVERT_ELEMENT_BUFFER_FULL: 0;
    return res;
}
NK_API const struct nk_draw_command*
nk__draw_begin(const struct nk_context *ctx,
    const struct nk_buffer *buffer)
{
    return nk__draw_list_begin(&ctx->draw_list, buffer);
}
NK_API const struct nk_draw_command*
nk__draw_end(const struct nk_context *ctx, const struct nk_buffer *buffer)
{
    return nk__draw_list_end(&ctx->draw_list, buffer);
}
NK_API const struct nk_draw_command*
nk__draw_next(const struct nk_draw_command *cmd,
    const struct nk_buffer *buffer, const struct nk_context *ctx)
{
    return nk__draw_list_next(cmd, buffer, &ctx->draw_list);
}
#endif





#ifdef NK_INCLUDE_FONT_BAKING
/* -------------------------------------------------------------
 *
 *                          RECT PACK
 *
 * --------------------------------------------------------------*/
/* stb_rect_pack.h - v0.05 - public domain - rectangle packing */
/* Sean Barrett 2014 */
#define NK_RP__MAXVAL  0xffff
typedef unsigned short nk_rp_coord;

struct nk_rp_rect {
    /* reserved for your use: */
    int id;
    /* input: */
    nk_rp_coord w, h;
    /* output: */
    nk_rp_coord x, y;
    int was_packed;
    /* non-zero if valid packing */
}; /* 16 bytes, nominally */

struct nk_rp_node {
    nk_rp_coord  x,y;
    struct nk_rp_node  *next;
};

struct nk_rp_context {
    int width;
    int height;
    int align;
    int init_mode;
    int heuristic;
    int num_nodes;
    struct nk_rp_node *active_head;
    struct nk_rp_node *free_head;
    struct nk_rp_node extra[2];
    /* we allocate two extra nodes so optimal user-node-count is 'width' not 'width+2' */
};

struct nk_rp__findresult {
    int x,y;
    struct nk_rp_node **prev_link;
};

enum NK_RP_HEURISTIC {
    NK_RP_HEURISTIC_Skyline_default=0,
    NK_RP_HEURISTIC_Skyline_BL_sortHeight = NK_RP_HEURISTIC_Skyline_default,
    NK_RP_HEURISTIC_Skyline_BF_sortHeight
};
enum NK_RP_INIT_STATE{NK_RP__INIT_skyline = 1};

NK_INTERN void
nk_rp_setup_allow_out_of_mem(struct nk_rp_context *context, int allow_out_of_mem)
{
    if (allow_out_of_mem)
        /* if it's ok to run out of memory, then don't bother aligning them; */
        /* this gives better packing, but may fail due to OOM (even though */
        /* the rectangles easily fit). @TODO a smarter approach would be to only */
        /* quantize once we've hit OOM, then we could get rid of this parameter. */
        context->align = 1;
    else {
        /* if it's not ok to run out of memory, then quantize the widths */
        /* so that num_nodes is always enough nodes. */
        /* */
        /* I.e. num_nodes * align >= width */
        /*                  align >= width / num_nodes */
        /*                  align = ceil(width/num_nodes) */
        context->align = (context->width + context->num_nodes-1) / context->num_nodes;
    }
}
NK_INTERN void
nk_rp_init_target(struct nk_rp_context *context, int width, int height,
    struct nk_rp_node *nodes, int num_nodes)
{
    int i;
#ifndef STBRP_LARGE_RECTS
    NK_ASSERT(width <= 0xffff && height <= 0xffff);
#endif

    for (i=0; i < num_nodes-1; ++i)
        nodes[i].next = &nodes[i+1];
    nodes[i].next = 0;
    context->init_mode = NK_RP__INIT_skyline;
    context->heuristic = NK_RP_HEURISTIC_Skyline_default;
    context->free_head = &nodes[0];
    context->active_head = &context->extra[0];
    context->width = width;
    context->height = height;
    context->num_nodes = num_nodes;
    nk_rp_setup_allow_out_of_mem(context, 0);

    /* node 0 is the full width, node 1 is the sentinel (lets us not store width explicitly) */
    context->extra[0].x = 0;
    context->extra[0].y = 0;
    context->extra[0].next = &context->extra[1];
    context->extra[1].x = (nk_rp_coord) width;
    context->extra[1].y = 65535;
    context->extra[1].next = 0;
}
/* find minimum y position if it starts at x1 */
NK_INTERN int
nk_rp__skyline_find_min_y(struct nk_rp_context *c, struct nk_rp_node *first,
    int x0, int width, int *pwaste)
{
    struct nk_rp_node *node = first;
    int x1 = x0 + width;
    int min_y, visited_width, waste_area;
    NK_ASSERT(first->x <= x0);
    NK_UNUSED(c);

    NK_ASSERT(node->next->x > x0);
    /* we ended up handling this in the caller for efficiency */
    NK_ASSERT(node->x <= x0);

    min_y = 0;
    waste_area = 0;
    visited_width = 0;
    while (node->x < x1)
    {
        if (node->y > min_y) {
            /* raise min_y higher. */
            /* we've accounted for all waste up to min_y, */
            /* but we'll now add more waste for everything we've visited */
            waste_area += visited_width * (node->y - min_y);
            min_y = node->y;
            /* the first time through, visited_width might be reduced */
            if (node->x < x0)
            visited_width += node->next->x - x0;
            else
            visited_width += node->next->x - node->x;
        } else {
            /* add waste area */
            int under_width = node->next->x - node->x;
            if (under_width + visited_width > width)
            under_width = width - visited_width;
            waste_area += under_width * (min_y - node->y);
            visited_width += under_width;
        }
        node = node->next;
    }
    *pwaste = waste_area;
    return min_y;
}
NK_INTERN struct nk_rp__findresult
nk_rp__skyline_find_best_pos(struct nk_rp_context *c, int width, int height)
{
    int best_waste = (1<<30), best_x, best_y = (1 << 30);
    struct nk_rp__findresult fr;
    struct nk_rp_node **prev, *node, *tail, **best = 0;

    /* align to multiple of c->align */
    width = (width + c->align - 1);
    width -= width % c->align;
    NK_ASSERT(width % c->align == 0);

    node = c->active_head;
    prev = &c->active_head;
    while (node->x + width <= c->width) {
        int y,waste;
        y = nk_rp__skyline_find_min_y(c, node, node->x, width, &waste);
        /* actually just want to test BL */
        if (c->heuristic == NK_RP_HEURISTIC_Skyline_BL_sortHeight) {
            /* bottom left */
            if (y < best_y) {
            best_y = y;
            best = prev;
            }
        } else {
            /* best-fit */
            if (y + height <= c->height) {
                /* can only use it if it first vertically */
                if (y < best_y || (y == best_y && waste < best_waste)) {
                    best_y = y;
                    best_waste = waste;
                    best = prev;
                }
            }
        }
        prev = &node->next;
        node = node->next;
    }
    best_x = (best == 0) ? 0 : (*best)->x;

    /* if doing best-fit (BF), we also have to try aligning right edge to each node position */
    /* */
    /* e.g, if fitting */
    /* */
    /*     ____________________ */
    /*    |____________________| */
    /* */
    /*            into */
    /* */
    /*   |                         | */
    /*   |             ____________| */
    /*   |____________| */
    /* */
    /* then right-aligned reduces waste, but bottom-left BL is always chooses left-aligned */
    /* */
    /* This makes BF take about 2x the time */
    if (c->heuristic == NK_RP_HEURISTIC_Skyline_BF_sortHeight)
    {
        tail = c->active_head;
        node = c->active_head;
        prev = &c->active_head;
        /* find first node that's admissible */
        while (tail->x < width)
            tail = tail->next;
        while (tail)
        {
            int xpos = tail->x - width;
            int y,waste;
            NK_ASSERT(xpos >= 0);
            /* find the left position that matches this */
            while (node->next->x <= xpos) {
                prev = &node->next;
                node = node->next;
            }
            NK_ASSERT(node->next->x > xpos && node->x <= xpos);
            y = nk_rp__skyline_find_min_y(c, node, xpos, width, &waste);
            if (y + height < c->height) {
                if (y <= best_y) {
                    if (y < best_y || waste < best_waste || (waste==best_waste && xpos < best_x)) {
                        best_x = xpos;
                        NK_ASSERT(y <= best_y);
                        best_y = y;
                        best_waste = waste;
                        best = prev;
                    }
                }
            }
            tail = tail->next;
        }
    }
    fr.prev_link = best;
    fr.x = best_x;
    fr.y = best_y;
    return fr;
}
NK_INTERN struct nk_rp__findresult
nk_rp__skyline_pack_rectangle(struct nk_rp_context *context, int width, int height)
{
    /* find best position according to heuristic */
    struct nk_rp__findresult res = nk_rp__skyline_find_best_pos(context, width, height);
    struct nk_rp_node *node, *cur;

    /* bail if: */
    /*    1. it failed */
    /*    2. the best node doesn't fit (we don't always check this) */
    /*    3. we're out of memory */
    if (res.prev_link == 0 || res.y + height > context->height || context->free_head == 0) {
        res.prev_link = 0;
        return res;
    }

    /* on success, create new node */
    node = context->free_head;
    node->x = (nk_rp_coord) res.x;
    node->y = (nk_rp_coord) (res.y + height);

    context->free_head = node->next;

    /* insert the new node into the right starting point, and */
    /* let 'cur' point to the remaining nodes needing to be */
    /* stitched back in */
    cur = *res.prev_link;
    if (cur->x < res.x) {
        /* preserve the existing one, so start testing with the next one */
        struct nk_rp_node *next = cur->next;
        cur->next = node;
        cur = next;
    } else {
        *res.prev_link = node;
    }

    /* from here, traverse cur and free the nodes, until we get to one */
    /* that shouldn't be freed */
    while (cur->next && cur->next->x <= res.x + width) {
        struct nk_rp_node *next = cur->next;
        /* move the current node to the free list */
        cur->next = context->free_head;
        context->free_head = cur;
        cur = next;
    }
    /* stitch the list back in */
    node->next = cur;

    if (cur->x < res.x + width)
        cur->x = (nk_rp_coord) (res.x + width);
    return res;
}
NK_INTERN int
nk_rect_height_compare(const void *a, const void *b)
{
    const struct nk_rp_rect *p = (const struct nk_rp_rect *) a;
    const struct nk_rp_rect *q = (const struct nk_rp_rect *) b;
    if (p->h > q->h)
        return -1;
    if (p->h < q->h)
        return  1;
    return (p->w > q->w) ? -1 : (p->w < q->w);
}
NK_INTERN int
nk_rect_original_order(const void *a, const void *b)
{
    const struct nk_rp_rect *p = (const struct nk_rp_rect *) a;
    const struct nk_rp_rect *q = (const struct nk_rp_rect *) b;
    return (p->was_packed < q->was_packed) ? -1 : (p->was_packed > q->was_packed);
}
NK_INTERN void
nk_rp_qsort(struct nk_rp_rect *array, unsigned int len, int(*cmp)(const void*,const void*))
{
    /* iterative quick sort */
    #define NK_MAX_SORT_STACK 64
    unsigned right, left = 0, stack[NK_MAX_SORT_STACK], pos = 0;
    unsigned seed = len/2 * 69069+1;
    for (;;) {
        for (; left+1 < len; len++) {
            struct nk_rp_rect pivot, tmp;
            if (pos == NK_MAX_SORT_STACK) len = stack[pos = 0];
            pivot = array[left+seed%(len-left)];
            seed = seed * 69069 + 1;
            stack[pos++] = len;
            for (right = left-1;;) {
                while (cmp(&array[++right], &pivot) < 0);
                while (cmp(&pivot, &array[--len]) < 0);
                if (right >= len) break;
                tmp = array[right];
                array[right] = array[len];
                array[len] = tmp;
            }
        }
        if (pos == 0) break;
        left = len;
        len = stack[--pos];
    }
    #undef NK_MAX_SORT_STACK
}
NK_INTERN void
nk_rp_pack_rects(struct nk_rp_context *context, struct nk_rp_rect *rects, int num_rects)
{
    int i;
    /* we use the 'was_packed' field internally to allow sorting/unsorting */
    for (i=0; i < num_rects; ++i) {
        rects[i].was_packed = i;
    }

    /* sort according to heuristic */
    nk_rp_qsort(rects, (unsigned)num_rects, nk_rect_height_compare);

    for (i=0; i < num_rects; ++i) {
        struct nk_rp__findresult fr = nk_rp__skyline_pack_rectangle(context, rects[i].w, rects[i].h);
        if (fr.prev_link) {
            rects[i].x = (nk_rp_coord) fr.x;
            rects[i].y = (nk_rp_coord) fr.y;
        } else {
            rects[i].x = rects[i].y = NK_RP__MAXVAL;
        }
    }

    /* unsort */
    nk_rp_qsort(rects, (unsigned)num_rects, nk_rect_original_order);

    /* set was_packed flags */
    for (i=0; i < num_rects; ++i)
        rects[i].was_packed = !(rects[i].x == NK_RP__MAXVAL && rects[i].y == NK_RP__MAXVAL);
}

/*
 * ==============================================================
 *
 *                          TRUETYPE
 *
 * ===============================================================
 */
/* stb_truetype.h - v1.07 - public domain */
#define NK_TT_MAX_OVERSAMPLE   8
#define NK_TT__OVER_MASK  (NK_TT_MAX_OVERSAMPLE-1)

struct nk_tt_bakedchar {
    unsigned short x0,y0,x1,y1;
    /* coordinates of bbox in bitmap */
    float xoff,yoff,xadvance;
};

struct nk_tt_aligned_quad{
    float x0,y0,s0,t0; /* top-left */
    float x1,y1,s1,t1; /* bottom-right */
};

struct nk_tt_packedchar {
    unsigned short x0,y0,x1,y1;
    /* coordinates of bbox in bitmap */
    float xoff,yoff,xadvance;
    float xoff2,yoff2;
};

struct nk_tt_pack_range {
    float font_size;
    int first_unicode_codepoint_in_range;
    /* if non-zero, then the chars are continuous, and this is the first codepoint */
    int *array_of_unicode_codepoints;
    /* if non-zero, then this is an array of unicode codepoints */
    int num_chars;
    struct nk_tt_packedchar *chardata_for_range; /* output */
    unsigned char h_oversample, v_oversample;
    /* don't set these, they're used internally */
};

struct nk_tt_pack_context {
    void *pack_info;
    int   width;
    int   height;
    int   stride_in_bytes;
    int   padding;
    unsigned int   h_oversample, v_oversample;
    unsigned char *pixels;
    void  *nodes;
};

struct nk_tt_fontinfo {
    const unsigned char* data; /* pointer to .ttf file */
    int fontstart;/* offset of start of font */
    int numGlyphs;/* number of glyphs, needed for range checking */
    int loca,head,glyf,hhea,hmtx,kern; /* table locations as offset from start of .ttf */
    int index_map; /* a cmap mapping for our chosen character encoding */
    int indexToLocFormat; /* format needed to map from glyph index to glyph */
};

enum {
  NK_TT_vmove=1,
  NK_TT_vline,
  NK_TT_vcurve
};

struct nk_tt_vertex {
    short x,y,cx,cy;
    unsigned char type,padding;
};

struct nk_tt__bitmap{
   int w,h,stride;
   unsigned char *pixels;
};

struct nk_tt__hheap_chunk {
    struct nk_tt__hheap_chunk *next;
};
struct nk_tt__hheap {
    struct nk_allocator alloc;
    struct nk_tt__hheap_chunk *head;
    void   *first_free;
    int    num_remaining_in_head_chunk;
};

struct nk_tt__edge {
    float x0,y0, x1,y1;
    int invert;
};

struct nk_tt__active_edge {
    struct nk_tt__active_edge *next;
    float fx,fdx,fdy;
    float direction;
    float sy;
    float ey;
};
struct nk_tt__point {float x,y;};

#define NK_TT_MACSTYLE_DONTCARE     0
#define NK_TT_MACSTYLE_BOLD         1
#define NK_TT_MACSTYLE_ITALIC       2
#define NK_TT_MACSTYLE_UNDERSCORE   4
#define NK_TT_MACSTYLE_NONE         8
/* <= not same as 0, this makes us check the bitfield is 0 */

enum { /* platformID */
   NK_TT_PLATFORM_ID_UNICODE   =0,
   NK_TT_PLATFORM_ID_MAC       =1,
   NK_TT_PLATFORM_ID_ISO       =2,
   NK_TT_PLATFORM_ID_MICROSOFT =3
};

enum { /* encodingID for NK_TT_PLATFORM_ID_UNICODE */
   NK_TT_UNICODE_EID_UNICODE_1_0    =0,
   NK_TT_UNICODE_EID_UNICODE_1_1    =1,
   NK_TT_UNICODE_EID_ISO_10646      =2,
   NK_TT_UNICODE_EID_UNICODE_2_0_BMP=3,
   NK_TT_UNICODE_EID_UNICODE_2_0_FULL=4
};

enum { /* encodingID for NK_TT_PLATFORM_ID_MICROSOFT */
   NK_TT_MS_EID_SYMBOL        =0,
   NK_TT_MS_EID_UNICODE_BMP   =1,
   NK_TT_MS_EID_SHIFTJIS      =2,
   NK_TT_MS_EID_UNICODE_FULL  =10
};

enum { /* encodingID for NK_TT_PLATFORM_ID_MAC; same as Script Manager codes */
   NK_TT_MAC_EID_ROMAN        =0,   NK_TT_MAC_EID_ARABIC       =4,
   NK_TT_MAC_EID_JAPANESE     =1,   NK_TT_MAC_EID_HEBREW       =5,
   NK_TT_MAC_EID_CHINESE_TRAD =2,   NK_TT_MAC_EID_GREEK        =6,
   NK_TT_MAC_EID_KOREAN       =3,   NK_TT_MAC_EID_RUSSIAN      =7
};

enum { /* languageID for NK_TT_PLATFORM_ID_MICROSOFT; same as LCID... */
       /* problematic because there are e.g. 16 english LCIDs and 16 arabic LCIDs */
   NK_TT_MS_LANG_ENGLISH     =0x0409,   NK_TT_MS_LANG_ITALIAN     =0x0410,
   NK_TT_MS_LANG_CHINESE     =0x0804,   NK_TT_MS_LANG_JAPANESE    =0x0411,
   NK_TT_MS_LANG_DUTCH       =0x0413,   NK_TT_MS_LANG_KOREAN      =0x0412,
   NK_TT_MS_LANG_FRENCH      =0x040c,   NK_TT_MS_LANG_RUSSIAN     =0x0419,
   NK_TT_MS_LANG_GERMAN      =0x0407,   NK_TT_MS_LANG_SPANISH     =0x0409,
   NK_TT_MS_LANG_HEBREW      =0x040d,   NK_TT_MS_LANG_SWEDISH     =0x041D
};

enum { /* languageID for NK_TT_PLATFORM_ID_MAC */
   NK_TT_MAC_LANG_ENGLISH      =0 ,   NK_TT_MAC_LANG_JAPANESE     =11,
   NK_TT_MAC_LANG_ARABIC       =12,   NK_TT_MAC_LANG_KOREAN       =23,
   NK_TT_MAC_LANG_DUTCH        =4 ,   NK_TT_MAC_LANG_RUSSIAN      =32,
   NK_TT_MAC_LANG_FRENCH       =1 ,   NK_TT_MAC_LANG_SPANISH      =6 ,
   NK_TT_MAC_LANG_GERMAN       =2 ,   NK_TT_MAC_LANG_SWEDISH      =5 ,
   NK_TT_MAC_LANG_HEBREW       =10,   NK_TT_MAC_LANG_CHINESE_SIMPLIFIED =33,
   NK_TT_MAC_LANG_ITALIAN      =3 ,   NK_TT_MAC_LANG_CHINESE_TRAD =19
};

#define nk_ttBYTE(p)     (* (const nk_byte *) (p))
#define nk_ttCHAR(p)     (* (const char *) (p))

#if defined(NK_BIGENDIAN) && !defined(NK_ALLOW_UNALIGNED_TRUETYPE)
   #define nk_ttUSHORT(p)   (* (nk_ushort *) (p))
   #define nk_ttSHORT(p)    (* (nk_short *) (p))
   #define nk_ttULONG(p)    (* (nk_uint *) (p))
   #define nk_ttLONG(p)     (* (nk_int *) (p))
#else
    static nk_ushort nk_ttUSHORT(const nk_byte *p) { return (nk_ushort)(p[0]*256 + p[1]); }
    static nk_short nk_ttSHORT(const nk_byte *p)   { return (nk_short)(p[0]*256 + p[1]); }
    static nk_uint nk_ttULONG(const nk_byte *p)  { return (nk_uint)((p[0]<<24) + (p[1]<<16) + (p[2]<<8) + p[3]); }
#endif

#define nk_tt_tag4(p,c0,c1,c2,c3)\
    ((p)[0] == (c0) && (p)[1] == (c1) && (p)[2] == (c2) && (p)[3] == (c3))
#define nk_tt_tag(p,str) nk_tt_tag4(p,str[0],str[1],str[2],str[3])

NK_INTERN int nk_tt_GetGlyphShape(const struct nk_tt_fontinfo *info, struct nk_allocator *alloc,
                                int glyph_index, struct nk_tt_vertex **pvertices);

NK_INTERN nk_uint
nk_tt__find_table(const nk_byte *data, nk_uint fontstart, const char *tag)
{
    /* @OPTIMIZE: binary search */
    nk_int num_tables = nk_ttUSHORT(data+fontstart+4);
    nk_uint tabledir = fontstart + 12;
    nk_int i;
    for (i = 0; i < num_tables; ++i) {
        nk_uint loc = tabledir + (nk_uint)(16*i);
        if (nk_tt_tag(data+loc+0, tag))
            return nk_ttULONG(data+loc+8);
    }
    return 0;
}
NK_INTERN int
nk_tt_InitFont(struct nk_tt_fontinfo *info, const unsigned char *data2, int fontstart)
{
    nk_uint cmap, t;
    nk_int i,numTables;
    const nk_byte *data = (const nk_byte *) data2;

    info->data = data;
    info->fontstart = fontstart;

    cmap = nk_tt__find_table(data, (nk_uint)fontstart, "cmap");       /* required */
    info->loca = (int)nk_tt__find_table(data, (nk_uint)fontstart, "loca"); /* required */
    info->head = (int)nk_tt__find_table(data, (nk_uint)fontstart, "head"); /* required */
    info->glyf = (int)nk_tt__find_table(data, (nk_uint)fontstart, "glyf"); /* required */
    info->hhea = (int)nk_tt__find_table(data, (nk_uint)fontstart, "hhea"); /* required */
    info->hmtx = (int)nk_tt__find_table(data, (nk_uint)fontstart, "hmtx"); /* required */
    info->kern = (int)nk_tt__find_table(data, (nk_uint)fontstart, "kern"); /* not required */
    if (!cmap || !info->loca || !info->head || !info->glyf || !info->hhea || !info->hmtx)
        return 0;

    t = nk_tt__find_table(data, (nk_uint)fontstart, "maxp");
    if (t) info->numGlyphs = nk_ttUSHORT(data+t+4);
    else info->numGlyphs = 0xffff;

    /* find a cmap encoding table we understand *now* to avoid searching */
    /* later. (todo: could make this installable) */
    /* the same regardless of glyph. */
    numTables = nk_ttUSHORT(data + cmap + 2);
    info->index_map = 0;
    for (i=0; i < numTables; ++i)
    {
        nk_uint encoding_record = cmap + 4 + 8 * (nk_uint)i;
        /* find an encoding we understand: */
        switch(nk_ttUSHORT(data+encoding_record)) {
        case NK_TT_PLATFORM_ID_MICROSOFT:
            switch (nk_ttUSHORT(data+encoding_record+2)) {
            case NK_TT_MS_EID_UNICODE_BMP:
            case NK_TT_MS_EID_UNICODE_FULL:
                /* MS/Unicode */
                info->index_map = (int)(cmap + nk_ttULONG(data+encoding_record+4));
                break;
            default: break;
            } break;
        case NK_TT_PLATFORM_ID_UNICODE:
            /* Mac/iOS has these */
            /* all the encodingIDs are unicode, so we don't bother to check it */
            info->index_map = (int)(cmap + nk_ttULONG(data+encoding_record+4));
            break;
        default: break;
        }
    }
    if (info->index_map == 0)
        return 0;
    info->indexToLocFormat = nk_ttUSHORT(data+info->head + 50);
    return 1;
}
NK_INTERN int
nk_tt_FindGlyphIndex(const struct nk_tt_fontinfo *info, int unicode_codepoint)
{
    const nk_byte *data = info->data;
    nk_uint index_map = (nk_uint)info->index_map;

    nk_ushort format = nk_ttUSHORT(data + index_map + 0);
    if (format == 0) { /* apple byte encoding */
        nk_int bytes = nk_ttUSHORT(data + index_map + 2);
        if (unicode_codepoint < bytes-6)
            return nk_ttBYTE(data + index_map + 6 + unicode_codepoint);
        return 0;
    } else if (format == 6) {
        nk_uint first = nk_ttUSHORT(data + index_map + 6);
        nk_uint count = nk_ttUSHORT(data + index_map + 8);
        if ((nk_uint) unicode_codepoint >= first && (nk_uint) unicode_codepoint < first+count)
            return nk_ttUSHORT(data + index_map + 10 + (unicode_codepoint - (int)first)*2);
        return 0;
    } else if (format == 2) {
        NK_ASSERT(0); /* @TODO: high-byte mapping for japanese/chinese/korean */
        return 0;
    } else if (format == 4) { /* standard mapping for windows fonts: binary search collection of ranges */
        nk_ushort segcount = nk_ttUSHORT(data+index_map+6) >> 1;
        nk_ushort searchRange = nk_ttUSHORT(data+index_map+8) >> 1;
        nk_ushort entrySelector = nk_ttUSHORT(data+index_map+10);
        nk_ushort rangeShift = nk_ttUSHORT(data+index_map+12) >> 1;

        /* do a binary search of the segments */
        nk_uint endCount = index_map + 14;
        nk_uint search = endCount;

        if (unicode_codepoint > 0xffff)
            return 0;

        /* they lie from endCount .. endCount + segCount */
        /* but searchRange is the nearest power of two, so... */
        if (unicode_codepoint >= nk_ttUSHORT(data + search + rangeShift*2))
            search += (nk_uint)(rangeShift*2);

        /* now decrement to bias correctly to find smallest */
        search -= 2;
        while (entrySelector) {
            nk_ushort end;
            searchRange >>= 1;
            end = nk_ttUSHORT(data + search + searchRange*2);
            if (unicode_codepoint > end)
                search += (nk_uint)(searchRange*2);
            --entrySelector;
        }
        search += 2;

      {
         nk_ushort offset, start;
         nk_ushort item = (nk_ushort) ((search - endCount) >> 1);

         NK_ASSERT(unicode_codepoint <= nk_ttUSHORT(data + endCount + 2*item));
         start = nk_ttUSHORT(data + index_map + 14 + segcount*2 + 2 + 2*item);
         if (unicode_codepoint < start)
            return 0;

         offset = nk_ttUSHORT(data + index_map + 14 + segcount*6 + 2 + 2*item);
         if (offset == 0)
            return (nk_ushort) (unicode_codepoint + nk_ttSHORT(data + index_map + 14 + segcount*4 + 2 + 2*item));

         return nk_ttUSHORT(data + offset + (unicode_codepoint-start)*2 + index_map + 14 + segcount*6 + 2 + 2*item);
      }
   } else if (format == 12 || format == 13) {
        nk_uint ngroups = nk_ttULONG(data+index_map+12);
        nk_int low,high;
        low = 0; high = (nk_int)ngroups;
        /* Binary search the right group. */
        while (low < high) {
            nk_int mid = low + ((high-low) >> 1); /* rounds down, so low <= mid < high */
            nk_uint start_char = nk_ttULONG(data+index_map+16+mid*12);
            nk_uint end_char = nk_ttULONG(data+index_map+16+mid*12+4);
            if ((nk_uint) unicode_codepoint < start_char)
                high = mid;
            else if ((nk_uint) unicode_codepoint > end_char)
                low = mid+1;
            else {
                nk_uint start_glyph = nk_ttULONG(data+index_map+16+mid*12+8);
                if (format == 12)
                    return (int)start_glyph + (int)unicode_codepoint - (int)start_char;
                else /* format == 13 */
                    return (int)start_glyph;
            }
        }
        return 0; /* not found */
    }
    /* @TODO */
    NK_ASSERT(0);
    return 0;
}
NK_INTERN void
nk_tt_setvertex(struct nk_tt_vertex *v, nk_byte type, nk_int x, nk_int y, nk_int cx, nk_int cy)
{
    v->type = type;
    v->x = (nk_short) x;
    v->y = (nk_short) y;
    v->cx = (nk_short) cx;
    v->cy = (nk_short) cy;
}
NK_INTERN int
nk_tt__GetGlyfOffset(const struct nk_tt_fontinfo *info, int glyph_index)
{
    int g1,g2;
    if (glyph_index >= info->numGlyphs) return -1; /* glyph index out of range */
    if (info->indexToLocFormat >= 2)    return -1; /* unknown index->glyph map format */

    if (info->indexToLocFormat == 0) {
        g1 = info->glyf + nk_ttUSHORT(info->data + info->loca + glyph_index * 2) * 2;
        g2 = info->glyf + nk_ttUSHORT(info->data + info->loca + glyph_index * 2 + 2) * 2;
    } else {
        g1 = info->glyf + (int)nk_ttULONG (info->data + info->loca + glyph_index * 4);
        g2 = info->glyf + (int)nk_ttULONG (info->data + info->loca + glyph_index * 4 + 4);
    }
    return g1==g2 ? -1 : g1; /* if length is 0, return -1 */
}
NK_INTERN int
nk_tt_GetGlyphBox(const struct nk_tt_fontinfo *info, int glyph_index,
    int *x0, int *y0, int *x1, int *y1)
{
    int g = nk_tt__GetGlyfOffset(info, glyph_index);
    if (g < 0) return 0;

    if (x0) *x0 = nk_ttSHORT(info->data + g + 2);
    if (y0) *y0 = nk_ttSHORT(info->data + g + 4);
    if (x1) *x1 = nk_ttSHORT(info->data + g + 6);
    if (y1) *y1 = nk_ttSHORT(info->data + g + 8);
    return 1;
}
NK_INTERN int
nk_tt__close_shape(struct nk_tt_vertex *vertices, int num_vertices, int was_off,
    int start_off, nk_int sx, nk_int sy, nk_int scx, nk_int scy, nk_int cx, nk_int cy)
{
   if (start_off) {
      if (was_off)
         nk_tt_setvertex(&vertices[num_vertices++], NK_TT_vcurve, (cx+scx)>>1, (cy+scy)>>1, cx,cy);
      nk_tt_setvertex(&vertices[num_vertices++], NK_TT_vcurve, sx,sy,scx,scy);
   } else {
      if (was_off)
         nk_tt_setvertex(&vertices[num_vertices++], NK_TT_vcurve,sx,sy,cx,cy);
      else
         nk_tt_setvertex(&vertices[num_vertices++], NK_TT_vline,sx,sy,0,0);
   }
   return num_vertices;
}
NK_INTERN int
nk_tt_GetGlyphShape(const struct nk_tt_fontinfo *info, struct nk_allocator *alloc,
    int glyph_index, struct nk_tt_vertex **pvertices)
{
    nk_short numberOfContours;
    const nk_byte *endPtsOfContours;
    const nk_byte *data = info->data;
    struct nk_tt_vertex *vertices=0;
    int num_vertices=0;
    int g = nk_tt__GetGlyfOffset(info, glyph_index);
    *pvertices = 0;

    if (g < 0) return 0;
    numberOfContours = nk_ttSHORT(data + g);
    if (numberOfContours > 0) {
        nk_byte flags=0,flagcount;
        nk_int ins, i,j=0,m,n, next_move, was_off=0, off, start_off=0;
        nk_int x,y,cx,cy,sx,sy, scx,scy;
        const nk_byte *points;
        endPtsOfContours = (data + g + 10);
        ins = nk_ttUSHORT(data + g + 10 + numberOfContours * 2);
        points = data + g + 10 + numberOfContours * 2 + 2 + ins;

        n = 1+nk_ttUSHORT(endPtsOfContours + numberOfContours*2-2);
        m = n + 2*numberOfContours;  /* a loose bound on how many vertices we might need */
        vertices = (struct nk_tt_vertex *)alloc->alloc(alloc->userdata, 0, (nk_size)m * sizeof(vertices[0]));
        if (vertices == 0)
            return 0;

        next_move = 0;
        flagcount=0;

        /* in first pass, we load uninterpreted data into the allocated array */
        /* above, shifted to the end of the array so we won't overwrite it when */
        /* we create our final data starting from the front */
        off = m - n; /* starting offset for uninterpreted data, regardless of how m ends up being calculated */

        /* first load flags */
        for (i=0; i < n; ++i) {
            if (flagcount == 0) {
                flags = *points++;
                if (flags & 8)
                    flagcount = *points++;
            } else --flagcount;
            vertices[off+i].type = flags;
        }

        /* now load x coordinates */
        x=0;
        for (i=0; i < n; ++i) {
            flags = vertices[off+i].type;
            if (flags & 2) {
                nk_short dx = *points++;
                x += (flags & 16) ? dx : -dx; /* ??? */
            } else {
                if (!(flags & 16)) {
                    x = x + (nk_short) (points[0]*256 + points[1]);
                    points += 2;
                }
            }
            vertices[off+i].x = (nk_short) x;
        }

        /* now load y coordinates */
        y=0;
        for (i=0; i < n; ++i) {
            flags = vertices[off+i].type;
            if (flags & 4) {
                nk_short dy = *points++;
                y += (flags & 32) ? dy : -dy; /* ??? */
            } else {
                if (!(flags & 32)) {
                    y = y + (nk_short) (points[0]*256 + points[1]);
                    points += 2;
                }
            }
            vertices[off+i].y = (nk_short) y;
        }

        /* now convert them to our format */
        num_vertices=0;
        sx = sy = cx = cy = scx = scy = 0;
        for (i=0; i < n; ++i)
        {
            flags = vertices[off+i].type;
            x     = (nk_short) vertices[off+i].x;
            y     = (nk_short) vertices[off+i].y;

            if (next_move == i) {
                if (i != 0)
                    num_vertices = nk_tt__close_shape(vertices, num_vertices, was_off, start_off, sx,sy,scx,scy,cx,cy);

                /* now start the new one                */
                start_off = !(flags & 1);
                if (start_off) {
                    /* if we start off with an off-curve point, then when we need to find a point on the curve */
                    /* where we can start, and we need to save some state for when we wraparound. */
                    scx = x;
                    scy = y;
                    if (!(vertices[off+i+1].type & 1)) {
                        /* next point is also a curve point, so interpolate an on-point curve */
                        sx = (x + (nk_int) vertices[off+i+1].x) >> 1;
                        sy = (y + (nk_int) vertices[off+i+1].y) >> 1;
                    } else {
                        /* otherwise just use the next point as our start point */
                        sx = (nk_int) vertices[off+i+1].x;
                        sy = (nk_int) vertices[off+i+1].y;
                        ++i; /* we're using point i+1 as the starting point, so skip it */
                    }
                } else {
                    sx = x;
                    sy = y;
                }
                nk_tt_setvertex(&vertices[num_vertices++], NK_TT_vmove,sx,sy,0,0);
                was_off = 0;
                next_move = 1 + nk_ttUSHORT(endPtsOfContours+j*2);
                ++j;
            } else {
                if (!(flags & 1))
                { /* if it's a curve */
                    if (was_off) /* two off-curve control points in a row means interpolate an on-curve midpoint */
                        nk_tt_setvertex(&vertices[num_vertices++], NK_TT_vcurve, (cx+x)>>1, (cy+y)>>1, cx, cy);
                    cx = x;
                    cy = y;
                    was_off = 1;
                } else {
                    if (was_off)
                        nk_tt_setvertex(&vertices[num_vertices++], NK_TT_vcurve, x,y, cx, cy);
                    else nk_tt_setvertex(&vertices[num_vertices++], NK_TT_vline, x,y,0,0);
                    was_off = 0;
                }
            }
        }
        num_vertices = nk_tt__close_shape(vertices, num_vertices, was_off, start_off, sx,sy,scx,scy,cx,cy);
    } else if (numberOfContours == -1) {
        /* Compound shapes. */
        int more = 1;
        const nk_byte *comp = data + g + 10;
        num_vertices = 0;
        vertices = 0;

        while (more)
        {
            nk_ushort flags, gidx;
            int comp_num_verts = 0, i;
            struct nk_tt_vertex *comp_verts = 0, *tmp = 0;
            float mtx[6] = {1,0,0,1,0,0}, m, n;

            flags = (nk_ushort)nk_ttSHORT(comp); comp+=2;
            gidx = (nk_ushort)nk_ttSHORT(comp); comp+=2;

            if (flags & 2) { /* XY values */
                if (flags & 1) { /* shorts */
                    mtx[4] = nk_ttSHORT(comp); comp+=2;
                    mtx[5] = nk_ttSHORT(comp); comp+=2;
                } else {
                    mtx[4] = nk_ttCHAR(comp); comp+=1;
                    mtx[5] = nk_ttCHAR(comp); comp+=1;
                }
            } else {
                /* @TODO handle matching point */
                NK_ASSERT(0);
            }
            if (flags & (1<<3)) { /* WE_HAVE_A_SCALE */
                mtx[0] = mtx[3] = nk_ttSHORT(comp)/16384.0f; comp+=2;
                mtx[1] = mtx[2] = 0;
            } else if (flags & (1<<6)) { /* WE_HAVE_AN_X_AND_YSCALE */
                mtx[0] = nk_ttSHORT(comp)/16384.0f; comp+=2;
                mtx[1] = mtx[2] = 0;
                mtx[3] = nk_ttSHORT(comp)/16384.0f; comp+=2;
            } else if (flags & (1<<7)) { /* WE_HAVE_A_TWO_BY_TWO */
                mtx[0] = nk_ttSHORT(comp)/16384.0f; comp+=2;
                mtx[1] = nk_ttSHORT(comp)/16384.0f; comp+=2;
                mtx[2] = nk_ttSHORT(comp)/16384.0f; comp+=2;
                mtx[3] = nk_ttSHORT(comp)/16384.0f; comp+=2;
            }

             /* Find transformation scales. */
            m = (float) NK_SQRT(mtx[0]*mtx[0] + mtx[1]*mtx[1]);
            n = (float) NK_SQRT(mtx[2]*mtx[2] + mtx[3]*mtx[3]);

             /* Get indexed glyph. */
            comp_num_verts = nk_tt_GetGlyphShape(info, alloc, gidx, &comp_verts);
            if (comp_num_verts > 0)
            {
                /* Transform vertices. */
                for (i = 0; i < comp_num_verts; ++i) {
                    struct nk_tt_vertex* v = &comp_verts[i];
                    short x,y;
                    x=v->x; y=v->y;
                    v->x = (short)(m * (mtx[0]*x + mtx[2]*y + mtx[4]));
                    v->y = (short)(n * (mtx[1]*x + mtx[3]*y + mtx[5]));
                    x=v->cx; y=v->cy;
                    v->cx = (short)(m * (mtx[0]*x + mtx[2]*y + mtx[4]));
                    v->cy = (short)(n * (mtx[1]*x + mtx[3]*y + mtx[5]));
                }
                /* Append vertices. */
                tmp = (struct nk_tt_vertex*)alloc->alloc(alloc->userdata, 0,
                    (nk_size)(num_vertices+comp_num_verts)*sizeof(struct nk_tt_vertex));
                if (!tmp) {
                    if (vertices) alloc->free(alloc->userdata, vertices);
                    if (comp_verts) alloc->free(alloc->userdata, comp_verts);
                    return 0;
                }
                if (num_vertices > 0) NK_MEMCPY(tmp, vertices, (nk_size)num_vertices*sizeof(struct nk_tt_vertex));
                NK_MEMCPY(tmp+num_vertices, comp_verts, (nk_size)comp_num_verts*sizeof(struct nk_tt_vertex));
                if (vertices) alloc->free(alloc->userdata,vertices);
                vertices = tmp;
                alloc->free(alloc->userdata,comp_verts);
                num_vertices += comp_num_verts;
            }
            /* More components ? */
            more = flags & (1<<5);
        }
    } else if (numberOfContours < 0) {
        /* @TODO other compound variations? */
        NK_ASSERT(0);
    } else {
        /* numberOfCounters == 0, do nothing */
    }
    *pvertices = vertices;
    return num_vertices;
}
NK_INTERN void
nk_tt_GetGlyphHMetrics(const struct nk_tt_fontinfo *info, int glyph_index,
    int *advanceWidth, int *leftSideBearing)
{
    nk_ushort numOfLongHorMetrics = nk_ttUSHORT(info->data+info->hhea + 34);
    if (glyph_index < numOfLongHorMetrics) {
        if (advanceWidth)
            *advanceWidth    = nk_ttSHORT(info->data + info->hmtx + 4*glyph_index);
        if (leftSideBearing)
            *leftSideBearing = nk_ttSHORT(info->data + info->hmtx + 4*glyph_index + 2);
    } else {
        if (advanceWidth)
            *advanceWidth    = nk_ttSHORT(info->data + info->hmtx + 4*(numOfLongHorMetrics-1));
        if (leftSideBearing)
            *leftSideBearing = nk_ttSHORT(info->data + info->hmtx + 4*numOfLongHorMetrics + 2*(glyph_index - numOfLongHorMetrics));
    }
}
NK_INTERN void
nk_tt_GetFontVMetrics(const struct nk_tt_fontinfo *info,
    int *ascent, int *descent, int *lineGap)
{
   if (ascent ) *ascent  = nk_ttSHORT(info->data+info->hhea + 4);
   if (descent) *descent = nk_ttSHORT(info->data+info->hhea + 6);
   if (lineGap) *lineGap = nk_ttSHORT(info->data+info->hhea + 8);
}
NK_INTERN float
nk_tt_ScaleForPixelHeight(const struct nk_tt_fontinfo *info, float height)
{
   int fheight = nk_ttSHORT(info->data + info->hhea + 4) - nk_ttSHORT(info->data + info->hhea + 6);
   return (float) height / (float)fheight;
}
NK_INTERN float
nk_tt_ScaleForMappingEmToPixels(const struct nk_tt_fontinfo *info, float pixels)
{
   int unitsPerEm = nk_ttUSHORT(info->data + info->head + 18);
   return pixels / (float)unitsPerEm;
}

/*-------------------------------------------------------------
 *            antialiasing software rasterizer
 * --------------------------------------------------------------*/
NK_INTERN void
nk_tt_GetGlyphBitmapBoxSubpixel(const struct nk_tt_fontinfo *font,
    int glyph, float scale_x, float scale_y,float shift_x, float shift_y,
    int *ix0, int *iy0, int *ix1, int *iy1)
{
    int x0,y0,x1,y1;
    if (!nk_tt_GetGlyphBox(font, glyph, &x0,&y0,&x1,&y1)) {
        /* e.g. space character */
        if (ix0) *ix0 = 0;
        if (iy0) *iy0 = 0;
        if (ix1) *ix1 = 0;
        if (iy1) *iy1 = 0;
    } else {
        /* move to integral bboxes (treating pixels as little squares, what pixels get touched)? */
        if (ix0) *ix0 = nk_ifloorf((float)x0 * scale_x + shift_x);
        if (iy0) *iy0 = nk_ifloorf((float)-y1 * scale_y + shift_y);
        if (ix1) *ix1 = nk_iceilf ((float)x1 * scale_x + shift_x);
        if (iy1) *iy1 = nk_iceilf ((float)-y0 * scale_y + shift_y);
    }
}
NK_INTERN void
nk_tt_GetGlyphBitmapBox(const struct nk_tt_fontinfo *font, int glyph,
    float scale_x, float scale_y, int *ix0, int *iy0, int *ix1, int *iy1)
{
   nk_tt_GetGlyphBitmapBoxSubpixel(font, glyph, scale_x, scale_y,0.0f,0.0f, ix0, iy0, ix1, iy1);
}

/*-------------------------------------------------------------
 *                          Rasterizer
 * --------------------------------------------------------------*/
NK_INTERN void*
nk_tt__hheap_alloc(struct nk_tt__hheap *hh, nk_size size)
{
    if (hh->first_free) {
        void *p = hh->first_free;
        hh->first_free = * (void **) p;
        return p;
    } else {
        if (hh->num_remaining_in_head_chunk == 0) {
            int count = (size < 32 ? 2000 : size < 128 ? 800 : 100);
            struct nk_tt__hheap_chunk *c = (struct nk_tt__hheap_chunk *)
                hh->alloc.alloc(hh->alloc.userdata, 0,
                sizeof(struct nk_tt__hheap_chunk) + size * (nk_size)count);
            if (c == 0) return 0;
            c->next = hh->head;
            hh->head = c;
            hh->num_remaining_in_head_chunk = count;
        }
        --hh->num_remaining_in_head_chunk;
        return (char *) (hh->head) + size * (nk_size)hh->num_remaining_in_head_chunk;
    }
}
NK_INTERN void
nk_tt__hheap_free(struct nk_tt__hheap *hh, void *p)
{
    *(void **) p = hh->first_free;
    hh->first_free = p;
}
NK_INTERN void
nk_tt__hheap_cleanup(struct nk_tt__hheap *hh)
{
    struct nk_tt__hheap_chunk *c = hh->head;
    while (c) {
        struct nk_tt__hheap_chunk *n = c->next;
        hh->alloc.free(hh->alloc.userdata, c);
        c = n;
    }
}
NK_INTERN struct nk_tt__active_edge*
nk_tt__new_active(struct nk_tt__hheap *hh, struct nk_tt__edge *e,
    int off_x, float start_point)
{
    struct nk_tt__active_edge *z = (struct nk_tt__active_edge *)
        nk_tt__hheap_alloc(hh, sizeof(*z));
    float dxdy = (e->x1 - e->x0) / (e->y1 - e->y0);
    /*STBTT_assert(e->y0 <= start_point); */
    if (!z) return z;
    z->fdx = dxdy;
    z->fdy = (dxdy != 0) ? (1/dxdy): 0;
    z->fx = e->x0 + dxdy * (start_point - e->y0);
    z->fx -= (float)off_x;
    z->direction = e->invert ? 1.0f : -1.0f;
    z->sy = e->y0;
    z->ey = e->y1;
    z->next = 0;
    return z;
}
NK_INTERN void
nk_tt__handle_clipped_edge(float *scanline, int x, struct nk_tt__active_edge *e,
    float x0, float y0, float x1, float y1)
{
    if (y0 == y1) return;
    NK_ASSERT(y0 < y1);
    NK_ASSERT(e->sy <= e->ey);
    if (y0 > e->ey) return;
    if (y1 < e->sy) return;
    if (y0 < e->sy) {
        x0 += (x1-x0) * (e->sy - y0) / (y1-y0);
        y0 = e->sy;
    }
    if (y1 > e->ey) {
        x1 += (x1-x0) * (e->ey - y1) / (y1-y0);
        y1 = e->ey;
    }

    if (x0 == x) NK_ASSERT(x1 <= x+1);
    else if (x0 == x+1) NK_ASSERT(x1 >= x);
    else if (x0 <= x) NK_ASSERT(x1 <= x);
    else if (x0 >= x+1) NK_ASSERT(x1 >= x+1);
    else NK_ASSERT(x1 >= x && x1 <= x+1);

    if (x0 <= x && x1 <= x)
        scanline[x] += e->direction * (y1-y0);
    else if (x0 >= x+1 && x1 >= x+1);
    else {
        NK_ASSERT(x0 >= x && x0 <= x+1 && x1 >= x && x1 <= x+1);
        /* coverage = 1 - average x position */
        scanline[x] += (float)e->direction * (float)(y1-y0) * (1.0f-((x0-(float)x)+(x1-(float)x))/2.0f);
    }
}
NK_INTERN void
nk_tt__fill_active_edges_new(float *scanline, float *scanline_fill, int len,
    struct nk_tt__active_edge *e, float y_top)
{
    float y_bottom = y_top+1;
    while (e)
    {
        /* brute force every pixel */
        /* compute intersection points with top & bottom */
        NK_ASSERT(e->ey >= y_top);
        if (e->fdx == 0) {
            float x0 = e->fx;
            if (x0 < len) {
                if (x0 >= 0) {
                    nk_tt__handle_clipped_edge(scanline,(int) x0,e, x0,y_top, x0,y_bottom);
                    nk_tt__handle_clipped_edge(scanline_fill-1,(int) x0+1,e, x0,y_top, x0,y_bottom);
                } else {
                    nk_tt__handle_clipped_edge(scanline_fill-1,0,e, x0,y_top, x0,y_bottom);
                }
            }
        } else {
            float x0 = e->fx;
            float dx = e->fdx;
            float xb = x0 + dx;
            float x_top, x_bottom;
            float y0,y1;
            float dy = e->fdy;
            NK_ASSERT(e->sy <= y_bottom && e->ey >= y_top);

            /* compute endpoints of line segment clipped to this scanline (if the */
            /* line segment starts on this scanline. x0 is the intersection of the */
            /* line with y_top, but that may be off the line segment. */
            if (e->sy > y_top) {
                x_top = x0 + dx * (e->sy - y_top);
                y0 = e->sy;
            } else {
                x_top = x0;
                y0 = y_top;
            }

            if (e->ey < y_bottom) {
                x_bottom = x0 + dx * (e->ey - y_top);
                y1 = e->ey;
            } else {
                x_bottom = xb;
                y1 = y_bottom;
            }

            if (x_top >= 0 && x_bottom >= 0 && x_top < len && x_bottom < len)
            {
                /* from here on, we don't have to range check x values */
                if ((int) x_top == (int) x_bottom) {
                    float height;
                    /* simple case, only spans one pixel */
                    int x = (int) x_top;
                    height = y1 - y0;
                    NK_ASSERT(x >= 0 && x < len);
                    scanline[x] += e->direction * (1.0f-(((float)x_top - (float)x) + ((float)x_bottom-(float)x))/2.0f)  * (float)height;
                    scanline_fill[x] += e->direction * (float)height; /* everything right of this pixel is filled */
                } else {
                    int x,x1,x2;
                    float y_crossing, step, sign, area;
                    /* covers 2+ pixels */
                    if (x_top > x_bottom)
                    {
                        /* flip scanline vertically; signed area is the same */
                        float t;
                        y0 = y_bottom - (y0 - y_top);
                        y1 = y_bottom - (y1 - y_top);
                        t = y0; y0 = y1; y1 = t;
                        t = x_bottom; x_bottom = x_top; x_top = t;
                        dx = -dx;
                        dy = -dy;
                        t = x0; x0 = xb; xb = t;
                    }

                    x1 = (int) x_top;
                    x2 = (int) x_bottom;
                    /* compute intersection with y axis at x1+1 */
                    y_crossing = ((float)x1+1 - (float)x0) * (float)dy + (float)y_top;

                    sign = e->direction;
                    /* area of the rectangle covered from y0..y_crossing */
                    area = sign * (y_crossing-y0);
                    /* area of the triangle (x_top,y0), (x+1,y0), (x+1,y_crossing) */
                    scanline[x1] += area * (1.0f-((float)((float)x_top - (float)x1)+(float)(x1+1-x1))/2.0f);

                    step = sign * dy;
                    for (x = x1+1; x < x2; ++x) {
                        scanline[x] += area + step/2;
                        area += step;
                    }
                    y_crossing += (float)dy * (float)(x2 - (x1+1));

                    scanline[x2] += area + sign * (1.0f-((float)(x2-x2)+((float)x_bottom-(float)x2))/2.0f) * (y1-y_crossing);
                    scanline_fill[x2] += sign * (y1-y0);
                }
            }
            else
            {
                /* if edge goes outside of box we're drawing, we require */
                /* clipping logic. since this does not match the intended use */
                /* of this library, we use a different, very slow brute */
                /* force implementation */
                int x;
                for (x=0; x < len; ++x)
                {
                    /* cases: */
                    /* */
                    /* there can be up to two intersections with the pixel. any intersection */
                    /* with left or right edges can be handled by splitting into two (or three) */
                    /* regions. intersections with top & bottom do not necessitate case-wise logic. */
                    /* */
                    /* the old way of doing this found the intersections with the left & right edges, */
                    /* then used some simple logic to produce up to three segments in sorted order */
                    /* from top-to-bottom. however, this had a problem: if an x edge was epsilon */
                    /* across the x border, then the corresponding y position might not be distinct */
                    /* from the other y segment, and it might ignored as an empty segment. to avoid */
                    /* that, we need to explicitly produce segments based on x positions. */

                    /* rename variables to clear pairs */
                    float ya = y_top;
                    float x1 = (float) (x);
                    float x2 = (float) (x+1);
                    float x3 = xb;
                    float y3 = y_bottom;
                    float yb,y2;

                    yb = ((float)x - x0) / dx + y_top;
                    y2 = ((float)x+1 - x0) / dx + y_top;

                    if (x0 < x1 && x3 > x2) {         /* three segments descending down-right */
                        nk_tt__handle_clipped_edge(scanline,x,e, x0,ya, x1,yb);
                        nk_tt__handle_clipped_edge(scanline,x,e, x1,yb, x2,y2);
                        nk_tt__handle_clipped_edge(scanline,x,e, x2,y2, x3,y3);
                    } else if (x3 < x1 && x0 > x2) {  /* three segments descending down-left */
                        nk_tt__handle_clipped_edge(scanline,x,e, x0,ya, x2,y2);
                        nk_tt__handle_clipped_edge(scanline,x,e, x2,y2, x1,yb);
                        nk_tt__handle_clipped_edge(scanline,x,e, x1,yb, x3,y3);
                    } else if (x0 < x1 && x3 > x1) {  /* two segments across x, down-right */
                        nk_tt__handle_clipped_edge(scanline,x,e, x0,ya, x1,yb);
                        nk_tt__handle_clipped_edge(scanline,x,e, x1,yb, x3,y3);
                    } else if (x3 < x1 && x0 > x1) {  /* two segments across x, down-left */
                        nk_tt__handle_clipped_edge(scanline,x,e, x0,ya, x1,yb);
                        nk_tt__handle_clipped_edge(scanline,x,e, x1,yb, x3,y3);
                    } else if (x0 < x2 && x3 > x2) {  /* two segments across x+1, down-right */
                        nk_tt__handle_clipped_edge(scanline,x,e, x0,ya, x2,y2);
                        nk_tt__handle_clipped_edge(scanline,x,e, x2,y2, x3,y3);
                    } else if (x3 < x2 && x0 > x2) {  /* two segments across x+1, down-left */
                        nk_tt__handle_clipped_edge(scanline,x,e, x0,ya, x2,y2);
                        nk_tt__handle_clipped_edge(scanline,x,e, x2,y2, x3,y3);
                    } else {  /* one segment */
                        nk_tt__handle_clipped_edge(scanline,x,e, x0,ya, x3,y3);
                    }
                }
            }
        }
        e = e->next;
    }
}
NK_INTERN void
nk_tt__rasterize_sorted_edges(struct nk_tt__bitmap *result, struct nk_tt__edge *e,
    int n, int vsubsample, int off_x, int off_y, struct nk_allocator *alloc)
{
    /* directly AA rasterize edges w/o supersampling */
    struct nk_tt__hheap hh;
    struct nk_tt__active_edge *active = 0;
    int y,j=0, i;
    float scanline_data[129], *scanline, *scanline2;

    NK_UNUSED(vsubsample);
    nk_zero_struct(hh);
    hh.alloc = *alloc;

    if (result->w > 64)
        scanline = (float *) alloc->alloc(alloc->userdata,0, (nk_size)(result->w*2+1) * sizeof(float));
    else scanline = scanline_data;

    scanline2 = scanline + result->w;
    y = off_y;
    e[n].y0 = (float) (off_y + result->h) + 1;

    while (j < result->h)
    {
        /* find center of pixel for this scanline */
        float scan_y_top    = (float)y + 0.0f;
        float scan_y_bottom = (float)y + 1.0f;
        struct nk_tt__active_edge **step = &active;

        NK_MEMSET(scanline , 0, (nk_size)result->w*sizeof(scanline[0]));
        NK_MEMSET(scanline2, 0, (nk_size)(result->w+1)*sizeof(scanline[0]));

        /* update all active edges; */
        /* remove all active edges that terminate before the top of this scanline */
        while (*step) {
            struct nk_tt__active_edge * z = *step;
            if (z->ey <= scan_y_top) {
                *step = z->next; /* delete from list */
                NK_ASSERT(z->direction);
                z->direction = 0;
                nk_tt__hheap_free(&hh, z);
            } else {
                step = &((*step)->next); /* advance through list */
            }
        }

        /* insert all edges that start before the bottom of this scanline */
        while (e->y0 <= scan_y_bottom) {
            if (e->y0 != e->y1) {
                struct nk_tt__active_edge *z = nk_tt__new_active(&hh, e, off_x, scan_y_top);
                if (z != 0) {
                    NK_ASSERT(z->ey >= scan_y_top);
                    /* insert at front */
                    z->next = active;
                    active = z;
                }
            }
            ++e;
        }

        /* now process all active edges */
        if (active)
            nk_tt__fill_active_edges_new(scanline, scanline2+1, result->w, active, scan_y_top);

        {
            float sum = 0;
            for (i=0; i < result->w; ++i) {
                float k;
                int m;
                sum += scanline2[i];
                k = scanline[i] + sum;
                k = (float) NK_ABS(k) * 255.0f + 0.5f;
                m = (int) k;
                if (m > 255) m = 255;
                result->pixels[j*result->stride + i] = (unsigned char) m;
            }
        }
        /* advance all the edges */
        step = &active;
        while (*step) {
            struct nk_tt__active_edge *z = *step;
            z->fx += z->fdx; /* advance to position for current scanline */
            step = &((*step)->next); /* advance through list */
        }
        ++y;
        ++j;
    }
    nk_tt__hheap_cleanup(&hh);
    if (scanline != scanline_data)
        alloc->free(alloc->userdata, scanline);
}
NK_INTERN void
nk_tt__sort_edges_ins_sort(struct nk_tt__edge *p, int n)
{
    int i,j;
    #define NK_TT__COMPARE(a,b)  ((a)->y0 < (b)->y0)
    for (i=1; i < n; ++i) {
        struct nk_tt__edge t = p[i], *a = &t;
        j = i;
        while (j > 0) {
            struct nk_tt__edge *b = &p[j-1];
            int c = NK_TT__COMPARE(a,b);
            if (!c) break;
            p[j] = p[j-1];
            --j;
        }
        if (i != j)
            p[j] = t;
    }
}
NK_INTERN void
nk_tt__sort_edges_quicksort(struct nk_tt__edge *p, int n)
{
    /* threshold for transitioning to insertion sort */
    while (n > 12) {
        struct nk_tt__edge t;
        int c01,c12,c,m,i,j;

        /* compute median of three */
        m = n >> 1;
        c01 = NK_TT__COMPARE(&p[0],&p[m]);
        c12 = NK_TT__COMPARE(&p[m],&p[n-1]);

        /* if 0 >= mid >= end, or 0 < mid < end, then use mid */
        if (c01 != c12) {
            /* otherwise, we'll need to swap something else to middle */
            int z;
            c = NK_TT__COMPARE(&p[0],&p[n-1]);
            /* 0>mid && mid<n:  0>n => n; 0<n => 0 */
            /* 0<mid && mid>n:  0>n => 0; 0<n => n */
            z = (c == c12) ? 0 : n-1;
            t = p[z];
            p[z] = p[m];
            p[m] = t;
        }

        /* now p[m] is the median-of-three */
        /* swap it to the beginning so it won't move around */
        t = p[0];
        p[0] = p[m];
        p[m] = t;

        /* partition loop */
        i=1;
        j=n-1;
        for(;;) {
            /* handling of equality is crucial here */
            /* for sentinels & efficiency with duplicates */
            for (;;++i) {
                if (!NK_TT__COMPARE(&p[i], &p[0])) break;
            }
            for (;;--j) {
                if (!NK_TT__COMPARE(&p[0], &p[j])) break;
            }

            /* make sure we haven't crossed */
             if (i >= j) break;
             t = p[i];
             p[i] = p[j];
             p[j] = t;

            ++i;
            --j;

        }

        /* recurse on smaller side, iterate on larger */
        if (j < (n-i)) {
            nk_tt__sort_edges_quicksort(p,j);
            p = p+i;
            n = n-i;
        } else {
            nk_tt__sort_edges_quicksort(p+i, n-i);
            n = j;
        }
    }
}
NK_INTERN void
nk_tt__sort_edges(struct nk_tt__edge *p, int n)
{
   nk_tt__sort_edges_quicksort(p, n);
   nk_tt__sort_edges_ins_sort(p, n);
}
NK_INTERN void
nk_tt__rasterize(struct nk_tt__bitmap *result, struct nk_tt__point *pts,
    int *wcount, int windings, float scale_x, float scale_y,
    float shift_x, float shift_y, int off_x, int off_y, int invert,
    struct nk_allocator *alloc)
{
    float y_scale_inv = invert ? -scale_y : scale_y;
    struct nk_tt__edge *e;
    int n,i,j,k,m;
    int vsubsample = 1;
    /* vsubsample should divide 255 evenly; otherwise we won't reach full opacity */

    /* now we have to blow out the windings into explicit edge lists */
    n = 0;
    for (i=0; i < windings; ++i)
        n += wcount[i];

    e = (struct nk_tt__edge*)
       alloc->alloc(alloc->userdata, 0,(sizeof(*e) * (nk_size)(n+1)));
    if (e == 0) return;
    n = 0;

    m=0;
    for (i=0; i < windings; ++i)
    {
        struct nk_tt__point *p = pts + m;
        m += wcount[i];
        j = wcount[i]-1;
        for (k=0; k < wcount[i]; j=k++) {
            int a=k,b=j;
            /* skip the edge if horizontal */
            if (p[j].y == p[k].y)
                continue;

            /* add edge from j to k to the list */
            e[n].invert = 0;
            if (invert ? p[j].y > p[k].y : p[j].y < p[k].y) {
                e[n].invert = 1;
                a=j,b=k;
            }
            e[n].x0 = p[a].x * scale_x + shift_x;
            e[n].y0 = (p[a].y * y_scale_inv + shift_y) * (float)vsubsample;
            e[n].x1 = p[b].x * scale_x + shift_x;
            e[n].y1 = (p[b].y * y_scale_inv + shift_y) * (float)vsubsample;
            ++n;
        }
    }

    /* now sort the edges by their highest point (should snap to integer, and then by x) */
    /*STBTT_sort(e, n, sizeof(e[0]), nk_tt__edge_compare); */
    nk_tt__sort_edges(e, n);
    /* now, traverse the scanlines and find the intersections on each scanline, use xor winding rule */
    nk_tt__rasterize_sorted_edges(result, e, n, vsubsample, off_x, off_y, alloc);
    alloc->free(alloc->userdata, e);
}
NK_INTERN void
nk_tt__add_point(struct nk_tt__point *points, int n, float x, float y)
{
    if (!points) return; /* during first pass, it's unallocated */
    points[n].x = x;
    points[n].y = y;
}
NK_INTERN int
nk_tt__tesselate_curve(struct nk_tt__point *points, int *num_points,
    float x0, float y0, float x1, float y1, float x2, float y2,
    float objspace_flatness_squared, int n)
{
    /* tesselate until threshold p is happy...
     * @TODO warped to compensate for non-linear stretching */
    /* midpoint */
    float mx = (x0 + 2*x1 + x2)/4;
    float my = (y0 + 2*y1 + y2)/4;
    /* versus directly drawn line */
    float dx = (x0+x2)/2 - mx;
    float dy = (y0+y2)/2 - my;
    if (n > 16) /* 65536 segments on one curve better be enough! */
        return 1;

    /* half-pixel error allowed... need to be smaller if AA */
    if (dx*dx+dy*dy > objspace_flatness_squared) {
        nk_tt__tesselate_curve(points, num_points, x0,y0,
            (x0+x1)/2.0f,(y0+y1)/2.0f, mx,my, objspace_flatness_squared,n+1);
        nk_tt__tesselate_curve(points, num_points, mx,my,
            (x1+x2)/2.0f,(y1+y2)/2.0f, x2,y2, objspace_flatness_squared,n+1);
    } else {
        nk_tt__add_point(points, *num_points,x2,y2);
        *num_points = *num_points+1;
    }
    return 1;
}
NK_INTERN struct nk_tt__point*
nk_tt_FlattenCurves(struct nk_tt_vertex *vertices, int num_verts,
    float objspace_flatness, int **contour_lengths, int *num_contours,
    struct nk_allocator *alloc)
{
    /* returns number of contours */
    struct nk_tt__point *points=0;
    int num_points=0;
    float objspace_flatness_squared = objspace_flatness * objspace_flatness;
    int i;
    int n=0;
    int start=0;
    int pass;

    /* count how many "moves" there are to get the contour count */
    for (i=0; i < num_verts; ++i)
        if (vertices[i].type == NK_TT_vmove) ++n;

    *num_contours = n;
    if (n == 0) return 0;

    *contour_lengths = (int *)
        alloc->alloc(alloc->userdata,0, (sizeof(**contour_lengths) * (nk_size)n));
    if (*contour_lengths == 0) {
        *num_contours = 0;
        return 0;
    }

    /* make two passes through the points so we don't need to realloc */
    for (pass=0; pass < 2; ++pass)
    {
        float x=0,y=0;
        if (pass == 1) {
            points = (struct nk_tt__point *)
                alloc->alloc(alloc->userdata,0, (nk_size)num_points * sizeof(points[0]));
            if (points == 0) goto error;
        }
        num_points = 0;
        n= -1;

        for (i=0; i < num_verts; ++i)
        {
            switch (vertices[i].type) {
            case NK_TT_vmove:
                /* start the next contour */
                if (n >= 0)
                (*contour_lengths)[n] = num_points - start;
                ++n;
                start = num_points;

                x = vertices[i].x, y = vertices[i].y;
                nk_tt__add_point(points, num_points++, x,y);
                break;
            case NK_TT_vline:
               x = vertices[i].x, y = vertices[i].y;
               nk_tt__add_point(points, num_points++, x, y);
               break;
            case NK_TT_vcurve:
               nk_tt__tesselate_curve(points, &num_points, x,y,
                                        vertices[i].cx, vertices[i].cy,
                                        vertices[i].x,  vertices[i].y,
                                        objspace_flatness_squared, 0);
               x = vertices[i].x, y = vertices[i].y;
               break;
            default: break;
         }
      }
      (*contour_lengths)[n] = num_points - start;
   }
   return points;

error:
   alloc->free(alloc->userdata, points);
   alloc->free(alloc->userdata, *contour_lengths);
   *contour_lengths = 0;
   *num_contours = 0;
   return 0;
}
NK_INTERN void
nk_tt_Rasterize(struct nk_tt__bitmap *result, float flatness_in_pixels,
    struct nk_tt_vertex *vertices, int num_verts,
    float scale_x, float scale_y, float shift_x, float shift_y,
    int x_off, int y_off, int invert, struct nk_allocator *alloc)
{
    float scale = scale_x > scale_y ? scale_y : scale_x;
    int winding_count, *winding_lengths;
    struct nk_tt__point *windings = nk_tt_FlattenCurves(vertices, num_verts,
        flatness_in_pixels / scale, &winding_lengths, &winding_count, alloc);

    NK_ASSERT(alloc);
    if (windings) {
        nk_tt__rasterize(result, windings, winding_lengths, winding_count,
            scale_x, scale_y, shift_x, shift_y, x_off, y_off, invert, alloc);
        alloc->free(alloc->userdata, winding_lengths);
        alloc->free(alloc->userdata, windings);
    }
}
NK_INTERN void
nk_tt_MakeGlyphBitmapSubpixel(const struct nk_tt_fontinfo *info, unsigned char *output,
    int out_w, int out_h, int out_stride, float scale_x, float scale_y,
    float shift_x, float shift_y, int glyph, struct nk_allocator *alloc)
{
    int ix0,iy0;
    struct nk_tt_vertex *vertices;
    int num_verts = nk_tt_GetGlyphShape(info, alloc, glyph, &vertices);
    struct nk_tt__bitmap gbm;

    nk_tt_GetGlyphBitmapBoxSubpixel(info, glyph, scale_x, scale_y, shift_x,
        shift_y, &ix0,&iy0,0,0);
    gbm.pixels = output;
    gbm.w = out_w;
    gbm.h = out_h;
    gbm.stride = out_stride;

    if (gbm.w && gbm.h)
        nk_tt_Rasterize(&gbm, 0.35f, vertices, num_verts, scale_x, scale_y,
            shift_x, shift_y, ix0,iy0, 1, alloc);
    alloc->free(alloc->userdata, vertices);
}

/*-------------------------------------------------------------
 *                          Bitmap baking
 * --------------------------------------------------------------*/
NK_INTERN int
nk_tt_PackBegin(struct nk_tt_pack_context *spc, unsigned char *pixels,
    int pw, int ph, int stride_in_bytes, int padding, struct nk_allocator *alloc)
{
    int num_nodes = pw - padding;
    struct nk_rp_context *context = (struct nk_rp_context *)
        alloc->alloc(alloc->userdata,0, sizeof(*context));
    struct nk_rp_node *nodes = (struct nk_rp_node*)
        alloc->alloc(alloc->userdata,0, (sizeof(*nodes  ) * (nk_size)num_nodes));

    if (context == 0 || nodes == 0) {
        if (context != 0) alloc->free(alloc->userdata, context);
        if (nodes   != 0) alloc->free(alloc->userdata, nodes);
        return 0;
    }

    spc->width = pw;
    spc->height = ph;
    spc->pixels = pixels;
    spc->pack_info = context;
    spc->nodes = nodes;
    spc->padding = padding;
    spc->stride_in_bytes = (stride_in_bytes != 0) ? stride_in_bytes : pw;
    spc->h_oversample = 1;
    spc->v_oversample = 1;

    nk_rp_init_target(context, pw-padding, ph-padding, nodes, num_nodes);
    if (pixels)
        NK_MEMSET(pixels, 0, (nk_size)(pw*ph)); /* background of 0 around pixels */
    return 1;
}
NK_INTERN void
nk_tt_PackEnd(struct nk_tt_pack_context *spc, struct nk_allocator *alloc)
{
    alloc->free(alloc->userdata, spc->nodes);
    alloc->free(alloc->userdata, spc->pack_info);
}
NK_INTERN void
nk_tt_PackSetOversampling(struct nk_tt_pack_context *spc,
    unsigned int h_oversample, unsigned int v_oversample)
{
   NK_ASSERT(h_oversample <= NK_TT_MAX_OVERSAMPLE);
   NK_ASSERT(v_oversample <= NK_TT_MAX_OVERSAMPLE);
   if (h_oversample <= NK_TT_MAX_OVERSAMPLE)
      spc->h_oversample = h_oversample;
   if (v_oversample <= NK_TT_MAX_OVERSAMPLE)
      spc->v_oversample = v_oversample;
}
NK_INTERN void
nk_tt__h_prefilter(unsigned char *pixels, int w, int h, int stride_in_bytes,
    int kernel_width)
{
    unsigned char buffer[NK_TT_MAX_OVERSAMPLE];
    int safe_w = w - kernel_width;
    int j;

    for (j=0; j < h; ++j)
    {
        int i;
        unsigned int total;
        NK_MEMSET(buffer, 0, (nk_size)kernel_width);

        total = 0;

        /* make kernel_width a constant in common cases so compiler can optimize out the divide */
        switch (kernel_width) {
        case 2:
            for (i=0; i <= safe_w; ++i) {
                total += (unsigned int)(pixels[i] - buffer[i & NK_TT__OVER_MASK]);
                buffer[(i+kernel_width) & NK_TT__OVER_MASK] = pixels[i];
                pixels[i] = (unsigned char) (total / 2);
            }
            break;
        case 3:
            for (i=0; i <= safe_w; ++i) {
                total += (unsigned int)(pixels[i] - buffer[i & NK_TT__OVER_MASK]);
                buffer[(i+kernel_width) & NK_TT__OVER_MASK] = pixels[i];
                pixels[i] = (unsigned char) (total / 3);
            }
            break;
        case 4:
            for (i=0; i <= safe_w; ++i) {
                total += (unsigned int)pixels[i] - buffer[i & NK_TT__OVER_MASK];
                buffer[(i+kernel_width) & NK_TT__OVER_MASK] = pixels[i];
                pixels[i] = (unsigned char) (total / 4);
            }
            break;
        case 5:
            for (i=0; i <= safe_w; ++i) {
                total += (unsigned int)(pixels[i] - buffer[i & NK_TT__OVER_MASK]);
                buffer[(i+kernel_width) & NK_TT__OVER_MASK] = pixels[i];
                pixels[i] = (unsigned char) (total / 5);
            }
            break;
        default:
            for (i=0; i <= safe_w; ++i) {
                total += (unsigned int)(pixels[i] - buffer[i & NK_TT__OVER_MASK]);
                buffer[(i+kernel_width) & NK_TT__OVER_MASK] = pixels[i];
                pixels[i] = (unsigned char) (total / (unsigned int)kernel_width);
            }
            break;
        }

        for (; i < w; ++i) {
            NK_ASSERT(pixels[i] == 0);
            total -= (unsigned int)(buffer[i & NK_TT__OVER_MASK]);
            pixels[i] = (unsigned char) (total / (unsigned int)kernel_width);
        }
        pixels += stride_in_bytes;
    }
}
NK_INTERN void
nk_tt__v_prefilter(unsigned char *pixels, int w, int h, int stride_in_bytes,
    int kernel_width)
{
    unsigned char buffer[NK_TT_MAX_OVERSAMPLE];
    int safe_h = h - kernel_width;
    int j;

    for (j=0; j < w; ++j)
    {
        int i;
        unsigned int total;
        NK_MEMSET(buffer, 0, (nk_size)kernel_width);

        total = 0;

        /* make kernel_width a constant in common cases so compiler can optimize out the divide */
        switch (kernel_width) {
        case 2:
            for (i=0; i <= safe_h; ++i) {
                total += (unsigned int)(pixels[i*stride_in_bytes] - buffer[i & NK_TT__OVER_MASK]);
                buffer[(i+kernel_width) & NK_TT__OVER_MASK] = pixels[i*stride_in_bytes];
                pixels[i*stride_in_bytes] = (unsigned char) (total / 2);
            }
            break;
         case 3:
            for (i=0; i <= safe_h; ++i) {
                total += (unsigned int)(pixels[i*stride_in_bytes] - buffer[i & NK_TT__OVER_MASK]);
                buffer[(i+kernel_width) & NK_TT__OVER_MASK] = pixels[i*stride_in_bytes];
                pixels[i*stride_in_bytes] = (unsigned char) (total / 3);
            }
            break;
         case 4:
            for (i=0; i <= safe_h; ++i) {
                total += (unsigned int)(pixels[i*stride_in_bytes] - buffer[i & NK_TT__OVER_MASK]);
                buffer[(i+kernel_width) & NK_TT__OVER_MASK] = pixels[i*stride_in_bytes];
                pixels[i*stride_in_bytes] = (unsigned char) (total / 4);
            }
            break;
         case 5:
            for (i=0; i <= safe_h; ++i) {
                total += (unsigned int)(pixels[i*stride_in_bytes] - buffer[i & NK_TT__OVER_MASK]);
                buffer[(i+kernel_width) & NK_TT__OVER_MASK] = pixels[i*stride_in_bytes];
                pixels[i*stride_in_bytes] = (unsigned char) (total / 5);
            }
            break;
         default:
            for (i=0; i <= safe_h; ++i) {
                total += (unsigned int)(pixels[i*stride_in_bytes] - buffer[i & NK_TT__OVER_MASK]);
                buffer[(i+kernel_width) & NK_TT__OVER_MASK] = pixels[i*stride_in_bytes];
                pixels[i*stride_in_bytes] = (unsigned char) (total / (unsigned int)kernel_width);
            }
            break;
        }

        for (; i < h; ++i) {
            NK_ASSERT(pixels[i*stride_in_bytes] == 0);
            total -= (unsigned int)(buffer[i & NK_TT__OVER_MASK]);
            pixels[i*stride_in_bytes] = (unsigned char) (total / (unsigned int)kernel_width);
        }
        pixels += 1;
    }
}
NK_INTERN float
nk_tt__oversample_shift(int oversample)
{
    if (!oversample)
        return 0.0f;

    /* The prefilter is a box filter of width "oversample", */
    /* which shifts phase by (oversample - 1)/2 pixels in */
    /* oversampled space. We want to shift in the opposite */
    /* direction to counter this. */
    return (float)-(oversample - 1) / (2.0f * (float)oversample);
}
NK_INTERN int
nk_tt_PackFontRangesGatherRects(struct nk_tt_pack_context *spc,
    struct nk_tt_fontinfo *info, struct nk_tt_pack_range *ranges,
    int num_ranges, struct nk_rp_rect *rects)
{
    /* rects array must be big enough to accommodate all characters in the given ranges */
    int i,j,k;
    k = 0;

    for (i=0; i < num_ranges; ++i) {
        float fh = ranges[i].font_size;
        float scale = (fh > 0) ? nk_tt_ScaleForPixelHeight(info, fh):
            nk_tt_ScaleForMappingEmToPixels(info, -fh);
        ranges[i].h_oversample = (unsigned char) spc->h_oversample;
        ranges[i].v_oversample = (unsigned char) spc->v_oversample;
        for (j=0; j < ranges[i].num_chars; ++j) {
            int x0,y0,x1,y1;
            int codepoint = ranges[i].first_unicode_codepoint_in_range ?
                ranges[i].first_unicode_codepoint_in_range + j :
                ranges[i].array_of_unicode_codepoints[j];

            int glyph = nk_tt_FindGlyphIndex(info, codepoint);
            nk_tt_GetGlyphBitmapBoxSubpixel(info,glyph, scale * (float)spc->h_oversample,
                scale * (float)spc->v_oversample, 0,0, &x0,&y0,&x1,&y1);
            rects[k].w = (nk_rp_coord) (x1-x0 + spc->padding + (int)spc->h_oversample-1);
            rects[k].h = (nk_rp_coord) (y1-y0 + spc->padding + (int)spc->v_oversample-1);
            ++k;
        }
    }
    return k;
}
NK_INTERN int
nk_tt_PackFontRangesRenderIntoRects(struct nk_tt_pack_context *spc,
    struct nk_tt_fontinfo *info, struct nk_tt_pack_range *ranges,
    int num_ranges, struct nk_rp_rect *rects, struct nk_allocator *alloc)
{
    int i,j,k, return_value = 1;
    /* save current values */
    int old_h_over = (int)spc->h_oversample;
    int old_v_over = (int)spc->v_oversample;
    /* rects array must be big enough to accommodate all characters in the given ranges */

    k = 0;
    for (i=0; i < num_ranges; ++i)
    {
        float fh = ranges[i].font_size;
        float recip_h,recip_v,sub_x,sub_y;
        float scale = fh > 0 ? nk_tt_ScaleForPixelHeight(info, fh):
            nk_tt_ScaleForMappingEmToPixels(info, -fh);

        spc->h_oversample = ranges[i].h_oversample;
        spc->v_oversample = ranges[i].v_oversample;

        recip_h = 1.0f / (float)spc->h_oversample;
        recip_v = 1.0f / (float)spc->v_oversample;

        sub_x = nk_tt__oversample_shift((int)spc->h_oversample);
        sub_y = nk_tt__oversample_shift((int)spc->v_oversample);

        for (j=0; j < ranges[i].num_chars; ++j)
        {
            struct nk_rp_rect *r = &rects[k];
            if (r->was_packed)
            {
                struct nk_tt_packedchar *bc = &ranges[i].chardata_for_range[j];
                int advance, lsb, x0,y0,x1,y1;
                int codepoint = ranges[i].first_unicode_codepoint_in_range ?
                    ranges[i].first_unicode_codepoint_in_range + j :
                    ranges[i].array_of_unicode_codepoints[j];
                int glyph = nk_tt_FindGlyphIndex(info, codepoint);
                nk_rp_coord pad = (nk_rp_coord) spc->padding;

                /* pad on left and top */
                r->x = (nk_rp_coord)((int)r->x + (int)pad);
                r->y = (nk_rp_coord)((int)r->y + (int)pad);
                r->w = (nk_rp_coord)((int)r->w - (int)pad);
                r->h = (nk_rp_coord)((int)r->h - (int)pad);

                nk_tt_GetGlyphHMetrics(info, glyph, &advance, &lsb);
                nk_tt_GetGlyphBitmapBox(info, glyph, scale * (float)spc->h_oversample,
                        (scale * (float)spc->v_oversample), &x0,&y0,&x1,&y1);
                nk_tt_MakeGlyphBitmapSubpixel(info, spc->pixels + r->x + r->y*spc->stride_in_bytes,
                    (int)(r->w - spc->h_oversample+1), (int)(r->h - spc->v_oversample+1),
                    spc->stride_in_bytes, scale * (float)spc->h_oversample,
                    scale * (float)spc->v_oversample, 0,0, glyph, alloc);

                if (spc->h_oversample > 1)
                   nk_tt__h_prefilter(spc->pixels + r->x + r->y*spc->stride_in_bytes,
                        r->w, r->h, spc->stride_in_bytes, (int)spc->h_oversample);

                if (spc->v_oversample > 1)
                   nk_tt__v_prefilter(spc->pixels + r->x + r->y*spc->stride_in_bytes,
                        r->w, r->h, spc->stride_in_bytes, (int)spc->v_oversample);

                bc->x0       = (nk_ushort)  r->x;
                bc->y0       = (nk_ushort)  r->y;
                bc->x1       = (nk_ushort) (r->x + r->w);
                bc->y1       = (nk_ushort) (r->y + r->h);
                bc->xadvance = scale * (float)advance;
                bc->xoff     = (float)  x0 * recip_h + sub_x;
                bc->yoff     = (float)  y0 * recip_v + sub_y;
                bc->xoff2    = ((float)x0 + r->w) * recip_h + sub_x;
                bc->yoff2    = ((float)y0 + r->h) * recip_v + sub_y;
            } else {
                return_value = 0; /* if any fail, report failure */
            }
            ++k;
        }
    }
    /* restore original values */
    spc->h_oversample = (unsigned int)old_h_over;
    spc->v_oversample = (unsigned int)old_v_over;
    return return_value;
}
NK_INTERN void
nk_tt_GetPackedQuad(struct nk_tt_packedchar *chardata, int pw, int ph,
    int char_index, float *xpos, float *ypos, struct nk_tt_aligned_quad *q,
    int align_to_integer)
{
    float ipw = 1.0f / (float)pw, iph = 1.0f / (float)ph;
    struct nk_tt_packedchar *b = (struct nk_tt_packedchar*)(chardata + char_index);
    if (align_to_integer) {
        int tx = nk_ifloorf((*xpos + b->xoff) + 0.5f);
        int ty = nk_ifloorf((*ypos + b->yoff) + 0.5f);

        float x = (float)tx;
        float y = (float)ty;

        q->x0 = x;
        q->y0 = y;
        q->x1 = x + b->xoff2 - b->xoff;
        q->y1 = y + b->yoff2 - b->yoff;
    } else {
        q->x0 = *xpos + b->xoff;
        q->y0 = *ypos + b->yoff;
        q->x1 = *xpos + b->xoff2;
        q->y1 = *ypos + b->yoff2;
    }
    q->s0 = b->x0 * ipw;
    q->t0 = b->y0 * iph;
    q->s1 = b->x1 * ipw;
    q->t1 = b->y1 * iph;
    *xpos += b->xadvance;
}

/* -------------------------------------------------------------
 *
 *                          FONT BAKING
 *
 * --------------------------------------------------------------*/
struct nk_font_bake_data {
    struct nk_tt_fontinfo info;
    struct nk_rp_rect *rects;
    struct nk_tt_pack_range *ranges;
    nk_rune range_count;
};

struct nk_font_baker {
    struct nk_allocator alloc;
    struct nk_tt_pack_context spc;
    struct nk_font_bake_data *build;
    struct nk_tt_packedchar *packed_chars;
    struct nk_rp_rect *rects;
    struct nk_tt_pack_range *ranges;
};

NK_GLOBAL const nk_size nk_rect_align = NK_ALIGNOF(struct nk_rp_rect);
NK_GLOBAL const nk_size nk_range_align = NK_ALIGNOF(struct nk_tt_pack_range);
NK_GLOBAL const nk_size nk_char_align = NK_ALIGNOF(struct nk_tt_packedchar);
NK_GLOBAL const nk_size nk_build_align = NK_ALIGNOF(struct nk_font_bake_data);
NK_GLOBAL const nk_size nk_baker_align = NK_ALIGNOF(struct nk_font_baker);

NK_INTERN int
nk_range_count(const nk_rune *range)
{
    const nk_rune *iter = range;
    NK_ASSERT(range);
    if (!range) return 0;
    while (*(iter++) != 0);
    return (iter == range) ? 0 : (int)((iter - range)/2);
}
NK_INTERN int
nk_range_glyph_count(const nk_rune *range, int count)
{
    int i = 0;
    int total_glyphs = 0;
    for (i = 0; i < count; ++i) {
        int diff;
        nk_rune f = range[(i*2)+0];
        nk_rune t = range[(i*2)+1];
        NK_ASSERT(t >= f);
        diff = (int)((t - f) + 1);
        total_glyphs += diff;
    }
    return total_glyphs;
}
NK_API const nk_rune*
nk_font_default_glyph_ranges(void)
{
    NK_STORAGE const nk_rune ranges[] = {0x0020, 0x00FF, 0};
    return ranges;
}
NK_API const nk_rune*
nk_font_chinese_glyph_ranges(void)
{
    NK_STORAGE const nk_rune ranges[] = {
        0x0020, 0x00FF,
        0x3000, 0x30FF,
        0x31F0, 0x31FF,
        0xFF00, 0xFFEF,
        0x4e00, 0x9FAF,
        0
    };
    return ranges;
}
NK_API const nk_rune*
nk_font_cyrillic_glyph_ranges(void)
{
    NK_STORAGE const nk_rune ranges[] = {
        0x0020, 0x00FF,
        0x0400, 0x052F,
        0x2DE0, 0x2DFF,
        0xA640, 0xA69F,
        0
    };
    return ranges;
}
NK_API const nk_rune*
nk_font_korean_glyph_ranges(void)
{
    NK_STORAGE const nk_rune ranges[] = {
        0x0020, 0x00FF,
        0x3131, 0x3163,
        0xAC00, 0xD79D,
        0
    };
    return ranges;
}
NK_INTERN void
nk_font_baker_memory(nk_size *temp, int *glyph_count,
    struct nk_font_config *config_list, int count)
{
    int range_count = 0;
    int total_range_count = 0;
    struct nk_font_config *iter, *i;

    NK_ASSERT(config_list);
    NK_ASSERT(glyph_count);
    if (!config_list) {
        *temp = 0;
        *glyph_count = 0;
        return;
    }
    *glyph_count = 0;
    for (iter = config_list; iter; iter = iter->next) {
        i = iter;
        do {if (!i->range) iter->range = nk_font_default_glyph_ranges();
            range_count = nk_range_count(i->range);
            total_range_count += range_count;
            *glyph_count += nk_range_glyph_count(i->range, range_count);
        } while ((i = i->n) != iter);
    }
    *temp = (nk_size)*glyph_count * sizeof(struct nk_rp_rect);
    *temp += (nk_size)total_range_count * sizeof(struct nk_tt_pack_range);
    *temp += (nk_size)*glyph_count * sizeof(struct nk_tt_packedchar);
    *temp += (nk_size)count * sizeof(struct nk_font_bake_data);
    *temp += sizeof(struct nk_font_baker);
    *temp += nk_rect_align + nk_range_align + nk_char_align;
    *temp += nk_build_align + nk_baker_align;
}
NK_INTERN struct nk_font_baker*
nk_font_baker(void *memory, int glyph_count, int count, struct nk_allocator *alloc)
{
    struct nk_font_baker *baker;
    if (!memory) return 0;
    /* setup baker inside a memory block  */
    baker = (struct nk_font_baker*)NK_ALIGN_PTR(memory, nk_baker_align);
    baker->build = (struct nk_font_bake_data*)NK_ALIGN_PTR((baker + 1), nk_build_align);
    baker->packed_chars = (struct nk_tt_packedchar*)NK_ALIGN_PTR((baker->build + count), nk_char_align);
    baker->rects = (struct nk_rp_rect*)NK_ALIGN_PTR((baker->packed_chars + glyph_count), nk_rect_align);
    baker->ranges = (struct nk_tt_pack_range*)NK_ALIGN_PTR((baker->rects + glyph_count), nk_range_align);
    baker->alloc = *alloc;
    return baker;
}
NK_INTERN int
nk_font_bake_pack(struct nk_font_baker *baker,
    nk_size *image_memory, int *width, int *height, struct nk_recti *custom,
    const struct nk_font_config *config_list, int count,
    struct nk_allocator *alloc)
{
    NK_STORAGE const nk_size max_height = 1024 * 32;
    const struct nk_font_config *config_iter, *it;
    int total_glyph_count = 0;
    int total_range_count = 0;
    int range_count = 0;
    int i = 0;

    NK_ASSERT(image_memory);
    NK_ASSERT(width);
    NK_ASSERT(height);
    NK_ASSERT(config_list);
    NK_ASSERT(count);
    NK_ASSERT(alloc);

    if (!image_memory || !width || !height || !config_list || !count) return nk_false;
    for (config_iter = config_list; config_iter; config_iter = config_iter->next) {
        it = config_iter;
        do {range_count = nk_range_count(it->range);
            total_range_count += range_count;
            total_glyph_count += nk_range_glyph_count(it->range, range_count);
        } while ((it = it->n) != config_iter);
    }
    /* setup font baker from temporary memory */
    for (config_iter = config_list; config_iter; config_iter = config_iter->next) {
        it = config_iter;
        do {if (!nk_tt_InitFont(&baker->build[i++].info, (const unsigned char*)it->ttf_blob, 0))
            return nk_false;
        } while ((it = it->n) != config_iter);
    }
    *height = 0;
    *width = (total_glyph_count > 1000) ? 1024 : 512;
    nk_tt_PackBegin(&baker->spc, 0, (int)*width, (int)max_height, 0, 1, alloc);
    {
        int input_i = 0;
        int range_n = 0;
        int rect_n = 0;
        int char_n = 0;

        if (custom) {
            /* pack custom user data first so it will be in the upper left corner*/
            struct nk_rp_rect custom_space;
            nk_zero(&custom_space, sizeof(custom_space));
            custom_space.w = (nk_rp_coord)(custom->w);
            custom_space.h = (nk_rp_coord)(custom->h);

            nk_tt_PackSetOversampling(&baker->spc, 1, 1);
            nk_rp_pack_rects((struct nk_rp_context*)baker->spc.pack_info, &custom_space, 1);
            *height = NK_MAX(*height, (int)(custom_space.y + custom_space.h));

            custom->x = (short)custom_space.x;
            custom->y = (short)custom_space.y;
            custom->w = (short)custom_space.w;
            custom->h = (short)custom_space.h;
        }

        /* first font pass: pack all glyphs */
        for (input_i = 0, config_iter = config_list; input_i < count && config_iter;
            config_iter = config_iter->next) {
            it = config_iter;
            do {int n = 0;
                int glyph_count;
                const nk_rune *in_range;
                const struct nk_font_config *cfg = it;
                struct nk_font_bake_data *tmp = &baker->build[input_i++];

                /* count glyphs + ranges in current font */
                glyph_count = 0; range_count = 0;
                for (in_range = cfg->range; in_range[0] && in_range[1]; in_range += 2) {
                    glyph_count += (int)(in_range[1] - in_range[0]) + 1;
                    range_count++;
                }

                /* setup ranges  */
                tmp->ranges = baker->ranges + range_n;
                tmp->range_count = (nk_rune)range_count;
                range_n += range_count;
                for (i = 0; i < range_count; ++i) {
                    in_range = &cfg->range[i * 2];
                    tmp->ranges[i].font_size = cfg->size;
                    tmp->ranges[i].first_unicode_codepoint_in_range = (int)in_range[0];
                    tmp->ranges[i].num_chars = (int)(in_range[1]- in_range[0]) + 1;
                    tmp->ranges[i].chardata_for_range = baker->packed_chars + char_n;
                    char_n += tmp->ranges[i].num_chars;
                }

                /* pack */
                tmp->rects = baker->rects + rect_n;
                rect_n += glyph_count;
                nk_tt_PackSetOversampling(&baker->spc, cfg->oversample_h, cfg->oversample_v);
                n = nk_tt_PackFontRangesGatherRects(&baker->spc, &tmp->info,
                    tmp->ranges, (int)tmp->range_count, tmp->rects);
                nk_rp_pack_rects((struct nk_rp_context*)baker->spc.pack_info, tmp->rects, (int)n);

                /* texture height */
                for (i = 0; i < n; ++i) {
                    if (tmp->rects[i].was_packed)
                        *height = NK_MAX(*height, tmp->rects[i].y + tmp->rects[i].h);
                }
            } while ((it = it->n) != config_iter);
        }
        NK_ASSERT(rect_n == total_glyph_count);
        NK_ASSERT(char_n == total_glyph_count);
        NK_ASSERT(range_n == total_range_count);
    }
    *height = (int)nk_round_up_pow2((nk_uint)*height);
    *image_memory = (nk_size)(*width) * (nk_size)(*height);
    return nk_true;
}
NK_INTERN void
nk_font_bake(struct nk_font_baker *baker, void *image_memory, int width, int height,
    struct nk_font_glyph *glyphs, int glyphs_count,
    const struct nk_font_config *config_list, int font_count)
{
    int input_i = 0;
    nk_rune glyph_n = 0;
    const struct nk_font_config *config_iter;
    const struct nk_font_config *it;

    NK_ASSERT(image_memory);
    NK_ASSERT(width);
    NK_ASSERT(height);
    NK_ASSERT(config_list);
    NK_ASSERT(baker);
    NK_ASSERT(font_count);
    NK_ASSERT(glyphs_count);
    if (!image_memory || !width || !height || !config_list ||
        !font_count || !glyphs || !glyphs_count)
        return;

    /* second font pass: render glyphs */
    nk_zero(image_memory, (nk_size)((nk_size)width * (nk_size)height));
    baker->spc.pixels = (unsigned char*)image_memory;
    baker->spc.height = (int)height;
    for (input_i = 0, config_iter = config_list; input_i < font_count && config_iter;
        config_iter = config_iter->next) {
        it = config_iter;
        do {const struct nk_font_config *cfg = it;
            struct nk_font_bake_data *tmp = &baker->build[input_i++];
            nk_tt_PackSetOversampling(&baker->spc, cfg->oversample_h, cfg->oversample_v);
            nk_tt_PackFontRangesRenderIntoRects(&baker->spc, &tmp->info, tmp->ranges,
                (int)tmp->range_count, tmp->rects, &baker->alloc);
        } while ((it = it->n) != config_iter);
    } nk_tt_PackEnd(&baker->spc, &baker->alloc);

    /* third pass: setup font and glyphs */
    for (input_i = 0, config_iter = config_list; input_i < font_count && config_iter;
        config_iter = config_iter->next) {
        it = config_iter;
        do {nk_size i = 0;
            int char_idx = 0;
            nk_rune glyph_count = 0;
            const struct nk_font_config *cfg = it;
            struct nk_font_bake_data *tmp = &baker->build[input_i++];
            struct nk_baked_font *dst_font = cfg->font;

            float font_scale = nk_tt_ScaleForPixelHeight(&tmp->info, cfg->size);
            int unscaled_ascent, unscaled_descent, unscaled_line_gap;
            nk_tt_GetFontVMetrics(&tmp->info, &unscaled_ascent, &unscaled_descent,
                                    &unscaled_line_gap);

            /* fill baked font */
            if (!cfg->merge_mode) {
                dst_font->ranges = cfg->range;
                dst_font->height = cfg->size;
                dst_font->ascent = ((float)unscaled_ascent * font_scale);
                dst_font->descent = ((float)unscaled_descent * font_scale);
                dst_font->glyph_offset = glyph_n;
            }

            /* fill own baked font glyph array */
            for (i = 0; i < tmp->range_count; ++i) {
                struct nk_tt_pack_range *range = &tmp->ranges[i];
                for (char_idx = 0; char_idx < range->num_chars; char_idx++)
                {
                    nk_rune codepoint = 0;
                    float dummy_x = 0, dummy_y = 0;
                    struct nk_tt_aligned_quad q;
                    struct nk_font_glyph *glyph;

                    /* query glyph bounds from stb_truetype */
                    const struct nk_tt_packedchar *pc = &range->chardata_for_range[char_idx];
                    if (!pc->x0 && !pc->x1 && !pc->y0 && !pc->y1) continue;
                    codepoint = (nk_rune)(range->first_unicode_codepoint_in_range + char_idx);
                    nk_tt_GetPackedQuad(range->chardata_for_range, (int)width,
                        (int)height, char_idx, &dummy_x, &dummy_y, &q, 0);

                    /* fill own glyph type with data */
                    glyph = &glyphs[dst_font->glyph_offset + dst_font->glyph_count + (unsigned int)glyph_count];
                    glyph->codepoint = codepoint;
                    glyph->x0 = q.x0; glyph->y0 = q.y0;
                    glyph->x1 = q.x1; glyph->y1 = q.y1;
                    glyph->y0 += (dst_font->ascent + 0.5f);
                    glyph->y1 += (dst_font->ascent + 0.5f);
                    glyph->w = glyph->x1 - glyph->x0 + 0.5f;
                    glyph->h = glyph->y1 - glyph->y0;

                    if (cfg->coord_type == NK_COORD_PIXEL) {
                        glyph->u0 = q.s0 * (float)width;
                        glyph->v0 = q.t0 * (float)height;
                        glyph->u1 = q.s1 * (float)width;
                        glyph->v1 = q.t1 * (float)height;
                    } else {
                        glyph->u0 = q.s0;
                        glyph->v0 = q.t0;
                        glyph->u1 = q.s1;
                        glyph->v1 = q.t1;
                    }
                    glyph->xadvance = (pc->xadvance + cfg->spacing.x);
                    if (cfg->pixel_snap)
                        glyph->xadvance = (float)(int)(glyph->xadvance + 0.5f);
                    glyph_count++;
                }
            }
            dst_font->glyph_count += glyph_count;
            glyph_n += glyph_count;
        } while ((it = it->n) != config_iter);
    }
}
NK_INTERN void
nk_font_bake_custom_data(void *img_memory, int img_width, int img_height,
    struct nk_recti img_dst, const char *texture_data_mask, int tex_width,
    int tex_height, char white, char black)
{
    nk_byte *pixels;
    int y = 0;
    int x = 0;
    int n = 0;

    NK_ASSERT(img_memory);
    NK_ASSERT(img_width);
    NK_ASSERT(img_height);
    NK_ASSERT(texture_data_mask);
    NK_UNUSED(tex_height);
    if (!img_memory || !img_width || !img_height || !texture_data_mask)
        return;

    pixels = (nk_byte*)img_memory;
    for (y = 0, n = 0; y < tex_height; ++y) {
        for (x = 0; x < tex_width; ++x, ++n) {
            const int off0 = ((img_dst.x + x) + (img_dst.y + y) * img_width);
            const int off1 = off0 + 1 + tex_width;
            pixels[off0] = (texture_data_mask[n] == white) ? 0xFF : 0x00;
            pixels[off1] = (texture_data_mask[n] == black) ? 0xFF : 0x00;
        }
    }
}
NK_INTERN void
nk_font_bake_convert(void *out_memory, int img_width, int img_height,
    const void *in_memory)
{
    int n = 0;
    nk_rune *dst;
    const nk_byte *src;

    NK_ASSERT(out_memory);
    NK_ASSERT(in_memory);
    NK_ASSERT(img_width);
    NK_ASSERT(img_height);
    if (!out_memory || !in_memory || !img_height || !img_width) return;

    dst = (nk_rune*)out_memory;
    src = (const nk_byte*)in_memory;
    for (n = (int)(img_width * img_height); n > 0; n--)
        *dst++ = ((nk_rune)(*src++) << 24) | 0x00FFFFFF;
}

/* -------------------------------------------------------------
 *
 *                          FONT
 *
 * --------------------------------------------------------------*/
NK_INTERN float
nk_font_text_width(nk_handle handle, float height, const char *text, int len)
{
    nk_rune unicode;
    int text_len  = 0;
    float text_width = 0;
    int glyph_len = 0;
    float scale = 0;

    struct nk_font *font = (struct nk_font*)handle.ptr;
    NK_ASSERT(font);
    NK_ASSERT(font->glyphs);
    if (!font || !text || !len)
        return 0;

    scale = height/font->info.height;
    glyph_len = text_len = nk_utf_decode(text, &unicode, (int)len);
    if (!glyph_len) return 0;
    while (text_len <= (int)len && glyph_len) {
        const struct nk_font_glyph *g;
        if (unicode == NK_UTF_INVALID) break;

        /* query currently drawn glyph information */
        g = nk_font_find_glyph(font, unicode);
        text_width += g->xadvance * scale;

        /* offset next glyph */
        glyph_len = nk_utf_decode(text + text_len, &unicode, (int)len - text_len);
        text_len += glyph_len;
    }
    return text_width;
}
#ifdef NK_INCLUDE_VERTEX_BUFFER_OUTPUT
NK_INTERN void
nk_font_query_font_glyph(nk_handle handle, float height,
    struct nk_user_font_glyph *glyph, nk_rune codepoint, nk_rune next_codepoint)
{
    float scale;
    const struct nk_font_glyph *g;
    struct nk_font *font;

    NK_ASSERT(glyph);
    NK_UNUSED(next_codepoint);

    font = (struct nk_font*)handle.ptr;
    NK_ASSERT(font);
    NK_ASSERT(font->glyphs);
    if (!font || !glyph)
        return;

    scale = height/font->info.height;
    g = nk_font_find_glyph(font, codepoint);
    glyph->width = (g->x1 - g->x0) * scale;
    glyph->height = (g->y1 - g->y0) * scale;
    glyph->offset = nk_vec2(g->x0 * scale, g->y0 * scale);
    glyph->xadvance = (g->xadvance * scale);
    glyph->uv[0] = nk_vec2(g->u0, g->v0);
    glyph->uv[1] = nk_vec2(g->u1, g->v1);
}
#endif
NK_API const struct nk_font_glyph*
nk_font_find_glyph(struct nk_font *font, nk_rune unicode)
{
    int i = 0;
    int count;
    int total_glyphs = 0;
    const struct nk_font_glyph *glyph = 0;
    const struct nk_font_config *iter = 0;

    NK_ASSERT(font);
    NK_ASSERT(font->glyphs);
    NK_ASSERT(font->info.ranges);
    if (!font || !font->glyphs) return 0;

    glyph = font->fallback;
    iter = font->config;
    do {count = nk_range_count(iter->range);
        for (i = 0; i < count; ++i) {
            nk_rune f = iter->range[(i*2)+0];
            nk_rune t = iter->range[(i*2)+1];
            int diff = (int)((t - f) + 1);
            if (unicode >= f && unicode <= t)
                return &font->glyphs[((nk_rune)total_glyphs + (unicode - f))];
            total_glyphs += diff;
        }
    } while ((iter = iter->n) != font->config);
    return glyph;
}
NK_INTERN void
nk_font_init(struct nk_font *font, float pixel_height,
    nk_rune fallback_codepoint, struct nk_font_glyph *glyphs,
    const struct nk_baked_font *baked_font, nk_handle atlas)
{
    struct nk_baked_font baked;
    NK_ASSERT(font);
    NK_ASSERT(glyphs);
    NK_ASSERT(baked_font);
    if (!font || !glyphs || !baked_font)
        return;

    baked = *baked_font;
    font->fallback = 0;
    font->info = baked;
    font->scale = (float)pixel_height / (float)font->info.height;
    font->glyphs = &glyphs[baked_font->glyph_offset];
    font->texture = atlas;
    font->fallback_codepoint = fallback_codepoint;
    font->fallback = nk_font_find_glyph(font, fallback_codepoint);

    font->handle.height = font->info.height * font->scale;
    font->handle.width = nk_font_text_width;
    font->handle.userdata.ptr = font;
#ifdef NK_INCLUDE_VERTEX_BUFFER_OUTPUT
    font->handle.query = nk_font_query_font_glyph;
    font->handle.texture = font->texture;
#endif
}

/* ---------------------------------------------------------------------------
 *
 *                          DEFAULT FONT
 *
 * ProggyClean.ttf
 * Copyright (c) 2004, 2005 Tristan Grimmer
 * MIT license (see License.txt in http://www.upperbounds.net/download/ProggyClean.ttf.zip)
 * Download and more information at http://upperbounds.net
 *-----------------------------------------------------------------------------*/
#ifdef __clang__
#pragma clang diagnostic push
#pragma clang diagnostic ignored "-Woverlength-strings"
#elif defined(__GNUC__) || defined(__GNUG__)
#pragma GCC diagnostic push
#pragma GCC diagnostic ignored "-Woverlength-strings"
#endif

#ifdef NK_INCLUDE_DEFAULT_FONT

NK_GLOBAL const char nk_proggy_clean_ttf_compressed_data_base85[11980+1] =
    "7])#######hV0qs'/###[),##/l:$#Q6>##5[n42>c-TH`->>#/e>11NNV=Bv(*:.F?uu#(gRU.o0XGH`$vhLG1hxt9?W`#,5LsCp#-i>.r$<$6pD>Lb';9Crc6tgXmKVeU2cD4Eo3R/"
    "2*>]b(MC;$jPfY.;h^`IWM9<Lh2TlS+f-s$o6Q<BWH`YiU.xfLq$N;$0iR/GX:U(jcW2p/W*q?-qmnUCI;jHSAiFWM.R*kU@C=GH?a9wp8f$e.-4^Qg1)Q-GL(lf(r/7GrRgwV%MS=C#"
    "`8ND>Qo#t'X#(v#Y9w0#1D$CIf;W'#pWUPXOuxXuU(H9M(1<q-UE31#^-V'8IRUo7Qf./L>=Ke$$'5F%)]0^#0X@U.a<r:QLtFsLcL6##lOj)#.Y5<-R&KgLwqJfLgN&;Q?gI^#DY2uL"
    "i@^rMl9t=cWq6##weg>$FBjVQTSDgEKnIS7EM9>ZY9w0#L;>>#Mx&4Mvt//L[MkA#W@lK.N'[0#7RL_&#w+F%HtG9M#XL`N&.,GM4Pg;-<nLENhvx>-VsM.M0rJfLH2eTM`*oJMHRC`N"
    "kfimM2J,W-jXS:)r0wK#@Fge$U>`w'N7G#$#fB#$E^$#:9:hk+eOe--6x)F7*E%?76%^GMHePW-Z5l'&GiF#$956:rS?dA#fiK:)Yr+`&#0j@'DbG&#^$PG.Ll+DNa<XCMKEV*N)LN/N"
    "*b=%Q6pia-Xg8I$<MR&,VdJe$<(7G;Ckl'&hF;;$<_=X(b.RS%%)###MPBuuE1V:v&cX&#2m#(&cV]`k9OhLMbn%s$G2,B$BfD3X*sp5#l,$R#]x_X1xKX%b5U*[r5iMfUo9U`N99hG)"
    "tm+/Us9pG)XPu`<0s-)WTt(gCRxIg(%6sfh=ktMKn3j)<6<b5Sk_/0(^]AaN#(p/L>&VZ>1i%h1S9u5o@YaaW$e+b<TWFn/Z:Oh(Cx2$lNEoN^e)#CFY@@I;BOQ*sRwZtZxRcU7uW6CX"
    "ow0i(?$Q[cjOd[P4d)]>ROPOpxTO7Stwi1::iB1q)C_=dV26J;2,]7op$]uQr@_V7$q^%lQwtuHY]=DX,n3L#0PHDO4f9>dC@O>HBuKPpP*E,N+b3L#lpR/MrTEH.IAQk.a>D[.e;mc."
    "x]Ip.PH^'/aqUO/$1WxLoW0[iLA<QT;5HKD+@qQ'NQ(3_PLhE48R.qAPSwQ0/WK?Z,[x?-J;jQTWA0X@KJ(_Y8N-:/M74:/-ZpKrUss?d#dZq]DAbkU*JqkL+nwX@@47`5>w=4h(9.`G"
    "CRUxHPeR`5Mjol(dUWxZa(>STrPkrJiWx`5U7F#.g*jrohGg`cg:lSTvEY/EV_7H4Q9[Z%cnv;JQYZ5q.l7Zeas:HOIZOB?G<Nald$qs]@]L<J7bR*>gv:[7MI2k).'2($5FNP&EQ(,)"
    "U]W]+fh18.vsai00);D3@4ku5P?DP8aJt+;qUM]=+b'8@;mViBKx0DE[-auGl8:PJ&Dj+M6OC]O^((##]`0i)drT;-7X`=-H3[igUnPG-NZlo.#k@h#=Ork$m>a>$-?Tm$UV(?#P6YY#"
    "'/###xe7q.73rI3*pP/$1>s9)W,JrM7SN]'/4C#v$U`0#V.[0>xQsH$fEmPMgY2u7Kh(G%siIfLSoS+MK2eTM$=5,M8p`A.;_R%#u[K#$x4AG8.kK/HSB==-'Ie/QTtG?-.*^N-4B/ZM"
    "_3YlQC7(p7q)&](`6_c)$/*JL(L-^(]$wIM`dPtOdGA,U3:w2M-0<q-]L_?^)1vw'.,MRsqVr.L;aN&#/EgJ)PBc[-f>+WomX2u7lqM2iEumMTcsF?-aT=Z-97UEnXglEn1K-bnEO`gu"
    "Ft(c%=;Am_Qs@jLooI&NX;]0#j4#F14;gl8-GQpgwhrq8'=l_f-b49'UOqkLu7-##oDY2L(te+Mch&gLYtJ,MEtJfLh'x'M=$CS-ZZ%P]8bZ>#S?YY#%Q&q'3^Fw&?D)UDNrocM3A76/"
    "/oL?#h7gl85[qW/NDOk%16ij;+:1a'iNIdb-ou8.P*w,v5#EI$TWS>Pot-R*H'-SEpA:g)f+O$%%`kA#G=8RMmG1&O`>to8bC]T&$,n.LoO>29sp3dt-52U%VM#q7'DHpg+#Z9%H[K<L"
    "%a2E-grWVM3@2=-k22tL]4$##6We'8UJCKE[d_=%wI;'6X-GsLX4j^SgJ$##R*w,vP3wK#iiW&#*h^D&R?jp7+/u&#(AP##XU8c$fSYW-J95_-Dp[g9wcO&#M-h1OcJlc-*vpw0xUX&#"
    "OQFKNX@QI'IoPp7nb,QU//MQ&ZDkKP)X<WSVL(68uVl&#c'[0#(s1X&xm$Y%B7*K:eDA323j998GXbA#pwMs-jgD$9QISB-A_(aN4xoFM^@C58D0+Q+q3n0#3U1InDjF682-SjMXJK)("
    "h$hxua_K]ul92%'BOU&#BRRh-slg8KDlr:%L71Ka:.A;%YULjDPmL<LYs8i#XwJOYaKPKc1h:'9Ke,g)b),78=I39B;xiY$bgGw-&.Zi9InXDuYa%G*f2Bq7mn9^#p1vv%#(Wi-;/Z5h"
    "o;#2:;%d&#x9v68C5g?ntX0X)pT`;%pB3q7mgGN)3%(P8nTd5L7GeA-GL@+%J3u2:(Yf>et`e;)f#Km8&+DC$I46>#Kr]]u-[=99tts1.qb#q72g1WJO81q+eN'03'eM>&1XxY-caEnO"
    "j%2n8)),?ILR5^.Ibn<-X-Mq7[a82Lq:F&#ce+S9wsCK*x`569E8ew'He]h:sI[2LM$[guka3ZRd6:t%IG:;$%YiJ:Nq=?eAw;/:nnDq0(CYcMpG)qLN4$##&J<j$UpK<Q4a1]MupW^-"
    "sj_$%[HK%'F####QRZJ::Y3EGl4'@%FkiAOg#p[##O`gukTfBHagL<LHw%q&OV0##F=6/:chIm0@eCP8X]:kFI%hl8hgO@RcBhS-@Qb$%+m=hPDLg*%K8ln(wcf3/'DW-$.lR?n[nCH-"
    "eXOONTJlh:.RYF%3'p6sq:UIMA945&^HFS87@$EP2iG<-lCO$%c`uKGD3rC$x0BL8aFn--`ke%#HMP'vh1/R&O_J9'um,.<tx[@%wsJk&bUT2`0uMv7gg#qp/ij.L56'hl;.s5CUrxjO"
    "M7-##.l+Au'A&O:-T72L]P`&=;ctp'XScX*rU.>-XTt,%OVU4)S1+R-#dg0/Nn?Ku1^0f$B*P:Rowwm-`0PKjYDDM'3]d39VZHEl4,.j']Pk-M.h^&:0FACm$maq-&sgw0t7/6(^xtk%"
    "LuH88Fj-ekm>GA#_>568x6(OFRl-IZp`&b,_P'$M<Jnq79VsJW/mWS*PUiq76;]/NM_>hLbxfc$mj`,O;&%W2m`Zh:/)Uetw:aJ%]K9h:TcF]u_-Sj9,VK3M.*'&0D[Ca]J9gp8,kAW]"
    "%(?A%R$f<->Zts'^kn=-^@c4%-pY6qI%J%1IGxfLU9CP8cbPlXv);C=b),<2mOvP8up,UVf3839acAWAW-W?#ao/^#%KYo8fRULNd2.>%m]UK:n%r$'sw]J;5pAoO_#2mO3n,'=H5(et"
    "Hg*`+RLgv>=4U8guD$I%D:W>-r5V*%j*W:Kvej.Lp$<M-SGZ':+Q_k+uvOSLiEo(<aD/K<CCc`'Lx>'?;++O'>()jLR-^u68PHm8ZFWe+ej8h:9r6L*0//c&iH&R8pRbA#Kjm%upV1g:"
    "a_#Ur7FuA#(tRh#.Y5K+@?3<-8m0$PEn;J:rh6?I6uG<-`wMU'ircp0LaE_OtlMb&1#6T.#FDKu#1Lw%u%+GM+X'e?YLfjM[VO0MbuFp7;>Q&#WIo)0@F%q7c#4XAXN-U&VB<HFF*qL("
    "$/V,;(kXZejWO`<[5?\?ewY(*9=%wDc;,u<'9t3W-(H1th3+G]ucQ]kLs7df($/*JL]@*t7Bu_G3_7mp7<iaQjO@.kLg;x3B0lqp7Hf,^Ze7-##@/c58Mo(3;knp0%)A7?-W+eI'o8)b<"
    "nKnw'Ho8C=Y>pqB>0ie&jhZ[?iLR@@_AvA-iQC(=ksRZRVp7`.=+NpBC%rh&3]R:8XDmE5^V8O(x<<aG/1N$#FX$0V5Y6x'aErI3I$7x%E`v<-BY,)%-?Psf*l?%C3.mM(=/M0:JxG'?"
    "7WhH%o'a<-80g0NBxoO(GH<dM]n.+%q@jH?f.UsJ2Ggs&4<-e47&Kl+f//9@`b+?.TeN_&B8Ss?v;^Trk;f#YvJkl&w$]>-+k?'(<S:68tq*WoDfZu';mM?8X[ma8W%*`-=;D.(nc7/;"
    ")g:T1=^J$&BRV(-lTmNB6xqB[@0*o.erM*<SWF]u2=st-*(6v>^](H.aREZSi,#1:[IXaZFOm<-ui#qUq2$##Ri;u75OK#(RtaW-K-F`S+cF]uN`-KMQ%rP/Xri.LRcB##=YL3BgM/3M"
    "D?@f&1'BW-)Ju<L25gl8uhVm1hL$##*8###'A3/LkKW+(^rWX?5W_8g)a(m&K8P>#bmmWCMkk&#TR`C,5d>g)F;t,4:@_l8G/5h4vUd%&%950:VXD'QdWoY-F$BtUwmfe$YqL'8(PWX("
    "P?^@Po3$##`MSs?DWBZ/S>+4%>fX,VWv/w'KD`LP5IbH;rTV>n3cEK8U#bX]l-/V+^lj3;vlMb&[5YQ8#pekX9JP3XUC72L,,?+Ni&co7ApnO*5NK,((W-i:$,kp'UDAO(G0Sq7MVjJs"
    "bIu)'Z,*[>br5fX^:FPAWr-m2KgL<LUN098kTF&#lvo58=/vjDo;.;)Ka*hLR#/k=rKbxuV`>Q_nN6'8uTG&#1T5g)uLv:873UpTLgH+#FgpH'_o1780Ph8KmxQJ8#H72L4@768@Tm&Q"
    "h4CB/5OvmA&,Q&QbUoi$a_%3M01H)4x7I^&KQVgtFnV+;[Pc>[m4k//,]1?#`VY[Jr*3&&slRfLiVZJ:]?=K3Sw=[$=uRB?3xk48@aeg<Z'<$#4H)6,>e0jT6'N#(q%.O=?2S]u*(m<-"
    "V8J'(1)G][68hW$5'q[GC&5j`TE?m'esFGNRM)j,ffZ?-qx8;->g4t*:CIP/[Qap7/9'#(1sao7w-.qNUdkJ)tCF&#B^;xGvn2r9FEPFFFcL@.iFNkTve$m%#QvQS8U@)2Z+3K:AKM5i"
    "sZ88+dKQ)W6>J%CL<KE>`.d*(B`-n8D9oK<Up]c$X$(,)M8Zt7/[rdkqTgl-0cuGMv'?>-XV1q['-5k'cAZ69e;D_?$ZPP&s^+7])$*$#@QYi9,5P&#9r+$%CE=68>K8r0=dSC%%(@p7"
    ".m7jilQ02'0-VWAg<a/''3u.=4L$Y)6k/K:_[3=&jvL<L0C/2'v:^;-DIBW,B4E68:kZ;%?8(Q8BH=kO65BW?xSG&#@uU,DS*,?.+(o(#1vCS8#CHF>TlGW'b)Tq7VT9q^*^$$.:&N@@"
    "$&)WHtPm*5_rO0&e%K&#-30j(E4#'Zb.o/(Tpm$>K'f@[PvFl,hfINTNU6u'0pao7%XUp9]5.>%h`8_=VYbxuel.NTSsJfLacFu3B'lQSu/m6-Oqem8T+oE--$0a/k]uj9EwsG>%veR*"
    "hv^BFpQj:K'#SJ,sB-'#](j.Lg92rTw-*n%@/;39rrJF,l#qV%OrtBeC6/,;qB3ebNW[?,Hqj2L.1NP&GjUR=1D8QaS3Up&@*9wP?+lo7b?@%'k4`p0Z$22%K3+iCZj?XJN4Nm&+YF]u"
    "@-W$U%VEQ/,,>>#)D<h#`)h0:<Q6909ua+&VU%n2:cG3FJ-%@Bj-DgLr`Hw&HAKjKjseK</xKT*)B,N9X3]krc12t'pgTV(Lv-tL[xg_%=M_q7a^x?7Ubd>#%8cY#YZ?=,`Wdxu/ae&#"
    "w6)R89tI#6@s'(6Bf7a&?S=^ZI_kS&ai`&=tE72L_D,;^R)7[$s<Eh#c&)q.MXI%#v9ROa5FZO%sF7q7Nwb&#ptUJ:aqJe$Sl68%.D###EC><?-aF&#RNQv>o8lKN%5/$(vdfq7+ebA#"
    "u1p]ovUKW&Y%q]'>$1@-[xfn$7ZTp7mM,G,Ko7a&Gu%G[RMxJs[0MM%wci.LFDK)(<c`Q8N)jEIF*+?P2a8g%)$q]o2aH8C&<SibC/q,(e:v;-b#6[$NtDZ84Je2KNvB#$P5?tQ3nt(0"
    "d=j.LQf./Ll33+(;q3L-w=8dX$#WF&uIJ@-bfI>%:_i2B5CsR8&9Z&#=mPEnm0f`<&c)QL5uJ#%u%lJj+D-r;BoF&#4DoS97h5g)E#o:&S4weDF,9^Hoe`h*L+_a*NrLW-1pG_&2UdB8"
    "6e%B/:=>)N4xeW.*wft-;$'58-ESqr<b?UI(_%@[P46>#U`'6AQ]m&6/`Z>#S?YY#Vc;r7U2&326d=w&H####?TZ`*4?&.MK?LP8Vxg>$[QXc%QJv92.(Db*B)gb*BM9dM*hJMAo*c&#"
    "b0v=Pjer]$gG&JXDf->'StvU7505l9$AFvgYRI^&<^b68?j#q9QX4SM'RO#&sL1IM.rJfLUAj221]d##DW=m83u5;'bYx,*Sl0hL(W;;$doB&O/TQ:(Z^xBdLjL<Lni;''X.`$#8+1GD"
    ":k$YUWsbn8ogh6rxZ2Z9]%nd+>V#*8U_72Lh+2Q8Cj0i:6hp&$C/:p(HK>T8Y[gHQ4`4)'$Ab(Nof%V'8hL&#<NEdtg(n'=S1A(Q1/I&4([%dM`,Iu'1:_hL>SfD07&6D<fp8dHM7/g+"
    "tlPN9J*rKaPct&?'uBCem^jn%9_K)<,C5K3s=5g&GmJb*[SYq7K;TRLGCsM-$$;S%:Y@r7AK0pprpL<Lrh,q7e/%KWK:50I^+m'vi`3?%Zp+<-d+$L-Sv:@.o19n$s0&39;kn;S%BSq*"
    "$3WoJSCLweV[aZ'MQIjO<7;X-X;&+dMLvu#^UsGEC9WEc[X(wI7#2.(F0jV*eZf<-Qv3J-c+J5AlrB#$p(H68LvEA'q3n0#m,[`*8Ft)FcYgEud]CWfm68,(aLA$@EFTgLXoBq/UPlp7"
    ":d[/;r_ix=:TF`S5H-b<LI&HY(K=h#)]Lk$K14lVfm:x$H<3^Ql<M`$OhapBnkup'D#L$Pb_`N*g]2e;X/Dtg,bsj&K#2[-:iYr'_wgH)NUIR8a1n#S?Yej'h8^58UbZd+^FKD*T@;6A"
    "7aQC[K8d-(v6GI$x:T<&'Gp5Uf>@M.*J:;$-rv29'M]8qMv-tLp,'886iaC=Hb*YJoKJ,(j%K=H`K.v9HggqBIiZu'QvBT.#=)0ukruV&.)3=(^1`o*Pj4<-<aN((^7('#Z0wK#5GX@7"
    "u][`*S^43933A4rl][`*O4CgLEl]v$1Q3AeF37dbXk,.)vj#x'd`;qgbQR%FW,2(?LO=s%Sc68%NP'##Aotl8x=BE#j1UD([3$M(]UI2LX3RpKN@;/#f'f/&_mt&F)XdF<9t4)Qa.*kT"
    "LwQ'(TTB9.xH'>#MJ+gLq9-##@HuZPN0]u:h7.T..G:;$/Usj(T7`Q8tT72LnYl<-qx8;-HV7Q-&Xdx%1a,hC=0u+HlsV>nuIQL-5<N?)NBS)QN*_I,?&)2'IM%L3I)X((e/dl2&8'<M"
    ":^#M*Q+[T.Xri.LYS3v%fF`68h;b-X[/En'CR.q7E)p'/kle2HM,u;^%OKC-N+Ll%F9CF<Nf'^#t2L,;27W:0O@6##U6W7:$rJfLWHj$#)woqBefIZ.PK<b*t7ed;p*_m;4ExK#h@&]>"
    "_>@kXQtMacfD.m-VAb8;IReM3$wf0''hra*so568'Ip&vRs849'MRYSp%:t:h5qSgwpEr$B>Q,;s(C#$)`svQuF$##-D,##,g68@2[T;.XSdN9Qe)rpt._K-#5wF)sP'##p#C0c%-Gb%"
    "hd+<-j'Ai*x&&HMkT]C'OSl##5RG[JXaHN;d'uA#x._U;.`PU@(Z3dt4r152@:v,'R.Sj'w#0<-;kPI)FfJ&#AYJ&#//)>-k=m=*XnK$>=)72L]0I%>.G690a:$##<,);?;72#?x9+d;"
    "^V'9;jY@;)br#q^YQpx:X#Te$Z^'=-=bGhLf:D6&bNwZ9-ZD#n^9HhLMr5G;']d&6'wYmTFmL<LD)F^%[tC'8;+9E#C$g%#5Y>q9wI>P(9mI[>kC-ekLC/R&CH+s'B;K-M6$EB%is00:"
    "+A4[7xks.LrNk0&E)wILYF@2L'0Nb$+pv<(2.768/FrY&h$^3i&@+G%JT'<-,v`3;_)I9M^AE]CN?Cl2AZg+%4iTpT3<n-&%H%b<FDj2M<hH=&Eh<2Len$b*aTX=-8QxN)k11IM1c^j%"
    "9s<L<NFSo)B?+<-(GxsF,^-Eh@$4dXhN$+#rxK8'je'D7k`e;)2pYwPA'_p9&@^18ml1^[@g4t*[JOa*[=Qp7(qJ_oOL^('7fB&Hq-:sf,sNj8xq^>$U4O]GKx'm9)b@p7YsvK3w^YR-"
    "CdQ*:Ir<($u&)#(&?L9Rg3H)4fiEp^iI9O8KnTj,]H?D*r7'M;PwZ9K0E^k&-cpI;.p/6_vwoFMV<->#%Xi.LxVnrU(4&8/P+:hLSKj$#U%]49t'I:rgMi'FL@a:0Y-uA[39',(vbma*"
    "hU%<-SRF`Tt:542R_VV$p@[p8DV[A,?1839FWdF<TddF<9Ah-6&9tWoDlh]&1SpGMq>Ti1O*H&#(AL8[_P%.M>v^-))qOT*F5Cq0`Ye%+$B6i:7@0IX<N+T+0MlMBPQ*Vj>SsD<U4JHY"
    "8kD2)2fU/M#$e.)T4,_=8hLim[&);?UkK'-x?'(:siIfL<$pFM`i<?%W(mGDHM%>iWP,##P`%/L<eXi:@Z9C.7o=@(pXdAO/NLQ8lPl+HPOQa8wD8=^GlPa8TKI1CjhsCTSLJM'/Wl>-"
    "S(qw%sf/@%#B6;/U7K]uZbi^Oc^2n<bhPmUkMw>%t<)'mEVE''n`WnJra$^TKvX5B>;_aSEK',(hwa0:i4G?.Bci.(X[?b*($,=-n<.Q%`(X=?+@Am*Js0&=3bh8K]mL<LoNs'6,'85`"
    "0?t/'_U59@]ddF<#LdF<eWdF<OuN/45rY<-L@&#+fm>69=Lb,OcZV/);TTm8VI;?%OtJ<(b4mq7M6:u?KRdF<gR@2L=FNU-<b[(9c/ML3m;Z[$oF3g)GAWqpARc=<ROu7cL5l;-[A]%/"
    "+fsd;l#SafT/f*W]0=O'$(Tb<[)*@e775R-:Yob%g*>l*:xP?Yb.5)%w_I?7uk5JC+FS(m#i'k.'a0i)9<7b'fs'59hq$*5Uhv##pi^8+hIEBF`nvo`;'l0.^S1<-wUK2/Coh58KKhLj"
    "M=SO*rfO`+qC`W-On.=AJ56>>i2@2LH6A:&5q`?9I3@@'04&p2/LVa*T-4<-i3;M9UvZd+N7>b*eIwg:CC)c<>nO&#<IGe;__.thjZl<%w(Wk2xmp4Q@I#I9,DF]u7-P=.-_:YJ]aS@V"
    "?6*C()dOp7:WL,b&3Rg/.cmM9&r^>$(>.Z-I&J(Q0Hd5Q%7Co-b`-c<N(6r@ip+AurK<m86QIth*#v;-OBqi+L7wDE-Ir8K['m+DDSLwK&/.?-V%U_%3:qKNu$_b*B-kp7NaD'QdWQPK"
    "Yq[@>P)hI;*_F]u`Rb[.j8_Q/<&>uu+VsH$sM9TA%?)(vmJ80),P7E>)tjD%2L=-t#fK[%`v=Q8<FfNkgg^oIbah*#8/Qt$F&:K*-(N/'+1vMB,u()-a.VUU*#[e%gAAO(S>WlA2);Sa"
    ">gXm8YB`1d@K#n]76-a$U,mF<fX]idqd)<3,]J7JmW4`6]uks=4-72L(jEk+:bJ0M^q-8Dm_Z?0olP1C9Sa&H[d&c$ooQUj]Exd*3ZM@-WGW2%s',B-_M%>%Ul:#/'xoFM9QX-$.QN'>"
    "[%$Z$uF6pA6Ki2O5:8w*vP1<-1`[G,)-m#>0`P&#eb#.3i)rtB61(o'$?X3B</R90;eZ]%Ncq;-Tl]#F>2Qft^ae_5tKL9MUe9b*sLEQ95C&`=G?@Mj=wh*'3E>=-<)Gt*Iw)'QG:`@I"
    "wOf7&]1i'S01B+Ev/Nac#9S;=;YQpg_6U`*kVY39xK,[/6Aj7:'1Bm-_1EYfa1+o&o4hp7KN_Q(OlIo@S%;jVdn0'1<Vc52=u`3^o-n1'g4v58Hj&6_t7$##?M)c<$bgQ_'SY((-xkA#"
    "Y(,p'H9rIVY-b,'%bCPF7.J<Up^,(dU1VY*5#WkTU>h19w,WQhLI)3S#f$2(eb,jr*b;3Vw]*7NH%$c4Vs,eD9>XW8?N]o+(*pgC%/72LV-u<Hp,3@e^9UB1J+ak9-TN/mhKPg+AJYd$"
    "MlvAF_jCK*.O-^(63adMT->W%iewS8W6m2rtCpo'RS1R84=@paTKt)>=%&1[)*vp'u+x,VrwN;&]kuO9JDbg=pO$J*.jVe;u'm0dr9l,<*wMK*Oe=g8lV_KEBFkO'oU]^=[-792#ok,)"
    "i]lR8qQ2oA8wcRCZ^7w/Njh;?.stX?Q1>S1q4Bn$)K1<-rGdO'$Wr.Lc.CG)$/*JL4tNR/,SVO3,aUw'DJN:)Ss;wGn9A32ijw%FL+Z0Fn.U9;reSq)bmI32U==5ALuG&#Vf1398/pVo"
    "1*c-(aY168o<`JsSbk-,1N;$>0:OUas(3:8Z972LSfF8eb=c-;>SPw7.6hn3m`9^Xkn(r.qS[0;T%&Qc=+STRxX'q1BNk3&*eu2;&8q$&x>Q#Q7^Tf+6<(d%ZVmj2bDi%.3L2n+4W'$P"
    "iDDG)g,r%+?,$@?uou5tSe2aN_AQU*<h`e-GI7)?OK2A.d7_c)?wQ5AS@DL3r#7fSkgl6-++D:'A,uq7SvlB$pcpH'q3n0#_%dY#xCpr-l<F0NR@-##FEV6NTF6##$l84N1w?AO>'IAO"
    "URQ##V^Fv-XFbGM7Fl(N<3DhLGF%q.1rC$#:T__&Pi68%0xi_&[qFJ(77j_&JWoF.V735&T,[R*:xFR*K5>>#`bW-?4Ne_&6Ne_&6Ne_&n`kr-#GJcM6X;uM6X;uM(.a..^2TkL%oR(#"
    ";u.T%fAr%4tJ8&><1=GHZ_+m9/#H1F^R#SC#*N=BA9(D?v[UiFY>>^8p,KKF.W]L29uLkLlu/+4T<XoIB&hx=T1PcDaB&;HH+-AFr?(m9HZV)FKS8JCw;SD=6[^/DZUL`EUDf]GGlG&>"
    "w$)F./^n3+rlo+DB;5sIYGNk+i1t-69Jg--0pao7Sm#K)pdHW&;LuDNH@H>#/X-TI(;P>#,Gc>#0Su>#4`1?#8lC?#<xU?#@.i?#D:%@#HF7@#LRI@#P_[@#Tkn@#Xw*A#]-=A#a9OA#"
    "d<F&#*;G##.GY##2Sl##6`($#:l:$#>xL$#B.`$#F:r$#JF.%#NR@%#R_R%#Vke%#Zww%#_-4&#3^Rh%Sflr-k'MS.o?.5/sWel/wpEM0%3'/1)K^f1-d>G21&v(35>V`39V7A4=onx4"
    "A1OY5EI0;6Ibgr6M$HS7Q<)58C5w,;WoA*#[%T*#`1g*#d=#+#hI5+#lUG+#pbY+#tnl+#x$),#&1;,#*=M,#.I`,#2Ur,#6b.-#;w[H#iQtA#m^0B#qjBB#uvTB##-hB#'9$C#+E6C#"
    "/QHC#3^ZC#7jmC#;v)D#?,<D#C8ND#GDaD#KPsD#O]/E#g1A5#KA*1#gC17#MGd;#8(02#L-d3#rWM4#Hga1#,<w0#T.j<#O#'2#CYN1#qa^:#_4m3#o@/=#eG8=#t8J5#`+78#4uI-#"
    "m3B2#SB[8#Q0@8#i[*9#iOn8#1Nm;#^sN9#qh<9#:=x-#P;K2#$%X9#bC+.#Rg;<#mN=.#MTF.#RZO.#2?)4#Y#(/#[)1/#b;L/#dAU/#0Sv;#lY$0#n`-0#sf60#(F24#wrH0#%/e0#"
    "TmD<#%JSMFove:CTBEXI:<eh2g)B,3h2^G3i;#d3jD>)4kMYD4lVu`4m`:&5niUA5@(A5BA1]PBB:xlBCC=2CDLXMCEUtiCf&0g2'tN?PGT4CPGT4CPGT4CPGT4CPGT4CPGT4CPGT4CP"
    "GT4CPGT4CPGT4CPGT4CPGT4CPGT4CP-qekC`.9kEg^+F$kwViFJTB&5KTB&5KTB&5KTB&5KTB&5KTB&5KTB&5KTB&5KTB&5KTB&5KTB&5KTB&5KTB&5KTB&5KTB&5o,^<-28ZI'O?;xp"
    "O?;xpO?;xpO?;xpO?;xpO?;xpO?;xpO?;xpO?;xpO?;xpO?;xpO?;xpO?;xpO?;xp;7q-#lLYI:xvD=#";

#endif /* NK_INCLUDE_DEFAULT_FONT */

#define NK_CURSOR_DATA_W 90
#define NK_CURSOR_DATA_H 27
NK_GLOBAL const char nk_custom_cursor_data[NK_CURSOR_DATA_W * NK_CURSOR_DATA_H + 1] =
{
    "..-         -XXXXXXX-    X    -           X           -XXXXXXX          -          XXXXXXX"
    "..-         -X.....X-   X.X   -          X.X          -X.....X          -          X.....X"
    "---         -XXX.XXX-  X...X  -         X...X         -X....X           -           X....X"
    "X           -  X.X  - X.....X -        X.....X        -X...X            -            X...X"
    "XX          -  X.X  -X.......X-       X.......X       -X..X.X           -           X.X..X"
    "X.X         -  X.X  -XXXX.XXXX-       XXXX.XXXX       -X.X X.X          -          X.X X.X"
    "X..X        -  X.X  -   X.X   -          X.X          -XX   X.X         -         X.X   XX"
    "X...X       -  X.X  -   X.X   -    XX    X.X    XX    -      X.X        -        X.X      "
    "X....X      -  X.X  -   X.X   -   X.X    X.X    X.X   -       X.X       -       X.X       "
    "X.....X     -  X.X  -   X.X   -  X..X    X.X    X..X  -        X.X      -      X.X        "
    "X......X    -  X.X  -   X.X   - X...XXXXXX.XXXXXX...X -         X.X   XX-XX   X.X         "
    "X.......X   -  X.X  -   X.X   -X.....................X-          X.X X.X-X.X X.X          "
    "X........X  -  X.X  -   X.X   - X...XXXXXX.XXXXXX...X -           X.X..X-X..X.X           "
    "X.........X -XXX.XXX-   X.X   -  X..X    X.X    X..X  -            X...X-X...X            "
    "X..........X-X.....X-   X.X   -   X.X    X.X    X.X   -           X....X-X....X           "
    "X......XXXXX-XXXXXXX-   X.X   -    XX    X.X    XX    -          X.....X-X.....X          "
    "X...X..X    ---------   X.X   -          X.X          -          XXXXXXX-XXXXXXX          "
    "X..X X..X   -       -XXXX.XXXX-       XXXX.XXXX       ------------------------------------"
    "X.X  X..X   -       -X.......X-       X.......X       -    XX           XX    -           "
    "XX    X..X  -       - X.....X -        X.....X        -   X.X           X.X   -           "
    "      X..X          -  X...X  -         X...X         -  X..X           X..X  -           "
    "       XX           -   X.X   -          X.X          - X...XXXXXXXXXXXXX...X -           "
    "------------        -    X    -           X           -X.....................X-           "
    "                    ----------------------------------- X...XXXXXXXXXXXXX...X -           "
    "                                                      -  X..X           X..X  -           "
    "                                                      -   X.X           X.X   -           "
    "                                                      -    XX           XX    -           "
};

#ifdef __clang__
#pragma clang diagnostic pop
#elif defined(__GNUC__) || defined(__GNUG__)
#pragma GCC diagnostic pop
#endif

NK_GLOBAL unsigned char *nk__barrier;
NK_GLOBAL unsigned char *nk__barrier2;
NK_GLOBAL unsigned char *nk__barrier3;
NK_GLOBAL unsigned char *nk__barrier4;
NK_GLOBAL unsigned char *nk__dout;

NK_INTERN unsigned int
nk_decompress_length(unsigned char *input)
{
    return (unsigned int)((input[8] << 24) + (input[9] << 16) + (input[10] << 8) + input[11]);
}
NK_INTERN void
nk__match(unsigned char *data, unsigned int length)
{
    /* INVERSE of memmove... write each byte before copying the next...*/
    NK_ASSERT (nk__dout + length <= nk__barrier);
    if (nk__dout + length > nk__barrier) { nk__dout += length; return; }
    if (data < nk__barrier4) { nk__dout = nk__barrier+1; return; }
    while (length--) *nk__dout++ = *data++;
}
NK_INTERN void
nk__lit(unsigned char *data, unsigned int length)
{
    NK_ASSERT (nk__dout + length <= nk__barrier);
    if (nk__dout + length > nk__barrier) { nk__dout += length; return; }
    if (data < nk__barrier2) { nk__dout = nk__barrier+1; return; }
    NK_MEMCPY(nk__dout, data, length);
    nk__dout += length;
}
NK_INTERN unsigned char*
nk_decompress_token(unsigned char *i)
{
    #define nk__in2(x)   ((i[x] << 8) + i[(x)+1])
    #define nk__in3(x)   ((i[x] << 16) + nk__in2((x)+1))
    #define nk__in4(x)   ((i[x] << 24) + nk__in3((x)+1))

    if (*i >= 0x20) { /* use fewer if's for cases that expand small */
        if (*i >= 0x80)       nk__match(nk__dout-i[1]-1, (unsigned int)i[0] - 0x80 + 1), i += 2;
        else if (*i >= 0x40)  nk__match(nk__dout-(nk__in2(0) - 0x4000 + 1), (unsigned int)i[2]+1), i += 3;
        else /* *i >= 0x20 */ nk__lit(i+1, (unsigned int)i[0] - 0x20 + 1), i += 1 + (i[0] - 0x20 + 1);
    } else { /* more ifs for cases that expand large, since overhead is amortized */
        if (*i >= 0x18)       nk__match(nk__dout-(unsigned int)(nk__in3(0) - 0x180000 + 1), (unsigned int)i[3]+1), i += 4;
        else if (*i >= 0x10)  nk__match(nk__dout-(unsigned int)(nk__in3(0) - 0x100000 + 1), (unsigned int)nk__in2(3)+1), i += 5;
        else if (*i >= 0x08)  nk__lit(i+2, (unsigned int)nk__in2(0) - 0x0800 + 1), i += 2 + (nk__in2(0) - 0x0800 + 1);
        else if (*i == 0x07)  nk__lit(i+3, (unsigned int)nk__in2(1) + 1), i += 3 + (nk__in2(1) + 1);
        else if (*i == 0x06)  nk__match(nk__dout-(unsigned int)(nk__in3(1)+1), i[4]+1u), i += 5;
        else if (*i == 0x04)  nk__match(nk__dout-(unsigned int)(nk__in3(1)+1), (unsigned int)nk__in2(4)+1u), i += 6;
    }
    return i;
}
NK_INTERN unsigned int
nk_adler32(unsigned int adler32, unsigned char *buffer, unsigned int buflen)
{
    const unsigned long ADLER_MOD = 65521;
    unsigned long s1 = adler32 & 0xffff, s2 = adler32 >> 16;
    unsigned long blocklen, i;

    blocklen = buflen % 5552;
    while (buflen) {
        for (i=0; i + 7 < blocklen; i += 8) {
            s1 += buffer[0]; s2 += s1;
            s1 += buffer[1]; s2 += s1;
            s1 += buffer[2]; s2 += s1;
            s1 += buffer[3]; s2 += s1;
            s1 += buffer[4]; s2 += s1;
            s1 += buffer[5]; s2 += s1;
            s1 += buffer[6]; s2 += s1;
            s1 += buffer[7]; s2 += s1;
            buffer += 8;
        }
        for (; i < blocklen; ++i) {
            s1 += *buffer++; s2 += s1;
        }

        s1 %= ADLER_MOD; s2 %= ADLER_MOD;
        buflen -= (unsigned int)blocklen;
        blocklen = 5552;
    }
    return (unsigned int)(s2 << 16) + (unsigned int)s1;
}
NK_INTERN unsigned int
nk_decompress(unsigned char *output, unsigned char *i, unsigned int length)
{
    unsigned int olen;
    if (nk__in4(0) != 0x57bC0000) return 0;
    if (nk__in4(4) != 0)          return 0; /* error! stream is > 4GB */
    olen = nk_decompress_length(i);
    nk__barrier2 = i;
    nk__barrier3 = i+length;
    nk__barrier = output + olen;
    nk__barrier4 = output;
    i += 16;

    nk__dout = output;
    for (;;) {
        unsigned char *old_i = i;
        i = nk_decompress_token(i);
        if (i == old_i) {
            if (*i == 0x05 && i[1] == 0xfa) {
                NK_ASSERT(nk__dout == output + olen);
                if (nk__dout != output + olen) return 0;
                if (nk_adler32(1, output, olen) != (unsigned int) nk__in4(2))
                    return 0;
                return olen;
            } else {
                NK_ASSERT(0); /* NOTREACHED */
                return 0;
            }
        }
        NK_ASSERT(nk__dout <= output + olen);
        if (nk__dout > output + olen)
            return 0;
    }
}
NK_INTERN unsigned int
nk_decode_85_byte(char c)
{
    return (unsigned int)((c >= '\\') ? c-36 : c-35);
}
NK_INTERN void
nk_decode_85(unsigned char* dst, const unsigned char* src)
{
    while (*src)
    {
        unsigned int tmp =
            nk_decode_85_byte((char)src[0]) +
            85 * (nk_decode_85_byte((char)src[1]) +
            85 * (nk_decode_85_byte((char)src[2]) +
            85 * (nk_decode_85_byte((char)src[3]) +
            85 * nk_decode_85_byte((char)src[4]))));

        /* we can't assume little-endianess. */
        dst[0] = (unsigned char)((tmp >> 0) & 0xFF);
        dst[1] = (unsigned char)((tmp >> 8) & 0xFF);
        dst[2] = (unsigned char)((tmp >> 16) & 0xFF);
        dst[3] = (unsigned char)((tmp >> 24) & 0xFF);

        src += 5;
        dst += 4;
    }
}

/* -------------------------------------------------------------
 *
 *                          FONT ATLAS
 *
 * --------------------------------------------------------------*/
NK_API struct nk_font_config
nk_font_config(float pixel_height)
{
    struct nk_font_config cfg;
    nk_zero_struct(cfg);
    cfg.ttf_blob = 0;
    cfg.ttf_size = 0;
    cfg.ttf_data_owned_by_atlas = 0;
    cfg.size = pixel_height;
    cfg.oversample_h = 3;
    cfg.oversample_v = 1;
    cfg.pixel_snap = 0;
    cfg.coord_type = NK_COORD_UV;
    cfg.spacing = nk_vec2(0,0);
    cfg.range = nk_font_default_glyph_ranges();
    cfg.merge_mode = 0;
    cfg.fallback_glyph = '?';
    cfg.font = 0;
    cfg.n = 0;
    return cfg;
}
#ifdef NK_INCLUDE_DEFAULT_ALLOCATOR
NK_API void
nk_font_atlas_init_default(struct nk_font_atlas *atlas)
{
    NK_ASSERT(atlas);
    if (!atlas) return;
    nk_zero_struct(*atlas);
    atlas->temporary.userdata.ptr = 0;
    atlas->temporary.alloc = nk_malloc;
    atlas->temporary.free = nk_mfree;
    atlas->permanent.userdata.ptr = 0;
    atlas->permanent.alloc = nk_malloc;
    atlas->permanent.free = nk_mfree;
}
#endif
NK_API void
nk_font_atlas_init(struct nk_font_atlas *atlas, struct nk_allocator *alloc)
{
    NK_ASSERT(atlas);
    NK_ASSERT(alloc);
    if (!atlas || !alloc) return;
    nk_zero_struct(*atlas);
    atlas->permanent = *alloc;
    atlas->temporary = *alloc;
}
NK_API void
nk_font_atlas_init_custom(struct nk_font_atlas *atlas,
    struct nk_allocator *permanent, struct nk_allocator *temporary)
{
    NK_ASSERT(atlas);
    NK_ASSERT(permanent);
    NK_ASSERT(temporary);
    if (!atlas || !permanent || !temporary) return;
    nk_zero_struct(*atlas);
    atlas->permanent = *permanent;
    atlas->temporary = *temporary;
}
NK_API void
nk_font_atlas_begin(struct nk_font_atlas *atlas)
{
    NK_ASSERT(atlas);
    NK_ASSERT(atlas->temporary.alloc && atlas->temporary.free);
    NK_ASSERT(atlas->permanent.alloc && atlas->permanent.free);
    if (!atlas || !atlas->permanent.alloc || !atlas->permanent.free ||
        !atlas->temporary.alloc || !atlas->temporary.free) return;
    if (atlas->glyphs) {
        atlas->permanent.free(atlas->permanent.userdata, atlas->glyphs);
        atlas->glyphs = 0;
    }
    if (atlas->pixel) {
        atlas->permanent.free(atlas->permanent.userdata, atlas->pixel);
        atlas->pixel = 0;
    }
}
NK_API struct nk_font*
nk_font_atlas_add(struct nk_font_atlas *atlas, const struct nk_font_config *config)
{
    struct nk_font *font = 0;
    struct nk_font_config *cfg;

    NK_ASSERT(atlas);
    NK_ASSERT(atlas->permanent.alloc);
    NK_ASSERT(atlas->permanent.free);
    NK_ASSERT(atlas->temporary.alloc);
    NK_ASSERT(atlas->temporary.free);

    NK_ASSERT(config);
    NK_ASSERT(config->ttf_blob);
    NK_ASSERT(config->ttf_size);
    NK_ASSERT(config->size > 0.0f);

    if (!atlas || !config || !config->ttf_blob || !config->ttf_size || config->size <= 0.0f||
        !atlas->permanent.alloc || !atlas->permanent.free ||
        !atlas->temporary.alloc || !atlas->temporary.free)
        return 0;

    /* allocate font config  */
    cfg = (struct nk_font_config*)
        atlas->permanent.alloc(atlas->permanent.userdata,0, sizeof(struct nk_font_config));
    NK_MEMCPY(cfg, config, sizeof(*config));
    cfg->n = cfg;
    cfg->p = cfg;

    if (!config->merge_mode) {
        /* insert font config into list */
        if (!atlas->config) {
            atlas->config = cfg;
            cfg->next = 0;
        } else {
            struct nk_font_config *i = atlas->config;
            while (i->next) i = i->next;
            i->next = cfg;
            cfg->next = 0;
        }
        /* allocate new font */
        font = (struct nk_font*)
            atlas->permanent.alloc(atlas->permanent.userdata,0, sizeof(struct nk_font));
        NK_ASSERT(font);
        nk_zero(font, sizeof(*font));
        if (!font) return 0;
        font->config = cfg;

        /* insert font into list */
        if (!atlas->fonts) {
            atlas->fonts = font;
            font->next = 0;
        } else {
            struct nk_font *i = atlas->fonts;
            while (i->next) i = i->next;
            i->next = font;
            font->next = 0;
        }
        cfg->font = &font->info;
    } else {
        /* extend previously added font */
        struct nk_font *f = 0;
        struct nk_font_config *c = 0;
        NK_ASSERT(atlas->font_num);
        f = atlas->fonts;
        c = f->config;
        cfg->font = &f->info;

        cfg->n = c;
        cfg->p = c->p;
        c->p->n = cfg;
        c->p = cfg;
    }
    /* create own copy of .TTF font blob */
    if (!config->ttf_data_owned_by_atlas) {
        cfg->ttf_blob = atlas->permanent.alloc(atlas->permanent.userdata,0, cfg->ttf_size);
        NK_ASSERT(cfg->ttf_blob);
        if (!cfg->ttf_blob) {
            atlas->font_num++;
            return 0;
        }
        NK_MEMCPY(cfg->ttf_blob, config->ttf_blob, cfg->ttf_size);
        cfg->ttf_data_owned_by_atlas = 1;
    }
    atlas->font_num++;
    return font;
}
NK_API struct nk_font*
nk_font_atlas_add_from_memory(struct nk_font_atlas *atlas, void *memory,
    nk_size size, float height, const struct nk_font_config *config)
{
    struct nk_font_config cfg;
    NK_ASSERT(memory);
    NK_ASSERT(size);

    NK_ASSERT(atlas);
    NK_ASSERT(atlas->temporary.alloc);
    NK_ASSERT(atlas->temporary.free);
    NK_ASSERT(atlas->permanent.alloc);
    NK_ASSERT(atlas->permanent.free);
    if (!atlas || !atlas->temporary.alloc || !atlas->temporary.free || !memory || !size ||
        !atlas->permanent.alloc || !atlas->permanent.free)
        return 0;

    cfg = (config) ? *config: nk_font_config(height);
    cfg.ttf_blob = memory;
    cfg.ttf_size = size;
    cfg.size = height;
    cfg.ttf_data_owned_by_atlas = 0;
    return nk_font_atlas_add(atlas, &cfg);
}
#ifdef NK_INCLUDE_STANDARD_IO
NK_API struct nk_font*
nk_font_atlas_add_from_file(struct nk_font_atlas *atlas, const char *file_path,
    float height, const struct nk_font_config *config)
{
    nk_size size;
    char *memory;
    struct nk_font_config cfg;

    NK_ASSERT(atlas);
    NK_ASSERT(atlas->temporary.alloc);
    NK_ASSERT(atlas->temporary.free);
    NK_ASSERT(atlas->permanent.alloc);
    NK_ASSERT(atlas->permanent.free);

    if (!atlas || !file_path) return 0;
    memory = nk_file_load(file_path, &size, &atlas->permanent);
    if (!memory) return 0;

    cfg = (config) ? *config: nk_font_config(height);
    cfg.ttf_blob = memory;
    cfg.ttf_size = size;
    cfg.size = height;
    cfg.ttf_data_owned_by_atlas = 1;
    return nk_font_atlas_add(atlas, &cfg);
}
#endif
NK_API struct nk_font*
nk_font_atlas_add_compressed(struct nk_font_atlas *atlas,
    void *compressed_data, nk_size compressed_size, float height,
    const struct nk_font_config *config)
{
    unsigned int decompressed_size;
    void *decompressed_data;
    struct nk_font_config cfg;

    NK_ASSERT(atlas);
    NK_ASSERT(atlas->temporary.alloc);
    NK_ASSERT(atlas->temporary.free);
    NK_ASSERT(atlas->permanent.alloc);
    NK_ASSERT(atlas->permanent.free);

    NK_ASSERT(compressed_data);
    NK_ASSERT(compressed_size);
    if (!atlas || !compressed_data || !atlas->temporary.alloc || !atlas->temporary.free ||
        !atlas->permanent.alloc || !atlas->permanent.free)
        return 0;

    decompressed_size = nk_decompress_length((unsigned char*)compressed_data);
    decompressed_data = atlas->permanent.alloc(atlas->permanent.userdata,0,decompressed_size);
    NK_ASSERT(decompressed_data);
    if (!decompressed_data) return 0;
    nk_decompress((unsigned char*)decompressed_data, (unsigned char*)compressed_data,
        (unsigned int)compressed_size);

    cfg = (config) ? *config: nk_font_config(height);
    cfg.ttf_blob = decompressed_data;
    cfg.ttf_size = decompressed_size;
    cfg.size = height;
    cfg.ttf_data_owned_by_atlas = 1;
    return nk_font_atlas_add(atlas, &cfg);
}
NK_API struct nk_font*
nk_font_atlas_add_compressed_base85(struct nk_font_atlas *atlas,
    const char *data_base85, float height, const struct nk_font_config *config)
{
    int compressed_size;
    void *compressed_data;
    struct nk_font *font;

    NK_ASSERT(atlas);
    NK_ASSERT(atlas->temporary.alloc);
    NK_ASSERT(atlas->temporary.free);
    NK_ASSERT(atlas->permanent.alloc);
    NK_ASSERT(atlas->permanent.free);

    NK_ASSERT(data_base85);
    if (!atlas || !data_base85 || !atlas->temporary.alloc || !atlas->temporary.free ||
        !atlas->permanent.alloc || !atlas->permanent.free)
        return 0;

    compressed_size = (((int)nk_strlen(data_base85) + 4) / 5) * 4;
    compressed_data = atlas->temporary.alloc(atlas->temporary.userdata,0, (nk_size)compressed_size);
    NK_ASSERT(compressed_data);
    if (!compressed_data) return 0;
    nk_decode_85((unsigned char*)compressed_data, (const unsigned char*)data_base85);
    font = nk_font_atlas_add_compressed(atlas, compressed_data,
                    (nk_size)compressed_size, height, config);
    atlas->temporary.free(atlas->temporary.userdata, compressed_data);
    return font;
}

#ifdef NK_INCLUDE_DEFAULT_FONT
NK_API struct nk_font*
nk_font_atlas_add_default(struct nk_font_atlas *atlas,
    float pixel_height, const struct nk_font_config *config)
{
    NK_ASSERT(atlas);
    NK_ASSERT(atlas->temporary.alloc);
    NK_ASSERT(atlas->temporary.free);
    NK_ASSERT(atlas->permanent.alloc);
    NK_ASSERT(atlas->permanent.free);
    return nk_font_atlas_add_compressed_base85(atlas,
        nk_proggy_clean_ttf_compressed_data_base85, pixel_height, config);
}
#endif
NK_API const void*
nk_font_atlas_bake(struct nk_font_atlas *atlas, int *width, int *height,
    enum nk_font_atlas_format fmt)
{
    int i = 0;
    void *tmp = 0;
    nk_size tmp_size, img_size;
    struct nk_font *font_iter;
    struct nk_font_baker *baker;

    NK_ASSERT(atlas);
    NK_ASSERT(atlas->temporary.alloc);
    NK_ASSERT(atlas->temporary.free);
    NK_ASSERT(atlas->permanent.alloc);
    NK_ASSERT(atlas->permanent.free);

    NK_ASSERT(width);
    NK_ASSERT(height);
    if (!atlas || !width || !height ||
        !atlas->temporary.alloc || !atlas->temporary.free ||
        !atlas->permanent.alloc || !atlas->permanent.free)
        return 0;

#ifdef NK_INCLUDE_DEFAULT_FONT
    /* no font added so just use default font */
    if (!atlas->font_num)
        atlas->default_font = nk_font_atlas_add_default(atlas, 13.0f, 0);
#endif
    NK_ASSERT(atlas->font_num);
    if (!atlas->font_num) return 0;

    /* allocate temporary baker memory required for the baking process */
    nk_font_baker_memory(&tmp_size, &atlas->glyph_count, atlas->config, atlas->font_num);
    tmp = atlas->temporary.alloc(atlas->temporary.userdata,0, tmp_size);
    NK_ASSERT(tmp);
    if (!tmp) goto failed;

    /* allocate glyph memory for all fonts */
    baker = nk_font_baker(tmp, atlas->glyph_count, atlas->font_num, &atlas->temporary);
    atlas->glyphs = (struct nk_font_glyph*)atlas->permanent.alloc(
        atlas->permanent.userdata,0, sizeof(struct nk_font_glyph)*(nk_size)atlas->glyph_count);
    NK_ASSERT(atlas->glyphs);
    if (!atlas->glyphs)
        goto failed;

    /* pack all glyphs into a tight fit space */
    atlas->custom.w = (NK_CURSOR_DATA_W*2)+1;
    atlas->custom.h = NK_CURSOR_DATA_H + 1;
    if (!nk_font_bake_pack(baker, &img_size, width, height, &atlas->custom,
        atlas->config, atlas->font_num, &atlas->temporary))
        goto failed;

    /* allocate memory for the baked image font atlas */
    atlas->pixel = atlas->temporary.alloc(atlas->temporary.userdata,0, img_size);
    NK_ASSERT(atlas->pixel);
    if (!atlas->pixel)
        goto failed;

    /* bake glyphs and custom white pixel into image */
    nk_font_bake(baker, atlas->pixel, *width, *height,
        atlas->glyphs, atlas->glyph_count, atlas->config, atlas->font_num);
    nk_font_bake_custom_data(atlas->pixel, *width, *height, atlas->custom,
            nk_custom_cursor_data, NK_CURSOR_DATA_W, NK_CURSOR_DATA_H, '.', 'X');

    if (fmt == NK_FONT_ATLAS_RGBA32) {
        /* convert alpha8 image into rgba32 image */
        void *img_rgba = atlas->temporary.alloc(atlas->temporary.userdata,0,
                            (nk_size)(*width * *height * 4));
        NK_ASSERT(img_rgba);
        if (!img_rgba) goto failed;
        nk_font_bake_convert(img_rgba, *width, *height, atlas->pixel);
        atlas->temporary.free(atlas->temporary.userdata, atlas->pixel);
        atlas->pixel = img_rgba;
    }
    atlas->tex_width = *width;
    atlas->tex_height = *height;

    /* initialize each font */
    for (font_iter = atlas->fonts; font_iter; font_iter = font_iter->next) {
        struct nk_font *font = font_iter;
        struct nk_font_config *config = font->config;
        nk_font_init(font, config->size, config->fallback_glyph, atlas->glyphs,
            config->font, nk_handle_ptr(0));
    }

    /* initialize each cursor */
    {NK_STORAGE const struct nk_vec2 nk_cursor_data[NK_CURSOR_COUNT][3] = {
        /* Pos      Size        Offset */
        {{ 0, 3},   {12,19},    { 0, 0}},
        {{13, 0},   { 7,16},    { 4, 8}},
        {{31, 0},   {23,23},    {11,11}},
        {{21, 0},   { 9, 23},   { 5,11}},
        {{55,18},   {23, 9},    {11, 5}},
        {{73, 0},   {17,17},    { 9, 9}},
        {{55, 0},   {17,17},    { 9, 9}}
    };
    for (i = 0; i < NK_CURSOR_COUNT; ++i) {
        struct nk_cursor *cursor = &atlas->cursors[i];
        cursor->img.w = (unsigned short)*width;
        cursor->img.h = (unsigned short)*height;
        cursor->img.region[0] = (unsigned short)(atlas->custom.x + nk_cursor_data[i][0].x);
        cursor->img.region[1] = (unsigned short)(atlas->custom.y + nk_cursor_data[i][0].y);
        cursor->img.region[2] = (unsigned short)nk_cursor_data[i][1].x;
        cursor->img.region[3] = (unsigned short)nk_cursor_data[i][1].y;
        cursor->size = nk_cursor_data[i][1];
        cursor->offset = nk_cursor_data[i][2];
    }}
    /* free temporary memory */
    atlas->temporary.free(atlas->temporary.userdata, tmp);
    return atlas->pixel;

failed:
    /* error so cleanup all memory */
    if (tmp) atlas->temporary.free(atlas->temporary.userdata, tmp);
    if (atlas->glyphs) {
        atlas->permanent.free(atlas->permanent.userdata, atlas->glyphs);
        atlas->glyphs = 0;
    }
    if (atlas->pixel) {
        atlas->temporary.free(atlas->temporary.userdata, atlas->pixel);
        atlas->pixel = 0;
    }
    return 0;
}
NK_API void
nk_font_atlas_end(struct nk_font_atlas *atlas, nk_handle texture,
    struct nk_draw_null_texture *null)
{
    int i = 0;
    struct nk_font *font_iter;
    NK_ASSERT(atlas);
    if (!atlas) {
        if (!null) return;
        null->texture = texture;
        null->uv = nk_vec2(0.5f,0.5f);
    }
    if (null) {
        null->texture = texture;
        null->uv.x = (atlas->custom.x + 0.5f)/(float)atlas->tex_width;
        null->uv.y = (atlas->custom.y + 0.5f)/(float)atlas->tex_height;
    }
    for (font_iter = atlas->fonts; font_iter; font_iter = font_iter->next) {
        font_iter->texture = texture;
#ifdef NK_INCLUDE_VERTEX_BUFFER_OUTPUT
        font_iter->handle.texture = texture;
#endif
    }
    for (i = 0; i < NK_CURSOR_COUNT; ++i)
        atlas->cursors[i].img.handle = texture;

    atlas->temporary.free(atlas->temporary.userdata, atlas->pixel);
    atlas->pixel = 0;
    atlas->tex_width = 0;
    atlas->tex_height = 0;
    atlas->custom.x = 0;
    atlas->custom.y = 0;
    atlas->custom.w = 0;
    atlas->custom.h = 0;
}
NK_API void
nk_font_atlas_cleanup(struct nk_font_atlas *atlas)
{
    NK_ASSERT(atlas);
    NK_ASSERT(atlas->temporary.alloc);
    NK_ASSERT(atlas->temporary.free);
    NK_ASSERT(atlas->permanent.alloc);
    NK_ASSERT(atlas->permanent.free);
    if (!atlas || !atlas->permanent.alloc || !atlas->permanent.free) return;
    if (atlas->config) {
        struct nk_font_config *iter;
        for (iter = atlas->config; iter; iter = iter->next) {
            struct nk_font_config *i;
            for (i = iter->n; i != iter; i = i->n) {
                atlas->permanent.free(atlas->permanent.userdata, i->ttf_blob);
                i->ttf_blob = 0;
            }
            atlas->permanent.free(atlas->permanent.userdata, iter->ttf_blob);
            iter->ttf_blob = 0;
        }
    }
}
NK_API void
nk_font_atlas_clear(struct nk_font_atlas *atlas)
{
    NK_ASSERT(atlas);
    NK_ASSERT(atlas->temporary.alloc);
    NK_ASSERT(atlas->temporary.free);
    NK_ASSERT(atlas->permanent.alloc);
    NK_ASSERT(atlas->permanent.free);
    if (!atlas || !atlas->permanent.alloc || !atlas->permanent.free) return;

    if (atlas->config) {
        struct nk_font_config *iter, *next;
        for (iter = atlas->config; iter; iter = next) {
            struct nk_font_config *i, *n;
            for (i = iter->n; i != iter; i = n) {
                n = i->n;
                if (i->ttf_blob)
                    atlas->permanent.free(atlas->permanent.userdata, i->ttf_blob);
                atlas->permanent.free(atlas->permanent.userdata, i);
            }
            next = iter->next;
            if (i->ttf_blob)
                atlas->permanent.free(atlas->permanent.userdata, iter->ttf_blob);
            atlas->permanent.free(atlas->permanent.userdata, iter);
        }
        atlas->config = 0;
    }
    if (atlas->fonts) {
        struct nk_font *iter, *next;
        for (iter = atlas->fonts; iter; iter = next) {
            next = iter->next;
            atlas->permanent.free(atlas->permanent.userdata, iter);
        }
        atlas->fonts = 0;
    }
    if (atlas->glyphs)
        atlas->permanent.free(atlas->permanent.userdata, atlas->glyphs);
    nk_zero_struct(*atlas);
}
#endif





/* ===============================================================
 *
 *                          INPUT
 *
 * ===============================================================*/
NK_API void
nk_input_begin(struct nk_context *ctx)
{
    int i;
    struct nk_input *in;
    NK_ASSERT(ctx);
    if (!ctx) return;
    in = &ctx->input;
    for (i = 0; i < NK_BUTTON_MAX; ++i)
        in->mouse.buttons[i].clicked = 0;

    in->keyboard.text_len = 0;
    in->mouse.scroll_delta = nk_vec2(0,0);
    in->mouse.prev.x = in->mouse.pos.x;
    in->mouse.prev.y = in->mouse.pos.y;
    in->mouse.delta.x = 0;
    in->mouse.delta.y = 0;
    for (i = 0; i < NK_KEY_MAX; i++)
        in->keyboard.keys[i].clicked = 0;
}
NK_API void
nk_input_end(struct nk_context *ctx)
{
    struct nk_input *in;
    NK_ASSERT(ctx);
    if (!ctx) return;
    in = &ctx->input;
    if (in->mouse.grab)
        in->mouse.grab = 0;
    if (in->mouse.ungrab) {
        in->mouse.grabbed = 0;
        in->mouse.ungrab = 0;
        in->mouse.grab = 0;
    }
}
NK_API void
nk_input_motion(struct nk_context *ctx, int x, int y)
{
    struct nk_input *in;
    NK_ASSERT(ctx);
    if (!ctx) return;
    in = &ctx->input;
    in->mouse.pos.x = (float)x;
    in->mouse.pos.y = (float)y;
    in->mouse.delta.x = in->mouse.pos.x - in->mouse.prev.x;
    in->mouse.delta.y = in->mouse.pos.y - in->mouse.prev.y;
}
NK_API void
nk_input_key(struct nk_context *ctx, enum nk_keys key, int down)
{
    struct nk_input *in;
    NK_ASSERT(ctx);
    if (!ctx) return;
    in = &ctx->input;
    if (in->keyboard.keys[key].down != down)
        in->keyboard.keys[key].clicked++;
    in->keyboard.keys[key].down = down;
}
NK_API void
nk_input_button(struct nk_context *ctx, enum nk_buttons id, int x, int y, int down)
{
    struct nk_mouse_button *btn;
    struct nk_input *in;
    NK_ASSERT(ctx);
    if (!ctx) return;
    in = &ctx->input;
    if (in->mouse.buttons[id].down == down) return;

    btn = &in->mouse.buttons[id];
    btn->clicked_pos.x = (float)x;
    btn->clicked_pos.y = (float)y;
    btn->down = down;
    btn->clicked++;
}
NK_API void
nk_input_scroll(struct nk_context *ctx, struct nk_vec2 val)
{
    NK_ASSERT(ctx);
    if (!ctx) return;
    ctx->input.mouse.scroll_delta.x += val.x;
    ctx->input.mouse.scroll_delta.y += val.y;
}
NK_API void
nk_input_glyph(struct nk_context *ctx, const nk_glyph glyph)
{
    int len = 0;
    nk_rune unicode;
    struct nk_input *in;

    NK_ASSERT(ctx);
    if (!ctx) return;
    in = &ctx->input;

    len = nk_utf_decode(glyph, &unicode, NK_UTF_SIZE);
    if (len && ((in->keyboard.text_len + len) < NK_INPUT_MAX)) {
        nk_utf_encode(unicode, &in->keyboard.text[in->keyboard.text_len],
            NK_INPUT_MAX - in->keyboard.text_len);
        in->keyboard.text_len += len;
    }
}
NK_API void
nk_input_char(struct nk_context *ctx, char c)
{
    nk_glyph glyph;
    NK_ASSERT(ctx);
    if (!ctx) return;
    glyph[0] = c;
    nk_input_glyph(ctx, glyph);
}
NK_API void
nk_input_unicode(struct nk_context *ctx, nk_rune unicode)
{
    nk_glyph rune;
    NK_ASSERT(ctx);
    if (!ctx) return;
    nk_utf_encode(unicode, rune, NK_UTF_SIZE);
    nk_input_glyph(ctx, rune);
}
NK_API int
nk_input_has_mouse_click(const struct nk_input *i, enum nk_buttons id)
{
    const struct nk_mouse_button *btn;
    if (!i) return nk_false;
    btn = &i->mouse.buttons[id];
    return (btn->clicked && btn->down == nk_false) ? nk_true : nk_false;
}
NK_API int
nk_input_has_mouse_click_in_rect(const struct nk_input *i, enum nk_buttons id,
    struct nk_rect b)
{
    const struct nk_mouse_button *btn;
    if (!i) return nk_false;
    btn = &i->mouse.buttons[id];
    if (!NK_INBOX(btn->clicked_pos.x,btn->clicked_pos.y,b.x,b.y,b.w,b.h))
        return nk_false;
    return nk_true;
}
NK_API int
nk_input_has_mouse_click_down_in_rect(const struct nk_input *i, enum nk_buttons id,
    struct nk_rect b, int down)
{
    const struct nk_mouse_button *btn;
    if (!i) return nk_false;
    btn = &i->mouse.buttons[id];
    return nk_input_has_mouse_click_in_rect(i, id, b) && (btn->down == down);
}
NK_API int
nk_input_is_mouse_click_in_rect(const struct nk_input *i, enum nk_buttons id,
    struct nk_rect b)
{
    const struct nk_mouse_button *btn;
    if (!i) return nk_false;
    btn = &i->mouse.buttons[id];
    return (nk_input_has_mouse_click_down_in_rect(i, id, b, nk_false) &&
            btn->clicked) ? nk_true : nk_false;
}
NK_API int
nk_input_is_mouse_click_down_in_rect(const struct nk_input *i, enum nk_buttons id,
    struct nk_rect b, int down)
{
    const struct nk_mouse_button *btn;
    if (!i) return nk_false;
    btn = &i->mouse.buttons[id];
    return (nk_input_has_mouse_click_down_in_rect(i, id, b, down) &&
            btn->clicked) ? nk_true : nk_false;
}
NK_API int
nk_input_any_mouse_click_in_rect(const struct nk_input *in, struct nk_rect b)
{
    int i, down = 0;
    for (i = 0; i < NK_BUTTON_MAX; ++i)
        down = down || nk_input_is_mouse_click_in_rect(in, (enum nk_buttons)i, b);
    return down;
}
NK_API int
nk_input_is_mouse_hovering_rect(const struct nk_input *i, struct nk_rect rect)
{
    if (!i) return nk_false;
    return NK_INBOX(i->mouse.pos.x, i->mouse.pos.y, rect.x, rect.y, rect.w, rect.h);
}
NK_API int
nk_input_is_mouse_prev_hovering_rect(const struct nk_input *i, struct nk_rect rect)
{
    if (!i) return nk_false;
    return NK_INBOX(i->mouse.prev.x, i->mouse.prev.y, rect.x, rect.y, rect.w, rect.h);
}
NK_API int
nk_input_mouse_clicked(const struct nk_input *i, enum nk_buttons id, struct nk_rect rect)
{
    if (!i) return nk_false;
    if (!nk_input_is_mouse_hovering_rect(i, rect)) return nk_false;
    return nk_input_is_mouse_click_in_rect(i, id, rect);
}
NK_API int
nk_input_is_mouse_down(const struct nk_input *i, enum nk_buttons id)
{
    if (!i) return nk_false;
    return i->mouse.buttons[id].down;
}
NK_API int
nk_input_is_mouse_pressed(const struct nk_input *i, enum nk_buttons id)
{
    const struct nk_mouse_button *b;
    if (!i) return nk_false;
    b = &i->mouse.buttons[id];
    if (b->down && b->clicked)
        return nk_true;
    return nk_false;
}
NK_API int
nk_input_is_mouse_released(const struct nk_input *i, enum nk_buttons id)
{
    if (!i) return nk_false;
    return (!i->mouse.buttons[id].down && i->mouse.buttons[id].clicked);
}
NK_API int
nk_input_is_key_pressed(const struct nk_input *i, enum nk_keys key)
{
    const struct nk_key *k;
    if (!i) return nk_false;
    k = &i->keyboard.keys[key];
    if ((k->down && k->clicked) || (!k->down && k->clicked >= 2))
        return nk_true;
    return nk_false;
}
NK_API int
nk_input_is_key_released(const struct nk_input *i, enum nk_keys key)
{
    const struct nk_key *k;
    if (!i) return nk_false;
    k = &i->keyboard.keys[key];
    if ((!k->down && k->clicked) || (k->down && k->clicked >= 2))
        return nk_true;
    return nk_false;
}
NK_API int
nk_input_is_key_down(const struct nk_input *i, enum nk_keys key)
{
    const struct nk_key *k;
    if (!i) return nk_false;
    k = &i->keyboard.keys[key];
    if (k->down) return nk_true;
    return nk_false;
}





/* ===============================================================
 *
 *                              STYLE
 *
 * ===============================================================*/
NK_API void nk_style_default(struct nk_context *ctx){nk_style_from_table(ctx, 0);}
#define NK_COLOR_MAP(NK_COLOR)\
    NK_COLOR(NK_COLOR_TEXT,                     175,175,175,255) \
    NK_COLOR(NK_COLOR_WINDOW,                   45, 45, 45, 255) \
    NK_COLOR(NK_COLOR_HEADER,                   40, 40, 40, 255) \
    NK_COLOR(NK_COLOR_BORDER,                   65, 65, 65, 255) \
    NK_COLOR(NK_COLOR_BUTTON,                   50, 50, 50, 255) \
    NK_COLOR(NK_COLOR_BUTTON_HOVER,             40, 40, 40, 255) \
    NK_COLOR(NK_COLOR_BUTTON_ACTIVE,            35, 35, 35, 255) \
    NK_COLOR(NK_COLOR_TOGGLE,                   100,100,100,255) \
    NK_COLOR(NK_COLOR_TOGGLE_HOVER,             120,120,120,255) \
    NK_COLOR(NK_COLOR_TOGGLE_CURSOR,            45, 45, 45, 255) \
    NK_COLOR(NK_COLOR_SELECT,                   45, 45, 45, 255) \
    NK_COLOR(NK_COLOR_SELECT_ACTIVE,            35, 35, 35,255) \
    NK_COLOR(NK_COLOR_SLIDER,                   38, 38, 38, 255) \
    NK_COLOR(NK_COLOR_SLIDER_CURSOR,            100,100,100,255) \
    NK_COLOR(NK_COLOR_SLIDER_CURSOR_HOVER,      120,120,120,255) \
    NK_COLOR(NK_COLOR_SLIDER_CURSOR_ACTIVE,     150,150,150,255) \
    NK_COLOR(NK_COLOR_PROPERTY,                 38, 38, 38, 255) \
    NK_COLOR(NK_COLOR_EDIT,                     38, 38, 38, 255)  \
    NK_COLOR(NK_COLOR_EDIT_CURSOR,              175,175,175,255) \
    NK_COLOR(NK_COLOR_COMBO,                    45, 45, 45, 255) \
    NK_COLOR(NK_COLOR_CHART,                    120,120,120,255) \
    NK_COLOR(NK_COLOR_CHART_COLOR,              45, 45, 45, 255) \
    NK_COLOR(NK_COLOR_CHART_COLOR_HIGHLIGHT,    255, 0,  0, 255) \
    NK_COLOR(NK_COLOR_SCROLLBAR,                40, 40, 40, 255) \
    NK_COLOR(NK_COLOR_SCROLLBAR_CURSOR,         100,100,100,255) \
    NK_COLOR(NK_COLOR_SCROLLBAR_CURSOR_HOVER,   120,120,120,255) \
    NK_COLOR(NK_COLOR_SCROLLBAR_CURSOR_ACTIVE,  150,150,150,255) \
    NK_COLOR(NK_COLOR_TAB_HEADER,               40, 40, 40,255)

NK_GLOBAL const struct nk_color
nk_default_color_style[NK_COLOR_COUNT] = {
#define NK_COLOR(a,b,c,d,e) {b,c,d,e},
    NK_COLOR_MAP(NK_COLOR)
#undef NK_COLOR
};
NK_GLOBAL const char *nk_color_names[NK_COLOR_COUNT] = {
#define NK_COLOR(a,b,c,d,e) #a,
    NK_COLOR_MAP(NK_COLOR)
#undef NK_COLOR
};

NK_API const char*
nk_style_get_color_by_name(enum nk_style_colors c)
{
    return nk_color_names[c];
}
NK_API struct nk_style_item
nk_style_item_image(struct nk_image img)
{
    struct nk_style_item i;
    i.type = NK_STYLE_ITEM_IMAGE;
    i.data.image = img;
    return i;
}
NK_API struct nk_style_item
nk_style_item_color(struct nk_color col)
{
    struct nk_style_item i;
    i.type = NK_STYLE_ITEM_COLOR;
    i.data.color = col;
    return i;
}
NK_API struct nk_style_item
nk_style_item_hide(void)
{
    struct nk_style_item i;
    i.type = NK_STYLE_ITEM_COLOR;
    i.data.color = nk_rgba(0,0,0,0);
    return i;
}
NK_API void
nk_style_from_table(struct nk_context *ctx, const struct nk_color *table)
{
    struct nk_style *style;
    struct nk_style_text *text;
    struct nk_style_button *button;
    struct nk_style_toggle *toggle;
    struct nk_style_selectable *select;
    struct nk_style_slider *slider;
    struct nk_style_progress *prog;
    struct nk_style_scrollbar *scroll;
    struct nk_style_edit *edit;
    struct nk_style_property *property;
    struct nk_style_combo *combo;
    struct nk_style_chart *chart;
    struct nk_style_tab *tab;
    struct nk_style_window *win;

    NK_ASSERT(ctx);
    if (!ctx) return;
    style = &ctx->style;
    table = (!table) ? nk_default_color_style: table;

    /* default text */
    text = &style->text;
    text->color = table[NK_COLOR_TEXT];
    text->padding = nk_vec2(0,0);

    /* default button */
    button = &style->button;
    nk_zero_struct(*button);
    button->normal          = nk_style_item_color(table[NK_COLOR_BUTTON]);
    button->hover           = nk_style_item_color(table[NK_COLOR_BUTTON_HOVER]);
    button->active          = nk_style_item_color(table[NK_COLOR_BUTTON_ACTIVE]);
    button->border_color    = table[NK_COLOR_BORDER];
    button->text_background = table[NK_COLOR_BUTTON];
    button->text_normal     = table[NK_COLOR_TEXT];
    button->text_hover      = table[NK_COLOR_TEXT];
    button->text_active     = table[NK_COLOR_TEXT];
    button->padding         = nk_vec2(2.0f,2.0f);
    button->image_padding   = nk_vec2(0.0f,0.0f);
    button->touch_padding   = nk_vec2(0.0f, 0.0f);
    button->userdata        = nk_handle_ptr(0);
    button->text_alignment  = NK_TEXT_CENTERED;
    button->border          = 1.0f;
    button->rounding        = 4.0f;
    button->draw_begin      = 0;
    button->draw_end        = 0;

    /* contextual button */
    button = &style->contextual_button;
    nk_zero_struct(*button);
    button->normal          = nk_style_item_color(table[NK_COLOR_WINDOW]);
    button->hover           = nk_style_item_color(table[NK_COLOR_BUTTON_HOVER]);
    button->active          = nk_style_item_color(table[NK_COLOR_BUTTON_ACTIVE]);
    button->border_color    = table[NK_COLOR_WINDOW];
    button->text_background = table[NK_COLOR_WINDOW];
    button->text_normal     = table[NK_COLOR_TEXT];
    button->text_hover      = table[NK_COLOR_TEXT];
    button->text_active     = table[NK_COLOR_TEXT];
    button->padding         = nk_vec2(2.0f,2.0f);
    button->touch_padding   = nk_vec2(0.0f,0.0f);
    button->userdata        = nk_handle_ptr(0);
    button->text_alignment  = NK_TEXT_CENTERED;
    button->border          = 0.0f;
    button->rounding        = 0.0f;
    button->draw_begin      = 0;
    button->draw_end        = 0;

    /* menu button */
    button = &style->menu_button;
    nk_zero_struct(*button);
    button->normal          = nk_style_item_color(table[NK_COLOR_WINDOW]);
    button->hover           = nk_style_item_color(table[NK_COLOR_WINDOW]);
    button->active          = nk_style_item_color(table[NK_COLOR_WINDOW]);
    button->border_color    = table[NK_COLOR_WINDOW];
    button->text_background = table[NK_COLOR_WINDOW];
    button->text_normal     = table[NK_COLOR_TEXT];
    button->text_hover      = table[NK_COLOR_TEXT];
    button->text_active     = table[NK_COLOR_TEXT];
    button->padding         = nk_vec2(2.0f,2.0f);
    button->touch_padding   = nk_vec2(0.0f,0.0f);
    button->userdata        = nk_handle_ptr(0);
    button->text_alignment  = NK_TEXT_CENTERED;
    button->border          = 0.0f;
    button->rounding        = 1.0f;
    button->draw_begin      = 0;
    button->draw_end        = 0;

    /* checkbox toggle */
    toggle = &style->checkbox;
    nk_zero_struct(*toggle);
    toggle->normal          = nk_style_item_color(table[NK_COLOR_TOGGLE]);
    toggle->hover           = nk_style_item_color(table[NK_COLOR_TOGGLE_HOVER]);
    toggle->active          = nk_style_item_color(table[NK_COLOR_TOGGLE_HOVER]);
    toggle->cursor_normal   = nk_style_item_color(table[NK_COLOR_TOGGLE_CURSOR]);
    toggle->cursor_hover    = nk_style_item_color(table[NK_COLOR_TOGGLE_CURSOR]);
    toggle->userdata        = nk_handle_ptr(0);
    toggle->text_background = table[NK_COLOR_WINDOW];
    toggle->text_normal     = table[NK_COLOR_TEXT];
    toggle->text_hover      = table[NK_COLOR_TEXT];
    toggle->text_active     = table[NK_COLOR_TEXT];
    toggle->padding         = nk_vec2(2.0f, 2.0f);
    toggle->touch_padding   = nk_vec2(0,0);
    toggle->border_color    = nk_rgba(0,0,0,0);
    toggle->border          = 0.0f;
    toggle->spacing         = 4;

    /* option toggle */
    toggle = &style->option;
    nk_zero_struct(*toggle);
    toggle->normal          = nk_style_item_color(table[NK_COLOR_TOGGLE]);
    toggle->hover           = nk_style_item_color(table[NK_COLOR_TOGGLE_HOVER]);
    toggle->active          = nk_style_item_color(table[NK_COLOR_TOGGLE_HOVER]);
    toggle->cursor_normal   = nk_style_item_color(table[NK_COLOR_TOGGLE_CURSOR]);
    toggle->cursor_hover    = nk_style_item_color(table[NK_COLOR_TOGGLE_CURSOR]);
    toggle->userdata        = nk_handle_ptr(0);
    toggle->text_background = table[NK_COLOR_WINDOW];
    toggle->text_normal     = table[NK_COLOR_TEXT];
    toggle->text_hover      = table[NK_COLOR_TEXT];
    toggle->text_active     = table[NK_COLOR_TEXT];
    toggle->padding         = nk_vec2(3.0f, 3.0f);
    toggle->touch_padding   = nk_vec2(0,0);
    toggle->border_color    = nk_rgba(0,0,0,0);
    toggle->border          = 0.0f;
    toggle->spacing         = 4;

    /* selectable */
    select = &style->selectable;
    nk_zero_struct(*select);
    select->normal          = nk_style_item_color(table[NK_COLOR_SELECT]);
    select->hover           = nk_style_item_color(table[NK_COLOR_SELECT]);
    select->pressed         = nk_style_item_color(table[NK_COLOR_SELECT]);
    select->normal_active   = nk_style_item_color(table[NK_COLOR_SELECT_ACTIVE]);
    select->hover_active    = nk_style_item_color(table[NK_COLOR_SELECT_ACTIVE]);
    select->pressed_active  = nk_style_item_color(table[NK_COLOR_SELECT_ACTIVE]);
    select->text_normal     = table[NK_COLOR_TEXT];
    select->text_hover      = table[NK_COLOR_TEXT];
    select->text_pressed    = table[NK_COLOR_TEXT];
    select->text_normal_active  = table[NK_COLOR_TEXT];
    select->text_hover_active   = table[NK_COLOR_TEXT];
    select->text_pressed_active = table[NK_COLOR_TEXT];
    select->padding         = nk_vec2(2.0f,2.0f);
    select->image_padding   = nk_vec2(2.0f,2.0f);
    select->touch_padding   = nk_vec2(0,0);
    select->userdata        = nk_handle_ptr(0);
    select->rounding        = 0.0f;
    select->draw_begin      = 0;
    select->draw_end        = 0;

    /* slider */
    slider = &style->slider;
    nk_zero_struct(*slider);
    slider->normal          = nk_style_item_hide();
    slider->hover           = nk_style_item_hide();
    slider->active          = nk_style_item_hide();
    slider->bar_normal      = table[NK_COLOR_SLIDER];
    slider->bar_hover       = table[NK_COLOR_SLIDER];
    slider->bar_active      = table[NK_COLOR_SLIDER];
    slider->bar_filled      = table[NK_COLOR_SLIDER_CURSOR];
    slider->cursor_normal   = nk_style_item_color(table[NK_COLOR_SLIDER_CURSOR]);
    slider->cursor_hover    = nk_style_item_color(table[NK_COLOR_SLIDER_CURSOR_HOVER]);
    slider->cursor_active   = nk_style_item_color(table[NK_COLOR_SLIDER_CURSOR_ACTIVE]);
    slider->inc_symbol      = NK_SYMBOL_TRIANGLE_RIGHT;
    slider->dec_symbol      = NK_SYMBOL_TRIANGLE_LEFT;
    slider->cursor_size     = nk_vec2(16,16);
    slider->padding         = nk_vec2(2,2);
    slider->spacing         = nk_vec2(2,2);
    slider->userdata        = nk_handle_ptr(0);
    slider->show_buttons    = nk_false;
    slider->bar_height      = 8;
    slider->rounding        = 0;
    slider->draw_begin      = 0;
    slider->draw_end        = 0;

    /* slider buttons */
    button = &style->slider.inc_button;
    button->normal          = nk_style_item_color(nk_rgb(40,40,40));
    button->hover           = nk_style_item_color(nk_rgb(42,42,42));
    button->active          = nk_style_item_color(nk_rgb(44,44,44));
    button->border_color    = nk_rgb(65,65,65);
    button->text_background = nk_rgb(40,40,40);
    button->text_normal     = nk_rgb(175,175,175);
    button->text_hover      = nk_rgb(175,175,175);
    button->text_active     = nk_rgb(175,175,175);
    button->padding         = nk_vec2(8.0f,8.0f);
    button->touch_padding   = nk_vec2(0.0f,0.0f);
    button->userdata        = nk_handle_ptr(0);
    button->text_alignment  = NK_TEXT_CENTERED;
    button->border          = 1.0f;
    button->rounding        = 0.0f;
    button->draw_begin      = 0;
    button->draw_end        = 0;
    style->slider.dec_button = style->slider.inc_button;

    /* progressbar */
    prog = &style->progress;
    nk_zero_struct(*prog);
    prog->normal            = nk_style_item_color(table[NK_COLOR_SLIDER]);
    prog->hover             = nk_style_item_color(table[NK_COLOR_SLIDER]);
    prog->active            = nk_style_item_color(table[NK_COLOR_SLIDER]);
    prog->cursor_normal     = nk_style_item_color(table[NK_COLOR_SLIDER_CURSOR]);
    prog->cursor_hover      = nk_style_item_color(table[NK_COLOR_SLIDER_CURSOR_HOVER]);
    prog->cursor_active     = nk_style_item_color(table[NK_COLOR_SLIDER_CURSOR_ACTIVE]);
    prog->border_color      = nk_rgba(0,0,0,0);
    prog->cursor_border_color = nk_rgba(0,0,0,0);
    prog->userdata          = nk_handle_ptr(0);
    prog->padding           = nk_vec2(4,4);
    prog->rounding          = 0;
    prog->border            = 0;
    prog->cursor_rounding   = 0;
    prog->cursor_border     = 0;
    prog->draw_begin        = 0;
    prog->draw_end          = 0;

    /* scrollbars */
    scroll = &style->scrollh;
    nk_zero_struct(*scroll);
    scroll->normal          = nk_style_item_color(table[NK_COLOR_SCROLLBAR]);
    scroll->hover           = nk_style_item_color(table[NK_COLOR_SCROLLBAR]);
    scroll->active          = nk_style_item_color(table[NK_COLOR_SCROLLBAR]);
    scroll->cursor_normal   = nk_style_item_color(table[NK_COLOR_SCROLLBAR_CURSOR]);
    scroll->cursor_hover    = nk_style_item_color(table[NK_COLOR_SCROLLBAR_CURSOR_HOVER]);
    scroll->cursor_active   = nk_style_item_color(table[NK_COLOR_SCROLLBAR_CURSOR_ACTIVE]);
    scroll->dec_symbol      = NK_SYMBOL_CIRCLE_SOLID;
    scroll->inc_symbol      = NK_SYMBOL_CIRCLE_SOLID;
    scroll->userdata        = nk_handle_ptr(0);
    scroll->border_color    = table[NK_COLOR_SCROLLBAR];
    scroll->cursor_border_color = table[NK_COLOR_SCROLLBAR];
    scroll->padding         = nk_vec2(0,0);
    scroll->show_buttons    = nk_false;
    scroll->border          = 0;
    scroll->rounding        = 0;
    scroll->border_cursor   = 0;
    scroll->rounding_cursor = 0;
    scroll->draw_begin      = 0;
    scroll->draw_end        = 0;
    style->scrollv = style->scrollh;

    /* scrollbars buttons */
    button = &style->scrollh.inc_button;
    button->normal          = nk_style_item_color(nk_rgb(40,40,40));
    button->hover           = nk_style_item_color(nk_rgb(42,42,42));
    button->active          = nk_style_item_color(nk_rgb(44,44,44));
    button->border_color    = nk_rgb(65,65,65);
    button->text_background = nk_rgb(40,40,40);
    button->text_normal     = nk_rgb(175,175,175);
    button->text_hover      = nk_rgb(175,175,175);
    button->text_active     = nk_rgb(175,175,175);
    button->padding         = nk_vec2(4.0f,4.0f);
    button->touch_padding   = nk_vec2(0.0f,0.0f);
    button->userdata        = nk_handle_ptr(0);
    button->text_alignment  = NK_TEXT_CENTERED;
    button->border          = 1.0f;
    button->rounding        = 0.0f;
    button->draw_begin      = 0;
    button->draw_end        = 0;
    style->scrollh.dec_button = style->scrollh.inc_button;
    style->scrollv.inc_button = style->scrollh.inc_button;
    style->scrollv.dec_button = style->scrollh.inc_button;

    /* edit */
    edit = &style->edit;
    nk_zero_struct(*edit);
    edit->normal            = nk_style_item_color(table[NK_COLOR_EDIT]);
    edit->hover             = nk_style_item_color(table[NK_COLOR_EDIT]);
    edit->active            = nk_style_item_color(table[NK_COLOR_EDIT]);
    edit->cursor_normal     = table[NK_COLOR_TEXT];
    edit->cursor_hover      = table[NK_COLOR_TEXT];
    edit->cursor_text_normal= table[NK_COLOR_EDIT];
    edit->cursor_text_hover = table[NK_COLOR_EDIT];
    edit->border_color      = table[NK_COLOR_BORDER];
    edit->text_normal       = table[NK_COLOR_TEXT];
    edit->text_hover        = table[NK_COLOR_TEXT];
    edit->text_active       = table[NK_COLOR_TEXT];
    edit->selected_normal   = table[NK_COLOR_TEXT];
    edit->selected_hover    = table[NK_COLOR_TEXT];
    edit->selected_text_normal  = table[NK_COLOR_EDIT];
    edit->selected_text_hover   = table[NK_COLOR_EDIT];
    edit->scrollbar_size    = nk_vec2(10,10);
    edit->scrollbar         = style->scrollv;
    edit->padding           = nk_vec2(4,4);
    edit->row_padding       = 2;
    edit->cursor_size       = 4;
    edit->border            = 1;
    edit->rounding          = 0;

    /* property */
    property = &style->property;
    nk_zero_struct(*property);
    property->normal        = nk_style_item_color(table[NK_COLOR_PROPERTY]);
    property->hover         = nk_style_item_color(table[NK_COLOR_PROPERTY]);
    property->active        = nk_style_item_color(table[NK_COLOR_PROPERTY]);
    property->border_color  = table[NK_COLOR_BORDER];
    property->label_normal  = table[NK_COLOR_TEXT];
    property->label_hover   = table[NK_COLOR_TEXT];
    property->label_active  = table[NK_COLOR_TEXT];
    property->sym_left      = NK_SYMBOL_TRIANGLE_LEFT;
    property->sym_right     = NK_SYMBOL_TRIANGLE_RIGHT;
    property->userdata      = nk_handle_ptr(0);
    property->padding       = nk_vec2(4,4);
    property->border        = 1;
    property->rounding      = 10;
    property->draw_begin    = 0;
    property->draw_end      = 0;

    /* property buttons */
    button = &style->property.dec_button;
    nk_zero_struct(*button);
    button->normal          = nk_style_item_color(table[NK_COLOR_PROPERTY]);
    button->hover           = nk_style_item_color(table[NK_COLOR_PROPERTY]);
    button->active          = nk_style_item_color(table[NK_COLOR_PROPERTY]);
    button->border_color    = nk_rgba(0,0,0,0);
    button->text_background = table[NK_COLOR_PROPERTY];
    button->text_normal     = table[NK_COLOR_TEXT];
    button->text_hover      = table[NK_COLOR_TEXT];
    button->text_active     = table[NK_COLOR_TEXT];
    button->padding         = nk_vec2(0.0f,0.0f);
    button->touch_padding   = nk_vec2(0.0f,0.0f);
    button->userdata        = nk_handle_ptr(0);
    button->text_alignment  = NK_TEXT_CENTERED;
    button->border          = 0.0f;
    button->rounding        = 0.0f;
    button->draw_begin      = 0;
    button->draw_end        = 0;
    style->property.inc_button = style->property.dec_button;

    /* property edit */
    edit = &style->property.edit;
    nk_zero_struct(*edit);
    edit->normal            = nk_style_item_color(table[NK_COLOR_PROPERTY]);
    edit->hover             = nk_style_item_color(table[NK_COLOR_PROPERTY]);
    edit->active            = nk_style_item_color(table[NK_COLOR_PROPERTY]);
    edit->border_color      = nk_rgba(0,0,0,0);
    edit->cursor_normal     = table[NK_COLOR_TEXT];
    edit->cursor_hover      = table[NK_COLOR_TEXT];
    edit->cursor_text_normal= table[NK_COLOR_EDIT];
    edit->cursor_text_hover = table[NK_COLOR_EDIT];
    edit->text_normal       = table[NK_COLOR_TEXT];
    edit->text_hover        = table[NK_COLOR_TEXT];
    edit->text_active       = table[NK_COLOR_TEXT];
    edit->selected_normal   = table[NK_COLOR_TEXT];
    edit->selected_hover    = table[NK_COLOR_TEXT];
    edit->selected_text_normal  = table[NK_COLOR_EDIT];
    edit->selected_text_hover   = table[NK_COLOR_EDIT];
    edit->padding           = nk_vec2(0,0);
    edit->cursor_size       = 8;
    edit->border            = 0;
    edit->rounding          = 0;

    /* chart */
    chart = &style->chart;
    nk_zero_struct(*chart);
    chart->background       = nk_style_item_color(table[NK_COLOR_CHART]);
    chart->border_color     = table[NK_COLOR_BORDER];
    chart->selected_color   = table[NK_COLOR_CHART_COLOR_HIGHLIGHT];
    chart->color            = table[NK_COLOR_CHART_COLOR];
    chart->padding          = nk_vec2(4,4);
    chart->border           = 0;
    chart->rounding         = 0;

    /* combo */
    combo = &style->combo;
    combo->normal           = nk_style_item_color(table[NK_COLOR_COMBO]);
    combo->hover            = nk_style_item_color(table[NK_COLOR_COMBO]);
    combo->active           = nk_style_item_color(table[NK_COLOR_COMBO]);
    combo->border_color     = table[NK_COLOR_BORDER];
    combo->label_normal     = table[NK_COLOR_TEXT];
    combo->label_hover      = table[NK_COLOR_TEXT];
    combo->label_active     = table[NK_COLOR_TEXT];
    combo->sym_normal       = NK_SYMBOL_TRIANGLE_DOWN;
    combo->sym_hover        = NK_SYMBOL_TRIANGLE_DOWN;
    combo->sym_active       = NK_SYMBOL_TRIANGLE_DOWN;
    combo->content_padding  = nk_vec2(4,4);
    combo->button_padding   = nk_vec2(0,4);
    combo->spacing          = nk_vec2(4,0);
    combo->border           = 1;
    combo->rounding         = 0;

    /* combo button */
    button = &style->combo.button;
    nk_zero_struct(*button);
    button->normal          = nk_style_item_color(table[NK_COLOR_COMBO]);
    button->hover           = nk_style_item_color(table[NK_COLOR_COMBO]);
    button->active          = nk_style_item_color(table[NK_COLOR_COMBO]);
    button->border_color    = nk_rgba(0,0,0,0);
    button->text_background = table[NK_COLOR_COMBO];
    button->text_normal     = table[NK_COLOR_TEXT];
    button->text_hover      = table[NK_COLOR_TEXT];
    button->text_active     = table[NK_COLOR_TEXT];
    button->padding         = nk_vec2(2.0f,2.0f);
    button->touch_padding   = nk_vec2(0.0f,0.0f);
    button->userdata        = nk_handle_ptr(0);
    button->text_alignment  = NK_TEXT_CENTERED;
    button->border          = 0.0f;
    button->rounding        = 0.0f;
    button->draw_begin      = 0;
    button->draw_end        = 0;

    /* tab */
    tab = &style->tab;
    tab->background         = nk_style_item_color(table[NK_COLOR_TAB_HEADER]);
    tab->border_color       = table[NK_COLOR_BORDER];
    tab->text               = table[NK_COLOR_TEXT];
    tab->sym_minimize       = NK_SYMBOL_TRIANGLE_RIGHT;
    tab->sym_maximize       = NK_SYMBOL_TRIANGLE_DOWN;
    tab->padding            = nk_vec2(4,4);
    tab->spacing            = nk_vec2(4,4);
    tab->indent             = 10.0f;
    tab->border             = 1;
    tab->rounding           = 0;

    /* tab button */
    button = &style->tab.tab_minimize_button;
    nk_zero_struct(*button);
    button->normal          = nk_style_item_color(table[NK_COLOR_TAB_HEADER]);
    button->hover           = nk_style_item_color(table[NK_COLOR_TAB_HEADER]);
    button->active          = nk_style_item_color(table[NK_COLOR_TAB_HEADER]);
    button->border_color    = nk_rgba(0,0,0,0);
    button->text_background = table[NK_COLOR_TAB_HEADER];
    button->text_normal     = table[NK_COLOR_TEXT];
    button->text_hover      = table[NK_COLOR_TEXT];
    button->text_active     = table[NK_COLOR_TEXT];
    button->padding         = nk_vec2(2.0f,2.0f);
    button->touch_padding   = nk_vec2(0.0f,0.0f);
    button->userdata        = nk_handle_ptr(0);
    button->text_alignment  = NK_TEXT_CENTERED;
    button->border          = 0.0f;
    button->rounding        = 0.0f;
    button->draw_begin      = 0;
    button->draw_end        = 0;
    style->tab.tab_maximize_button =*button;

    /* node button */
    button = &style->tab.node_minimize_button;
    nk_zero_struct(*button);
    button->normal          = nk_style_item_color(table[NK_COLOR_WINDOW]);
    button->hover           = nk_style_item_color(table[NK_COLOR_WINDOW]);
    button->active          = nk_style_item_color(table[NK_COLOR_WINDOW]);
    button->border_color    = nk_rgba(0,0,0,0);
    button->text_background = table[NK_COLOR_TAB_HEADER];
    button->text_normal     = table[NK_COLOR_TEXT];
    button->text_hover      = table[NK_COLOR_TEXT];
    button->text_active     = table[NK_COLOR_TEXT];
    button->padding         = nk_vec2(2.0f,2.0f);
    button->touch_padding   = nk_vec2(0.0f,0.0f);
    button->userdata        = nk_handle_ptr(0);
    button->text_alignment  = NK_TEXT_CENTERED;
    button->border          = 0.0f;
    button->rounding        = 0.0f;
    button->draw_begin      = 0;
    button->draw_end        = 0;
    style->tab.node_maximize_button =*button;

    /* window header */
    win = &style->window;
    win->header.align = NK_HEADER_RIGHT;
    win->header.close_symbol = NK_SYMBOL_X;
    win->header.minimize_symbol = NK_SYMBOL_MINUS;
    win->header.maximize_symbol = NK_SYMBOL_PLUS;
    win->header.normal = nk_style_item_color(table[NK_COLOR_HEADER]);
    win->header.hover = nk_style_item_color(table[NK_COLOR_HEADER]);
    win->header.active = nk_style_item_color(table[NK_COLOR_HEADER]);
    win->header.label_normal = table[NK_COLOR_TEXT];
    win->header.label_hover = table[NK_COLOR_TEXT];
    win->header.label_active = table[NK_COLOR_TEXT];
    win->header.label_padding = nk_vec2(4,4);
    win->header.padding = nk_vec2(4,4);
    win->header.spacing = nk_vec2(0,0);

    /* window header close button */
    button = &style->window.header.close_button;
    nk_zero_struct(*button);
    button->normal          = nk_style_item_color(table[NK_COLOR_HEADER]);
    button->hover           = nk_style_item_color(table[NK_COLOR_HEADER]);
    button->active          = nk_style_item_color(table[NK_COLOR_HEADER]);
    button->border_color    = nk_rgba(0,0,0,0);
    button->text_background = table[NK_COLOR_HEADER];
    button->text_normal     = table[NK_COLOR_TEXT];
    button->text_hover      = table[NK_COLOR_TEXT];
    button->text_active     = table[NK_COLOR_TEXT];
    button->padding         = nk_vec2(0.0f,0.0f);
    button->touch_padding   = nk_vec2(0.0f,0.0f);
    button->userdata        = nk_handle_ptr(0);
    button->text_alignment  = NK_TEXT_CENTERED;
    button->border          = 0.0f;
    button->rounding        = 0.0f;
    button->draw_begin      = 0;
    button->draw_end        = 0;

    /* window header minimize button */
    button = &style->window.header.minimize_button;
    nk_zero_struct(*button);
    button->normal          = nk_style_item_color(table[NK_COLOR_HEADER]);
    button->hover           = nk_style_item_color(table[NK_COLOR_HEADER]);
    button->active          = nk_style_item_color(table[NK_COLOR_HEADER]);
    button->border_color    = nk_rgba(0,0,0,0);
    button->text_background = table[NK_COLOR_HEADER];
    button->text_normal     = table[NK_COLOR_TEXT];
    button->text_hover      = table[NK_COLOR_TEXT];
    button->text_active     = table[NK_COLOR_TEXT];
    button->padding         = nk_vec2(0.0f,0.0f);
    button->touch_padding   = nk_vec2(0.0f,0.0f);
    button->userdata        = nk_handle_ptr(0);
    button->text_alignment  = NK_TEXT_CENTERED;
    button->border          = 0.0f;
    button->rounding        = 0.0f;
    button->draw_begin      = 0;
    button->draw_end        = 0;

    /* window */
    win->background = table[NK_COLOR_WINDOW];
    win->fixed_background = nk_style_item_color(table[NK_COLOR_WINDOW]);
    win->border_color = table[NK_COLOR_BORDER];
    win->popup_border_color = table[NK_COLOR_BORDER];
    win->combo_border_color = table[NK_COLOR_BORDER];
    win->contextual_border_color = table[NK_COLOR_BORDER];
    win->menu_border_color = table[NK_COLOR_BORDER];
    win->group_border_color = table[NK_COLOR_BORDER];
    win->tooltip_border_color = table[NK_COLOR_BORDER];
    win->scaler = nk_style_item_color(table[NK_COLOR_TEXT]);

    win->rounding = 0.0f;
    win->spacing = nk_vec2(4,4);
    win->scrollbar_size = nk_vec2(10,10);
    win->min_size = nk_vec2(64,64);

    win->combo_border = 1.0f;
    win->contextual_border = 1.0f;
    win->menu_border = 1.0f;
    win->group_border = 1.0f;
    win->tooltip_border = 1.0f;
    win->popup_border = 1.0f;
    win->border = 2.0f;
    win->min_row_height_padding = 8;

    win->padding = nk_vec2(4,4);
    win->group_padding = nk_vec2(4,4);
    win->popup_padding = nk_vec2(4,4);
    win->combo_padding = nk_vec2(4,4);
    win->contextual_padding = nk_vec2(4,4);
    win->menu_padding = nk_vec2(4,4);
    win->tooltip_padding = nk_vec2(4,4);
}
NK_API void
nk_style_set_font(struct nk_context *ctx, const struct nk_user_font *font)
{
    struct nk_style *style;
    NK_ASSERT(ctx);

    if (!ctx) return;
    style = &ctx->style;
    style->font = font;
    ctx->stacks.fonts.head = 0;
    if (ctx->current)
        nk_layout_reset_min_row_height(ctx);
}
NK_API int
nk_style_push_font(struct nk_context *ctx, const struct nk_user_font *font)
{
    struct nk_config_stack_user_font *font_stack;
    struct nk_config_stack_user_font_element *element;

    NK_ASSERT(ctx);
    if (!ctx) return 0;

    font_stack = &ctx->stacks.fonts;
    NK_ASSERT(font_stack->head < (int)NK_LEN(font_stack->elements));
    if (font_stack->head >= (int)NK_LEN(font_stack->elements))
        return 0;

    element = &font_stack->elements[font_stack->head++];
    element->address = &ctx->style.font;
    element->old_value = ctx->style.font;
    ctx->style.font = font;
    return 1;
}
NK_API int
nk_style_pop_font(struct nk_context *ctx)
{
    struct nk_config_stack_user_font *font_stack;
    struct nk_config_stack_user_font_element *element;

    NK_ASSERT(ctx);
    if (!ctx) return 0;

    font_stack = &ctx->stacks.fonts;
    NK_ASSERT(font_stack->head > 0);
    if (font_stack->head < 1)
        return 0;

    element = &font_stack->elements[--font_stack->head];
    *element->address = element->old_value;
    return 1;
}
#define NK_STYLE_PUSH_IMPLEMENATION(prefix, type, stack) \
nk_style_push_##type(struct nk_context *ctx, prefix##_##type *address, prefix##_##type value)\
{\
    struct nk_config_stack_##type * type_stack;\
    struct nk_config_stack_##type##_element *element;\
    NK_ASSERT(ctx);\
    if (!ctx) return 0;\
    type_stack = &ctx->stacks.stack;\
    NK_ASSERT(type_stack->head < (int)NK_LEN(type_stack->elements));\
    if (type_stack->head >= (int)NK_LEN(type_stack->elements))\
        return 0;\
    element = &type_stack->elements[type_stack->head++];\
    element->address = address;\
    element->old_value = *address;\
    *address = value;\
    return 1;\
}
#define NK_STYLE_POP_IMPLEMENATION(type, stack) \
nk_style_pop_##type(struct nk_context *ctx)\
{\
    struct nk_config_stack_##type *type_stack;\
    struct nk_config_stack_##type##_element *element;\
    NK_ASSERT(ctx);\
    if (!ctx) return 0;\
    type_stack = &ctx->stacks.stack;\
    NK_ASSERT(type_stack->head > 0);\
    if (type_stack->head < 1)\
        return 0;\
    element = &type_stack->elements[--type_stack->head];\
    *element->address = element->old_value;\
    return 1;\
}
NK_API int NK_STYLE_PUSH_IMPLEMENATION(struct nk, style_item, style_items)
NK_API int NK_STYLE_PUSH_IMPLEMENATION(nk,float, floats)
NK_API int NK_STYLE_PUSH_IMPLEMENATION(struct nk, vec2, vectors)
NK_API int NK_STYLE_PUSH_IMPLEMENATION(nk,flags, flags)
NK_API int NK_STYLE_PUSH_IMPLEMENATION(struct nk,color, colors)

NK_API int NK_STYLE_POP_IMPLEMENATION(style_item, style_items)
NK_API int NK_STYLE_POP_IMPLEMENATION(float,floats)
NK_API int NK_STYLE_POP_IMPLEMENATION(vec2, vectors)
NK_API int NK_STYLE_POP_IMPLEMENATION(flags,flags)
NK_API int NK_STYLE_POP_IMPLEMENATION(color,colors)

NK_API int
nk_style_set_cursor(struct nk_context *ctx, enum nk_style_cursor c)
{
    struct nk_style *style;
    NK_ASSERT(ctx);
    if (!ctx) return 0;
    style = &ctx->style;
    if (style->cursors[c]) {
        style->cursor_active = style->cursors[c];
        return 1;
    }
    return 0;
}
NK_API void
nk_style_show_cursor(struct nk_context *ctx)
{
    ctx->style.cursor_visible = nk_true;
}
NK_API void
nk_style_hide_cursor(struct nk_context *ctx)
{
    ctx->style.cursor_visible = nk_false;
}
NK_API void
nk_style_load_cursor(struct nk_context *ctx, enum nk_style_cursor cursor,
    const struct nk_cursor *c)
{
    struct nk_style *style;
    NK_ASSERT(ctx);
    if (!ctx) return;
    style = &ctx->style;
    style->cursors[cursor] = c;
}
NK_API void
nk_style_load_all_cursors(struct nk_context *ctx, struct nk_cursor *cursors)
{
    int i = 0;
    struct nk_style *style;
    NK_ASSERT(ctx);
    if (!ctx) return;
    style = &ctx->style;
    for (i = 0; i < NK_CURSOR_COUNT; ++i)
        style->cursors[i] = &cursors[i];
    style->cursor_visible = nk_true;
}





/* ==============================================================
 *
 *                          CONTEXT
 *
 * ===============================================================*/
NK_INTERN void
nk_setup(struct nk_context *ctx, const struct nk_user_font *font)
{
    NK_ASSERT(ctx);
    if (!ctx) return;
    nk_zero_struct(*ctx);
    nk_style_default(ctx);
    ctx->seq = 1;
    if (font) ctx->style.font = font;
#ifdef NK_INCLUDE_VERTEX_BUFFER_OUTPUT
    nk_draw_list_init(&ctx->draw_list);
#endif
}
#ifdef NK_INCLUDE_DEFAULT_ALLOCATOR
NK_API int
nk_init_default(struct nk_context *ctx, const struct nk_user_font *font)
{
    struct nk_allocator alloc;
    alloc.userdata.ptr = 0;
    alloc.alloc = nk_malloc;
    alloc.free = nk_mfree;
    return nk_init(ctx, &alloc, font);
}
#endif
NK_API int
nk_init_fixed(struct nk_context *ctx, void *memory, nk_size size,
    const struct nk_user_font *font)
{
    NK_ASSERT(memory);
    if (!memory) return 0;
    nk_setup(ctx, font);
    nk_buffer_init_fixed(&ctx->memory, memory, size);
    ctx->use_pool = nk_false;
    return 1;
}
NK_API int
nk_init_custom(struct nk_context *ctx, struct nk_buffer *cmds,
    struct nk_buffer *pool, const struct nk_user_font *font)
{
    NK_ASSERT(cmds);
    NK_ASSERT(pool);
    if (!cmds || !pool) return 0;

    nk_setup(ctx, font);
    ctx->memory = *cmds;
    if (pool->type == NK_BUFFER_FIXED) {
        /* take memory from buffer and alloc fixed pool */
        nk_pool_init_fixed(&ctx->pool, pool->memory.ptr, pool->memory.size);
    } else {
        /* create dynamic pool from buffer allocator */
        struct nk_allocator *alloc = &pool->pool;
        nk_pool_init(&ctx->pool, alloc, NK_POOL_DEFAULT_CAPACITY);
    }
    ctx->use_pool = nk_true;
    return 1;
}
NK_API int
nk_init(struct nk_context *ctx, struct nk_allocator *alloc,
    const struct nk_user_font *font)
{
    NK_ASSERT(alloc);
    if (!alloc) return 0;
    nk_setup(ctx, font);
    nk_buffer_init(&ctx->memory, alloc, NK_DEFAULT_COMMAND_BUFFER_SIZE);
    nk_pool_init(&ctx->pool, alloc, NK_POOL_DEFAULT_CAPACITY);
    ctx->use_pool = nk_true;
    return 1;
}
#ifdef NK_INCLUDE_COMMAND_USERDATA
NK_API void
nk_set_user_data(struct nk_context *ctx, nk_handle handle)
{
    if (!ctx) return;
    ctx->userdata = handle;
    if (ctx->current)
        ctx->current->buffer.userdata = handle;
}
#endif
NK_API void
nk_free(struct nk_context *ctx)
{
    NK_ASSERT(ctx);
    if (!ctx) return;
    nk_buffer_free(&ctx->memory);
    if (ctx->use_pool)
        nk_pool_free(&ctx->pool);

    nk_zero(&ctx->input, sizeof(ctx->input));
    nk_zero(&ctx->style, sizeof(ctx->style));
    nk_zero(&ctx->memory, sizeof(ctx->memory));

    ctx->seq = 0;
    ctx->build = 0;
    ctx->begin = 0;
    ctx->end = 0;
    ctx->active = 0;
    ctx->current = 0;
    ctx->freelist = 0;
    ctx->count = 0;
}
NK_API void
nk_clear(struct nk_context *ctx)
{
    struct nk_window *iter;
    struct nk_window *next;
    NK_ASSERT(ctx);

    if (!ctx) return;
    if (ctx->use_pool)
        nk_buffer_clear(&ctx->memory);
    else nk_buffer_reset(&ctx->memory, NK_BUFFER_FRONT);

    ctx->build = 0;
    ctx->memory.calls = 0;
    ctx->last_widget_state = 0;
    ctx->style.cursor_active = ctx->style.cursors[NK_CURSOR_ARROW];
    NK_MEMSET(&ctx->overlay, 0, sizeof(ctx->overlay));

    /* garbage collector */
    iter = ctx->begin;
    while (iter) {
        /* make sure valid minimized windows do not get removed */
        if ((iter->flags & NK_WINDOW_MINIMIZED) &&
            !(iter->flags & NK_WINDOW_CLOSED) &&
            iter->seq == ctx->seq) {
            iter = iter->next;
            continue;
        }
        /* remove hotness from hidden or closed windows*/
        if (((iter->flags & NK_WINDOW_HIDDEN) ||
            (iter->flags & NK_WINDOW_CLOSED)) &&
            iter == ctx->active) {
            ctx->active = iter->prev;
            ctx->end = iter->prev;
            if (!ctx->end)
                ctx->begin = 0;
            if (ctx->active)
                ctx->active->flags &= ~(unsigned)NK_WINDOW_ROM;
        }
        /* free unused popup windows */
        if (iter->popup.win && iter->popup.win->seq != ctx->seq) {
            nk_free_window(ctx, iter->popup.win);
            iter->popup.win = 0;
        }
        /* remove unused window state tables */
        {struct nk_table *n, *it = iter->tables;
        while (it) {
            n = it->next;
            if (it->seq != ctx->seq) {
                nk_remove_table(iter, it);
                nk_zero(it, sizeof(union nk_page_data));
                nk_free_table(ctx, it);
                if (it == iter->tables)
                    iter->tables = n;
            } it = n;
        }}
        /* window itself is not used anymore so free */
        if (iter->seq != ctx->seq || iter->flags & NK_WINDOW_CLOSED) {
            next = iter->next;
            nk_remove_window(ctx, iter);
            nk_free_window(ctx, iter);
            iter = next;
        } else iter = iter->next;
    }
    ctx->seq++;
}
NK_LIB void
nk_start_buffer(struct nk_context *ctx, struct nk_command_buffer *buffer)
{
    NK_ASSERT(ctx);
    NK_ASSERT(buffer);
    if (!ctx || !buffer) return;
    buffer->begin = ctx->memory.allocated;
    buffer->end = buffer->begin;
    buffer->last = buffer->begin;
    buffer->clip = nk_null_rect;
}
NK_LIB void
nk_start(struct nk_context *ctx, struct nk_window *win)
{
    NK_ASSERT(ctx);
    NK_ASSERT(win);
    nk_start_buffer(ctx, &win->buffer);
}
NK_LIB void
nk_start_popup(struct nk_context *ctx, struct nk_window *win)
{
    struct nk_popup_buffer *buf;
    NK_ASSERT(ctx);
    NK_ASSERT(win);
    if (!ctx || !win) return;

    /* save buffer fill state for popup */
    buf = &win->popup.buf;
    buf->begin = win->buffer.end;
    buf->end = win->buffer.end;
    buf->parent = win->buffer.last;
    buf->last = buf->begin;
    buf->active = nk_true;
}
NK_LIB void
nk_finish_popup(struct nk_context *ctx, struct nk_window *win)
{
    struct nk_popup_buffer *buf;
    NK_ASSERT(ctx);
    NK_ASSERT(win);
    if (!ctx || !win) return;

    buf = &win->popup.buf;
    buf->last = win->buffer.last;
    buf->end = win->buffer.end;
}
NK_LIB void
nk_finish_buffer(struct nk_context *ctx, struct nk_command_buffer *buffer)
{
    NK_ASSERT(ctx);
    NK_ASSERT(buffer);
    if (!ctx || !buffer) return;
    buffer->end = ctx->memory.allocated;
}
NK_LIB void
nk_finish(struct nk_context *ctx, struct nk_window *win)
{
    struct nk_popup_buffer *buf;
    struct nk_command *parent_last;
    void *memory;

    NK_ASSERT(ctx);
    NK_ASSERT(win);
    if (!ctx || !win) return;
    nk_finish_buffer(ctx, &win->buffer);
    if (!win->popup.buf.active) return;

    buf = &win->popup.buf;
    memory = ctx->memory.memory.ptr;
    parent_last = nk_ptr_add(struct nk_command, memory, buf->parent);
    parent_last->next = buf->end;
}
NK_LIB void
nk_build(struct nk_context *ctx)
{
    struct nk_window *it = 0;
    struct nk_command *cmd = 0;
    nk_byte *buffer = 0;

    /* draw cursor overlay */
    if (!ctx->style.cursor_active)
        ctx->style.cursor_active = ctx->style.cursors[NK_CURSOR_ARROW];
    if (ctx->style.cursor_active && !ctx->input.mouse.grabbed && ctx->style.cursor_visible) {
        struct nk_rect mouse_bounds;
        const struct nk_cursor *cursor = ctx->style.cursor_active;
        nk_command_buffer_init(&ctx->overlay, &ctx->memory, NK_CLIPPING_OFF);
        nk_start_buffer(ctx, &ctx->overlay);

        mouse_bounds.x = ctx->input.mouse.pos.x - cursor->offset.x;
        mouse_bounds.y = ctx->input.mouse.pos.y - cursor->offset.y;
        mouse_bounds.w = cursor->size.x;
        mouse_bounds.h = cursor->size.y;

        nk_draw_image(&ctx->overlay, mouse_bounds, &cursor->img, nk_white);
        nk_finish_buffer(ctx, &ctx->overlay);
    }
    /* build one big draw command list out of all window buffers */
    it = ctx->begin;
    buffer = (nk_byte*)ctx->memory.memory.ptr;
    while (it != 0) {
        struct nk_window *next = it->next;
        if (it->buffer.last == it->buffer.begin || (it->flags & NK_WINDOW_HIDDEN)||
            it->seq != ctx->seq)
            goto cont;

        cmd = nk_ptr_add(struct nk_command, buffer, it->buffer.last);
        while (next && ((next->buffer.last == next->buffer.begin) ||
            (next->flags & NK_WINDOW_HIDDEN) || next->seq != ctx->seq))
            next = next->next; /* skip empty command buffers */

        if (next) cmd->next = next->buffer.begin;
        cont: it = next;
    }
    /* append all popup draw commands into lists */
    it = ctx->begin;
    while (it != 0) {
        struct nk_window *next = it->next;
        struct nk_popup_buffer *buf;
        if (!it->popup.buf.active)
            goto skip;

        buf = &it->popup.buf;
        cmd->next = buf->begin;
        cmd = nk_ptr_add(struct nk_command, buffer, buf->last);
        buf->active = nk_false;
        skip: it = next;
    }
    if (cmd) {
        /* append overlay commands */
        if (ctx->overlay.end != ctx->overlay.begin)
            cmd->next = ctx->overlay.begin;
        else cmd->next = ctx->memory.allocated;
    }
}
NK_API const struct nk_command*
nk__begin(struct nk_context *ctx)
{
    struct nk_window *iter;
    nk_byte *buffer;
    NK_ASSERT(ctx);
    if (!ctx) return 0;
    if (!ctx->count) return 0;

    buffer = (nk_byte*)ctx->memory.memory.ptr;
    if (!ctx->build) {
        nk_build(ctx);
        ctx->build = nk_true;
    }
    iter = ctx->begin;
    while (iter && ((iter->buffer.begin == iter->buffer.end) ||
        (iter->flags & NK_WINDOW_HIDDEN) || iter->seq != ctx->seq))
        iter = iter->next;
    if (!iter) return 0;
    return nk_ptr_add_const(struct nk_command, buffer, iter->buffer.begin);
}

NK_API const struct nk_command*
nk__next(struct nk_context *ctx, const struct nk_command *cmd)
{
    nk_byte *buffer;
    const struct nk_command *next;
    NK_ASSERT(ctx);
    if (!ctx || !cmd || !ctx->count) return 0;
    if (cmd->next >= ctx->memory.allocated) return 0;
    buffer = (nk_byte*)ctx->memory.memory.ptr;
    next = nk_ptr_add_const(struct nk_command, buffer, cmd->next);
    return next;
}






/* ===============================================================
 *
 *                              POOL
 *
 * ===============================================================*/
NK_LIB void
nk_pool_init(struct nk_pool *pool, struct nk_allocator *alloc,
    unsigned int capacity)
{
    nk_zero(pool, sizeof(*pool));
    pool->alloc = *alloc;
    pool->capacity = capacity;
    pool->type = NK_BUFFER_DYNAMIC;
    pool->pages = 0;
}
NK_LIB void
nk_pool_free(struct nk_pool *pool)
{
    struct nk_page *iter = pool->pages;
    if (!pool) return;
    if (pool->type == NK_BUFFER_FIXED) return;
    while (iter) {
        struct nk_page *next = iter->next;
        pool->alloc.free(pool->alloc.userdata, iter);
        iter = next;
    }
}
NK_LIB void
nk_pool_init_fixed(struct nk_pool *pool, void *memory, nk_size size)
{
    nk_zero(pool, sizeof(*pool));
    NK_ASSERT(size >= sizeof(struct nk_page));
    if (size < sizeof(struct nk_page)) return;
    pool->capacity = (unsigned)(size - sizeof(struct nk_page)) / sizeof(struct nk_page_element);
    pool->pages = (struct nk_page*)memory;
    pool->type = NK_BUFFER_FIXED;
    pool->size = size;
}
NK_LIB struct nk_page_element*
nk_pool_alloc(struct nk_pool *pool)
{
    if (!pool->pages || pool->pages->size >= pool->capacity) {
        /* allocate new page */
        struct nk_page *page;
        if (pool->type == NK_BUFFER_FIXED) {
            NK_ASSERT(pool->pages);
            if (!pool->pages) return 0;
            NK_ASSERT(pool->pages->size < pool->capacity);
            return 0;
        } else {
            nk_size size = sizeof(struct nk_page);
            size += NK_POOL_DEFAULT_CAPACITY * sizeof(union nk_page_data);
            page = (struct nk_page*)pool->alloc.alloc(pool->alloc.userdata,0, size);
            page->next = pool->pages;
            pool->pages = page;
            page->size = 0;
        }
    } return &pool->pages->win[pool->pages->size++];
}





/* ===============================================================
 *
 *                          PAGE ELEMENT
 *
 * ===============================================================*/
NK_LIB struct nk_page_element*
nk_create_page_element(struct nk_context *ctx)
{
    struct nk_page_element *elem;
    if (ctx->freelist) {
        /* unlink page element from free list */
        elem = ctx->freelist;
        ctx->freelist = elem->next;
    } else if (ctx->use_pool) {
        /* allocate page element from memory pool */
        elem = nk_pool_alloc(&ctx->pool);
        NK_ASSERT(elem);
        if (!elem) return 0;
    } else {
        /* allocate new page element from back of fixed size memory buffer */
        NK_STORAGE const nk_size size = sizeof(struct nk_page_element);
        NK_STORAGE const nk_size align = NK_ALIGNOF(struct nk_page_element);
        elem = (struct nk_page_element*)nk_buffer_alloc(&ctx->memory, NK_BUFFER_BACK, size, align);
        NK_ASSERT(elem);
        if (!elem) return 0;
    }
    nk_zero_struct(*elem);
    elem->next = 0;
    elem->prev = 0;
    return elem;
}
NK_LIB void
nk_link_page_element_into_freelist(struct nk_context *ctx,
    struct nk_page_element *elem)
{
    /* link table into freelist */
    if (!ctx->freelist) {
        ctx->freelist = elem;
    } else {
        elem->next = ctx->freelist;
        ctx->freelist = elem;
    }
}
NK_LIB void
nk_free_page_element(struct nk_context *ctx, struct nk_page_element *elem)
{
    /* we have a pool so just add to free list */
    if (ctx->use_pool) {
        nk_link_page_element_into_freelist(ctx, elem);
        return;
    }
    /* if possible remove last element from back of fixed memory buffer */
    {void *elem_end = (void*)(elem + 1);
    void *buffer_end = (nk_byte*)ctx->memory.memory.ptr + ctx->memory.size;
    if (elem_end == buffer_end)
        ctx->memory.size -= sizeof(struct nk_page_element);
    else nk_link_page_element_into_freelist(ctx, elem);}
}





/* ===============================================================
 *
 *                              TABLE
 *
 * ===============================================================*/
NK_LIB struct nk_table*
nk_create_table(struct nk_context *ctx)
{
    struct nk_page_element *elem;
    elem = nk_create_page_element(ctx);
    if (!elem) return 0;
    nk_zero_struct(*elem);
    return &elem->data.tbl;
}
NK_LIB void
nk_free_table(struct nk_context *ctx, struct nk_table *tbl)
{
    union nk_page_data *pd = NK_CONTAINER_OF(tbl, union nk_page_data, tbl);
    struct nk_page_element *pe = NK_CONTAINER_OF(pd, struct nk_page_element, data);
    nk_free_page_element(ctx, pe);
}
NK_LIB void
nk_push_table(struct nk_window *win, struct nk_table *tbl)
{
    if (!win->tables) {
        win->tables = tbl;
        tbl->next = 0;
        tbl->prev = 0;
        tbl->size = 0;
        win->table_count = 1;
        return;
    }
    win->tables->prev = tbl;
    tbl->next = win->tables;
    tbl->prev = 0;
    tbl->size = 0;
    win->tables = tbl;
    win->table_count++;
}
NK_LIB void
nk_remove_table(struct nk_window *win, struct nk_table *tbl)
{
    if (win->tables == tbl)
        win->tables = tbl->next;
    if (tbl->next)
        tbl->next->prev = tbl->prev;
    if (tbl->prev)
        tbl->prev->next = tbl->next;
    tbl->next = 0;
    tbl->prev = 0;
}
NK_LIB nk_uint*
nk_add_value(struct nk_context *ctx, struct nk_window *win,
            nk_hash name, nk_uint value)
{
    NK_ASSERT(ctx);
    NK_ASSERT(win);
    if (!win || !ctx) return 0;
    if (!win->tables || win->tables->size >= NK_VALUE_PAGE_CAPACITY) {
        struct nk_table *tbl = nk_create_table(ctx);
        NK_ASSERT(tbl);
        if (!tbl) return 0;
        nk_push_table(win, tbl);
    }
    win->tables->seq = win->seq;
    win->tables->keys[win->tables->size] = name;
    win->tables->values[win->tables->size] = value;
    return &win->tables->values[win->tables->size++];
}
NK_LIB nk_uint*
nk_find_value(struct nk_window *win, nk_hash name)
{
    struct nk_table *iter = win->tables;
    while (iter) {
        unsigned int i = 0;
        unsigned int size = iter->size;
        for (i = 0; i < size; ++i) {
            if (iter->keys[i] == name) {
                iter->seq = win->seq;
                return &iter->values[i];
            }
        } size = NK_VALUE_PAGE_CAPACITY;
        iter = iter->next;
    }
    return 0;
}





/* ===============================================================
 *
 *                              PANEL
 *
 * ===============================================================*/
NK_LIB void*
nk_create_panel(struct nk_context *ctx)
{
    struct nk_page_element *elem;
    elem = nk_create_page_element(ctx);
    if (!elem) return 0;
    nk_zero_struct(*elem);
    return &elem->data.pan;
}
NK_LIB void
nk_free_panel(struct nk_context *ctx, struct nk_panel *pan)
{
    union nk_page_data *pd = NK_CONTAINER_OF(pan, union nk_page_data, pan);
    struct nk_page_element *pe = NK_CONTAINER_OF(pd, struct nk_page_element, data);
    nk_free_page_element(ctx, pe);
}
NK_LIB int
nk_panel_has_header(nk_flags flags, const char *title)
{
    int active = 0;
    active = (flags & (NK_WINDOW_CLOSABLE|NK_WINDOW_MINIMIZABLE));
    active = active || (flags & NK_WINDOW_TITLE);
    active = active && !(flags & NK_WINDOW_HIDDEN) && title;
    return active;
}
NK_LIB struct nk_vec2
nk_panel_get_padding(const struct nk_style *style, enum nk_panel_type type)
{
    switch (type) {
    default:
    case NK_PANEL_WINDOW: return style->window.padding;
    case NK_PANEL_GROUP: return style->window.group_padding;
    case NK_PANEL_POPUP: return style->window.popup_padding;
    case NK_PANEL_CONTEXTUAL: return style->window.contextual_padding;
    case NK_PANEL_COMBO: return style->window.combo_padding;
    case NK_PANEL_MENU: return style->window.menu_padding;
    case NK_PANEL_TOOLTIP: return style->window.menu_padding;}
}
NK_LIB float
nk_panel_get_border(const struct nk_style *style, nk_flags flags,
    enum nk_panel_type type)
{
    if (flags & NK_WINDOW_BORDER) {
        switch (type) {
        default:
        case NK_PANEL_WINDOW: return style->window.border;
        case NK_PANEL_GROUP: return style->window.group_border;
        case NK_PANEL_POPUP: return style->window.popup_border;
        case NK_PANEL_CONTEXTUAL: return style->window.contextual_border;
        case NK_PANEL_COMBO: return style->window.combo_border;
        case NK_PANEL_MENU: return style->window.menu_border;
        case NK_PANEL_TOOLTIP: return style->window.menu_border;
    }} else return 0;
}
NK_LIB struct nk_color
nk_panel_get_border_color(const struct nk_style *style, enum nk_panel_type type)
{
    switch (type) {
    default:
    case NK_PANEL_WINDOW: return style->window.border_color;
    case NK_PANEL_GROUP: return style->window.group_border_color;
    case NK_PANEL_POPUP: return style->window.popup_border_color;
    case NK_PANEL_CONTEXTUAL: return style->window.contextual_border_color;
    case NK_PANEL_COMBO: return style->window.combo_border_color;
    case NK_PANEL_MENU: return style->window.menu_border_color;
    case NK_PANEL_TOOLTIP: return style->window.menu_border_color;}
}
NK_LIB int
nk_panel_is_sub(enum nk_panel_type type)
{
    return (type & NK_PANEL_SET_SUB)?1:0;
}
NK_LIB int
nk_panel_is_nonblock(enum nk_panel_type type)
{
    return (type & NK_PANEL_SET_NONBLOCK)?1:0;
}
NK_LIB int
nk_panel_begin(struct nk_context *ctx, const char *title, enum nk_panel_type panel_type)
{
    struct nk_input *in;
    struct nk_window *win;
    struct nk_panel *layout;
    struct nk_command_buffer *out;
    const struct nk_style *style;
    const struct nk_user_font *font;

    struct nk_vec2 scrollbar_size;
    struct nk_vec2 panel_padding;

    NK_ASSERT(ctx);
    NK_ASSERT(ctx->current);
    NK_ASSERT(ctx->current->layout);
    if (!ctx || !ctx->current || !ctx->current->layout) return 0;
    nk_zero(ctx->current->layout, sizeof(*ctx->current->layout));
    if ((ctx->current->flags & NK_WINDOW_HIDDEN) || (ctx->current->flags & NK_WINDOW_CLOSED)) {
        nk_zero(ctx->current->layout, sizeof(struct nk_panel));
        ctx->current->layout->type = panel_type;
        return 0;
    }
    /* pull state into local stack */
    style = &ctx->style;
    font = style->font;
    win = ctx->current;
    layout = win->layout;
    out = &win->buffer;
    in = (win->flags & NK_WINDOW_NO_INPUT) ? 0: &ctx->input;
#ifdef NK_INCLUDE_COMMAND_USERDATA
    win->buffer.userdata = ctx->userdata;
#endif
    /* pull style configuration into local stack */
    scrollbar_size = style->window.scrollbar_size;
    panel_padding = nk_panel_get_padding(style, panel_type);

    /* window movement */
    if ((win->flags & NK_WINDOW_MOVABLE) && !(win->flags & NK_WINDOW_ROM)) {
        int left_mouse_down;
        int left_mouse_clicked;
        int left_mouse_click_in_cursor;

        /* calculate draggable window space */
        struct nk_rect header;
        header.x = win->bounds.x;
        header.y = win->bounds.y;
        header.w = win->bounds.w;
        if (nk_panel_has_header(win->flags, title)) {
            header.h = font->height + 2.0f * style->window.header.padding.y;
            header.h += 2.0f * style->window.header.label_padding.y;
        } else header.h = panel_padding.y;

        /* window movement by dragging */
        left_mouse_down = in->mouse.buttons[NK_BUTTON_LEFT].down;
        left_mouse_clicked = (int)in->mouse.buttons[NK_BUTTON_LEFT].clicked;
        left_mouse_click_in_cursor = nk_input_has_mouse_click_down_in_rect(in,
            NK_BUTTON_LEFT, header, nk_true);
        if (left_mouse_down && left_mouse_click_in_cursor && !left_mouse_clicked) {
            win->bounds.x = win->bounds.x + in->mouse.delta.x;
            win->bounds.y = win->bounds.y + in->mouse.delta.y;
            in->mouse.buttons[NK_BUTTON_LEFT].clicked_pos.x += in->mouse.delta.x;
            in->mouse.buttons[NK_BUTTON_LEFT].clicked_pos.y += in->mouse.delta.y;
            ctx->style.cursor_active = ctx->style.cursors[NK_CURSOR_MOVE];
        }
    }

    /* setup panel */
    layout->type = panel_type;
    layout->flags = win->flags;
    layout->bounds = win->bounds;
    layout->bounds.x += panel_padding.x;
    layout->bounds.w -= 2*panel_padding.x;
    if (win->flags & NK_WINDOW_BORDER) {
        layout->border = nk_panel_get_border(style, win->flags, panel_type);
        layout->bounds = nk_shrink_rect(layout->bounds, layout->border);
    } else layout->border = 0;
    layout->at_y = layout->bounds.y;
    layout->at_x = layout->bounds.x;
    layout->max_x = 0;
    layout->header_height = 0;
    layout->footer_height = 0;
    nk_layout_reset_min_row_height(ctx);
    layout->row.index = 0;
    layout->row.columns = 0;
    layout->row.ratio = 0;
    layout->row.item_width = 0;
    layout->row.tree_depth = 0;
    layout->row.height = panel_padding.y;
    layout->has_scrolling = nk_true;
    if (!(win->flags & NK_WINDOW_NO_SCROLLBAR))
        layout->bounds.w -= scrollbar_size.x;
    if (!nk_panel_is_nonblock(panel_type)) {
        layout->footer_height = 0;
        if (!(win->flags & NK_WINDOW_NO_SCROLLBAR) || win->flags & NK_WINDOW_SCALABLE)
            layout->footer_height = scrollbar_size.y;
        layout->bounds.h -= layout->footer_height;
    }

    /* panel header */
    if (nk_panel_has_header(win->flags, title))
    {
        struct nk_text text;
        struct nk_rect header;
        const struct nk_style_item *background = 0;

        /* calculate header bounds */
        header.x = win->bounds.x;
        header.y = win->bounds.y;
        header.w = win->bounds.w;
        header.h = font->height + 2.0f * style->window.header.padding.y;
        header.h += (2.0f * style->window.header.label_padding.y);

        /* shrink panel by header */
        layout->header_height = header.h;
        layout->bounds.y += header.h;
        layout->bounds.h -= header.h;
        layout->at_y += header.h;

        /* select correct header background and text color */
        if (ctx->active == win) {
            background = &style->window.header.active;
            text.text = style->window.header.label_active;
        } else if (nk_input_is_mouse_hovering_rect(&ctx->input, header)) {
            background = &style->window.header.hover;
            text.text = style->window.header.label_hover;
        } else {
            background = &style->window.header.normal;
            text.text = style->window.header.label_normal;
        }

        /* draw header background */
        header.h += 1.0f;
        if (background->type == NK_STYLE_ITEM_IMAGE) {
            text.background = nk_rgba(0,0,0,0);
            nk_draw_image(&win->buffer, header, &background->data.image, nk_white);
        } else {
            text.background = background->data.color;
            nk_fill_rect(out, header, 0, background->data.color);
        }

        /* window close button */
        {struct nk_rect button;
        button.y = header.y + style->window.header.padding.y;
        button.h = header.h - 2 * style->window.header.padding.y;
        button.w = button.h;
        if (win->flags & NK_WINDOW_CLOSABLE) {
            nk_flags ws = 0;
            if (style->window.header.align == NK_HEADER_RIGHT) {
                button.x = (header.w + header.x) - (button.w + style->window.header.padding.x);
                header.w -= button.w + style->window.header.spacing.x + style->window.header.padding.x;
            } else {
                button.x = header.x + style->window.header.padding.x;
                header.x += button.w + style->window.header.spacing.x + style->window.header.padding.x;
            }

            if (nk_do_button_symbol(&ws, &win->buffer, button,
                style->window.header.close_symbol, NK_BUTTON_DEFAULT,
                &style->window.header.close_button, in, style->font) && !(win->flags & NK_WINDOW_ROM))
            {
                layout->flags |= NK_WINDOW_HIDDEN;
                layout->flags &= (nk_flags)~NK_WINDOW_MINIMIZED;
            }
        }

        /* window minimize button */
        if (win->flags & NK_WINDOW_MINIMIZABLE) {
            nk_flags ws = 0;
            if (style->window.header.align == NK_HEADER_RIGHT) {
                button.x = (header.w + header.x) - button.w;
                if (!(win->flags & NK_WINDOW_CLOSABLE)) {
                    button.x -= style->window.header.padding.x;
                    header.w -= style->window.header.padding.x;
                }
                header.w -= button.w + style->window.header.spacing.x;
            } else {
                button.x = header.x;
                header.x += button.w + style->window.header.spacing.x + style->window.header.padding.x;
            }
            if (nk_do_button_symbol(&ws, &win->buffer, button, (layout->flags & NK_WINDOW_MINIMIZED)?
                style->window.header.maximize_symbol: style->window.header.minimize_symbol,
                NK_BUTTON_DEFAULT, &style->window.header.minimize_button, in, style->font) && !(win->flags & NK_WINDOW_ROM))
                layout->flags = (layout->flags & NK_WINDOW_MINIMIZED) ?
                    layout->flags & (nk_flags)~NK_WINDOW_MINIMIZED:
                    layout->flags | NK_WINDOW_MINIMIZED;
        }}

        {/* window header title */
        int text_len = nk_strlen(title);
        struct nk_rect label = {0,0,0,0};
        float t = font->width(font->userdata, font->height, title, text_len);
        text.padding = nk_vec2(0,0);

        label.x = header.x + style->window.header.padding.x;
        label.x += style->window.header.label_padding.x;
        label.y = header.y + style->window.header.label_padding.y;
        label.h = font->height + 2 * style->window.header.label_padding.y;
        label.w = t + 2 * style->window.header.spacing.x;
        label.w = NK_CLAMP(0, label.w, header.x + header.w - label.x);
        nk_widget_text(out, label,(const char*)title, text_len, &text, NK_TEXT_LEFT, font);}
    }

    /* draw window background */
    if (!(layout->flags & NK_WINDOW_MINIMIZED) && !(layout->flags & NK_WINDOW_DYNAMIC)) {
        struct nk_rect body;
        body.x = win->bounds.x;
        body.w = win->bounds.w;
        body.y = (win->bounds.y + layout->header_height);
        body.h = (win->bounds.h - layout->header_height);
        if (style->window.fixed_background.type == NK_STYLE_ITEM_IMAGE)
            nk_draw_image(out, body, &style->window.fixed_background.data.image, nk_white);
        else nk_fill_rect(out, body, 0, style->window.fixed_background.data.color);
    }

    /* set clipping rectangle */
    {struct nk_rect clip;
    layout->clip = layout->bounds;
    nk_unify(&clip, &win->buffer.clip, layout->clip.x, layout->clip.y,
        layout->clip.x + layout->clip.w, layout->clip.y + layout->clip.h);
    nk_push_scissor(out, clip);
    layout->clip = clip;}
    return !(layout->flags & NK_WINDOW_HIDDEN) && !(layout->flags & NK_WINDOW_MINIMIZED);
}
NK_LIB void
nk_panel_end(struct nk_context *ctx)
{
    struct nk_input *in;
    struct nk_window *window;
    struct nk_panel *layout;
    const struct nk_style *style;
    struct nk_command_buffer *out;

    struct nk_vec2 scrollbar_size;
    struct nk_vec2 panel_padding;

    NK_ASSERT(ctx);
    NK_ASSERT(ctx->current);
    NK_ASSERT(ctx->current->layout);
    if (!ctx || !ctx->current || !ctx->current->layout)
        return;

    window = ctx->current;
    layout = window->layout;
    style = &ctx->style;
    out = &window->buffer;
    in = (layout->flags & NK_WINDOW_ROM || layout->flags & NK_WINDOW_NO_INPUT) ? 0 :&ctx->input;
    if (!nk_panel_is_sub(layout->type))
        nk_push_scissor(out, nk_null_rect);

    /* cache configuration data */
    scrollbar_size = style->window.scrollbar_size;
    panel_padding = nk_panel_get_padding(style, layout->type);

    /* update the current cursor Y-position to point over the last added widget */
    layout->at_y += layout->row.height;

    /* dynamic panels */
    if (layout->flags & NK_WINDOW_DYNAMIC && !(layout->flags & NK_WINDOW_MINIMIZED))
    {
        /* update panel height to fit dynamic growth */
        struct nk_rect empty_space;
        if (layout->at_y < (layout->bounds.y + layout->bounds.h))
            layout->bounds.h = layout->at_y - layout->bounds.y;

        /* fill top empty space */
        empty_space.x = window->bounds.x;
        empty_space.y = layout->bounds.y;
        empty_space.h = panel_padding.y;
        empty_space.w = window->bounds.w;
        nk_fill_rect(out, empty_space, 0, style->window.background);

        /* fill left empty space */
        empty_space.x = window->bounds.x;
        empty_space.y = layout->bounds.y;
        empty_space.w = panel_padding.x + layout->border;
        empty_space.h = layout->bounds.h;
        nk_fill_rect(out, empty_space, 0, style->window.background);

        /* fill right empty space */
        empty_space.x = layout->bounds.x + layout->bounds.w - layout->border;
        empty_space.y = layout->bounds.y;
        empty_space.w = panel_padding.x + layout->border;
        empty_space.h = layout->bounds.h;
        if (*layout->offset_y == 0 && !(layout->flags & NK_WINDOW_NO_SCROLLBAR))
            empty_space.w += scrollbar_size.x;
        nk_fill_rect(out, empty_space, 0, style->window.background);

        /* fill bottom empty space */
        if (*layout->offset_x != 0 && !(layout->flags & NK_WINDOW_NO_SCROLLBAR)) {
            empty_space.x = window->bounds.x;
            empty_space.y = layout->bounds.y + layout->bounds.h;
            empty_space.w = window->bounds.w;
            empty_space.h = scrollbar_size.y;
            nk_fill_rect(out, empty_space, 0, style->window.background);
        }
    }

    /* scrollbars */
    if (!(layout->flags & NK_WINDOW_NO_SCROLLBAR) &&
        !(layout->flags & NK_WINDOW_MINIMIZED) &&
        window->scrollbar_hiding_timer < NK_SCROLLBAR_HIDING_TIMEOUT)
    {
        struct nk_rect scroll;
        int scroll_has_scrolling;
        float scroll_target;
        float scroll_offset;
        float scroll_step;
        float scroll_inc;

        /* mouse wheel scrolling */
        if (nk_panel_is_sub(layout->type))
        {
            /* sub-window mouse wheel scrolling */
            struct nk_window *root_window = window;
            struct nk_panel *root_panel = window->layout;
            while (root_panel->parent)
                root_panel = root_panel->parent;
            while (root_window->parent)
                root_window = root_window->parent;

            /* only allow scrolling if parent window is active */
            scroll_has_scrolling = 0;
            if ((root_window == ctx->active) && layout->has_scrolling) {
                /* and panel is being hovered and inside clip rect*/
                if (nk_input_is_mouse_hovering_rect(in, layout->bounds) &&
                    NK_INTERSECT(layout->bounds.x, layout->bounds.y, layout->bounds.w, layout->bounds.h,
                        root_panel->clip.x, root_panel->clip.y, root_panel->clip.w, root_panel->clip.h))
                {
                    /* deactivate all parent scrolling */
                    root_panel = window->layout;
                    while (root_panel->parent) {
                        root_panel->has_scrolling = nk_false;
                        root_panel = root_panel->parent;
                    }
                    root_panel->has_scrolling = nk_false;
                    scroll_has_scrolling = nk_true;
                }
            }
        } else if (!nk_panel_is_sub(layout->type)) {
            /* window mouse wheel scrolling */
            scroll_has_scrolling = (window == ctx->active) && layout->has_scrolling;
            if (in && (in->mouse.scroll_delta.y > 0 || in->mouse.scroll_delta.x > 0) && scroll_has_scrolling)
                window->scrolled = nk_true;
            else window->scrolled = nk_false;
        } else scroll_has_scrolling = nk_false;

        {
            /* vertical scrollbar */
            nk_flags state = 0;
            scroll.x = layout->bounds.x + layout->bounds.w + panel_padding.x;
            scroll.y = layout->bounds.y;
            scroll.w = scrollbar_size.x;
            scroll.h = layout->bounds.h;

            scroll_offset = (float)*layout->offset_y;
            scroll_step = scroll.h * 0.10f;
            scroll_inc = scroll.h * 0.01f;
            scroll_target = (float)(int)(layout->at_y - scroll.y);
            scroll_offset = nk_do_scrollbarv(&state, out, scroll, scroll_has_scrolling,
                scroll_offset, scroll_target, scroll_step, scroll_inc,
                &ctx->style.scrollv, in, style->font);
            *layout->offset_y = (nk_uint)scroll_offset;
            if (in && scroll_has_scrolling)
                in->mouse.scroll_delta.y = 0;
        }
        {
            /* horizontal scrollbar */
            nk_flags state = 0;
            scroll.x = layout->bounds.x;
            scroll.y = layout->bounds.y + layout->bounds.h;
            scroll.w = layout->bounds.w;
            scroll.h = scrollbar_size.y;

            scroll_offset = (float)*layout->offset_x;
            scroll_target = (float)(int)(layout->max_x - scroll.x);
            scroll_step = layout->max_x * 0.05f;
            scroll_inc = layout->max_x * 0.005f;
            scroll_offset = nk_do_scrollbarh(&state, out, scroll, scroll_has_scrolling,
                scroll_offset, scroll_target, scroll_step, scroll_inc,
                &ctx->style.scrollh, in, style->font);
            *layout->offset_x = (nk_uint)scroll_offset;
        }
    }

    /* hide scroll if no user input */
    if (window->flags & NK_WINDOW_SCROLL_AUTO_HIDE) {
        int has_input = ctx->input.mouse.delta.x != 0 || ctx->input.mouse.delta.y != 0 || ctx->input.mouse.scroll_delta.y != 0;
        int is_window_hovered = nk_window_is_hovered(ctx);
        int any_item_active = (ctx->last_widget_state & NK_WIDGET_STATE_MODIFIED);
        if ((!has_input && is_window_hovered) || (!is_window_hovered && !any_item_active))
            window->scrollbar_hiding_timer += ctx->delta_time_seconds;
        else window->scrollbar_hiding_timer = 0;
    } else window->scrollbar_hiding_timer = 0;

    /* window border */
    if (layout->flags & NK_WINDOW_BORDER)
    {
        struct nk_color border_color = nk_panel_get_border_color(style, layout->type);
        const float padding_y = (layout->flags & NK_WINDOW_MINIMIZED)
            ? (style->window.border + window->bounds.y + layout->header_height)
            : ((layout->flags & NK_WINDOW_DYNAMIC)
                ? (layout->bounds.y + layout->bounds.h + layout->footer_height)
                : (window->bounds.y + window->bounds.h));
        struct nk_rect b = window->bounds;
        b.h = padding_y - window->bounds.y;
        nk_stroke_rect(out, b, 0, layout->border, border_color);
    }

    /* scaler */
    if ((layout->flags & NK_WINDOW_SCALABLE) && in && !(layout->flags & NK_WINDOW_MINIMIZED))
    {
        /* calculate scaler bounds */
        struct nk_rect scaler;
        scaler.w = scrollbar_size.x;
        scaler.h = scrollbar_size.y;
        scaler.y = layout->bounds.y + layout->bounds.h;
        if (layout->flags & NK_WINDOW_SCALE_LEFT)
            scaler.x = layout->bounds.x - panel_padding.x * 0.5f;
        else scaler.x = layout->bounds.x + layout->bounds.w + panel_padding.x;
        if (layout->flags & NK_WINDOW_NO_SCROLLBAR)
            scaler.x -= scaler.w;

        /* draw scaler */
        {const struct nk_style_item *item = &style->window.scaler;
        if (item->type == NK_STYLE_ITEM_IMAGE)
            nk_draw_image(out, scaler, &item->data.image, nk_white);
        else {
            if (layout->flags & NK_WINDOW_SCALE_LEFT) {
                nk_fill_triangle(out, scaler.x, scaler.y, scaler.x,
                    scaler.y + scaler.h, scaler.x + scaler.w,
                    scaler.y + scaler.h, item->data.color);
            } else {
                nk_fill_triangle(out, scaler.x + scaler.w, scaler.y, scaler.x + scaler.w,
                    scaler.y + scaler.h, scaler.x, scaler.y + scaler.h, item->data.color);
            }
        }}

        /* do window scaling */
        if (!(window->flags & NK_WINDOW_ROM)) {
            struct nk_vec2 window_size = style->window.min_size;
            int left_mouse_down = in->mouse.buttons[NK_BUTTON_LEFT].down;
            int left_mouse_click_in_scaler = nk_input_has_mouse_click_down_in_rect(in,
                    NK_BUTTON_LEFT, scaler, nk_true);

            if (left_mouse_down && left_mouse_click_in_scaler) {
                float delta_x = in->mouse.delta.x;
                if (layout->flags & NK_WINDOW_SCALE_LEFT) {
                    delta_x = -delta_x;
                    window->bounds.x += in->mouse.delta.x;
                }
                /* dragging in x-direction  */
                if (window->bounds.w + delta_x >= window_size.x) {
                    if ((delta_x < 0) || (delta_x > 0 && in->mouse.pos.x >= scaler.x)) {
                        window->bounds.w = window->bounds.w + delta_x;
                        scaler.x += in->mouse.delta.x;
                    }
                }
                /* dragging in y-direction (only possible if static window) */
                if (!(layout->flags & NK_WINDOW_DYNAMIC)) {
                    if (window_size.y < window->bounds.h + in->mouse.delta.y) {
                        if ((in->mouse.delta.y < 0) || (in->mouse.delta.y > 0 && in->mouse.pos.y >= scaler.y)) {
                            window->bounds.h = window->bounds.h + in->mouse.delta.y;
                            scaler.y += in->mouse.delta.y;
                        }
                    }
                }
                ctx->style.cursor_active = ctx->style.cursors[NK_CURSOR_RESIZE_TOP_RIGHT_DOWN_LEFT];
                in->mouse.buttons[NK_BUTTON_LEFT].clicked_pos.x = scaler.x + scaler.w/2.0f;
                in->mouse.buttons[NK_BUTTON_LEFT].clicked_pos.y = scaler.y + scaler.h/2.0f;
            }
        }
    }
    if (!nk_panel_is_sub(layout->type)) {
        /* window is hidden so clear command buffer  */
        if (layout->flags & NK_WINDOW_HIDDEN)
            nk_command_buffer_reset(&window->buffer);
        /* window is visible and not tab */
        else nk_finish(ctx, window);
    }

    /* NK_WINDOW_REMOVE_ROM flag was set so remove NK_WINDOW_ROM */
    if (layout->flags & NK_WINDOW_REMOVE_ROM) {
        layout->flags &= ~(nk_flags)NK_WINDOW_ROM;
        layout->flags &= ~(nk_flags)NK_WINDOW_REMOVE_ROM;
    }
    window->flags = layout->flags;

    /* property garbage collector */
    if (window->property.active && window->property.old != window->property.seq &&
        window->property.active == window->property.prev) {
        nk_zero(&window->property, sizeof(window->property));
    } else {
        window->property.old = window->property.seq;
        window->property.prev = window->property.active;
        window->property.seq = 0;
    }
    /* edit garbage collector */
    if (window->edit.active && window->edit.old != window->edit.seq &&
       window->edit.active == window->edit.prev) {
        nk_zero(&window->edit, sizeof(window->edit));
    } else {
        window->edit.old = window->edit.seq;
        window->edit.prev = window->edit.active;
        window->edit.seq = 0;
    }
    /* contextual garbage collector */
    if (window->popup.active_con && window->popup.con_old != window->popup.con_count) {
        window->popup.con_count = 0;
        window->popup.con_old = 0;
        window->popup.active_con = 0;
    } else {
        window->popup.con_old = window->popup.con_count;
        window->popup.con_count = 0;
    }
    window->popup.combo_count = 0;
    /* helper to make sure you have a 'nk_tree_push' for every 'nk_tree_pop' */
    NK_ASSERT(!layout->row.tree_depth);
}





/* ===============================================================
 *
 *                              WINDOW
 *
 * ===============================================================*/
NK_LIB void*
nk_create_window(struct nk_context *ctx)
{
    struct nk_page_element *elem;
    elem = nk_create_page_element(ctx);
    if (!elem) return 0;
    elem->data.win.seq = ctx->seq;
    return &elem->data.win;
}
NK_LIB void
nk_free_window(struct nk_context *ctx, struct nk_window *win)
{
    /* unlink windows from list */
    struct nk_table *it = win->tables;
    if (win->popup.win) {
        nk_free_window(ctx, win->popup.win);
        win->popup.win = 0;
    }
    win->next = 0;
    win->prev = 0;

    while (it) {
        /*free window state tables */
        struct nk_table *n = it->next;
        nk_remove_table(win, it);
        nk_free_table(ctx, it);
        if (it == win->tables)
            win->tables = n;
        it = n;
    }

    /* link windows into freelist */
    {union nk_page_data *pd = NK_CONTAINER_OF(win, union nk_page_data, win);
    struct nk_page_element *pe = NK_CONTAINER_OF(pd, struct nk_page_element, data);
    nk_free_page_element(ctx, pe);}
}
NK_LIB struct nk_window*
nk_find_window(struct nk_context *ctx, nk_hash hash, const char *name)
{
    struct nk_window *iter;
    iter = ctx->begin;
    while (iter) {
        NK_ASSERT(iter != iter->next);
        if (iter->name == hash) {
            int max_len = nk_strlen(iter->name_string);
            if (!nk_stricmpn(iter->name_string, name, max_len))
                return iter;
        }
        iter = iter->next;
    }
    return 0;
}
NK_LIB void
nk_insert_window(struct nk_context *ctx, struct nk_window *win,
    enum nk_window_insert_location loc)
{
    const struct nk_window *iter;
    NK_ASSERT(ctx);
    NK_ASSERT(win);
    if (!win || !ctx) return;

    iter = ctx->begin;
    while (iter) {
        NK_ASSERT(iter != iter->next);
        NK_ASSERT(iter != win);
        if (iter == win) return;
        iter = iter->next;
    }

    if (!ctx->begin) {
        win->next = 0;
        win->prev = 0;
        ctx->begin = win;
        ctx->end = win;
        ctx->count = 1;
        return;
    }
    if (loc == NK_INSERT_BACK) {
        struct nk_window *end;
        end = ctx->end;
        end->flags |= NK_WINDOW_ROM;
        end->next = win;
        win->prev = ctx->end;
        win->next = 0;
        ctx->end = win;
        ctx->active = ctx->end;
        ctx->end->flags &= ~(nk_flags)NK_WINDOW_ROM;
    } else {
        /*ctx->end->flags |= NK_WINDOW_ROM;*/
        ctx->begin->prev = win;
        win->next = ctx->begin;
        win->prev = 0;
        ctx->begin = win;
        ctx->begin->flags &= ~(nk_flags)NK_WINDOW_ROM;
    }
    ctx->count++;
}
NK_LIB void
nk_remove_window(struct nk_context *ctx, struct nk_window *win)
{
    if (win == ctx->begin || win == ctx->end) {
        if (win == ctx->begin) {
            ctx->begin = win->next;
            if (win->next)
                win->next->prev = 0;
        }
        if (win == ctx->end) {
            ctx->end = win->prev;
            if (win->prev)
                win->prev->next = 0;
        }
    } else {
        if (win->next)
            win->next->prev = win->prev;
        if (win->prev)
            win->prev->next = win->next;
    }
    if (win == ctx->active || !ctx->active) {
        ctx->active = ctx->end;
        if (ctx->end)
            ctx->end->flags &= ~(nk_flags)NK_WINDOW_ROM;
    }
    win->next = 0;
    win->prev = 0;
    ctx->count--;
}
NK_API int
nk_begin(struct nk_context *ctx, const char *title,
    struct nk_rect bounds, nk_flags flags)
{
    return nk_begin_titled(ctx, title, title, bounds, flags);
}
NK_API int
nk_begin_titled(struct nk_context *ctx, const char *name, const char *title,
    struct nk_rect bounds, nk_flags flags)
{
    struct nk_window *win;
    struct nk_style *style;
    nk_hash title_hash;
    int title_len;
    int ret = 0;

    NK_ASSERT(ctx);
    NK_ASSERT(name);
    NK_ASSERT(title);
    NK_ASSERT(ctx->style.font && ctx->style.font->width && "if this triggers you forgot to add a font");
    NK_ASSERT(!ctx->current && "if this triggers you missed a `nk_end` call");
    if (!ctx || ctx->current || !title || !name)
        return 0;

    /* find or create window */
    style = &ctx->style;
    title_len = (int)nk_strlen(name);
    title_hash = nk_murmur_hash(name, (int)title_len, NK_WINDOW_TITLE);
    win = nk_find_window(ctx, title_hash, name);
    if (!win) {
        /* create new window */
        nk_size name_length = (nk_size)nk_strlen(name);
        win = (struct nk_window*)nk_create_window(ctx);
        NK_ASSERT(win);
        if (!win) return 0;

        if (flags & NK_WINDOW_BACKGROUND)
            nk_insert_window(ctx, win, NK_INSERT_FRONT);
        else nk_insert_window(ctx, win, NK_INSERT_BACK);
        nk_command_buffer_init(&win->buffer, &ctx->memory, NK_CLIPPING_ON);

        win->flags = flags;
        win->bounds = bounds;
        win->name = title_hash;
        name_length = NK_MIN(name_length, NK_WINDOW_MAX_NAME-1);
        NK_MEMCPY(win->name_string, name, name_length);
        win->name_string[name_length] = 0;
        win->popup.win = 0;
        if (!ctx->active)
            ctx->active = win;
    } else {
        /* update window */
        win->flags &= ~(nk_flags)(NK_WINDOW_PRIVATE-1);
        win->flags |= flags;
        if (!(win->flags & (NK_WINDOW_MOVABLE | NK_WINDOW_SCALABLE)))
            win->bounds = bounds;
        /* If this assert triggers you either:
         *
         * I.) Have more than one window with the same name or
         * II.) You forgot to actually draw the window.
         *      More specific you did not call `nk_clear` (nk_clear will be
         *      automatically called for you if you are using one of the
         *      provided demo backends). */
        NK_ASSERT(win->seq != ctx->seq);
        win->seq = ctx->seq;
        if (!ctx->active && !(win->flags & NK_WINDOW_HIDDEN)) {
            ctx->active = win;
            ctx->end = win;
        }
    }
    if (win->flags & NK_WINDOW_HIDDEN) {
        ctx->current = win;
        win->layout = 0;
        return 0;
    } else nk_start(ctx, win);

    /* window overlapping */
    if (!(win->flags & NK_WINDOW_HIDDEN) && !(win->flags & NK_WINDOW_NO_INPUT))
    {
        int inpanel, ishovered;
        struct nk_window *iter = win;
        float h = ctx->style.font->height + 2.0f * style->window.header.padding.y +
            (2.0f * style->window.header.label_padding.y);
        struct nk_rect win_bounds = (!(win->flags & NK_WINDOW_MINIMIZED))?
            win->bounds: nk_rect(win->bounds.x, win->bounds.y, win->bounds.w, h);

        /* activate window if hovered and no other window is overlapping this window */
        inpanel = nk_input_has_mouse_click_down_in_rect(&ctx->input, NK_BUTTON_LEFT, win_bounds, nk_true);
        inpanel = inpanel && ctx->input.mouse.buttons[NK_BUTTON_LEFT].clicked;
        ishovered = nk_input_is_mouse_hovering_rect(&ctx->input, win_bounds);
        if ((win != ctx->active) && ishovered && !ctx->input.mouse.buttons[NK_BUTTON_LEFT].down) {
            iter = win->next;
            while (iter) {
                struct nk_rect iter_bounds = (!(iter->flags & NK_WINDOW_MINIMIZED))?
                    iter->bounds: nk_rect(iter->bounds.x, iter->bounds.y, iter->bounds.w, h);
                if (NK_INTERSECT(win_bounds.x, win_bounds.y, win_bounds.w, win_bounds.h,
                    iter_bounds.x, iter_bounds.y, iter_bounds.w, iter_bounds.h) &&
                    (!(iter->flags & NK_WINDOW_HIDDEN)))
                    break;

                if (iter->popup.win && iter->popup.active && !(iter->flags & NK_WINDOW_HIDDEN) &&
                    NK_INTERSECT(win->bounds.x, win_bounds.y, win_bounds.w, win_bounds.h,
                    iter->popup.win->bounds.x, iter->popup.win->bounds.y,
                    iter->popup.win->bounds.w, iter->popup.win->bounds.h))
                    break;
                iter = iter->next;
            }
        }

        /* activate window if clicked */
        if (iter && inpanel && (win != ctx->end)) {
            iter = win->next;
            while (iter) {
                /* try to find a panel with higher priority in the same position */
                struct nk_rect iter_bounds = (!(iter->flags & NK_WINDOW_MINIMIZED))?
                iter->bounds: nk_rect(iter->bounds.x, iter->bounds.y, iter->bounds.w, h);
                if (NK_INBOX(ctx->input.mouse.pos.x, ctx->input.mouse.pos.y,
                    iter_bounds.x, iter_bounds.y, iter_bounds.w, iter_bounds.h) &&
                    !(iter->flags & NK_WINDOW_HIDDEN))
                    break;
                if (iter->popup.win && iter->popup.active && !(iter->flags & NK_WINDOW_HIDDEN) &&
                    NK_INTERSECT(win_bounds.x, win_bounds.y, win_bounds.w, win_bounds.h,
                    iter->popup.win->bounds.x, iter->popup.win->bounds.y,
                    iter->popup.win->bounds.w, iter->popup.win->bounds.h))
                    break;
                iter = iter->next;
            }
        }
        if (iter && !(win->flags & NK_WINDOW_ROM) && (win->flags & NK_WINDOW_BACKGROUND)) {
            win->flags |= (nk_flags)NK_WINDOW_ROM;
            iter->flags &= ~(nk_flags)NK_WINDOW_ROM;
            ctx->active = iter;
            if (!(iter->flags & NK_WINDOW_BACKGROUND)) {
                /* current window is active in that position so transfer to top
                 * at the highest priority in stack */
                nk_remove_window(ctx, iter);
                nk_insert_window(ctx, iter, NK_INSERT_BACK);
            }
        } else {
            if (!iter && ctx->end != win) {
                if (!(win->flags & NK_WINDOW_BACKGROUND)) {
                    /* current window is active in that position so transfer to top
                     * at the highest priority in stack */
                    nk_remove_window(ctx, win);
                    nk_insert_window(ctx, win, NK_INSERT_BACK);
                }
                win->flags &= ~(nk_flags)NK_WINDOW_ROM;
                ctx->active = win;
            }
            if (ctx->end != win && !(win->flags & NK_WINDOW_BACKGROUND))
                win->flags |= NK_WINDOW_ROM;
        }
    }
    win->layout = (struct nk_panel*)nk_create_panel(ctx);
    ctx->current = win;
    ret = nk_panel_begin(ctx, title, NK_PANEL_WINDOW);
    win->layout->offset_x = &win->scrollbar.x;
    win->layout->offset_y = &win->scrollbar.y;
    return ret;
}
NK_API void
nk_end(struct nk_context *ctx)
{
    struct nk_panel *layout;
    NK_ASSERT(ctx);
    NK_ASSERT(ctx->current && "if this triggers you forgot to call `nk_begin`");
    if (!ctx || !ctx->current)
        return;

    layout = ctx->current->layout;
    if (!layout || (layout->type == NK_PANEL_WINDOW && (ctx->current->flags & NK_WINDOW_HIDDEN))) {
        ctx->current = 0;
        return;
    }
    nk_panel_end(ctx);
    nk_free_panel(ctx, ctx->current->layout);
    ctx->current = 0;
}
NK_API struct nk_rect
nk_window_get_bounds(const struct nk_context *ctx)
{
    NK_ASSERT(ctx);
    NK_ASSERT(ctx->current);
    if (!ctx || !ctx->current) return nk_rect(0,0,0,0);
    return ctx->current->bounds;
}
NK_API struct nk_vec2
nk_window_get_position(const struct nk_context *ctx)
{
    NK_ASSERT(ctx);
    NK_ASSERT(ctx->current);
    if (!ctx || !ctx->current) return nk_vec2(0,0);
    return nk_vec2(ctx->current->bounds.x, ctx->current->bounds.y);
}
NK_API struct nk_vec2
nk_window_get_size(const struct nk_context *ctx)
{
    NK_ASSERT(ctx);
    NK_ASSERT(ctx->current);
    if (!ctx || !ctx->current) return nk_vec2(0,0);
    return nk_vec2(ctx->current->bounds.w, ctx->current->bounds.h);
}
NK_API float
nk_window_get_width(const struct nk_context *ctx)
{
    NK_ASSERT(ctx);
    NK_ASSERT(ctx->current);
    if (!ctx || !ctx->current) return 0;
    return ctx->current->bounds.w;
}
NK_API float
nk_window_get_height(const struct nk_context *ctx)
{
    NK_ASSERT(ctx);
    NK_ASSERT(ctx->current);
    if (!ctx || !ctx->current) return 0;
    return ctx->current->bounds.h;
}
NK_API struct nk_rect
nk_window_get_content_region(struct nk_context *ctx)
{
    NK_ASSERT(ctx);
    NK_ASSERT(ctx->current);
    if (!ctx || !ctx->current) return nk_rect(0,0,0,0);
    return ctx->current->layout->clip;
}
NK_API struct nk_vec2
nk_window_get_content_region_min(struct nk_context *ctx)
{
    NK_ASSERT(ctx);
    NK_ASSERT(ctx->current);
    NK_ASSERT(ctx->current->layout);
    if (!ctx || !ctx->current) return nk_vec2(0,0);
    return nk_vec2(ctx->current->layout->clip.x, ctx->current->layout->clip.y);
}
NK_API struct nk_vec2
nk_window_get_content_region_max(struct nk_context *ctx)
{
    NK_ASSERT(ctx);
    NK_ASSERT(ctx->current);
    NK_ASSERT(ctx->current->layout);
    if (!ctx || !ctx->current) return nk_vec2(0,0);
    return nk_vec2(ctx->current->layout->clip.x + ctx->current->layout->clip.w,
        ctx->current->layout->clip.y + ctx->current->layout->clip.h);
}
NK_API struct nk_vec2
nk_window_get_content_region_size(struct nk_context *ctx)
{
    NK_ASSERT(ctx);
    NK_ASSERT(ctx->current);
    NK_ASSERT(ctx->current->layout);
    if (!ctx || !ctx->current) return nk_vec2(0,0);
    return nk_vec2(ctx->current->layout->clip.w, ctx->current->layout->clip.h);
}
NK_API struct nk_command_buffer*
nk_window_get_canvas(struct nk_context *ctx)
{
    NK_ASSERT(ctx);
    NK_ASSERT(ctx->current);
    NK_ASSERT(ctx->current->layout);
    if (!ctx || !ctx->current) return 0;
    return &ctx->current->buffer;
}
NK_API struct nk_panel*
nk_window_get_panel(struct nk_context *ctx)
{
    NK_ASSERT(ctx);
    NK_ASSERT(ctx->current);
    if (!ctx || !ctx->current) return 0;
    return ctx->current->layout;
}
NK_API int
nk_window_has_focus(const struct nk_context *ctx)
{
    NK_ASSERT(ctx);
    NK_ASSERT(ctx->current);
    NK_ASSERT(ctx->current->layout);
    if (!ctx || !ctx->current) return 0;
    return ctx->current == ctx->active;
}
NK_API int
nk_window_is_hovered(struct nk_context *ctx)
{
    NK_ASSERT(ctx);
    NK_ASSERT(ctx->current);
    if (!ctx || !ctx->current) return 0;
    if(ctx->current->flags & NK_WINDOW_HIDDEN)
        return 0;
    return nk_input_is_mouse_hovering_rect(&ctx->input, ctx->current->bounds);
}
NK_API int
nk_window_is_any_hovered(struct nk_context *ctx)
{
    struct nk_window *iter;
    NK_ASSERT(ctx);
    if (!ctx) return 0;
    iter = ctx->begin;
    while (iter) {
        /* check if window is being hovered */
        if(!(iter->flags & NK_WINDOW_HIDDEN)) {
            /* check if window popup is being hovered */
            if (iter->popup.active && iter->popup.win && nk_input_is_mouse_hovering_rect(&ctx->input, iter->popup.win->bounds))
                return 1;

            if (iter->flags & NK_WINDOW_MINIMIZED) {
                struct nk_rect header = iter->bounds;
                header.h = ctx->style.font->height + 2 * ctx->style.window.header.padding.y;
                if (nk_input_is_mouse_hovering_rect(&ctx->input, header))
                    return 1;
            } else if (nk_input_is_mouse_hovering_rect(&ctx->input, iter->bounds)) {
                return 1;
            }
        }
        iter = iter->next;
    }
    return 0;
}
NK_API int
nk_item_is_any_active(struct nk_context *ctx)
{
    int any_hovered = nk_window_is_any_hovered(ctx);
    int any_active = (ctx->last_widget_state & NK_WIDGET_STATE_MODIFIED);
    return any_hovered || any_active;
}
NK_API int
nk_window_is_collapsed(struct nk_context *ctx, const char *name)
{
    int title_len;
    nk_hash title_hash;
    struct nk_window *win;
    NK_ASSERT(ctx);
    if (!ctx) return 0;

    title_len = (int)nk_strlen(name);
    title_hash = nk_murmur_hash(name, (int)title_len, NK_WINDOW_TITLE);
    win = nk_find_window(ctx, title_hash, name);
    if (!win) return 0;
    return win->flags & NK_WINDOW_MINIMIZED;
}
NK_API int
nk_window_is_closed(struct nk_context *ctx, const char *name)
{
    int title_len;
    nk_hash title_hash;
    struct nk_window *win;
    NK_ASSERT(ctx);
    if (!ctx) return 1;

    title_len = (int)nk_strlen(name);
    title_hash = nk_murmur_hash(name, (int)title_len, NK_WINDOW_TITLE);
    win = nk_find_window(ctx, title_hash, name);
    if (!win) return 1;
    return (win->flags & NK_WINDOW_CLOSED);
}
NK_API int
nk_window_is_hidden(struct nk_context *ctx, const char *name)
{
    int title_len;
    nk_hash title_hash;
    struct nk_window *win;
    NK_ASSERT(ctx);
    if (!ctx) return 1;

    title_len = (int)nk_strlen(name);
    title_hash = nk_murmur_hash(name, (int)title_len, NK_WINDOW_TITLE);
    win = nk_find_window(ctx, title_hash, name);
    if (!win) return 1;
    return (win->flags & NK_WINDOW_HIDDEN);
}
NK_API int
nk_window_is_active(struct nk_context *ctx, const char *name)
{
    int title_len;
    nk_hash title_hash;
    struct nk_window *win;
    NK_ASSERT(ctx);
    if (!ctx) return 0;

    title_len = (int)nk_strlen(name);
    title_hash = nk_murmur_hash(name, (int)title_len, NK_WINDOW_TITLE);
    win = nk_find_window(ctx, title_hash, name);
    if (!win) return 0;
    return win == ctx->active;
}
NK_API struct nk_window*
nk_window_find(struct nk_context *ctx, const char *name)
{
    int title_len;
    nk_hash title_hash;
    title_len = (int)nk_strlen(name);
    title_hash = nk_murmur_hash(name, (int)title_len, NK_WINDOW_TITLE);
    return nk_find_window(ctx, title_hash, name);
}
NK_API void
nk_window_close(struct nk_context *ctx, const char *name)
{
    struct nk_window *win;
    NK_ASSERT(ctx);
    if (!ctx) return;
    win = nk_window_find(ctx, name);
    if (!win) return;
    NK_ASSERT(ctx->current != win && "You cannot close a currently active window");
    if (ctx->current == win) return;
    win->flags |= NK_WINDOW_HIDDEN;
    win->flags |= NK_WINDOW_CLOSED;
}
NK_API void
nk_window_set_bounds(struct nk_context *ctx,
    const char *name, struct nk_rect bounds)
{
    struct nk_window *win;
    NK_ASSERT(ctx);
    if (!ctx) return;
    win = nk_window_find(ctx, name);
    if (!win) return;
    NK_ASSERT(ctx->current != win && "You cannot update a currently in procecss window");
    win->bounds = bounds;
}
NK_API void
nk_window_set_position(struct nk_context *ctx,
    const char *name, struct nk_vec2 pos)
{
    struct nk_window *win = nk_window_find(ctx, name);
    if (!win) return;
    win->bounds.x = pos.x;
    win->bounds.y = pos.y;
}
NK_API void
nk_window_set_size(struct nk_context *ctx,
    const char *name, struct nk_vec2 size)
{
    struct nk_window *win = nk_window_find(ctx, name);
    if (!win) return;
    win->bounds.w = size.x;
    win->bounds.h = size.y;
}
NK_API void
nk_window_collapse(struct nk_context *ctx, const char *name,
                    enum nk_collapse_states c)
{
    int title_len;
    nk_hash title_hash;
    struct nk_window *win;
    NK_ASSERT(ctx);
    if (!ctx) return;

    title_len = (int)nk_strlen(name);
    title_hash = nk_murmur_hash(name, (int)title_len, NK_WINDOW_TITLE);
    win = nk_find_window(ctx, title_hash, name);
    if (!win) return;
    if (c == NK_MINIMIZED)
        win->flags |= NK_WINDOW_MINIMIZED;
    else win->flags &= ~(nk_flags)NK_WINDOW_MINIMIZED;
}
NK_API void
nk_window_collapse_if(struct nk_context *ctx, const char *name,
    enum nk_collapse_states c, int cond)
{
    NK_ASSERT(ctx);
    if (!ctx || !cond) return;
    nk_window_collapse(ctx, name, c);
}
NK_API void
nk_window_show(struct nk_context *ctx, const char *name, enum nk_show_states s)
{
    int title_len;
    nk_hash title_hash;
    struct nk_window *win;
    NK_ASSERT(ctx);
    if (!ctx) return;

    title_len = (int)nk_strlen(name);
    title_hash = nk_murmur_hash(name, (int)title_len, NK_WINDOW_TITLE);
    win = nk_find_window(ctx, title_hash, name);
    if (!win) return;
    if (s == NK_HIDDEN) {
        win->flags |= NK_WINDOW_HIDDEN;
    } else win->flags &= ~(nk_flags)NK_WINDOW_HIDDEN;
}
NK_API void
nk_window_show_if(struct nk_context *ctx, const char *name,
    enum nk_show_states s, int cond)
{
    NK_ASSERT(ctx);
    if (!ctx || !cond) return;
    nk_window_show(ctx, name, s);
}

NK_API void
nk_window_set_focus(struct nk_context *ctx, const char *name)
{
    int title_len;
    nk_hash title_hash;
    struct nk_window *win;
    NK_ASSERT(ctx);
    if (!ctx) return;

    title_len = (int)nk_strlen(name);
    title_hash = nk_murmur_hash(name, (int)title_len, NK_WINDOW_TITLE);
    win = nk_find_window(ctx, title_hash, name);
    if (win && ctx->end != win) {
        nk_remove_window(ctx, win);
        nk_insert_window(ctx, win, NK_INSERT_BACK);
    }
    ctx->active = win;
}





/* ===============================================================
 *
 *                              POPUP
 *
 * ===============================================================*/
NK_API int
nk_popup_begin(struct nk_context *ctx, enum nk_popup_type type,
    const char *title, nk_flags flags, struct nk_rect rect)
{
    struct nk_window *popup;
    struct nk_window *win;
    struct nk_panel *panel;

    int title_len;
    nk_hash title_hash;
    nk_size allocated;

    NK_ASSERT(ctx);
    NK_ASSERT(title);
    NK_ASSERT(ctx->current);
    NK_ASSERT(ctx->current->layout);
    if (!ctx || !ctx->current || !ctx->current->layout)
        return 0;

    win = ctx->current;
    panel = win->layout;
    NK_ASSERT(!(panel->type & NK_PANEL_SET_POPUP) && "popups are not allowed to have popups");
    (void)panel;
    title_len = (int)nk_strlen(title);
    title_hash = nk_murmur_hash(title, (int)title_len, NK_PANEL_POPUP);

    popup = win->popup.win;
    if (!popup) {
        popup = (struct nk_window*)nk_create_window(ctx);
        popup->parent = win;
        win->popup.win = popup;
        win->popup.active = 0;
        win->popup.type = NK_PANEL_POPUP;
    }

    /* make sure we have correct popup */
    if (win->popup.name != title_hash) {
        if (!win->popup.active) {
            nk_zero(popup, sizeof(*popup));
            win->popup.name = title_hash;
            win->popup.active = 1;
            win->popup.type = NK_PANEL_POPUP;
        } else return 0;
    }

    /* popup position is local to window */
    ctx->current = popup;
    rect.x += win->layout->clip.x;
    rect.y += win->layout->clip.y;

    /* setup popup data */
    popup->parent = win;
    popup->bounds = rect;
    popup->seq = ctx->seq;
    popup->layout = (struct nk_panel*)nk_create_panel(ctx);
    popup->flags = flags;
    popup->flags |= NK_WINDOW_BORDER;
    if (type == NK_POPUP_DYNAMIC)
        popup->flags |= NK_WINDOW_DYNAMIC;

    popup->buffer = win->buffer;
    nk_start_popup(ctx, win);
    allocated = ctx->memory.allocated;
    nk_push_scissor(&popup->buffer, nk_null_rect);

    if (nk_panel_begin(ctx, title, NK_PANEL_POPUP)) {
        /* popup is running therefore invalidate parent panels */
        struct nk_panel *root;
        root = win->layout;
        while (root) {
            root->flags |= NK_WINDOW_ROM;
            root->flags &= ~(nk_flags)NK_WINDOW_REMOVE_ROM;
            root = root->parent;
        }
        win->popup.active = 1;
        popup->layout->offset_x = &popup->scrollbar.x;
        popup->layout->offset_y = &popup->scrollbar.y;
        popup->layout->parent = win->layout;
        return 1;
    } else {
        /* popup was closed/is invalid so cleanup */
        struct nk_panel *root;
        root = win->layout;
        while (root) {
            root->flags |= NK_WINDOW_REMOVE_ROM;
            root = root->parent;
        }
        win->popup.buf.active = 0;
        win->popup.active = 0;
        ctx->memory.allocated = allocated;
        ctx->current = win;
        nk_free_panel(ctx, popup->layout);
        popup->layout = 0;
        return 0;
    }
}
NK_LIB int
nk_nonblock_begin(struct nk_context *ctx,
    nk_flags flags, struct nk_rect body, struct nk_rect header,
    enum nk_panel_type panel_type)
{
    struct nk_window *popup;
    struct nk_window *win;
    struct nk_panel *panel;
    int is_active = nk_true;

    NK_ASSERT(ctx);
    NK_ASSERT(ctx->current);
    NK_ASSERT(ctx->current->layout);
    if (!ctx || !ctx->current || !ctx->current->layout)
        return 0;

    /* popups cannot have popups */
    win = ctx->current;
    panel = win->layout;
    NK_ASSERT(!(panel->type & NK_PANEL_SET_POPUP));
    (void)panel;
    popup = win->popup.win;
    if (!popup) {
        /* create window for nonblocking popup */
        popup = (struct nk_window*)nk_create_window(ctx);
        popup->parent = win;
        win->popup.win = popup;
        win->popup.type = panel_type;
        nk_command_buffer_init(&popup->buffer, &ctx->memory, NK_CLIPPING_ON);
    } else {
        /* close the popup if user pressed outside or in the header */
        int pressed, in_body, in_header;
        pressed = nk_input_is_mouse_pressed(&ctx->input, NK_BUTTON_LEFT);
        in_body = nk_input_is_mouse_hovering_rect(&ctx->input, body);
        in_header = nk_input_is_mouse_hovering_rect(&ctx->input, header);
        if (pressed && (!in_body || in_header))
            is_active = nk_false;
    }
    win->popup.header = header;

    if (!is_active) {
        /* remove read only mode from all parent panels */
        struct nk_panel *root = win->layout;
        while (root) {
            root->flags |= NK_WINDOW_REMOVE_ROM;
            root = root->parent;
        }
        return is_active;
    }
    popup->bounds = body;
    popup->parent = win;
    popup->layout = (struct nk_panel*)nk_create_panel(ctx);
    popup->flags = flags;
    popup->flags |= NK_WINDOW_BORDER;
    popup->flags |= NK_WINDOW_DYNAMIC;
    popup->seq = ctx->seq;
    win->popup.active = 1;
    NK_ASSERT(popup->layout);

    nk_start_popup(ctx, win);
    popup->buffer = win->buffer;
    nk_push_scissor(&popup->buffer, nk_null_rect);
    ctx->current = popup;

    nk_panel_begin(ctx, 0, panel_type);
    win->buffer = popup->buffer;
    popup->layout->parent = win->layout;
    popup->layout->offset_x = &popup->scrollbar.x;
    popup->layout->offset_y = &popup->scrollbar.y;

    /* set read only mode to all parent panels */
    {struct nk_panel *root;
    root = win->layout;
    while (root) {
        root->flags |= NK_WINDOW_ROM;
        root = root->parent;
    }}
    return is_active;
}
NK_API void
nk_popup_close(struct nk_context *ctx)
{
    struct nk_window *popup;
    NK_ASSERT(ctx);
    if (!ctx || !ctx->current) return;

    popup = ctx->current;
    NK_ASSERT(popup->parent);
    NK_ASSERT(popup->layout->type & NK_PANEL_SET_POPUP);
    popup->flags |= NK_WINDOW_HIDDEN;
}
NK_API void
nk_popup_end(struct nk_context *ctx)
{
    struct nk_window *win;
    struct nk_window *popup;

    NK_ASSERT(ctx);
    NK_ASSERT(ctx->current);
    NK_ASSERT(ctx->current->layout);
    if (!ctx || !ctx->current || !ctx->current->layout)
        return;

    popup = ctx->current;
    if (!popup->parent) return;
    win = popup->parent;
    if (popup->flags & NK_WINDOW_HIDDEN) {
        struct nk_panel *root;
        root = win->layout;
        while (root) {
            root->flags |= NK_WINDOW_REMOVE_ROM;
            root = root->parent;
        }
        win->popup.active = 0;
    }
    nk_push_scissor(&popup->buffer, nk_null_rect);
    nk_end(ctx);

    win->buffer = popup->buffer;
    nk_finish_popup(ctx, win);
    ctx->current = win;
    nk_push_scissor(&win->buffer, win->layout->clip);
}





/* ==============================================================
 *
 *                          CONTEXTUAL
 *
 * ===============================================================*/
NK_API int
nk_contextual_begin(struct nk_context *ctx, nk_flags flags, struct nk_vec2 size,
    struct nk_rect trigger_bounds)
{
    struct nk_window *win;
    struct nk_window *popup;
    struct nk_rect body;

    NK_STORAGE const struct nk_rect null_rect = {-1,-1,0,0};
    int is_clicked = 0;
    int is_open = 0;
    int ret = 0;

    NK_ASSERT(ctx);
    NK_ASSERT(ctx->current);
    NK_ASSERT(ctx->current->layout);
    if (!ctx || !ctx->current || !ctx->current->layout)
        return 0;

    win = ctx->current;
    ++win->popup.con_count;
    if (ctx->current != ctx->active)
        return 0;

    /* check if currently active contextual is active */
    popup = win->popup.win;
    is_open = (popup && win->popup.type == NK_PANEL_CONTEXTUAL);
    is_clicked = nk_input_mouse_clicked(&ctx->input, NK_BUTTON_RIGHT, trigger_bounds);
    if (win->popup.active_con && win->popup.con_count != win->popup.active_con)
        return 0;
    if (!is_open && win->popup.active_con)
        win->popup.active_con = 0;
    if ((!is_open && !is_clicked))
        return 0;

    /* calculate contextual position on click */
    win->popup.active_con = win->popup.con_count;
    if (is_clicked) {
        body.x = ctx->input.mouse.pos.x;
        body.y = ctx->input.mouse.pos.y;
    } else {
        body.x = popup->bounds.x;
        body.y = popup->bounds.y;
    }
    body.w = size.x;
    body.h = size.y;

    /* start nonblocking contextual popup */
    ret = nk_nonblock_begin(ctx, flags|NK_WINDOW_NO_SCROLLBAR, body,
            null_rect, NK_PANEL_CONTEXTUAL);
    if (ret) win->popup.type = NK_PANEL_CONTEXTUAL;
    else {
        win->popup.active_con = 0;
        win->popup.type = NK_PANEL_NONE;
        if (win->popup.win)
            win->popup.win->flags = 0;
    }
    return ret;
}
NK_API int
nk_contextual_item_text(struct nk_context *ctx, const char *text, int len,
    nk_flags alignment)
{
    struct nk_window *win;
    const struct nk_input *in;
    const struct nk_style *style;

    struct nk_rect bounds;
    enum nk_widget_layout_states state;

    NK_ASSERT(ctx);
    NK_ASSERT(ctx->current);
    NK_ASSERT(ctx->current->layout);
    if (!ctx || !ctx->current || !ctx->current->layout)
        return 0;

    win = ctx->current;
    style = &ctx->style;
    state = nk_widget_fitting(&bounds, ctx, style->contextual_button.padding);
    if (!state) return nk_false;

    in = (state == NK_WIDGET_ROM || win->layout->flags & NK_WINDOW_ROM) ? 0 : &ctx->input;
    if (nk_do_button_text(&ctx->last_widget_state, &win->buffer, bounds,
        text, len, alignment, NK_BUTTON_DEFAULT, &style->contextual_button, in, style->font)) {
        nk_contextual_close(ctx);
        return nk_true;
    }
    return nk_false;
}
NK_API int
nk_contextual_item_label(struct nk_context *ctx, const char *label, nk_flags align)
{
    return nk_contextual_item_text(ctx, label, nk_strlen(label), align);
}
NK_API int
nk_contextual_item_image_text(struct nk_context *ctx, struct nk_image img,
    const char *text, int len, nk_flags align)
{
    struct nk_window *win;
    const struct nk_input *in;
    const struct nk_style *style;

    struct nk_rect bounds;
    enum nk_widget_layout_states state;

    NK_ASSERT(ctx);
    NK_ASSERT(ctx->current);
    NK_ASSERT(ctx->current->layout);
    if (!ctx || !ctx->current || !ctx->current->layout)
        return 0;

    win = ctx->current;
    style = &ctx->style;
    state = nk_widget_fitting(&bounds, ctx, style->contextual_button.padding);
    if (!state) return nk_false;

    in = (state == NK_WIDGET_ROM || win->layout->flags & NK_WINDOW_ROM) ? 0 : &ctx->input;
    if (nk_do_button_text_image(&ctx->last_widget_state, &win->buffer, bounds,
        img, text, len, align, NK_BUTTON_DEFAULT, &style->contextual_button, style->font, in)){
        nk_contextual_close(ctx);
        return nk_true;
    }
    return nk_false;
}
NK_API int
nk_contextual_item_image_label(struct nk_context *ctx, struct nk_image img,
    const char *label, nk_flags align)
{
    return nk_contextual_item_image_text(ctx, img, label, nk_strlen(label), align);
}
NK_API int
nk_contextual_item_symbol_text(struct nk_context *ctx, enum nk_symbol_type symbol,
    const char *text, int len, nk_flags align)
{
    struct nk_window *win;
    const struct nk_input *in;
    const struct nk_style *style;

    struct nk_rect bounds;
    enum nk_widget_layout_states state;

    NK_ASSERT(ctx);
    NK_ASSERT(ctx->current);
    NK_ASSERT(ctx->current->layout);
    if (!ctx || !ctx->current || !ctx->current->layout)
        return 0;

    win = ctx->current;
    style = &ctx->style;
    state = nk_widget_fitting(&bounds, ctx, style->contextual_button.padding);
    if (!state) return nk_false;

    in = (state == NK_WIDGET_ROM || win->layout->flags & NK_WINDOW_ROM) ? 0 : &ctx->input;
    if (nk_do_button_text_symbol(&ctx->last_widget_state, &win->buffer, bounds,
        symbol, text, len, align, NK_BUTTON_DEFAULT, &style->contextual_button, style->font, in)) {
        nk_contextual_close(ctx);
        return nk_true;
    }
    return nk_false;
}
NK_API int
nk_contextual_item_symbol_label(struct nk_context *ctx, enum nk_symbol_type symbol,
    const char *text, nk_flags align)
{
    return nk_contextual_item_symbol_text(ctx, symbol, text, nk_strlen(text), align);
}
NK_API void
nk_contextual_close(struct nk_context *ctx)
{
    NK_ASSERT(ctx);
    NK_ASSERT(ctx->current);
    NK_ASSERT(ctx->current->layout);
    if (!ctx || !ctx->current || !ctx->current->layout) return;
    nk_popup_close(ctx);
}
NK_API void
nk_contextual_end(struct nk_context *ctx)
{
    struct nk_window *popup;
    struct nk_panel *panel;
    NK_ASSERT(ctx);
    NK_ASSERT(ctx->current);
    if (!ctx || !ctx->current) return;

    popup = ctx->current;
    panel = popup->layout;
    NK_ASSERT(popup->parent);
    NK_ASSERT(panel->type & NK_PANEL_SET_POPUP);
    if (panel->flags & NK_WINDOW_DYNAMIC) {
        /* Close behavior
        This is a bit of a hack solution since we do not know before we end our popup
        how big it will be. We therefore do not directly know when a
        click outside the non-blocking popup must close it at that direct frame.
        Instead it will be closed in the next frame.*/
        struct nk_rect body = {0,0,0,0};
        if (panel->at_y < (panel->bounds.y + panel->bounds.h)) {
            struct nk_vec2 padding = nk_panel_get_padding(&ctx->style, panel->type);
            body = panel->bounds;
            body.y = (panel->at_y + panel->footer_height + panel->border + padding.y + panel->row.height);
            body.h = (panel->bounds.y + panel->bounds.h) - body.y;
        }
        {int pressed = nk_input_is_mouse_pressed(&ctx->input, NK_BUTTON_LEFT);
        int in_body = nk_input_is_mouse_hovering_rect(&ctx->input, body);
        if (pressed && in_body)
            popup->flags |= NK_WINDOW_HIDDEN;
        }
    }
    if (popup->flags & NK_WINDOW_HIDDEN)
        popup->seq = 0;
    nk_popup_end(ctx);
    return;
}





/* ===============================================================
 *
 *                              MENU
 *
 * ===============================================================*/
NK_API void
nk_menubar_begin(struct nk_context *ctx)
{
    struct nk_panel *layout;
    NK_ASSERT(ctx);
    NK_ASSERT(ctx->current);
    NK_ASSERT(ctx->current->layout);
    if (!ctx || !ctx->current || !ctx->current->layout)
        return;

    layout = ctx->current->layout;
    NK_ASSERT(layout->at_y == layout->bounds.y);
    /* if this assert triggers you allocated space between nk_begin and nk_menubar_begin.
    If you want a menubar the first nuklear function after `nk_begin` has to be a
    `nk_menubar_begin` call. Inside the menubar you then have to allocate space for
    widgets (also supports multiple rows).
    Example:
        if (nk_begin(...)) {
            nk_menubar_begin(...);
                nk_layout_xxxx(...);
                nk_button(...);
                nk_layout_xxxx(...);
                nk_button(...);
            nk_menubar_end(...);
        }
        nk_end(...);
    */
    if (layout->flags & NK_WINDOW_HIDDEN || layout->flags & NK_WINDOW_MINIMIZED)
        return;

    layout->menu.x = layout->at_x;
    layout->menu.y = layout->at_y + layout->row.height;
    layout->menu.w = layout->bounds.w;
    layout->menu.offset.x = *layout->offset_x;
    layout->menu.offset.y = *layout->offset_y;
    *layout->offset_y = 0;
}
NK_API void
nk_menubar_end(struct nk_context *ctx)
{
    struct nk_window *win;
    struct nk_panel *layout;
    struct nk_command_buffer *out;

    NK_ASSERT(ctx);
    NK_ASSERT(ctx->current);
    NK_ASSERT(ctx->current->layout);
    if (!ctx || !ctx->current || !ctx->current->layout)
        return;

    win = ctx->current;
    out = &win->buffer;
    layout = win->layout;
    if (layout->flags & NK_WINDOW_HIDDEN || layout->flags & NK_WINDOW_MINIMIZED)
        return;

    layout->menu.h = layout->at_y - layout->menu.y;
    layout->bounds.y += layout->menu.h + ctx->style.window.spacing.y + layout->row.height;
    layout->bounds.h -= layout->menu.h + ctx->style.window.spacing.y + layout->row.height;

    *layout->offset_x = layout->menu.offset.x;
    *layout->offset_y = layout->menu.offset.y;
    layout->at_y = layout->bounds.y - layout->row.height;

    layout->clip.y = layout->bounds.y;
    layout->clip.h = layout->bounds.h;
    nk_push_scissor(out, layout->clip);
}
NK_INTERN int
nk_menu_begin(struct nk_context *ctx, struct nk_window *win,
    const char *id, int is_clicked, struct nk_rect header, struct nk_vec2 size)
{
    int is_open = 0;
    int is_active = 0;
    struct nk_rect body;
    struct nk_window *popup;
    nk_hash hash = nk_murmur_hash(id, (int)nk_strlen(id), NK_PANEL_MENU);

    NK_ASSERT(ctx);
    NK_ASSERT(ctx->current);
    NK_ASSERT(ctx->current->layout);
    if (!ctx || !ctx->current || !ctx->current->layout)
        return 0;

    body.x = header.x;
    body.w = size.x;
    body.y = header.y + header.h;
    body.h = size.y;

    popup = win->popup.win;
    is_open = popup ? nk_true : nk_false;
    is_active = (popup && (win->popup.name == hash) && win->popup.type == NK_PANEL_MENU);
    if ((is_clicked && is_open && !is_active) || (is_open && !is_active) ||
        (!is_open && !is_active && !is_clicked)) return 0;
    if (!nk_nonblock_begin(ctx, NK_WINDOW_NO_SCROLLBAR, body, header, NK_PANEL_MENU))
        return 0;

    win->popup.type = NK_PANEL_MENU;
    win->popup.name = hash;
    return 1;
}
NK_API int
nk_menu_begin_text(struct nk_context *ctx, const char *title, int len,
    nk_flags align, struct nk_vec2 size)
{
    struct nk_window *win;
    const struct nk_input *in;
    struct nk_rect header;
    int is_clicked = nk_false;
    nk_flags state;

    NK_ASSERT(ctx);
    NK_ASSERT(ctx->current);
    NK_ASSERT(ctx->current->layout);
    if (!ctx || !ctx->current || !ctx->current->layout)
        return 0;

    win = ctx->current;
    state = nk_widget(&header, ctx);
    if (!state) return 0;
    in = (state == NK_WIDGET_ROM || win->flags & NK_WINDOW_ROM) ? 0 : &ctx->input;
    if (nk_do_button_text(&ctx->last_widget_state, &win->buffer, header,
        title, len, align, NK_BUTTON_DEFAULT, &ctx->style.menu_button, in, ctx->style.font))
        is_clicked = nk_true;
    return nk_menu_begin(ctx, win, title, is_clicked, header, size);
}
NK_API int nk_menu_begin_label(struct nk_context *ctx,
    const char *text, nk_flags align, struct nk_vec2 size)
{
    return nk_menu_begin_text(ctx, text, nk_strlen(text), align, size);
}
NK_API int
nk_menu_begin_image(struct nk_context *ctx, const char *id, struct nk_image img,
    struct nk_vec2 size)
{
    struct nk_window *win;
    struct nk_rect header;
    const struct nk_input *in;
    int is_clicked = nk_false;
    nk_flags state;

    NK_ASSERT(ctx);
    NK_ASSERT(ctx->current);
    NK_ASSERT(ctx->current->layout);
    if (!ctx || !ctx->current || !ctx->current->layout)
        return 0;

    win = ctx->current;
    state = nk_widget(&header, ctx);
    if (!state) return 0;
    in = (state == NK_WIDGET_ROM || win->layout->flags & NK_WINDOW_ROM) ? 0 : &ctx->input;
    if (nk_do_button_image(&ctx->last_widget_state, &win->buffer, header,
        img, NK_BUTTON_DEFAULT, &ctx->style.menu_button, in))
        is_clicked = nk_true;
    return nk_menu_begin(ctx, win, id, is_clicked, header, size);
}
NK_API int
nk_menu_begin_symbol(struct nk_context *ctx, const char *id,
    enum nk_symbol_type sym, struct nk_vec2 size)
{
    struct nk_window *win;
    const struct nk_input *in;
    struct nk_rect header;
    int is_clicked = nk_false;
    nk_flags state;

    NK_ASSERT(ctx);
    NK_ASSERT(ctx->current);
    NK_ASSERT(ctx->current->layout);
    if (!ctx || !ctx->current || !ctx->current->layout)
        return 0;

    win = ctx->current;
    state = nk_widget(&header, ctx);
    if (!state) return 0;
    in = (state == NK_WIDGET_ROM || win->layout->flags & NK_WINDOW_ROM) ? 0 : &ctx->input;
    if (nk_do_button_symbol(&ctx->last_widget_state,  &win->buffer, header,
        sym, NK_BUTTON_DEFAULT, &ctx->style.menu_button, in, ctx->style.font))
        is_clicked = nk_true;
    return nk_menu_begin(ctx, win, id, is_clicked, header, size);
}
NK_API int
nk_menu_begin_image_text(struct nk_context *ctx, const char *title, int len,
    nk_flags align, struct nk_image img, struct nk_vec2 size)
{
    struct nk_window *win;
    struct nk_rect header;
    const struct nk_input *in;
    int is_clicked = nk_false;
    nk_flags state;

    NK_ASSERT(ctx);
    NK_ASSERT(ctx->current);
    NK_ASSERT(ctx->current->layout);
    if (!ctx || !ctx->current || !ctx->current->layout)
        return 0;

    win = ctx->current;
    state = nk_widget(&header, ctx);
    if (!state) return 0;
    in = (state == NK_WIDGET_ROM || win->layout->flags & NK_WINDOW_ROM) ? 0 : &ctx->input;
    if (nk_do_button_text_image(&ctx->last_widget_state, &win->buffer,
        header, img, title, len, align, NK_BUTTON_DEFAULT, &ctx->style.menu_button,
        ctx->style.font, in))
        is_clicked = nk_true;
    return nk_menu_begin(ctx, win, title, is_clicked, header, size);
}
NK_API int
nk_menu_begin_image_label(struct nk_context *ctx,
    const char *title, nk_flags align, struct nk_image img, struct nk_vec2 size)
{
    return nk_menu_begin_image_text(ctx, title, nk_strlen(title), align, img, size);
}
NK_API int
nk_menu_begin_symbol_text(struct nk_context *ctx, const char *title, int len,
    nk_flags align, enum nk_symbol_type sym, struct nk_vec2 size)
{
    struct nk_window *win;
    struct nk_rect header;
    const struct nk_input *in;
    int is_clicked = nk_false;
    nk_flags state;

    NK_ASSERT(ctx);
    NK_ASSERT(ctx->current);
    NK_ASSERT(ctx->current->layout);
    if (!ctx || !ctx->current || !ctx->current->layout)
        return 0;

    win = ctx->current;
    state = nk_widget(&header, ctx);
    if (!state) return 0;

    in = (state == NK_WIDGET_ROM || win->layout->flags & NK_WINDOW_ROM) ? 0 : &ctx->input;
    if (nk_do_button_text_symbol(&ctx->last_widget_state, &win->buffer,
        header, sym, title, len, align, NK_BUTTON_DEFAULT, &ctx->style.menu_button,
        ctx->style.font, in)) is_clicked = nk_true;
    return nk_menu_begin(ctx, win, title, is_clicked, header, size);
}
NK_API int
nk_menu_begin_symbol_label(struct nk_context *ctx,
    const char *title, nk_flags align, enum nk_symbol_type sym, struct nk_vec2 size )
{
    return nk_menu_begin_symbol_text(ctx, title, nk_strlen(title), align,sym,size);
}
NK_API int
nk_menu_item_text(struct nk_context *ctx, const char *title, int len, nk_flags align)
{
    return nk_contextual_item_text(ctx, title, len, align);
}
NK_API int
nk_menu_item_label(struct nk_context *ctx, const char *label, nk_flags align)
{
    return nk_contextual_item_label(ctx, label, align);
}
NK_API int
nk_menu_item_image_label(struct nk_context *ctx, struct nk_image img,
    const char *label, nk_flags align)
{
    return nk_contextual_item_image_label(ctx, img, label, align);
}
NK_API int
nk_menu_item_image_text(struct nk_context *ctx, struct nk_image img,
    const char *text, int len, nk_flags align)
{
    return nk_contextual_item_image_text(ctx, img, text, len, align);
}
NK_API int nk_menu_item_symbol_text(struct nk_context *ctx, enum nk_symbol_type sym,
    const char *text, int len, nk_flags align)
{
    return nk_contextual_item_symbol_text(ctx, sym, text, len, align);
}
NK_API int nk_menu_item_symbol_label(struct nk_context *ctx, enum nk_symbol_type sym,
    const char *label, nk_flags align)
{
    return nk_contextual_item_symbol_label(ctx, sym, label, align);
}
NK_API void nk_menu_close(struct nk_context *ctx)
{
    nk_contextual_close(ctx);
}
NK_API void
nk_menu_end(struct nk_context *ctx)
{
    nk_contextual_end(ctx);
}





/* ===============================================================
 *
 *                          LAYOUT
 *
 * ===============================================================*/
NK_API void
nk_layout_set_min_row_height(struct nk_context *ctx, float height)
{
    struct nk_window *win;
    struct nk_panel *layout;

    NK_ASSERT(ctx);
    NK_ASSERT(ctx->current);
    NK_ASSERT(ctx->current->layout);
    if (!ctx || !ctx->current || !ctx->current->layout)
        return;

    win = ctx->current;
    layout = win->layout;
    layout->row.min_height = height;
}
NK_API void
nk_layout_reset_min_row_height(struct nk_context *ctx)
{
    struct nk_window *win;
    struct nk_panel *layout;

    NK_ASSERT(ctx);
    NK_ASSERT(ctx->current);
    NK_ASSERT(ctx->current->layout);
    if (!ctx || !ctx->current || !ctx->current->layout)
        return;

    win = ctx->current;
    layout = win->layout;
    layout->row.min_height = ctx->style.font->height;
    layout->row.min_height += ctx->style.text.padding.y*2;
    layout->row.min_height += ctx->style.window.min_row_height_padding*2;
}
NK_LIB float
nk_layout_row_calculate_usable_space(const struct nk_style *style, enum nk_panel_type type,
    float total_space, int columns)
{
    float panel_padding;
    float panel_spacing;
    float panel_space;

    struct nk_vec2 spacing;
    struct nk_vec2 padding;

    spacing = style->window.spacing;
    padding = nk_panel_get_padding(style, type);

    /* calculate the usable panel space */
    panel_padding = 2 * padding.x;
    panel_spacing = (float)NK_MAX(columns - 1, 0) * spacing.x;
    panel_space  = total_space - panel_padding - panel_spacing;
    return panel_space;
}
NK_LIB void
nk_panel_layout(const struct nk_context *ctx, struct nk_window *win,
    float height, int cols)
{
    struct nk_panel *layout;
    const struct nk_style *style;
    struct nk_command_buffer *out;

    struct nk_vec2 item_spacing;
    struct nk_color color;

    NK_ASSERT(ctx);
    NK_ASSERT(ctx->current);
    NK_ASSERT(ctx->current->layout);
    if (!ctx || !ctx->current || !ctx->current->layout)
        return;

    /* prefetch some configuration data */
    layout = win->layout;
    style = &ctx->style;
    out = &win->buffer;
    color = style->window.background;
    item_spacing = style->window.spacing;

    /*  if one of these triggers you forgot to add an `if` condition around either
        a window, group, popup, combobox or contextual menu `begin` and `end` block.
        Example:
            if (nk_begin(...) {...} nk_end(...); or
            if (nk_group_begin(...) { nk_group_end(...);} */
    NK_ASSERT(!(layout->flags & NK_WINDOW_MINIMIZED));
    NK_ASSERT(!(layout->flags & NK_WINDOW_HIDDEN));
    NK_ASSERT(!(layout->flags & NK_WINDOW_CLOSED));

    /* update the current row and set the current row layout */
    layout->row.index = 0;
    layout->at_y += layout->row.height;
    layout->row.columns = cols;
    if (height == 0.0f)
        layout->row.height = NK_MAX(height, layout->row.min_height) + item_spacing.y;
    else layout->row.height = height + item_spacing.y;

    layout->row.item_offset = 0;
    if (layout->flags & NK_WINDOW_DYNAMIC) {
        /* draw background for dynamic panels */
        struct nk_rect background;
        background.x = win->bounds.x;
        background.w = win->bounds.w;
        background.y = layout->at_y - 1.0f;
        background.h = layout->row.height + 1.0f;
        nk_fill_rect(out, background, 0, color);
    }
}
NK_LIB void
nk_row_layout(struct nk_context *ctx, enum nk_layout_format fmt,
    float height, int cols, int width)
{
    /* update the current row and set the current row layout */
    struct nk_window *win;
    NK_ASSERT(ctx);
    NK_ASSERT(ctx->current);
    NK_ASSERT(ctx->current->layout);
    if (!ctx || !ctx->current || !ctx->current->layout)
        return;

    win = ctx->current;
    nk_panel_layout(ctx, win, height, cols);
    if (fmt == NK_DYNAMIC)
        win->layout->row.type = NK_LAYOUT_DYNAMIC_FIXED;
    else win->layout->row.type = NK_LAYOUT_STATIC_FIXED;

    win->layout->row.ratio = 0;
    win->layout->row.filled = 0;
    win->layout->row.item_offset = 0;
    win->layout->row.item_width = (float)width;
}
NK_API float
nk_layout_ratio_from_pixel(struct nk_context *ctx, float pixel_width)
{
    struct nk_window *win;
    NK_ASSERT(ctx);
    NK_ASSERT(pixel_width);
    if (!ctx || !ctx->current || !ctx->current->layout) return 0;
    win = ctx->current;
    return NK_CLAMP(0.0f, pixel_width/win->bounds.x, 1.0f);
}
NK_API void
nk_layout_row_dynamic(struct nk_context *ctx, float height, int cols)
{
    nk_row_layout(ctx, NK_DYNAMIC, height, cols, 0);
}
NK_API void
nk_layout_row_static(struct nk_context *ctx, float height, int item_width, int cols)
{
    nk_row_layout(ctx, NK_STATIC, height, cols, item_width);
}
NK_API void
nk_layout_row_begin(struct nk_context *ctx, enum nk_layout_format fmt,
    float row_height, int cols)
{
    struct nk_window *win;
    struct nk_panel *layout;

    NK_ASSERT(ctx);
    NK_ASSERT(ctx->current);
    NK_ASSERT(ctx->current->layout);
    if (!ctx || !ctx->current || !ctx->current->layout)
        return;

    win = ctx->current;
    layout = win->layout;
    nk_panel_layout(ctx, win, row_height, cols);
    if (fmt == NK_DYNAMIC)
        layout->row.type = NK_LAYOUT_DYNAMIC_ROW;
    else layout->row.type = NK_LAYOUT_STATIC_ROW;

    layout->row.ratio = 0;
    layout->row.filled = 0;
    layout->row.item_width = 0;
    layout->row.item_offset = 0;
    layout->row.columns = cols;
}
NK_API void
nk_layout_row_push(struct nk_context *ctx, float ratio_or_width)
{
    struct nk_window *win;
    struct nk_panel *layout;

    NK_ASSERT(ctx);
    NK_ASSERT(ctx->current);
    NK_ASSERT(ctx->current->layout);
    if (!ctx || !ctx->current || !ctx->current->layout)
        return;

    win = ctx->current;
    layout = win->layout;
    NK_ASSERT(layout->row.type == NK_LAYOUT_STATIC_ROW || layout->row.type == NK_LAYOUT_DYNAMIC_ROW);
    if (layout->row.type != NK_LAYOUT_STATIC_ROW && layout->row.type != NK_LAYOUT_DYNAMIC_ROW)
        return;

    if (layout->row.type == NK_LAYOUT_DYNAMIC_ROW) {
        float ratio = ratio_or_width;
        if ((ratio + layout->row.filled) > 1.0f) return;
        if (ratio > 0.0f)
            layout->row.item_width = NK_SATURATE(ratio);
        else layout->row.item_width = 1.0f - layout->row.filled;
    } else layout->row.item_width = ratio_or_width;
}
NK_API void
nk_layout_row_end(struct nk_context *ctx)
{
    struct nk_window *win;
    struct nk_panel *layout;

    NK_ASSERT(ctx);
    NK_ASSERT(ctx->current);
    NK_ASSERT(ctx->current->layout);
    if (!ctx || !ctx->current || !ctx->current->layout)
        return;

    win = ctx->current;
    layout = win->layout;
    NK_ASSERT(layout->row.type == NK_LAYOUT_STATIC_ROW || layout->row.type == NK_LAYOUT_DYNAMIC_ROW);
    if (layout->row.type != NK_LAYOUT_STATIC_ROW && layout->row.type != NK_LAYOUT_DYNAMIC_ROW)
        return;
    layout->row.item_width = 0;
    layout->row.item_offset = 0;
}
NK_API void
nk_layout_row(struct nk_context *ctx, enum nk_layout_format fmt,
    float height, int cols, const float *ratio)
{
    int i;
    int n_undef = 0;
    struct nk_window *win;
    struct nk_panel *layout;

    NK_ASSERT(ctx);
    NK_ASSERT(ctx->current);
    NK_ASSERT(ctx->current->layout);
    if (!ctx || !ctx->current || !ctx->current->layout)
        return;

    win = ctx->current;
    layout = win->layout;
    nk_panel_layout(ctx, win, height, cols);
    if (fmt == NK_DYNAMIC) {
        /* calculate width of undefined widget ratios */
        float r = 0;
        layout->row.ratio = ratio;
        for (i = 0; i < cols; ++i) {
            if (ratio[i] < 0.0f)
                n_undef++;
            else r += ratio[i];
        }
        r = NK_SATURATE(1.0f - r);
        layout->row.type = NK_LAYOUT_DYNAMIC;
        layout->row.item_width = (r > 0 && n_undef > 0) ? (r / (float)n_undef):0;
    } else {
        layout->row.ratio = ratio;
        layout->row.type = NK_LAYOUT_STATIC;
        layout->row.item_width = 0;
        layout->row.item_offset = 0;
    }
    layout->row.item_offset = 0;
    layout->row.filled = 0;
}
NK_API void
nk_layout_row_template_begin(struct nk_context *ctx, float height)
{
    struct nk_window *win;
    struct nk_panel *layout;

    NK_ASSERT(ctx);
    NK_ASSERT(ctx->current);
    NK_ASSERT(ctx->current->layout);
    if (!ctx || !ctx->current || !ctx->current->layout)
        return;

    win = ctx->current;
    layout = win->layout;
    nk_panel_layout(ctx, win, height, 1);
    layout->row.type = NK_LAYOUT_TEMPLATE;
    layout->row.columns = 0;
    layout->row.ratio = 0;
    layout->row.item_width = 0;
    layout->row.item_height = 0;
    layout->row.item_offset = 0;
    layout->row.filled = 0;
    layout->row.item.x = 0;
    layout->row.item.y = 0;
    layout->row.item.w = 0;
    layout->row.item.h = 0;
}
NK_API void
nk_layout_row_template_push_dynamic(struct nk_context *ctx)
{
    struct nk_window *win;
    struct nk_panel *layout;

    NK_ASSERT(ctx);
    NK_ASSERT(ctx->current);
    NK_ASSERT(ctx->current->layout);
    if (!ctx || !ctx->current || !ctx->current->layout)
        return;

    win = ctx->current;
    layout = win->layout;
    NK_ASSERT(layout->row.type == NK_LAYOUT_TEMPLATE);
    NK_ASSERT(layout->row.columns < NK_MAX_LAYOUT_ROW_TEMPLATE_COLUMNS);
    if (layout->row.type != NK_LAYOUT_TEMPLATE) return;
    if (layout->row.columns >= NK_MAX_LAYOUT_ROW_TEMPLATE_COLUMNS) return;
    layout->row.templates[layout->row.columns++] = -1.0f;
}
NK_API void
nk_layout_row_template_push_variable(struct nk_context *ctx, float min_width)
{
    struct nk_window *win;
    struct nk_panel *layout;

    NK_ASSERT(ctx);
    NK_ASSERT(ctx->current);
    NK_ASSERT(ctx->current->layout);
    if (!ctx || !ctx->current || !ctx->current->layout)
        return;

    win = ctx->current;
    layout = win->layout;
    NK_ASSERT(layout->row.type == NK_LAYOUT_TEMPLATE);
    NK_ASSERT(layout->row.columns < NK_MAX_LAYOUT_ROW_TEMPLATE_COLUMNS);
    if (layout->row.type != NK_LAYOUT_TEMPLATE) return;
    if (layout->row.columns >= NK_MAX_LAYOUT_ROW_TEMPLATE_COLUMNS) return;
    layout->row.templates[layout->row.columns++] = -min_width;
}
NK_API void
nk_layout_row_template_push_static(struct nk_context *ctx, float width)
{
    struct nk_window *win;
    struct nk_panel *layout;

    NK_ASSERT(ctx);
    NK_ASSERT(ctx->current);
    NK_ASSERT(ctx->current->layout);
    if (!ctx || !ctx->current || !ctx->current->layout)
        return;

    win = ctx->current;
    layout = win->layout;
    NK_ASSERT(layout->row.type == NK_LAYOUT_TEMPLATE);
    NK_ASSERT(layout->row.columns < NK_MAX_LAYOUT_ROW_TEMPLATE_COLUMNS);
    if (layout->row.type != NK_LAYOUT_TEMPLATE) return;
    if (layout->row.columns >= NK_MAX_LAYOUT_ROW_TEMPLATE_COLUMNS) return;
    layout->row.templates[layout->row.columns++] = width;
}
NK_API void
nk_layout_row_template_end(struct nk_context *ctx)
{
    struct nk_window *win;
    struct nk_panel *layout;

    int i = 0;
    int variable_count = 0;
    int min_variable_count = 0;
    float min_fixed_width = 0.0f;
    float total_fixed_width = 0.0f;
    float max_variable_width = 0.0f;

    NK_ASSERT(ctx);
    NK_ASSERT(ctx->current);
    NK_ASSERT(ctx->current->layout);
    if (!ctx || !ctx->current || !ctx->current->layout)
        return;

    win = ctx->current;
    layout = win->layout;
    NK_ASSERT(layout->row.type == NK_LAYOUT_TEMPLATE);
    if (layout->row.type != NK_LAYOUT_TEMPLATE) return;
    for (i = 0; i < layout->row.columns; ++i) {
        float width = layout->row.templates[i];
        if (width >= 0.0f) {
            total_fixed_width += width;
            min_fixed_width += width;
        } else if (width < -1.0f) {
            width = -width;
            total_fixed_width += width;
            max_variable_width = NK_MAX(max_variable_width, width);
            variable_count++;
        } else {
            min_variable_count++;
            variable_count++;
        }
    }
    if (variable_count) {
        float space = nk_layout_row_calculate_usable_space(&ctx->style, layout->type,
                            layout->bounds.w, layout->row.columns);
        float var_width = (NK_MAX(space-min_fixed_width,0.0f)) / (float)variable_count;
        int enough_space = var_width >= max_variable_width;
        if (!enough_space)
            var_width = (NK_MAX(space-total_fixed_width,0)) / (float)min_variable_count;
        for (i = 0; i < layout->row.columns; ++i) {
            float *width = &layout->row.templates[i];
            *width = (*width >= 0.0f)? *width: (*width < -1.0f && !enough_space)? -(*width): var_width;
        }
    }
}
NK_API void
nk_layout_space_begin(struct nk_context *ctx, enum nk_layout_format fmt,
    float height, int widget_count)
{
    struct nk_window *win;
    struct nk_panel *layout;

    NK_ASSERT(ctx);
    NK_ASSERT(ctx->current);
    NK_ASSERT(ctx->current->layout);
    if (!ctx || !ctx->current || !ctx->current->layout)
        return;

    win = ctx->current;
    layout = win->layout;
    nk_panel_layout(ctx, win, height, widget_count);
    if (fmt == NK_STATIC)
        layout->row.type = NK_LAYOUT_STATIC_FREE;
    else layout->row.type = NK_LAYOUT_DYNAMIC_FREE;

    layout->row.ratio = 0;
    layout->row.filled = 0;
    layout->row.item_width = 0;
    layout->row.item_offset = 0;
}
NK_API void
nk_layout_space_end(struct nk_context *ctx)
{
    struct nk_window *win;
    struct nk_panel *layout;

    NK_ASSERT(ctx);
    NK_ASSERT(ctx->current);
    NK_ASSERT(ctx->current->layout);
    if (!ctx || !ctx->current || !ctx->current->layout)
        return;

    win = ctx->current;
    layout = win->layout;
    layout->row.item_width = 0;
    layout->row.item_height = 0;
    layout->row.item_offset = 0;
    nk_zero(&layout->row.item, sizeof(layout->row.item));
}
NK_API void
nk_layout_space_push(struct nk_context *ctx, struct nk_rect rect)
{
    struct nk_window *win;
    struct nk_panel *layout;

    NK_ASSERT(ctx);
    NK_ASSERT(ctx->current);
    NK_ASSERT(ctx->current->layout);
    if (!ctx || !ctx->current || !ctx->current->layout)
        return;

    win = ctx->current;
    layout = win->layout;
    layout->row.item = rect;
}
NK_API struct nk_rect
nk_layout_space_bounds(struct nk_context *ctx)
{
    struct nk_rect ret;
    struct nk_window *win;
    struct nk_panel *layout;

    NK_ASSERT(ctx);
    NK_ASSERT(ctx->current);
    NK_ASSERT(ctx->current->layout);
    win = ctx->current;
    layout = win->layout;

    ret.x = layout->clip.x;
    ret.y = layout->clip.y;
    ret.w = layout->clip.w;
    ret.h = layout->row.height;
    return ret;
}
NK_API struct nk_rect
nk_layout_widget_bounds(struct nk_context *ctx)
{
    struct nk_rect ret;
    struct nk_window *win;
    struct nk_panel *layout;

    NK_ASSERT(ctx);
    NK_ASSERT(ctx->current);
    NK_ASSERT(ctx->current->layout);
    win = ctx->current;
    layout = win->layout;

    ret.x = layout->at_x;
    ret.y = layout->at_y;
    ret.w = layout->bounds.w - NK_MAX(layout->at_x - layout->bounds.x,0);
    ret.h = layout->row.height;
    return ret;
}
NK_API struct nk_vec2
nk_layout_space_to_screen(struct nk_context *ctx, struct nk_vec2 ret)
{
    struct nk_window *win;
    struct nk_panel *layout;

    NK_ASSERT(ctx);
    NK_ASSERT(ctx->current);
    NK_ASSERT(ctx->current->layout);
    win = ctx->current;
    layout = win->layout;

    ret.x += layout->at_x - (float)*layout->offset_x;
    ret.y += layout->at_y - (float)*layout->offset_y;
    return ret;
}
NK_API struct nk_vec2
nk_layout_space_to_local(struct nk_context *ctx, struct nk_vec2 ret)
{
    struct nk_window *win;
    struct nk_panel *layout;

    NK_ASSERT(ctx);
    NK_ASSERT(ctx->current);
    NK_ASSERT(ctx->current->layout);
    win = ctx->current;
    layout = win->layout;

    ret.x += -layout->at_x + (float)*layout->offset_x;
    ret.y += -layout->at_y + (float)*layout->offset_y;
    return ret;
}
NK_API struct nk_rect
nk_layout_space_rect_to_screen(struct nk_context *ctx, struct nk_rect ret)
{
    struct nk_window *win;
    struct nk_panel *layout;

    NK_ASSERT(ctx);
    NK_ASSERT(ctx->current);
    NK_ASSERT(ctx->current->layout);
    win = ctx->current;
    layout = win->layout;

    ret.x += layout->at_x - (float)*layout->offset_x;
    ret.y += layout->at_y - (float)*layout->offset_y;
    return ret;
}
NK_API struct nk_rect
nk_layout_space_rect_to_local(struct nk_context *ctx, struct nk_rect ret)
{
    struct nk_window *win;
    struct nk_panel *layout;

    NK_ASSERT(ctx);
    NK_ASSERT(ctx->current);
    NK_ASSERT(ctx->current->layout);
    win = ctx->current;
    layout = win->layout;

    ret.x += -layout->at_x + (float)*layout->offset_x;
    ret.y += -layout->at_y + (float)*layout->offset_y;
    return ret;
}
NK_LIB void
nk_panel_alloc_row(const struct nk_context *ctx, struct nk_window *win)
{
    struct nk_panel *layout = win->layout;
    struct nk_vec2 spacing = ctx->style.window.spacing;
    const float row_height = layout->row.height - spacing.y;
    nk_panel_layout(ctx, win, row_height, layout->row.columns);
}
NK_LIB void
nk_layout_widget_space(struct nk_rect *bounds, const struct nk_context *ctx,
    struct nk_window *win, int modify)
{
    struct nk_panel *layout;
    const struct nk_style *style;

    struct nk_vec2 spacing;
    struct nk_vec2 padding;

    float item_offset = 0;
    float item_width = 0;
    float item_spacing = 0;
    float panel_space = 0;

    NK_ASSERT(ctx);
    NK_ASSERT(ctx->current);
    NK_ASSERT(ctx->current->layout);
    if (!ctx || !ctx->current || !ctx->current->layout)
        return;

    win = ctx->current;
    layout = win->layout;
    style = &ctx->style;
    NK_ASSERT(bounds);

    spacing = style->window.spacing;
    padding = nk_panel_get_padding(style, layout->type);
    panel_space = nk_layout_row_calculate_usable_space(&ctx->style, layout->type,
                                            layout->bounds.w, layout->row.columns);

    /* calculate the width of one item inside the current layout space */
    switch (layout->row.type) {
    case NK_LAYOUT_DYNAMIC_FIXED: {
        /* scaling fixed size widgets item width */
        item_width = NK_MAX(1.0f,panel_space) / (float)layout->row.columns;
        item_offset = (float)layout->row.index * item_width;
        item_spacing = (float)layout->row.index * spacing.x;
    } break;
    case NK_LAYOUT_DYNAMIC_ROW: {
        /* scaling single ratio widget width */
        item_width = layout->row.item_width * panel_space;
        item_offset = layout->row.item_offset;
        item_spacing = 0;

        if (modify) {
            layout->row.item_offset += item_width + spacing.x;
            layout->row.filled += layout->row.item_width;
            layout->row.index = 0;
        }
    } break;
    case NK_LAYOUT_DYNAMIC_FREE: {
        /* panel width depended free widget placing */
        bounds->x = layout->at_x + (layout->bounds.w * layout->row.item.x);
        bounds->x -= (float)*layout->offset_x;
        bounds->y = layout->at_y + (layout->row.height * layout->row.item.y);
        bounds->y -= (float)*layout->offset_y;
        bounds->w = layout->bounds.w  * layout->row.item.w;
        bounds->h = layout->row.height * layout->row.item.h;
        return;
    }
    case NK_LAYOUT_DYNAMIC: {
        /* scaling arrays of panel width ratios for every widget */
        float ratio;
        NK_ASSERT(layout->row.ratio);
        ratio = (layout->row.ratio[layout->row.index] < 0) ?
            layout->row.item_width : layout->row.ratio[layout->row.index];

        item_spacing = (float)layout->row.index * spacing.x;
        item_width = (ratio * panel_space);
        item_offset = layout->row.item_offset;

        if (modify) {
            layout->row.item_offset += item_width;
            layout->row.filled += ratio;
        }
    } break;
    case NK_LAYOUT_STATIC_FIXED: {
        /* non-scaling fixed widgets item width */
        item_width = layout->row.item_width;
        item_offset = (float)layout->row.index * item_width;
        item_spacing = (float)layout->row.index * spacing.x;
    } break;
    case NK_LAYOUT_STATIC_ROW: {
        /* scaling single ratio widget width */
        item_width = layout->row.item_width;
        item_offset = layout->row.item_offset;
        item_spacing = (float)layout->row.index * spacing.x;
        if (modify) layout->row.item_offset += item_width;
    } break;
    case NK_LAYOUT_STATIC_FREE: {
        /* free widget placing */
        bounds->x = layout->at_x + layout->row.item.x;
        bounds->w = layout->row.item.w;
        if (((bounds->x + bounds->w) > layout->max_x) && modify)
            layout->max_x = (bounds->x + bounds->w);
        bounds->x -= (float)*layout->offset_x;
        bounds->y = layout->at_y + layout->row.item.y;
        bounds->y -= (float)*layout->offset_y;
        bounds->h = layout->row.item.h;
        return;
    }
    case NK_LAYOUT_STATIC: {
        /* non-scaling array of panel pixel width for every widget */
        item_spacing = (float)layout->row.index * spacing.x;
        item_width = layout->row.ratio[layout->row.index];
        item_offset = layout->row.item_offset;
        if (modify) layout->row.item_offset += item_width;
    } break;
    case NK_LAYOUT_TEMPLATE: {
        /* stretchy row layout with combined dynamic/static widget width*/
        NK_ASSERT(layout->row.index < layout->row.columns);
        NK_ASSERT(layout->row.index < NK_MAX_LAYOUT_ROW_TEMPLATE_COLUMNS);
        item_width = layout->row.templates[layout->row.index];
        item_offset = layout->row.item_offset;
        item_spacing = (float)layout->row.index * spacing.x;
        if (modify) layout->row.item_offset += item_width;
    } break;
    default: NK_ASSERT(0); break;
    };

    /* set the bounds of the newly allocated widget */
    bounds->w = item_width;
    bounds->h = layout->row.height - spacing.y;
    bounds->y = layout->at_y - (float)*layout->offset_y;
    bounds->x = layout->at_x + item_offset + item_spacing + padding.x;
    if (((bounds->x + bounds->w) > layout->max_x) && modify)
        layout->max_x = bounds->x + bounds->w;
    bounds->x -= (float)*layout->offset_x;
}
NK_LIB void
nk_panel_alloc_space(struct nk_rect *bounds, const struct nk_context *ctx)
{
    struct nk_window *win;
    struct nk_panel *layout;

    NK_ASSERT(ctx);
    NK_ASSERT(ctx->current);
    NK_ASSERT(ctx->current->layout);
    if (!ctx || !ctx->current || !ctx->current->layout)
        return;

    /* check if the end of the row has been hit and begin new row if so */
    win = ctx->current;
    layout = win->layout;
    if (layout->row.index >= layout->row.columns)
        nk_panel_alloc_row(ctx, win);

    /* calculate widget position and size */
    nk_layout_widget_space(bounds, ctx, win, nk_true);
    layout->row.index++;
}
NK_LIB void
nk_layout_peek(struct nk_rect *bounds, struct nk_context *ctx)
{
    float y;
    int index;
    struct nk_window *win;
    struct nk_panel *layout;

    NK_ASSERT(ctx);
    NK_ASSERT(ctx->current);
    NK_ASSERT(ctx->current->layout);
    if (!ctx || !ctx->current || !ctx->current->layout)
        return;

    win = ctx->current;
    layout = win->layout;
    y = layout->at_y;
    index = layout->row.index;
    if (layout->row.index >= layout->row.columns) {
        layout->at_y += layout->row.height;
        layout->row.index = 0;
    }
    nk_layout_widget_space(bounds, ctx, win, nk_false);
    if (!layout->row.index) {
        bounds->x -= layout->row.item_offset;
    }
    layout->at_y = y;
    layout->row.index = index;
}





/* ===============================================================
 *
 *                              TREE
 *
 * ===============================================================*/
NK_INTERN int
nk_tree_state_base(struct nk_context *ctx, enum nk_tree_type type,
    struct nk_image *img, const char *title, enum nk_collapse_states *state)
{
    struct nk_window *win;
    struct nk_panel *layout;
    const struct nk_style *style;
    struct nk_command_buffer *out;
    const struct nk_input *in;
    const struct nk_style_button *button;
    enum nk_symbol_type symbol;
    float row_height;

    struct nk_vec2 item_spacing;
    struct nk_rect header = {0,0,0,0};
    struct nk_rect sym = {0,0,0,0};
    struct nk_text text;

    nk_flags ws = 0;
    enum nk_widget_layout_states widget_state;

    NK_ASSERT(ctx);
    NK_ASSERT(ctx->current);
    NK_ASSERT(ctx->current->layout);
    if (!ctx || !ctx->current || !ctx->current->layout)
        return 0;

    /* cache some data */
    win = ctx->current;
    layout = win->layout;
    out = &win->buffer;
    style = &ctx->style;
    item_spacing = style->window.spacing;

    /* calculate header bounds and draw background */
    row_height = style->font->height + 2 * style->tab.padding.y;
    nk_layout_set_min_row_height(ctx, row_height);
    nk_layout_row_dynamic(ctx, row_height, 1);
    nk_layout_reset_min_row_height(ctx);

    widget_state = nk_widget(&header, ctx);
    if (type == NK_TREE_TAB) {
        const struct nk_style_item *background = &style->tab.background;
        if (background->type == NK_STYLE_ITEM_IMAGE) {
            nk_draw_image(out, header, &background->data.image, nk_white);
            text.background = nk_rgba(0,0,0,0);
        } else {
            text.background = background->data.color;
            nk_fill_rect(out, header, 0, style->tab.border_color);
            nk_fill_rect(out, nk_shrink_rect(header, style->tab.border),
                style->tab.rounding, background->data.color);
        }
    } else text.background = style->window.background;

    /* update node state */
    in = (!(layout->flags & NK_WINDOW_ROM)) ? &ctx->input: 0;
    in = (in && widget_state == NK_WIDGET_VALID) ? &ctx->input : 0;
    if (nk_button_behavior(&ws, header, in, NK_BUTTON_DEFAULT))
        *state = (*state == NK_MAXIMIZED) ? NK_MINIMIZED : NK_MAXIMIZED;

    /* select correct button style */
    if (*state == NK_MAXIMIZED) {
        symbol = style->tab.sym_maximize;
        if (type == NK_TREE_TAB)
            button = &style->tab.tab_maximize_button;
        else button = &style->tab.node_maximize_button;
    } else {
        symbol = style->tab.sym_minimize;
        if (type == NK_TREE_TAB)
            button = &style->tab.tab_minimize_button;
        else button = &style->tab.node_minimize_button;
    }

    {/* draw triangle button */
    sym.w = sym.h = style->font->height;
    sym.y = header.y + style->tab.padding.y;
    sym.x = header.x + style->tab.padding.x;
    nk_do_button_symbol(&ws, &win->buffer, sym, symbol, NK_BUTTON_DEFAULT,
        button, 0, style->font);

    if (img) {
        /* draw optional image icon */
        sym.x = sym.x + sym.w + 4 * item_spacing.x;
        nk_draw_image(&win->buffer, sym, img, nk_white);
        sym.w = style->font->height + style->tab.spacing.x;}
    }

    {/* draw label */
    struct nk_rect label;
    header.w = NK_MAX(header.w, sym.w + item_spacing.x);
    label.x = sym.x + sym.w + item_spacing.x;
    label.y = sym.y;
    label.w = header.w - (sym.w + item_spacing.y + style->tab.indent);
    label.h = style->font->height;
    text.text = style->tab.text;
    text.padding = nk_vec2(0,0);
    nk_widget_text(out, label, title, nk_strlen(title), &text,
        NK_TEXT_LEFT, style->font);}

    /* increase x-axis cursor widget position pointer */
    if (*state == NK_MAXIMIZED) {
        layout->at_x = header.x + (float)*layout->offset_x + style->tab.indent;
        layout->bounds.w = NK_MAX(layout->bounds.w, style->tab.indent);
        layout->bounds.w -= (style->tab.indent + style->window.padding.x);
        layout->row.tree_depth++;
        return nk_true;
    } else return nk_false;
}
NK_INTERN int
nk_tree_base(struct nk_context *ctx, enum nk_tree_type type,
    struct nk_image *img, const char *title, enum nk_collapse_states initial_state,
    const char *hash, int len, int line)
{
    struct nk_window *win = ctx->current;
    int title_len = 0;
    nk_hash tree_hash = 0;
    nk_uint *state = 0;

    /* retrieve tree state from internal widget state tables */
    if (!hash) {
        title_len = (int)nk_strlen(title);
        tree_hash = nk_murmur_hash(title, (int)title_len, (nk_hash)line);
    } else tree_hash = nk_murmur_hash(hash, len, (nk_hash)line);
    state = nk_find_value(win, tree_hash);
    if (!state) {
        state = nk_add_value(ctx, win, tree_hash, 0);
        *state = initial_state;
    }
    return nk_tree_state_base(ctx, type, img, title, (enum nk_collapse_states*)state);
}
NK_API int
nk_tree_state_push(struct nk_context *ctx, enum nk_tree_type type,
    const char *title, enum nk_collapse_states *state)
{
    return nk_tree_state_base(ctx, type, 0, title, state);
}
NK_API int
nk_tree_state_image_push(struct nk_context *ctx, enum nk_tree_type type,
    struct nk_image img, const char *title, enum nk_collapse_states *state)
{
    return nk_tree_state_base(ctx, type, &img, title, state);
}
NK_API void
nk_tree_state_pop(struct nk_context *ctx)
{
    struct nk_window *win = 0;
    struct nk_panel *layout = 0;

    NK_ASSERT(ctx);
    NK_ASSERT(ctx->current);
    NK_ASSERT(ctx->current->layout);
    if (!ctx || !ctx->current || !ctx->current->layout)
        return;

    win = ctx->current;
    layout = win->layout;
    layout->at_x -= ctx->style.tab.indent + ctx->style.window.padding.x;
    layout->bounds.w += ctx->style.tab.indent + ctx->style.window.padding.x;
    NK_ASSERT(layout->row.tree_depth);
    layout->row.tree_depth--;
}
NK_API int
nk_tree_push_hashed(struct nk_context *ctx, enum nk_tree_type type,
    const char *title, enum nk_collapse_states initial_state,
    const char *hash, int len, int line)
{
    return nk_tree_base(ctx, type, 0, title, initial_state, hash, len, line);
}
NK_API int
nk_tree_image_push_hashed(struct nk_context *ctx, enum nk_tree_type type,
    struct nk_image img, const char *title, enum nk_collapse_states initial_state,
    const char *hash, int len,int seed)
{
    return nk_tree_base(ctx, type, &img, title, initial_state, hash, len, seed);
}
NK_API void
nk_tree_pop(struct nk_context *ctx)
{
    nk_tree_state_pop(ctx);
}
NK_INTERN int
nk_tree_element_image_push_hashed_base(struct nk_context *ctx, enum nk_tree_type type,
    struct nk_image *img, const char *title, int title_len,
    enum nk_collapse_states *state, int *selected)
{
    struct nk_window *win;
    struct nk_panel *layout;
    const struct nk_style *style;
    struct nk_command_buffer *out;
    const struct nk_input *in;
    const struct nk_style_button *button;
    enum nk_symbol_type symbol;
    float row_height;
    struct nk_vec2 padding;

    int text_len;
    float text_width;

    struct nk_vec2 item_spacing;
    struct nk_rect header = {0,0,0,0};
    struct nk_rect sym = {0,0,0,0};
    struct nk_text text;

    nk_flags ws = 0;
    enum nk_widget_layout_states widget_state;

    NK_ASSERT(ctx);
    NK_ASSERT(ctx->current);
    NK_ASSERT(ctx->current->layout);
    if (!ctx || !ctx->current || !ctx->current->layout)
        return 0;

    /* cache some data */
    win = ctx->current;
    layout = win->layout;
    out = &win->buffer;
    style = &ctx->style;
    item_spacing = style->window.spacing;
    padding = style->selectable.padding;

    /* calculate header bounds and draw background */
    row_height = style->font->height + 2 * style->tab.padding.y;
    nk_layout_set_min_row_height(ctx, row_height);
    nk_layout_row_dynamic(ctx, row_height, 1);
    nk_layout_reset_min_row_height(ctx);

    widget_state = nk_widget(&header, ctx);
    if (type == NK_TREE_TAB) {
        const struct nk_style_item *background = &style->tab.background;
        if (background->type == NK_STYLE_ITEM_IMAGE) {
            nk_draw_image(out, header, &background->data.image, nk_white);
            text.background = nk_rgba(0,0,0,0);
        } else {
            text.background = background->data.color;
            nk_fill_rect(out, header, 0, style->tab.border_color);
            nk_fill_rect(out, nk_shrink_rect(header, style->tab.border),
                style->tab.rounding, background->data.color);
        }
    } else text.background = style->window.background;

    in = (!(layout->flags & NK_WINDOW_ROM)) ? &ctx->input: 0;
    in = (in && widget_state == NK_WIDGET_VALID) ? &ctx->input : 0;

    /* select correct button style */
    if (*state == NK_MAXIMIZED) {
        symbol = style->tab.sym_maximize;
        if (type == NK_TREE_TAB)
            button = &style->tab.tab_maximize_button;
        else button = &style->tab.node_maximize_button;
    } else {
        symbol = style->tab.sym_minimize;
        if (type == NK_TREE_TAB)
            button = &style->tab.tab_minimize_button;
        else button = &style->tab.node_minimize_button;
    }
    {/* draw triangle button */
    sym.w = sym.h = style->font->height;
    sym.y = header.y + style->tab.padding.y;
    sym.x = header.x + style->tab.padding.x;
    if (nk_do_button_symbol(&ws, &win->buffer, sym, symbol, NK_BUTTON_DEFAULT, button, in, style->font))
        *state = (*state == NK_MAXIMIZED) ? NK_MINIMIZED : NK_MAXIMIZED;}

    /* draw label */
    {nk_flags dummy = 0;
    struct nk_rect label;
    /* calculate size of the text and tooltip */
    text_len = nk_strlen(title);
    text_width = style->font->width(style->font->userdata, style->font->height, title, text_len);
    text_width += (4 * padding.x);

    header.w = NK_MAX(header.w, sym.w + item_spacing.x);
    label.x = sym.x + sym.w + item_spacing.x;
    label.y = sym.y;
    label.w = NK_MIN(header.w - (sym.w + item_spacing.y + style->tab.indent), text_width);
    label.h = style->font->height;

    if (img) {
        nk_do_selectable_image(&dummy, &win->buffer, label, title, title_len, NK_TEXT_LEFT,
            selected, img, &style->selectable, in, style->font);
    } else nk_do_selectable(&dummy, &win->buffer, label, title, title_len, NK_TEXT_LEFT,
            selected, &style->selectable, in, style->font);
    }
    /* increase x-axis cursor widget position pointer */
    if (*state == NK_MAXIMIZED) {
        layout->at_x = header.x + (float)*layout->offset_x + style->tab.indent;
        layout->bounds.w = NK_MAX(layout->bounds.w, style->tab.indent);
        layout->bounds.w -= (style->tab.indent + style->window.padding.x);
        layout->row.tree_depth++;
        return nk_true;
    } else return nk_false;
}
NK_INTERN int
nk_tree_element_base(struct nk_context *ctx, enum nk_tree_type type,
    struct nk_image *img, const char *title, enum nk_collapse_states initial_state,
    int *selected, const char *hash, int len, int line)
{
    struct nk_window *win = ctx->current;
    int title_len = 0;
    nk_hash tree_hash = 0;
    nk_uint *state = 0;

    /* retrieve tree state from internal widget state tables */
    if (!hash) {
        title_len = (int)nk_strlen(title);
        tree_hash = nk_murmur_hash(title, (int)title_len, (nk_hash)line);
    } else tree_hash = nk_murmur_hash(hash, len, (nk_hash)line);
    state = nk_find_value(win, tree_hash);
    if (!state) {
        state = nk_add_value(ctx, win, tree_hash, 0);
        *state = initial_state;
    } return nk_tree_element_image_push_hashed_base(ctx, type, img, title,
        nk_strlen(title), (enum nk_collapse_states*)state, selected);
}
NK_API int
nk_tree_element_push_hashed(struct nk_context *ctx, enum nk_tree_type type,
    const char *title, enum nk_collapse_states initial_state,
    int *selected, const char *hash, int len, int seed)
{
    return nk_tree_element_base(ctx, type, 0, title, initial_state, selected, hash, len, seed);
}
NK_API int
nk_tree_element_image_push_hashed(struct nk_context *ctx, enum nk_tree_type type,
    struct nk_image img, const char *title, enum nk_collapse_states initial_state,
    int *selected, const char *hash, int len,int seed)
{
    return nk_tree_element_base(ctx, type, &img, title, initial_state, selected, hash, len, seed);
}
NK_API void
nk_tree_element_pop(struct nk_context *ctx)
{
    nk_tree_state_pop(ctx);
}





/* ===============================================================
 *
 *                          GROUP
 *
 * ===============================================================*/
NK_API int
nk_group_scrolled_offset_begin(struct nk_context *ctx,
    nk_uint *x_offset, nk_uint *y_offset, const char *title, nk_flags flags)
{
    struct nk_rect bounds;
    struct nk_window panel;
    struct nk_window *win;

    win = ctx->current;
    nk_panel_alloc_space(&bounds, ctx);
    {const struct nk_rect *c = &win->layout->clip;
    if (!NK_INTERSECT(c->x, c->y, c->w, c->h, bounds.x, bounds.y, bounds.w, bounds.h) &&
        !(flags & NK_WINDOW_MOVABLE)) {
        return 0;
    }}
    if (win->flags & NK_WINDOW_ROM)
        flags |= NK_WINDOW_ROM;

    /* initialize a fake window to create the panel from */
    nk_zero(&panel, sizeof(panel));
    panel.bounds = bounds;
    panel.flags = flags;
    panel.scrollbar.x = *x_offset;
    panel.scrollbar.y = *y_offset;
    panel.buffer = win->buffer;
    panel.layout = (struct nk_panel*)nk_create_panel(ctx);
    ctx->current = &panel;
    nk_panel_begin(ctx, (flags & NK_WINDOW_TITLE) ? title: 0, NK_PANEL_GROUP);

    win->buffer = panel.buffer;
    win->buffer.clip = panel.layout->clip;
    panel.layout->offset_x = x_offset;
    panel.layout->offset_y = y_offset;
    panel.layout->parent = win->layout;
    win->layout = panel.layout;

    ctx->current = win;
    if ((panel.layout->flags & NK_WINDOW_CLOSED) ||
        (panel.layout->flags & NK_WINDOW_MINIMIZED))
    {
        nk_flags f = panel.layout->flags;
        nk_group_scrolled_end(ctx);
        if (f & NK_WINDOW_CLOSED)
            return NK_WINDOW_CLOSED;
        if (f & NK_WINDOW_MINIMIZED)
            return NK_WINDOW_MINIMIZED;
    }
    return 1;
}
NK_API void
nk_group_scrolled_end(struct nk_context *ctx)
{
    struct nk_window *win;
    struct nk_panel *parent;
    struct nk_panel *g;

    struct nk_rect clip;
    struct nk_window pan;
    struct nk_vec2 panel_padding;

    NK_ASSERT(ctx);
    NK_ASSERT(ctx->current);
    if (!ctx || !ctx->current)
        return;

    /* make sure nk_group_begin was called correctly */
    NK_ASSERT(ctx->current);
    win = ctx->current;
    NK_ASSERT(win->layout);
    g = win->layout;
    NK_ASSERT(g->parent);
    parent = g->parent;

    /* dummy window */
    nk_zero_struct(pan);
    panel_padding = nk_panel_get_padding(&ctx->style, NK_PANEL_GROUP);
    pan.bounds.y = g->bounds.y - (g->header_height + g->menu.h);
    pan.bounds.x = g->bounds.x - panel_padding.x;
    pan.bounds.w = g->bounds.w + 2 * panel_padding.x;
    pan.bounds.h = g->bounds.h + g->header_height + g->menu.h;
    if (g->flags & NK_WINDOW_BORDER) {
        pan.bounds.x -= g->border;
        pan.bounds.y -= g->border;
        pan.bounds.w += 2*g->border;
        pan.bounds.h += 2*g->border;
    }
    if (!(g->flags & NK_WINDOW_NO_SCROLLBAR)) {
        pan.bounds.w += ctx->style.window.scrollbar_size.x;
        pan.bounds.h += ctx->style.window.scrollbar_size.y;
    }
    pan.scrollbar.x = *g->offset_x;
    pan.scrollbar.y = *g->offset_y;
    pan.flags = g->flags;
    pan.buffer = win->buffer;
    pan.layout = g;
    pan.parent = win;
    ctx->current = &pan;

    /* make sure group has correct clipping rectangle */
    nk_unify(&clip, &parent->clip, pan.bounds.x, pan.bounds.y,
        pan.bounds.x + pan.bounds.w, pan.bounds.y + pan.bounds.h + panel_padding.x);
    nk_push_scissor(&pan.buffer, clip);
    nk_end(ctx);

    win->buffer = pan.buffer;
    nk_push_scissor(&win->buffer, parent->clip);
    ctx->current = win;
    win->layout = parent;
    g->bounds = pan.bounds;
    return;
}
NK_API int
nk_group_scrolled_begin(struct nk_context *ctx,
    struct nk_scroll *scroll, const char *title, nk_flags flags)
{
    return nk_group_scrolled_offset_begin(ctx, &scroll->x, &scroll->y, title, flags);
}
NK_API int
nk_group_begin_titled(struct nk_context *ctx, const char *id,
    const char *title, nk_flags flags)
{
    int id_len;
    nk_hash id_hash;
    struct nk_window *win;
    nk_uint *x_offset;
    nk_uint *y_offset;

    NK_ASSERT(ctx);
    NK_ASSERT(id);
    NK_ASSERT(ctx->current);
    NK_ASSERT(ctx->current->layout);
    if (!ctx || !ctx->current || !ctx->current->layout || !id)
        return 0;

    /* find persistent group scrollbar value */
    win = ctx->current;
    id_len = (int)nk_strlen(id);
    id_hash = nk_murmur_hash(id, (int)id_len, NK_PANEL_GROUP);
    x_offset = nk_find_value(win, id_hash);
    if (!x_offset) {
        x_offset = nk_add_value(ctx, win, id_hash, 0);
        y_offset = nk_add_value(ctx, win, id_hash+1, 0);

        NK_ASSERT(x_offset);
        NK_ASSERT(y_offset);
        if (!x_offset || !y_offset) return 0;
        *x_offset = *y_offset = 0;
    } else y_offset = nk_find_value(win, id_hash+1);
    return nk_group_scrolled_offset_begin(ctx, x_offset, y_offset, title, flags);
}
NK_API int
nk_group_begin(struct nk_context *ctx, const char *title, nk_flags flags)
{
    return nk_group_begin_titled(ctx, title, title, flags);
}
NK_API void
nk_group_end(struct nk_context *ctx)
{
    nk_group_scrolled_end(ctx);
}





/* ===============================================================
 *
 *                          LIST VIEW
 *
 * ===============================================================*/
NK_API int
nk_list_view_begin(struct nk_context *ctx, struct nk_list_view *view,
    const char *title, nk_flags flags, int row_height, int row_count)
{
    int title_len;
    nk_hash title_hash;
    nk_uint *x_offset;
    nk_uint *y_offset;

    int result;
    struct nk_window *win;
    struct nk_panel *layout;
    const struct nk_style *style;
    struct nk_vec2 item_spacing;

    NK_ASSERT(ctx);
    NK_ASSERT(view);
    NK_ASSERT(title);
    if (!ctx || !view || !title) return 0;

    win = ctx->current;
    style = &ctx->style;
    item_spacing = style->window.spacing;
    row_height += NK_MAX(0, (int)item_spacing.y);

    /* find persistent list view scrollbar offset */
    title_len = (int)nk_strlen(title);
    title_hash = nk_murmur_hash(title, (int)title_len, NK_PANEL_GROUP);
    x_offset = nk_find_value(win, title_hash);
    if (!x_offset) {
        x_offset = nk_add_value(ctx, win, title_hash, 0);
        y_offset = nk_add_value(ctx, win, title_hash+1, 0);

        NK_ASSERT(x_offset);
        NK_ASSERT(y_offset);
        if (!x_offset || !y_offset) return 0;
        *x_offset = *y_offset = 0;
    } else y_offset = nk_find_value(win, title_hash+1);
    view->scroll_value = *y_offset;
    view->scroll_pointer = y_offset;

    *y_offset = 0;
    result = nk_group_scrolled_offset_begin(ctx, x_offset, y_offset, title, flags);
    win = ctx->current;
    layout = win->layout;

    view->total_height = row_height * NK_MAX(row_count,1);
    view->begin = (int)NK_MAX(((float)view->scroll_value / (float)row_height), 0.0f);
    view->count = (int)NK_MAX(nk_iceilf((layout->clip.h)/(float)row_height),0);
    view->count = NK_MIN(view->count, row_count - view->begin);
    view->end = view->begin + view->count;
    view->ctx = ctx;
    return result;
}
NK_API void
nk_list_view_end(struct nk_list_view *view)
{
    struct nk_context *ctx;
    struct nk_window *win;
    struct nk_panel *layout;

    NK_ASSERT(view);
    NK_ASSERT(view->ctx);
    NK_ASSERT(view->scroll_pointer);
    if (!view || !view->ctx) return;

    ctx = view->ctx;
    win = ctx->current;
    layout = win->layout;
    layout->at_y = layout->bounds.y + (float)view->total_height;
    *view->scroll_pointer = *view->scroll_pointer + view->scroll_value;
    nk_group_end(view->ctx);
}





/* ===============================================================
 *
 *                              WIDGET
 *
 * ===============================================================*/
NK_API struct nk_rect
nk_widget_bounds(struct nk_context *ctx)
{
    struct nk_rect bounds;
    NK_ASSERT(ctx);
    NK_ASSERT(ctx->current);
    if (!ctx || !ctx->current)
        return nk_rect(0,0,0,0);
    nk_layout_peek(&bounds, ctx);
    return bounds;
}
NK_API struct nk_vec2
nk_widget_position(struct nk_context *ctx)
{
    struct nk_rect bounds;
    NK_ASSERT(ctx);
    NK_ASSERT(ctx->current);
    if (!ctx || !ctx->current)
        return nk_vec2(0,0);

    nk_layout_peek(&bounds, ctx);
    return nk_vec2(bounds.x, bounds.y);
}
NK_API struct nk_vec2
nk_widget_size(struct nk_context *ctx)
{
    struct nk_rect bounds;
    NK_ASSERT(ctx);
    NK_ASSERT(ctx->current);
    if (!ctx || !ctx->current)
        return nk_vec2(0,0);

    nk_layout_peek(&bounds, ctx);
    return nk_vec2(bounds.w, bounds.h);
}
NK_API float
nk_widget_width(struct nk_context *ctx)
{
    struct nk_rect bounds;
    NK_ASSERT(ctx);
    NK_ASSERT(ctx->current);
    if (!ctx || !ctx->current)
        return 0;

    nk_layout_peek(&bounds, ctx);
    return bounds.w;
}
NK_API float
nk_widget_height(struct nk_context *ctx)
{
    struct nk_rect bounds;
    NK_ASSERT(ctx);
    NK_ASSERT(ctx->current);
    if (!ctx || !ctx->current)
        return 0;

    nk_layout_peek(&bounds, ctx);
    return bounds.h;
}
NK_API int
nk_widget_is_hovered(struct nk_context *ctx)
{
    struct nk_rect c, v;
    struct nk_rect bounds;
    NK_ASSERT(ctx);
    NK_ASSERT(ctx->current);
    if (!ctx || !ctx->current || ctx->active != ctx->current)
        return 0;

    c = ctx->current->layout->clip;
    c.x = (float)((int)c.x);
    c.y = (float)((int)c.y);
    c.w = (float)((int)c.w);
    c.h = (float)((int)c.h);

    nk_layout_peek(&bounds, ctx);
    nk_unify(&v, &c, bounds.x, bounds.y, bounds.x + bounds.w, bounds.y + bounds.h);
    if (!NK_INTERSECT(c.x, c.y, c.w, c.h, bounds.x, bounds.y, bounds.w, bounds.h))
        return 0;
    return nk_input_is_mouse_hovering_rect(&ctx->input, bounds);
}
NK_API int
nk_widget_is_mouse_clicked(struct nk_context *ctx, enum nk_buttons btn)
{
    struct nk_rect c, v;
    struct nk_rect bounds;
    NK_ASSERT(ctx);
    NK_ASSERT(ctx->current);
    if (!ctx || !ctx->current || ctx->active != ctx->current)
        return 0;

    c = ctx->current->layout->clip;
    c.x = (float)((int)c.x);
    c.y = (float)((int)c.y);
    c.w = (float)((int)c.w);
    c.h = (float)((int)c.h);

    nk_layout_peek(&bounds, ctx);
    nk_unify(&v, &c, bounds.x, bounds.y, bounds.x + bounds.w, bounds.y + bounds.h);
    if (!NK_INTERSECT(c.x, c.y, c.w, c.h, bounds.x, bounds.y, bounds.w, bounds.h))
        return 0;
    return nk_input_mouse_clicked(&ctx->input, btn, bounds);
}
NK_API int
nk_widget_has_mouse_click_down(struct nk_context *ctx, enum nk_buttons btn, int down)
{
    struct nk_rect c, v;
    struct nk_rect bounds;
    NK_ASSERT(ctx);
    NK_ASSERT(ctx->current);
    if (!ctx || !ctx->current || ctx->active != ctx->current)
        return 0;

    c = ctx->current->layout->clip;
    c.x = (float)((int)c.x);
    c.y = (float)((int)c.y);
    c.w = (float)((int)c.w);
    c.h = (float)((int)c.h);

    nk_layout_peek(&bounds, ctx);
    nk_unify(&v, &c, bounds.x, bounds.y, bounds.x + bounds.w, bounds.y + bounds.h);
    if (!NK_INTERSECT(c.x, c.y, c.w, c.h, bounds.x, bounds.y, bounds.w, bounds.h))
        return 0;
    return nk_input_has_mouse_click_down_in_rect(&ctx->input, btn, bounds, down);
}
NK_API enum nk_widget_layout_states
nk_widget(struct nk_rect *bounds, const struct nk_context *ctx)
{
    struct nk_rect c, v;
    struct nk_window *win;
    struct nk_panel *layout;
    const struct nk_input *in;

    NK_ASSERT(ctx);
    NK_ASSERT(ctx->current);
    NK_ASSERT(ctx->current->layout);
    if (!ctx || !ctx->current || !ctx->current->layout)
        return NK_WIDGET_INVALID;

    /* allocate space and check if the widget needs to be updated and drawn */
    nk_panel_alloc_space(bounds, ctx);
    win = ctx->current;
    layout = win->layout;
    in = &ctx->input;
    c = layout->clip;

    /*  if one of these triggers you forgot to add an `if` condition around either
        a window, group, popup, combobox or contextual menu `begin` and `end` block.
        Example:
            if (nk_begin(...) {...} nk_end(...); or
            if (nk_group_begin(...) { nk_group_end(...);} */
    NK_ASSERT(!(layout->flags & NK_WINDOW_MINIMIZED));
    NK_ASSERT(!(layout->flags & NK_WINDOW_HIDDEN));
    NK_ASSERT(!(layout->flags & NK_WINDOW_CLOSED));

    /* need to convert to int here to remove floating point errors */
    bounds->x = (float)((int)bounds->x);
    bounds->y = (float)((int)bounds->y);
    bounds->w = (float)((int)bounds->w);
    bounds->h = (float)((int)bounds->h);

    c.x = (float)((int)c.x);
    c.y = (float)((int)c.y);
    c.w = (float)((int)c.w);
    c.h = (float)((int)c.h);

    nk_unify(&v, &c, bounds->x, bounds->y, bounds->x + bounds->w, bounds->y + bounds->h);
    if (!NK_INTERSECT(c.x, c.y, c.w, c.h, bounds->x, bounds->y, bounds->w, bounds->h))
        return NK_WIDGET_INVALID;
    if (!NK_INBOX(in->mouse.pos.x, in->mouse.pos.y, v.x, v.y, v.w, v.h))
        return NK_WIDGET_ROM;
    return NK_WIDGET_VALID;
}
NK_API enum nk_widget_layout_states
nk_widget_fitting(struct nk_rect *bounds, struct nk_context *ctx,
    struct nk_vec2 item_padding)
{
    /* update the bounds to stand without padding  */
    struct nk_window *win;
    struct nk_style *style;
    struct nk_panel *layout;
    enum nk_widget_layout_states state;
    struct nk_vec2 panel_padding;

    NK_ASSERT(ctx);
    NK_ASSERT(ctx->current);
    NK_ASSERT(ctx->current->layout);
    if (!ctx || !ctx->current || !ctx->current->layout)
        return NK_WIDGET_INVALID;

    win = ctx->current;
    style = &ctx->style;
    layout = win->layout;
    state = nk_widget(bounds, ctx);

    panel_padding = nk_panel_get_padding(style, layout->type);
    if (layout->row.index == 1) {
        bounds->w += panel_padding.x;
        bounds->x -= panel_padding.x;
    } else bounds->x -= item_padding.x;

    if (layout->row.index == layout->row.columns)
        bounds->w += panel_padding.x;
    else bounds->w += item_padding.x;
    return state;
}
NK_API void
nk_spacing(struct nk_context *ctx, int cols)
{
    struct nk_window *win;
    struct nk_panel *layout;
    struct nk_rect none;
    int i, index, rows;

    NK_ASSERT(ctx);
    NK_ASSERT(ctx->current);
    NK_ASSERT(ctx->current->layout);
    if (!ctx || !ctx->current || !ctx->current->layout)
        return;

    /* spacing over row boundaries */
    win = ctx->current;
    layout = win->layout;
    index = (layout->row.index + cols) % layout->row.columns;
    rows = (layout->row.index + cols) / layout->row.columns;
    if (rows) {
        for (i = 0; i < rows; ++i)
            nk_panel_alloc_row(ctx, win);
        cols = index;
    }
    /* non table layout need to allocate space */
    if (layout->row.type != NK_LAYOUT_DYNAMIC_FIXED &&
        layout->row.type != NK_LAYOUT_STATIC_FIXED) {
        for (i = 0; i < cols; ++i)
            nk_panel_alloc_space(&none, ctx);
    } layout->row.index = index;
}





/* ===============================================================
 *
 *                              TEXT
 *
 * ===============================================================*/
NK_LIB void
nk_widget_text(struct nk_command_buffer *o, struct nk_rect b,
    const char *string, int len, const struct nk_text *t,
    nk_flags a, const struct nk_user_font *f)
{
    struct nk_rect label;
    float text_width;

    NK_ASSERT(o);
    NK_ASSERT(t);
    if (!o || !t) return;

    b.h = NK_MAX(b.h, 2 * t->padding.y);
    label.x = 0; label.w = 0;
    label.y = b.y + t->padding.y;
    label.h = NK_MIN(f->height, b.h - 2 * t->padding.y);

    text_width = f->width(f->userdata, f->height, (const char*)string, len);
    text_width += (2.0f * t->padding.x);

    /* align in x-axis */
    if (a & NK_TEXT_ALIGN_LEFT) {
        label.x = b.x + t->padding.x;
        label.w = NK_MAX(0, b.w - 2 * t->padding.x);
    } else if (a & NK_TEXT_ALIGN_CENTERED) {
        label.w = NK_MAX(1, 2 * t->padding.x + (float)text_width);
        label.x = (b.x + t->padding.x + ((b.w - 2 * t->padding.x) - label.w) / 2);
        label.x = NK_MAX(b.x + t->padding.x, label.x);
        label.w = NK_MIN(b.x + b.w, label.x + label.w);
        if (label.w >= label.x) label.w -= label.x;
    } else if (a & NK_TEXT_ALIGN_RIGHT) {
        label.x = NK_MAX(b.x + t->padding.x, (b.x + b.w) - (2 * t->padding.x + (float)text_width));
        label.w = (float)text_width + 2 * t->padding.x;
    } else return;

    /* align in y-axis */
    if (a & NK_TEXT_ALIGN_MIDDLE) {
        label.y = b.y + b.h/2.0f - (float)f->height/2.0f;
        label.h = NK_MAX(b.h/2.0f, b.h - (b.h/2.0f + f->height/2.0f));
    } else if (a & NK_TEXT_ALIGN_BOTTOM) {
        label.y = b.y + b.h - f->height;
        label.h = f->height;
    }
    nk_draw_text(o, label, (const char*)string, len, f, t->background, t->text);
}
NK_LIB void
nk_widget_text_wrap(struct nk_command_buffer *o, struct nk_rect b,
    const char *string, int len, const struct nk_text *t,
    const struct nk_user_font *f)
{
    float width;
    int glyphs = 0;
    int fitting = 0;
    int done = 0;
    struct nk_rect line;
    struct nk_text text;
    NK_INTERN nk_rune seperator[] = {' '};

    NK_ASSERT(o);
    NK_ASSERT(t);
    if (!o || !t) return;

    text.padding = nk_vec2(0,0);
    text.background = t->background;
    text.text = t->text;

    b.w = NK_MAX(b.w, 2 * t->padding.x);
    b.h = NK_MAX(b.h, 2 * t->padding.y);
    b.h = b.h - 2 * t->padding.y;

    line.x = b.x + t->padding.x;
    line.y = b.y + t->padding.y;
    line.w = b.w - 2 * t->padding.x;
    line.h = 2 * t->padding.y + f->height;

    fitting = nk_text_clamp(f, string, len, line.w, &glyphs, &width, seperator,NK_LEN(seperator));
    while (done < len) {
        if (!fitting || line.y + line.h >= (b.y + b.h)) break;
        nk_widget_text(o, line, &string[done], fitting, &text, NK_TEXT_LEFT, f);
        done += fitting;
        line.y += f->height + 2 * t->padding.y;
        fitting = nk_text_clamp(f, &string[done], len - done, line.w, &glyphs, &width, seperator,NK_LEN(seperator));
    }
}
NK_API void
nk_text_colored(struct nk_context *ctx, const char *str, int len,
    nk_flags alignment, struct nk_color color)
{
    struct nk_window *win;
    const struct nk_style *style;

    struct nk_vec2 item_padding;
    struct nk_rect bounds;
    struct nk_text text;

    NK_ASSERT(ctx);
    NK_ASSERT(ctx->current);
    NK_ASSERT(ctx->current->layout);
    if (!ctx || !ctx->current || !ctx->current->layout) return;

    win = ctx->current;
    style = &ctx->style;
    nk_panel_alloc_space(&bounds, ctx);
    item_padding = style->text.padding;

    text.padding.x = item_padding.x;
    text.padding.y = item_padding.y;
    text.background = style->window.background;
    text.text = color;
    nk_widget_text(&win->buffer, bounds, str, len, &text, alignment, style->font);
}
NK_API void
nk_text_wrap_colored(struct nk_context *ctx, const char *str,
    int len, struct nk_color color)
{
    struct nk_window *win;
    const struct nk_style *style;

    struct nk_vec2 item_padding;
    struct nk_rect bounds;
    struct nk_text text;

    NK_ASSERT(ctx);
    NK_ASSERT(ctx->current);
    NK_ASSERT(ctx->current->layout);
    if (!ctx || !ctx->current || !ctx->current->layout) return;

    win = ctx->current;
    style = &ctx->style;
    nk_panel_alloc_space(&bounds, ctx);
    item_padding = style->text.padding;

    text.padding.x = item_padding.x;
    text.padding.y = item_padding.y;
    text.background = style->window.background;
    text.text = color;
    nk_widget_text_wrap(&win->buffer, bounds, str, len, &text, style->font);
}
#ifdef NK_INCLUDE_STANDARD_VARARGS
NK_API void
nk_labelf_colored(struct nk_context *ctx, nk_flags flags,
    struct nk_color color, const char *fmt, ...)
{
    va_list args;
    va_start(args, fmt);
    nk_labelfv_colored(ctx, flags, color, fmt, args);
    va_end(args);
}
NK_API void
nk_labelf_colored_wrap(struct nk_context *ctx, struct nk_color color,
    const char *fmt, ...)
{
    va_list args;
    va_start(args, fmt);
    nk_labelfv_colored_wrap(ctx, color, fmt, args);
    va_end(args);
}
NK_API void
nk_labelf(struct nk_context *ctx, nk_flags flags, const char *fmt, ...)
{
    va_list args;
    va_start(args, fmt);
    nk_labelfv(ctx, flags, fmt, args);
    va_end(args);
}
NK_API void
nk_labelf_wrap(struct nk_context *ctx, const char *fmt,...)
{
    va_list args;
    va_start(args, fmt);
    nk_labelfv_wrap(ctx, fmt, args);
    va_end(args);
}
NK_API void
nk_labelfv_colored(struct nk_context *ctx, nk_flags flags,
    struct nk_color color, const char *fmt, va_list args)
{
    char buf[256];
    nk_strfmt(buf, NK_LEN(buf), fmt, args);
    nk_label_colored(ctx, buf, flags, color);
}

NK_API void
nk_labelfv_colored_wrap(struct nk_context *ctx, struct nk_color color,
    const char *fmt, va_list args)
{
    char buf[256];
    nk_strfmt(buf, NK_LEN(buf), fmt, args);
    nk_label_colored_wrap(ctx, buf, color);
}

NK_API void
nk_labelfv(struct nk_context *ctx, nk_flags flags, const char *fmt, va_list args)
{
    char buf[256];
    nk_strfmt(buf, NK_LEN(buf), fmt, args);
    nk_label(ctx, buf, flags);
}

NK_API void
nk_labelfv_wrap(struct nk_context *ctx, const char *fmt, va_list args)
{
    char buf[256];
    nk_strfmt(buf, NK_LEN(buf), fmt, args);
    nk_label_wrap(ctx, buf);
}

NK_API void
nk_value_bool(struct nk_context *ctx, const char *prefix, int value)
{
    nk_labelf(ctx, NK_TEXT_LEFT, "%s: %s", prefix, ((value) ? "true": "false"));
}
NK_API void
nk_value_int(struct nk_context *ctx, const char *prefix, int value)
{
    nk_labelf(ctx, NK_TEXT_LEFT, "%s: %d", prefix, value);
}
NK_API void
nk_value_uint(struct nk_context *ctx, const char *prefix, unsigned int value)
{
    nk_labelf(ctx, NK_TEXT_LEFT, "%s: %u", prefix, value);
}
NK_API void
nk_value_float(struct nk_context *ctx, const char *prefix, float value)
{
    double double_value = (double)value;
    nk_labelf(ctx, NK_TEXT_LEFT, "%s: %.3f", prefix, double_value);
}
NK_API void
nk_value_color_byte(struct nk_context *ctx, const char *p, struct nk_color c)
{
    nk_labelf(ctx, NK_TEXT_LEFT, "%s: (%d, %d, %d, %d)", p, c.r, c.g, c.b, c.a);
}
NK_API void
nk_value_color_float(struct nk_context *ctx, const char *p, struct nk_color color)
{
    double c[4]; nk_color_dv(c, color);
    nk_labelf(ctx, NK_TEXT_LEFT, "%s: (%.2f, %.2f, %.2f, %.2f)",
        p, c[0], c[1], c[2], c[3]);
}
NK_API void
nk_value_color_hex(struct nk_context *ctx, const char *prefix, struct nk_color color)
{
    char hex[16];
    nk_color_hex_rgba(hex, color);
    nk_labelf(ctx, NK_TEXT_LEFT, "%s: %s", prefix, hex);
}
#endif
NK_API void
nk_text(struct nk_context *ctx, const char *str, int len, nk_flags alignment)
{
    NK_ASSERT(ctx);
    if (!ctx) return;
    nk_text_colored(ctx, str, len, alignment, ctx->style.text.color);
}
NK_API void
nk_text_wrap(struct nk_context *ctx, const char *str, int len)
{
    NK_ASSERT(ctx);
    if (!ctx) return;
    nk_text_wrap_colored(ctx, str, len, ctx->style.text.color);
}
NK_API void
nk_label(struct nk_context *ctx, const char *str, nk_flags alignment)
{
    nk_text(ctx, str, nk_strlen(str), alignment);
}
NK_API void
nk_label_colored(struct nk_context *ctx, const char *str, nk_flags align,
    struct nk_color color)
{
    nk_text_colored(ctx, str, nk_strlen(str), align, color);
}
NK_API void
nk_label_wrap(struct nk_context *ctx, const char *str)
{
    nk_text_wrap(ctx, str, nk_strlen(str));
}
NK_API void
nk_label_colored_wrap(struct nk_context *ctx, const char *str, struct nk_color color)
{
    nk_text_wrap_colored(ctx, str, nk_strlen(str), color);
}





/* ===============================================================
 *
 *                          IMAGE
 *
 * ===============================================================*/
NK_API nk_handle
nk_handle_ptr(void *ptr)
{
    nk_handle handle = {0};
    handle.ptr = ptr;
    return handle;
}
NK_API nk_handle
nk_handle_id(int id)
{
    nk_handle handle;
    nk_zero_struct(handle);
    handle.id = id;
    return handle;
}
NK_API struct nk_image
nk_subimage_ptr(void *ptr, unsigned short w, unsigned short h, struct nk_rect r)
{
    struct nk_image s;
    nk_zero(&s, sizeof(s));
    s.handle.ptr = ptr;
    s.w = w; s.h = h;
    s.region[0] = (unsigned short)r.x;
    s.region[1] = (unsigned short)r.y;
    s.region[2] = (unsigned short)r.w;
    s.region[3] = (unsigned short)r.h;
    return s;
}
NK_API struct nk_image
nk_subimage_id(int id, unsigned short w, unsigned short h, struct nk_rect r)
{
    struct nk_image s;
    nk_zero(&s, sizeof(s));
    s.handle.id = id;
    s.w = w; s.h = h;
    s.region[0] = (unsigned short)r.x;
    s.region[1] = (unsigned short)r.y;
    s.region[2] = (unsigned short)r.w;
    s.region[3] = (unsigned short)r.h;
    return s;
}
NK_API struct nk_image
nk_subimage_handle(nk_handle handle, unsigned short w, unsigned short h,
    struct nk_rect r)
{
    struct nk_image s;
    nk_zero(&s, sizeof(s));
    s.handle = handle;
    s.w = w; s.h = h;
    s.region[0] = (unsigned short)r.x;
    s.region[1] = (unsigned short)r.y;
    s.region[2] = (unsigned short)r.w;
    s.region[3] = (unsigned short)r.h;
    return s;
}
NK_API struct nk_image
nk_image_handle(nk_handle handle)
{
    struct nk_image s;
    nk_zero(&s, sizeof(s));
    s.handle = handle;
    s.w = 0; s.h = 0;
    s.region[0] = 0;
    s.region[1] = 0;
    s.region[2] = 0;
    s.region[3] = 0;
    return s;
}
NK_API struct nk_image
nk_image_ptr(void *ptr)
{
    struct nk_image s;
    nk_zero(&s, sizeof(s));
    NK_ASSERT(ptr);
    s.handle.ptr = ptr;
    s.w = 0; s.h = 0;
    s.region[0] = 0;
    s.region[1] = 0;
    s.region[2] = 0;
    s.region[3] = 0;
    return s;
}
NK_API struct nk_image
nk_image_id(int id)
{
    struct nk_image s;
    nk_zero(&s, sizeof(s));
    s.handle.id = id;
    s.w = 0; s.h = 0;
    s.region[0] = 0;
    s.region[1] = 0;
    s.region[2] = 0;
    s.region[3] = 0;
    return s;
}
NK_API int
nk_image_is_subimage(const struct nk_image* img)
{
    NK_ASSERT(img);
    return !(img->w == 0 && img->h == 0);
}
NK_API void
nk_image(struct nk_context *ctx, struct nk_image img)
{
    struct nk_window *win;
    struct nk_rect bounds;

    NK_ASSERT(ctx);
    NK_ASSERT(ctx->current);
    NK_ASSERT(ctx->current->layout);
    if (!ctx || !ctx->current || !ctx->current->layout) return;

    win = ctx->current;
    if (!nk_widget(&bounds, ctx)) return;
    nk_draw_image(&win->buffer, bounds, &img, nk_white);
}
NK_API void
nk_image_color(struct nk_context *ctx, struct nk_image img, struct nk_color col)
{
    struct nk_window *win;
    struct nk_rect bounds;

    NK_ASSERT(ctx);
    NK_ASSERT(ctx->current);
    NK_ASSERT(ctx->current->layout);
    if (!ctx || !ctx->current || !ctx->current->layout) return;

    win = ctx->current;
    if (!nk_widget(&bounds, ctx)) return;
    nk_draw_image(&win->buffer, bounds, &img, col);
}





/* ==============================================================
 *
 *                          BUTTON
 *
 * ===============================================================*/
NK_LIB void
nk_draw_symbol(struct nk_command_buffer *out, enum nk_symbol_type type,
    struct nk_rect content, struct nk_color background, struct nk_color foreground,
    float border_width, const struct nk_user_font *font)
{
    switch (type) {
    case NK_SYMBOL_X:
    case NK_SYMBOL_UNDERSCORE:
    case NK_SYMBOL_PLUS:
    case NK_SYMBOL_MINUS: {
        /* single character text symbol */
        const char *X = (type == NK_SYMBOL_X) ? "x":
            (type == NK_SYMBOL_UNDERSCORE) ? "_":
            (type == NK_SYMBOL_PLUS) ? "+": "-";
        struct nk_text text;
        text.padding = nk_vec2(0,0);
        text.background = background;
        text.text = foreground;
        nk_widget_text(out, content, X, 1, &text, NK_TEXT_CENTERED, font);
    } break;
    case NK_SYMBOL_CIRCLE_SOLID:
    case NK_SYMBOL_CIRCLE_OUTLINE:
    case NK_SYMBOL_RECT_SOLID:
    case NK_SYMBOL_RECT_OUTLINE: {
        /* simple empty/filled shapes */
        if (type == NK_SYMBOL_RECT_SOLID || type == NK_SYMBOL_RECT_OUTLINE) {
            nk_fill_rect(out, content,  0, foreground);
            if (type == NK_SYMBOL_RECT_OUTLINE)
                nk_fill_rect(out, nk_shrink_rect(content, border_width), 0, background);
        } else {
            nk_fill_circle(out, content, foreground);
            if (type == NK_SYMBOL_CIRCLE_OUTLINE)
                nk_fill_circle(out, nk_shrink_rect(content, 1), background);
        }
    } break;
    case NK_SYMBOL_TRIANGLE_UP:
    case NK_SYMBOL_TRIANGLE_DOWN:
    case NK_SYMBOL_TRIANGLE_LEFT:
    case NK_SYMBOL_TRIANGLE_RIGHT: {
        enum nk_heading heading;
        struct nk_vec2 points[3];
        heading = (type == NK_SYMBOL_TRIANGLE_RIGHT) ? NK_RIGHT :
            (type == NK_SYMBOL_TRIANGLE_LEFT) ? NK_LEFT:
            (type == NK_SYMBOL_TRIANGLE_UP) ? NK_UP: NK_DOWN;
        nk_triangle_from_direction(points, content, 0, 0, heading);
        nk_fill_triangle(out, points[0].x, points[0].y, points[1].x, points[1].y,
            points[2].x, points[2].y, foreground);
    } break;
    default:
    case NK_SYMBOL_NONE:
    case NK_SYMBOL_MAX: break;
    }
}
NK_LIB int
nk_button_behavior(nk_flags *state, struct nk_rect r,
    const struct nk_input *i, enum nk_button_behavior behavior)
{
    int ret = 0;
    nk_widget_state_reset(state);
    if (!i) return 0;
    if (nk_input_is_mouse_hovering_rect(i, r)) {
        *state = NK_WIDGET_STATE_HOVERED;
        if (nk_input_is_mouse_down(i, NK_BUTTON_LEFT))
            *state = NK_WIDGET_STATE_ACTIVE;
        if (nk_input_has_mouse_click_in_rect(i, NK_BUTTON_LEFT, r)) {
            ret = (behavior != NK_BUTTON_DEFAULT) ?
                nk_input_is_mouse_down(i, NK_BUTTON_LEFT):
#ifdef NK_BUTTON_TRIGGER_ON_RELEASE
                nk_input_is_mouse_released(i, NK_BUTTON_LEFT);
#else
                nk_input_is_mouse_pressed(i, NK_BUTTON_LEFT);
#endif
        }
    }
    if (*state & NK_WIDGET_STATE_HOVER && !nk_input_is_mouse_prev_hovering_rect(i, r))
        *state |= NK_WIDGET_STATE_ENTERED;
    else if (nk_input_is_mouse_prev_hovering_rect(i, r))
        *state |= NK_WIDGET_STATE_LEFT;
    return ret;
}
NK_LIB const struct nk_style_item*
nk_draw_button(struct nk_command_buffer *out,
    const struct nk_rect *bounds, nk_flags state,
    const struct nk_style_button *style)
{
    const struct nk_style_item *background;
    if (state & NK_WIDGET_STATE_HOVER)
        background = &style->hover;
    else if (state & NK_WIDGET_STATE_ACTIVED)
        background = &style->active;
    else background = &style->normal;

    if (background->type == NK_STYLE_ITEM_IMAGE) {
        nk_draw_image(out, *bounds, &background->data.image, nk_white);
    } else {
        nk_fill_rect(out, *bounds, style->rounding, background->data.color);
        nk_stroke_rect(out, *bounds, style->rounding, style->border, style->border_color);
    }
    return background;
}
NK_LIB int
nk_do_button(nk_flags *state, struct nk_command_buffer *out, struct nk_rect r,
    const struct nk_style_button *style, const struct nk_input *in,
    enum nk_button_behavior behavior, struct nk_rect *content)
{
    struct nk_rect bounds;
    NK_ASSERT(style);
    NK_ASSERT(state);
    NK_ASSERT(out);
    if (!out || !style)
        return nk_false;

    /* calculate button content space */
    content->x = r.x + style->padding.x + style->border + style->rounding;
    content->y = r.y + style->padding.y + style->border + style->rounding;
    content->w = r.w - (2 * style->padding.x + style->border + style->rounding*2);
    content->h = r.h - (2 * style->padding.y + style->border + style->rounding*2);

    /* execute button behavior */
    bounds.x = r.x - style->touch_padding.x;
    bounds.y = r.y - style->touch_padding.y;
    bounds.w = r.w + 2 * style->touch_padding.x;
    bounds.h = r.h + 2 * style->touch_padding.y;
    return nk_button_behavior(state, bounds, in, behavior);
}
NK_LIB void
nk_draw_button_text(struct nk_command_buffer *out,
    const struct nk_rect *bounds, const struct nk_rect *content, nk_flags state,
    const struct nk_style_button *style, const char *txt, int len,
    nk_flags text_alignment, const struct nk_user_font *font)
{
    struct nk_text text;
    const struct nk_style_item *background;
    background = nk_draw_button(out, bounds, state, style);

    /* select correct colors/images */
    if (background->type == NK_STYLE_ITEM_COLOR)
        text.background = background->data.color;
    else text.background = style->text_background;
    if (state & NK_WIDGET_STATE_HOVER)
        text.text = style->text_hover;
    else if (state & NK_WIDGET_STATE_ACTIVED)
        text.text = style->text_active;
    else text.text = style->text_normal;

    text.padding = nk_vec2(0,0);
    nk_widget_text(out, *content, txt, len, &text, text_alignment, font);
}
NK_LIB int
nk_do_button_text(nk_flags *state,
    struct nk_command_buffer *out, struct nk_rect bounds,
    const char *string, int len, nk_flags align, enum nk_button_behavior behavior,
    const struct nk_style_button *style, const struct nk_input *in,
    const struct nk_user_font *font)
{
    struct nk_rect content;
    int ret = nk_false;

    NK_ASSERT(state);
    NK_ASSERT(style);
    NK_ASSERT(out);
    NK_ASSERT(string);
    NK_ASSERT(font);
    if (!out || !style || !font || !string)
        return nk_false;

    ret = nk_do_button(state, out, bounds, style, in, behavior, &content);
    if (style->draw_begin) style->draw_begin(out, style->userdata);
    nk_draw_button_text(out, &bounds, &content, *state, style, string, len, align, font);
    if (style->draw_end) style->draw_end(out, style->userdata);
    return ret;
}
NK_LIB void
nk_draw_button_symbol(struct nk_command_buffer *out,
    const struct nk_rect *bounds, const struct nk_rect *content,
    nk_flags state, const struct nk_style_button *style,
    enum nk_symbol_type type, const struct nk_user_font *font)
{
    struct nk_color sym, bg;
    const struct nk_style_item *background;

    /* select correct colors/images */
    background = nk_draw_button(out, bounds, state, style);
    if (background->type == NK_STYLE_ITEM_COLOR)
        bg = background->data.color;
    else bg = style->text_background;

    if (state & NK_WIDGET_STATE_HOVER)
        sym = style->text_hover;
    else if (state & NK_WIDGET_STATE_ACTIVED)
        sym = style->text_active;
    else sym = style->text_normal;
    nk_draw_symbol(out, type, *content, bg, sym, 1, font);
}
NK_LIB int
nk_do_button_symbol(nk_flags *state,
    struct nk_command_buffer *out, struct nk_rect bounds,
    enum nk_symbol_type symbol, enum nk_button_behavior behavior,
    const struct nk_style_button *style, const struct nk_input *in,
    const struct nk_user_font *font)
{
    int ret;
    struct nk_rect content;

    NK_ASSERT(state);
    NK_ASSERT(style);
    NK_ASSERT(font);
    NK_ASSERT(out);
    if (!out || !style || !font || !state)
        return nk_false;

    ret = nk_do_button(state, out, bounds, style, in, behavior, &content);
    if (style->draw_begin) style->draw_begin(out, style->userdata);
    nk_draw_button_symbol(out, &bounds, &content, *state, style, symbol, font);
    if (style->draw_end) style->draw_end(out, style->userdata);
    return ret;
}
NK_LIB void
nk_draw_button_image(struct nk_command_buffer *out,
    const struct nk_rect *bounds, const struct nk_rect *content,
    nk_flags state, const struct nk_style_button *style, const struct nk_image *img)
{
    nk_draw_button(out, bounds, state, style);
    nk_draw_image(out, *content, img, nk_white);
}
NK_LIB int
nk_do_button_image(nk_flags *state,
    struct nk_command_buffer *out, struct nk_rect bounds,
    struct nk_image img, enum nk_button_behavior b,
    const struct nk_style_button *style, const struct nk_input *in)
{
    int ret;
    struct nk_rect content;

    NK_ASSERT(state);
    NK_ASSERT(style);
    NK_ASSERT(out);
    if (!out || !style || !state)
        return nk_false;

    ret = nk_do_button(state, out, bounds, style, in, b, &content);
    content.x += style->image_padding.x;
    content.y += style->image_padding.y;
    content.w -= 2 * style->image_padding.x;
    content.h -= 2 * style->image_padding.y;

    if (style->draw_begin) style->draw_begin(out, style->userdata);
    nk_draw_button_image(out, &bounds, &content, *state, style, &img);
    if (style->draw_end) style->draw_end(out, style->userdata);
    return ret;
}
NK_LIB void
nk_draw_button_text_symbol(struct nk_command_buffer *out,
    const struct nk_rect *bounds, const struct nk_rect *label,
    const struct nk_rect *symbol, nk_flags state, const struct nk_style_button *style,
    const char *str, int len, enum nk_symbol_type type,
    const struct nk_user_font *font)
{
    struct nk_color sym;
    struct nk_text text;
    const struct nk_style_item *background;

    /* select correct background colors/images */
    background = nk_draw_button(out, bounds, state, style);
    if (background->type == NK_STYLE_ITEM_COLOR)
        text.background = background->data.color;
    else text.background = style->text_background;

    /* select correct text colors */
    if (state & NK_WIDGET_STATE_HOVER) {
        sym = style->text_hover;
        text.text = style->text_hover;
    } else if (state & NK_WIDGET_STATE_ACTIVED) {
        sym = style->text_active;
        text.text = style->text_active;
    } else {
        sym = style->text_normal;
        text.text = style->text_normal;
    }

    text.padding = nk_vec2(0,0);
    nk_draw_symbol(out, type, *symbol, style->text_background, sym, 0, font);
    nk_widget_text(out, *label, str, len, &text, NK_TEXT_CENTERED, font);
}
NK_LIB int
nk_do_button_text_symbol(nk_flags *state,
    struct nk_command_buffer *out, struct nk_rect bounds,
    enum nk_symbol_type symbol, const char *str, int len, nk_flags align,
    enum nk_button_behavior behavior, const struct nk_style_button *style,
    const struct nk_user_font *font, const struct nk_input *in)
{
    int ret;
    struct nk_rect tri = {0,0,0,0};
    struct nk_rect content;

    NK_ASSERT(style);
    NK_ASSERT(out);
    NK_ASSERT(font);
    if (!out || !style || !font)
        return nk_false;

    ret = nk_do_button(state, out, bounds, style, in, behavior, &content);
    tri.y = content.y + (content.h/2) - font->height/2;
    tri.w = font->height; tri.h = font->height;
    if (align & NK_TEXT_ALIGN_LEFT) {
        tri.x = (content.x + content.w) - (2 * style->padding.x + tri.w);
        tri.x = NK_MAX(tri.x, 0);
    } else tri.x = content.x + 2 * style->padding.x;

    /* draw button */
    if (style->draw_begin) style->draw_begin(out, style->userdata);
    nk_draw_button_text_symbol(out, &bounds, &content, &tri,
        *state, style, str, len, symbol, font);
    if (style->draw_end) style->draw_end(out, style->userdata);
    return ret;
}
NK_LIB void
nk_draw_button_text_image(struct nk_command_buffer *out,
    const struct nk_rect *bounds, const struct nk_rect *label,
    const struct nk_rect *image, nk_flags state, const struct nk_style_button *style,
    const char *str, int len, const struct nk_user_font *font,
    const struct nk_image *img)
{
    struct nk_text text;
    const struct nk_style_item *background;
    background = nk_draw_button(out, bounds, state, style);

    /* select correct colors */
    if (background->type == NK_STYLE_ITEM_COLOR)
        text.background = background->data.color;
    else text.background = style->text_background;
    if (state & NK_WIDGET_STATE_HOVER)
        text.text = style->text_hover;
    else if (state & NK_WIDGET_STATE_ACTIVED)
        text.text = style->text_active;
    else text.text = style->text_normal;

    text.padding = nk_vec2(0,0);
    nk_widget_text(out, *label, str, len, &text, NK_TEXT_CENTERED, font);
    nk_draw_image(out, *image, img, nk_white);
}
NK_LIB int
nk_do_button_text_image(nk_flags *state,
    struct nk_command_buffer *out, struct nk_rect bounds,
    struct nk_image img, const char* str, int len, nk_flags align,
    enum nk_button_behavior behavior, const struct nk_style_button *style,
    const struct nk_user_font *font, const struct nk_input *in)
{
    int ret;
    struct nk_rect icon;
    struct nk_rect content;

    NK_ASSERT(style);
    NK_ASSERT(state);
    NK_ASSERT(font);
    NK_ASSERT(out);
    if (!out || !font || !style || !str)
        return nk_false;

    ret = nk_do_button(state, out, bounds, style, in, behavior, &content);
    icon.y = bounds.y + style->padding.y;
    icon.w = icon.h = bounds.h - 2 * style->padding.y;
    if (align & NK_TEXT_ALIGN_LEFT) {
        icon.x = (bounds.x + bounds.w) - (2 * style->padding.x + icon.w);
        icon.x = NK_MAX(icon.x, 0);
    } else icon.x = bounds.x + 2 * style->padding.x;

    icon.x += style->image_padding.x;
    icon.y += style->image_padding.y;
    icon.w -= 2 * style->image_padding.x;
    icon.h -= 2 * style->image_padding.y;

    if (style->draw_begin) style->draw_begin(out, style->userdata);
    nk_draw_button_text_image(out, &bounds, &content, &icon, *state, style, str, len, font, &img);
    if (style->draw_end) style->draw_end(out, style->userdata);
    return ret;
}
NK_API void
nk_button_set_behavior(struct nk_context *ctx, enum nk_button_behavior behavior)
{
    NK_ASSERT(ctx);
    if (!ctx) return;
    ctx->button_behavior = behavior;
}
NK_API int
nk_button_push_behavior(struct nk_context *ctx, enum nk_button_behavior behavior)
{
    struct nk_config_stack_button_behavior *button_stack;
    struct nk_config_stack_button_behavior_element *element;

    NK_ASSERT(ctx);
    if (!ctx) return 0;

    button_stack = &ctx->stacks.button_behaviors;
    NK_ASSERT(button_stack->head < (int)NK_LEN(button_stack->elements));
    if (button_stack->head >= (int)NK_LEN(button_stack->elements))
        return 0;

    element = &button_stack->elements[button_stack->head++];
    element->address = &ctx->button_behavior;
    element->old_value = ctx->button_behavior;
    ctx->button_behavior = behavior;
    return 1;
}
NK_API int
nk_button_pop_behavior(struct nk_context *ctx)
{
    struct nk_config_stack_button_behavior *button_stack;
    struct nk_config_stack_button_behavior_element *element;

    NK_ASSERT(ctx);
    if (!ctx) return 0;

    button_stack = &ctx->stacks.button_behaviors;
    NK_ASSERT(button_stack->head > 0);
    if (button_stack->head < 1)
        return 0;

    element = &button_stack->elements[--button_stack->head];
    *element->address = element->old_value;
    return 1;
}
NK_API int
nk_button_text_styled(struct nk_context *ctx,
    const struct nk_style_button *style, const char *title, int len)
{
    struct nk_window *win;
    struct nk_panel *layout;
    const struct nk_input *in;

    struct nk_rect bounds;
    enum nk_widget_layout_states state;

    NK_ASSERT(ctx);
    NK_ASSERT(style);
    NK_ASSERT(ctx->current);
    NK_ASSERT(ctx->current->layout);
    if (!style || !ctx || !ctx->current || !ctx->current->layout) return 0;

    win = ctx->current;
    layout = win->layout;
    state = nk_widget(&bounds, ctx);

    if (!state) return 0;
    in = (state == NK_WIDGET_ROM || layout->flags & NK_WINDOW_ROM) ? 0 : &ctx->input;
    return nk_do_button_text(&ctx->last_widget_state, &win->buffer, bounds,
                    title, len, style->text_alignment, ctx->button_behavior,
                    style, in, ctx->style.font);
}
NK_API int
nk_button_text(struct nk_context *ctx, const char *title, int len)
{
    NK_ASSERT(ctx);
    if (!ctx) return 0;
    return nk_button_text_styled(ctx, &ctx->style.button, title, len);
}
NK_API int nk_button_label_styled(struct nk_context *ctx,
    const struct nk_style_button *style, const char *title)
{
    return nk_button_text_styled(ctx, style, title, nk_strlen(title));
}
NK_API int nk_button_label(struct nk_context *ctx, const char *title)
{
    return nk_button_text(ctx, title, nk_strlen(title));
}
NK_API int
nk_button_color(struct nk_context *ctx, struct nk_color color)
{
    struct nk_window *win;
    struct nk_panel *layout;
    const struct nk_input *in;
    struct nk_style_button button;

    int ret = 0;
    struct nk_rect bounds;
    struct nk_rect content;
    enum nk_widget_layout_states state;

    NK_ASSERT(ctx);
    NK_ASSERT(ctx->current);
    NK_ASSERT(ctx->current->layout);
    if (!ctx || !ctx->current || !ctx->current->layout)
        return 0;

    win = ctx->current;
    layout = win->layout;

    state = nk_widget(&bounds, ctx);
    if (!state) return 0;
    in = (state == NK_WIDGET_ROM || layout->flags & NK_WINDOW_ROM) ? 0 : &ctx->input;

    button = ctx->style.button;
    button.normal = nk_style_item_color(color);
    button.hover = nk_style_item_color(color);
    button.active = nk_style_item_color(color);
    ret = nk_do_button(&ctx->last_widget_state, &win->buffer, bounds,
                &button, in, ctx->button_behavior, &content);
    nk_draw_button(&win->buffer, &bounds, ctx->last_widget_state, &button);
    return ret;
}
NK_API int
nk_button_symbol_styled(struct nk_context *ctx,
    const struct nk_style_button *style, enum nk_symbol_type symbol)
{
    struct nk_window *win;
    struct nk_panel *layout;
    const struct nk_input *in;

    struct nk_rect bounds;
    enum nk_widget_layout_states state;

    NK_ASSERT(ctx);
    NK_ASSERT(ctx->current);
    NK_ASSERT(ctx->current->layout);
    if (!ctx || !ctx->current || !ctx->current->layout)
        return 0;

    win = ctx->current;
    layout = win->layout;
    state = nk_widget(&bounds, ctx);
    if (!state) return 0;
    in = (state == NK_WIDGET_ROM || layout->flags & NK_WINDOW_ROM) ? 0 : &ctx->input;
    return nk_do_button_symbol(&ctx->last_widget_state, &win->buffer, bounds,
            symbol, ctx->button_behavior, style, in, ctx->style.font);
}
NK_API int
nk_button_symbol(struct nk_context *ctx, enum nk_symbol_type symbol)
{
    NK_ASSERT(ctx);
    if (!ctx) return 0;
    return nk_button_symbol_styled(ctx, &ctx->style.button, symbol);
}
NK_API int
nk_button_image_styled(struct nk_context *ctx, const struct nk_style_button *style,
    struct nk_image img)
{
    struct nk_window *win;
    struct nk_panel *layout;
    const struct nk_input *in;

    struct nk_rect bounds;
    enum nk_widget_layout_states state;

    NK_ASSERT(ctx);
    NK_ASSERT(ctx->current);
    NK_ASSERT(ctx->current->layout);
    if (!ctx || !ctx->current || !ctx->current->layout)
        return 0;

    win = ctx->current;
    layout = win->layout;

    state = nk_widget(&bounds, ctx);
    if (!state) return 0;
    in = (state == NK_WIDGET_ROM || layout->flags & NK_WINDOW_ROM) ? 0 : &ctx->input;
    return nk_do_button_image(&ctx->last_widget_state, &win->buffer, bounds,
                img, ctx->button_behavior, style, in);
}
NK_API int
nk_button_image(struct nk_context *ctx, struct nk_image img)
{
    NK_ASSERT(ctx);
    if (!ctx) return 0;
    return nk_button_image_styled(ctx, &ctx->style.button, img);
}
NK_API int
nk_button_symbol_text_styled(struct nk_context *ctx,
    const struct nk_style_button *style, enum nk_symbol_type symbol,
    const char *text, int len, nk_flags align)
{
    struct nk_window *win;
    struct nk_panel *layout;
    const struct nk_input *in;

    struct nk_rect bounds;
    enum nk_widget_layout_states state;

    NK_ASSERT(ctx);
    NK_ASSERT(ctx->current);
    NK_ASSERT(ctx->current->layout);
    if (!ctx || !ctx->current || !ctx->current->layout)
        return 0;

    win = ctx->current;
    layout = win->layout;

    state = nk_widget(&bounds, ctx);
    if (!state) return 0;
    in = (state == NK_WIDGET_ROM || layout->flags & NK_WINDOW_ROM) ? 0 : &ctx->input;
    return nk_do_button_text_symbol(&ctx->last_widget_state, &win->buffer, bounds,
                symbol, text, len, align, ctx->button_behavior,
                style, ctx->style.font, in);
}
NK_API int
nk_button_symbol_text(struct nk_context *ctx, enum nk_symbol_type symbol,
    const char* text, int len, nk_flags align)
{
    NK_ASSERT(ctx);
    if (!ctx) return 0;
    return nk_button_symbol_text_styled(ctx, &ctx->style.button, symbol, text, len, align);
}
NK_API int nk_button_symbol_label(struct nk_context *ctx, enum nk_symbol_type symbol,
    const char *label, nk_flags align)
{
    return nk_button_symbol_text(ctx, symbol, label, nk_strlen(label), align);
}
NK_API int nk_button_symbol_label_styled(struct nk_context *ctx,
    const struct nk_style_button *style, enum nk_symbol_type symbol,
    const char *title, nk_flags align)
{
    return nk_button_symbol_text_styled(ctx, style, symbol, title, nk_strlen(title), align);
}
NK_API int
nk_button_image_text_styled(struct nk_context *ctx,
    const struct nk_style_button *style, struct nk_image img, const char *text,
    int len, nk_flags align)
{
    struct nk_window *win;
    struct nk_panel *layout;
    const struct nk_input *in;

    struct nk_rect bounds;
    enum nk_widget_layout_states state;

    NK_ASSERT(ctx);
    NK_ASSERT(ctx->current);
    NK_ASSERT(ctx->current->layout);
    if (!ctx || !ctx->current || !ctx->current->layout)
        return 0;

    win = ctx->current;
    layout = win->layout;

    state = nk_widget(&bounds, ctx);
    if (!state) return 0;
    in = (state == NK_WIDGET_ROM || layout->flags & NK_WINDOW_ROM) ? 0 : &ctx->input;
    return nk_do_button_text_image(&ctx->last_widget_state, &win->buffer,
            bounds, img, text, len, align, ctx->button_behavior,
            style, ctx->style.font, in);
}
NK_API int
nk_button_image_text(struct nk_context *ctx, struct nk_image img,
    const char *text, int len, nk_flags align)
{
    return nk_button_image_text_styled(ctx, &ctx->style.button,img, text, len, align);
}
NK_API int nk_button_image_label(struct nk_context *ctx, struct nk_image img,
    const char *label, nk_flags align)
{
    return nk_button_image_text(ctx, img, label, nk_strlen(label), align);
}
NK_API int nk_button_image_label_styled(struct nk_context *ctx,
    const struct nk_style_button *style, struct nk_image img,
    const char *label, nk_flags text_alignment)
{
    return nk_button_image_text_styled(ctx, style, img, label, nk_strlen(label), text_alignment);
}





/* ===============================================================
 *
 *                              TOGGLE
 *
 * ===============================================================*/
NK_LIB int
nk_toggle_behavior(const struct nk_input *in, struct nk_rect select,
    nk_flags *state, int active)
{
    nk_widget_state_reset(state);
    if (nk_button_behavior(state, select, in, NK_BUTTON_DEFAULT)) {
        *state = NK_WIDGET_STATE_ACTIVE;
        active = !active;
    }
    if (*state & NK_WIDGET_STATE_HOVER && !nk_input_is_mouse_prev_hovering_rect(in, select))
        *state |= NK_WIDGET_STATE_ENTERED;
    else if (nk_input_is_mouse_prev_hovering_rect(in, select))
        *state |= NK_WIDGET_STATE_LEFT;
    return active;
}
NK_LIB void
nk_draw_checkbox(struct nk_command_buffer *out,
    nk_flags state, const struct nk_style_toggle *style, int active,
    const struct nk_rect *label, const struct nk_rect *selector,
    const struct nk_rect *cursors, const char *string, int len,
    const struct nk_user_font *font)
{
    const struct nk_style_item *background;
    const struct nk_style_item *cursor;
    struct nk_text text;

    /* select correct colors/images */
    if (state & NK_WIDGET_STATE_HOVER) {
        background = &style->hover;
        cursor = &style->cursor_hover;
        text.text = style->text_hover;
    } else if (state & NK_WIDGET_STATE_ACTIVED) {
        background = &style->hover;
        cursor = &style->cursor_hover;
        text.text = style->text_active;
    } else {
        background = &style->normal;
        cursor = &style->cursor_normal;
        text.text = style->text_normal;
    }

    /* draw background and cursor */
    if (background->type == NK_STYLE_ITEM_COLOR) {
        nk_fill_rect(out, *selector, 0, style->border_color);
        nk_fill_rect(out, nk_shrink_rect(*selector, style->border), 0, background->data.color);
    } else nk_draw_image(out, *selector, &background->data.image, nk_white);
    if (active) {
        if (cursor->type == NK_STYLE_ITEM_IMAGE)
            nk_draw_image(out, *cursors, &cursor->data.image, nk_white);
        else nk_fill_rect(out, *cursors, 0, cursor->data.color);
    }

    text.padding.x = 0;
    text.padding.y = 0;
    text.background = style->text_background;
    nk_widget_text(out, *label, string, len, &text, NK_TEXT_LEFT, font);
}
NK_LIB void
nk_draw_option(struct nk_command_buffer *out,
    nk_flags state, const struct nk_style_toggle *style, int active,
    const struct nk_rect *label, const struct nk_rect *selector,
    const struct nk_rect *cursors, const char *string, int len,
    const struct nk_user_font *font)
{
    const struct nk_style_item *background;
    const struct nk_style_item *cursor;
    struct nk_text text;

    /* select correct colors/images */
    if (state & NK_WIDGET_STATE_HOVER) {
        background = &style->hover;
        cursor = &style->cursor_hover;
        text.text = style->text_hover;
    } else if (state & NK_WIDGET_STATE_ACTIVED) {
        background = &style->hover;
        cursor = &style->cursor_hover;
        text.text = style->text_active;
    } else {
        background = &style->normal;
        cursor = &style->cursor_normal;
        text.text = style->text_normal;
    }

    /* draw background and cursor */
    if (background->type == NK_STYLE_ITEM_COLOR) {
        nk_fill_circle(out, *selector, style->border_color);
        nk_fill_circle(out, nk_shrink_rect(*selector, style->border), background->data.color);
    } else nk_draw_image(out, *selector, &background->data.image, nk_white);
    if (active) {
        if (cursor->type == NK_STYLE_ITEM_IMAGE)
            nk_draw_image(out, *cursors, &cursor->data.image, nk_white);
        else nk_fill_circle(out, *cursors, cursor->data.color);
    }

    text.padding.x = 0;
    text.padding.y = 0;
    text.background = style->text_background;
    nk_widget_text(out, *label, string, len, &text, NK_TEXT_LEFT, font);
}
NK_LIB int
nk_do_toggle(nk_flags *state,
    struct nk_command_buffer *out, struct nk_rect r,
    int *active, const char *str, int len, enum nk_toggle_type type,
    const struct nk_style_toggle *style, const struct nk_input *in,
    const struct nk_user_font *font)
{
    int was_active;
    struct nk_rect bounds;
    struct nk_rect select;
    struct nk_rect cursor;
    struct nk_rect label;

    NK_ASSERT(style);
    NK_ASSERT(out);
    NK_ASSERT(font);
    if (!out || !style || !font || !active)
        return 0;

    r.w = NK_MAX(r.w, font->height + 2 * style->padding.x);
    r.h = NK_MAX(r.h, font->height + 2 * style->padding.y);

    /* add additional touch padding for touch screen devices */
    bounds.x = r.x - style->touch_padding.x;
    bounds.y = r.y - style->touch_padding.y;
    bounds.w = r.w + 2 * style->touch_padding.x;
    bounds.h = r.h + 2 * style->touch_padding.y;

    /* calculate the selector space */
    select.w = font->height;
    select.h = select.w;
    select.y = r.y + r.h/2.0f - select.h/2.0f;
    select.x = r.x;

    /* calculate the bounds of the cursor inside the selector */
    cursor.x = select.x + style->padding.x + style->border;
    cursor.y = select.y + style->padding.y + style->border;
    cursor.w = select.w - (2 * style->padding.x + 2 * style->border);
    cursor.h = select.h - (2 * style->padding.y + 2 * style->border);

    /* label behind the selector */
    label.x = select.x + select.w + style->spacing;
    label.y = select.y;
    label.w = NK_MAX(r.x + r.w, label.x) - label.x;
    label.h = select.w;

    /* update selector */
    was_active = *active;
    *active = nk_toggle_behavior(in, bounds, state, *active);

    /* draw selector */
    if (style->draw_begin)
        style->draw_begin(out, style->userdata);
    if (type == NK_TOGGLE_CHECK) {
        nk_draw_checkbox(out, *state, style, *active, &label, &select, &cursor, str, len, font);
    } else {
        nk_draw_option(out, *state, style, *active, &label, &select, &cursor, str, len, font);
    }
    if (style->draw_end)
        style->draw_end(out, style->userdata);
    return (was_active != *active);
}
/*----------------------------------------------------------------
 *
 *                          CHECKBOX
 *
 * --------------------------------------------------------------*/
NK_API int
nk_check_text(struct nk_context *ctx, const char *text, int len, int active)
{
    struct nk_window *win;
    struct nk_panel *layout;
    const struct nk_input *in;
    const struct nk_style *style;

    struct nk_rect bounds;
    enum nk_widget_layout_states state;

    NK_ASSERT(ctx);
    NK_ASSERT(ctx->current);
    NK_ASSERT(ctx->current->layout);
    if (!ctx || !ctx->current || !ctx->current->layout)
        return active;

    win = ctx->current;
    style = &ctx->style;
    layout = win->layout;

    state = nk_widget(&bounds, ctx);
    if (!state) return active;
    in = (state == NK_WIDGET_ROM || layout->flags & NK_WINDOW_ROM) ? 0 : &ctx->input;
    nk_do_toggle(&ctx->last_widget_state, &win->buffer, bounds, &active,
        text, len, NK_TOGGLE_CHECK, &style->checkbox, in, style->font);
    return active;
}
NK_API unsigned int
nk_check_flags_text(struct nk_context *ctx, const char *text, int len,
    unsigned int flags, unsigned int value)
{
    int old_active;
    NK_ASSERT(ctx);
    NK_ASSERT(text);
    if (!ctx || !text) return flags;
    old_active = (int)((flags & value) & value);
    if (nk_check_text(ctx, text, len, old_active))
        flags |= value;
    else flags &= ~value;
    return flags;
}
NK_API int
nk_checkbox_text(struct nk_context *ctx, const char *text, int len, int *active)
{
    int old_val;
    NK_ASSERT(ctx);
    NK_ASSERT(text);
    NK_ASSERT(active);
    if (!ctx || !text || !active) return 0;
    old_val = *active;
    *active = nk_check_text(ctx, text, len, *active);
    return old_val != *active;
}
NK_API int
nk_checkbox_flags_text(struct nk_context *ctx, const char *text, int len,
    unsigned int *flags, unsigned int value)
{
    int active;
    NK_ASSERT(ctx);
    NK_ASSERT(text);
    NK_ASSERT(flags);
    if (!ctx || !text || !flags) return 0;

    active = (int)((*flags & value) & value);
    if (nk_checkbox_text(ctx, text, len, &active)) {
        if (active) *flags |= value;
        else *flags &= ~value;
        return 1;
    }
    return 0;
}
NK_API int nk_check_label(struct nk_context *ctx, const char *label, int active)
{
    return nk_check_text(ctx, label, nk_strlen(label), active);
}
NK_API unsigned int nk_check_flags_label(struct nk_context *ctx, const char *label,
    unsigned int flags, unsigned int value)
{
    return nk_check_flags_text(ctx, label, nk_strlen(label), flags, value);
}
NK_API int nk_checkbox_label(struct nk_context *ctx, const char *label, int *active)
{
    return nk_checkbox_text(ctx, label, nk_strlen(label), active);
}
NK_API int nk_checkbox_flags_label(struct nk_context *ctx, const char *label,
    unsigned int *flags, unsigned int value)
{
    return nk_checkbox_flags_text(ctx, label, nk_strlen(label), flags, value);
}
/*----------------------------------------------------------------
 *
 *                          OPTION
 *
 * --------------------------------------------------------------*/
NK_API int
nk_option_text(struct nk_context *ctx, const char *text, int len, int is_active)
{
    struct nk_window *win;
    struct nk_panel *layout;
    const struct nk_input *in;
    const struct nk_style *style;

    struct nk_rect bounds;
    enum nk_widget_layout_states state;

    NK_ASSERT(ctx);
    NK_ASSERT(ctx->current);
    NK_ASSERT(ctx->current->layout);
    if (!ctx || !ctx->current || !ctx->current->layout)
        return is_active;

    win = ctx->current;
    style = &ctx->style;
    layout = win->layout;

    state = nk_widget(&bounds, ctx);
    if (!state) return (int)state;
    in = (state == NK_WIDGET_ROM || layout->flags & NK_WINDOW_ROM) ? 0 : &ctx->input;
    nk_do_toggle(&ctx->last_widget_state, &win->buffer, bounds, &is_active,
        text, len, NK_TOGGLE_OPTION, &style->option, in, style->font);
    return is_active;
}
NK_API int
nk_radio_text(struct nk_context *ctx, const char *text, int len, int *active)
{
    int old_value;
    NK_ASSERT(ctx);
    NK_ASSERT(text);
    NK_ASSERT(active);
    if (!ctx || !text || !active) return 0;
    old_value = *active;
    *active = nk_option_text(ctx, text, len, old_value);
    return old_value != *active;
}
NK_API int
nk_option_label(struct nk_context *ctx, const char *label, int active)
{
    return nk_option_text(ctx, label, nk_strlen(label), active);
}
NK_API int
nk_radio_label(struct nk_context *ctx, const char *label, int *active)
{
    return nk_radio_text(ctx, label, nk_strlen(label), active);
}





/* ===============================================================
 *
 *                              SELECTABLE
 *
 * ===============================================================*/
NK_LIB void
nk_draw_selectable(struct nk_command_buffer *out,
    nk_flags state, const struct nk_style_selectable *style, int active,
    const struct nk_rect *bounds,
    const struct nk_rect *icon, const struct nk_image *img, enum nk_symbol_type sym,
    const char *string, int len, nk_flags align, const struct nk_user_font *font)
{
    const struct nk_style_item *background;
    struct nk_text text;
    text.padding = style->padding;

    /* select correct colors/images */
    if (!active) {
        if (state & NK_WIDGET_STATE_ACTIVED) {
            background = &style->pressed;
            text.text = style->text_pressed;
        } else if (state & NK_WIDGET_STATE_HOVER) {
            background = &style->hover;
            text.text = style->text_hover;
        } else {
            background = &style->normal;
            text.text = style->text_normal;
        }
    } else {
        if (state & NK_WIDGET_STATE_ACTIVED) {
            background = &style->pressed_active;
            text.text = style->text_pressed_active;
        } else if (state & NK_WIDGET_STATE_HOVER) {
            background = &style->hover_active;
            text.text = style->text_hover_active;
        } else {
            background = &style->normal_active;
            text.text = style->text_normal_active;
        }
    }
    /* draw selectable background and text */
    if (background->type == NK_STYLE_ITEM_IMAGE) {
        nk_draw_image(out, *bounds, &background->data.image, nk_white);
        text.background = nk_rgba(0,0,0,0);
    } else {
        nk_fill_rect(out, *bounds, style->rounding, background->data.color);
        text.background = background->data.color;
    }
    if (icon) {
        if (img) nk_draw_image(out, *icon, img, nk_white);
        else nk_draw_symbol(out, sym, *icon, text.background, text.text, 1, font);
    }
    nk_widget_text(out, *bounds, string, len, &text, align, font);
}
NK_LIB int
nk_do_selectable(nk_flags *state, struct nk_command_buffer *out,
    struct nk_rect bounds, const char *str, int len, nk_flags align, int *value,
    const struct nk_style_selectable *style, const struct nk_input *in,
    const struct nk_user_font *font)
{
    int old_value;
    struct nk_rect touch;

    NK_ASSERT(state);
    NK_ASSERT(out);
    NK_ASSERT(str);
    NK_ASSERT(len);
    NK_ASSERT(value);
    NK_ASSERT(style);
    NK_ASSERT(font);

    if (!state || !out || !str || !len || !value || !style || !font) return 0;
    old_value = *value;

    /* remove padding */
    touch.x = bounds.x - style->touch_padding.x;
    touch.y = bounds.y - style->touch_padding.y;
    touch.w = bounds.w + style->touch_padding.x * 2;
    touch.h = bounds.h + style->touch_padding.y * 2;

    /* update button */
    if (nk_button_behavior(state, touch, in, NK_BUTTON_DEFAULT))
        *value = !(*value);

    /* draw selectable */
    if (style->draw_begin) style->draw_begin(out, style->userdata);
    nk_draw_selectable(out, *state, style, *value, &bounds, 0,0,NK_SYMBOL_NONE, str, len, align, font);
    if (style->draw_end) style->draw_end(out, style->userdata);
    return old_value != *value;
}
NK_LIB int
nk_do_selectable_image(nk_flags *state, struct nk_command_buffer *out,
    struct nk_rect bounds, const char *str, int len, nk_flags align, int *value,
    const struct nk_image *img, const struct nk_style_selectable *style,
    const struct nk_input *in, const struct nk_user_font *font)
{
    int old_value;
    struct nk_rect touch;
    struct nk_rect icon;

    NK_ASSERT(state);
    NK_ASSERT(out);
    NK_ASSERT(str);
    NK_ASSERT(len);
    NK_ASSERT(value);
    NK_ASSERT(style);
    NK_ASSERT(font);

    if (!state || !out || !str || !len || !value || !style || !font) return 0;
    old_value = *value;

    /* toggle behavior */
    touch.x = bounds.x - style->touch_padding.x;
    touch.y = bounds.y - style->touch_padding.y;
    touch.w = bounds.w + style->touch_padding.x * 2;
    touch.h = bounds.h + style->touch_padding.y * 2;
    if (nk_button_behavior(state, touch, in, NK_BUTTON_DEFAULT))
        *value = !(*value);

    icon.y = bounds.y + style->padding.y;
    icon.w = icon.h = bounds.h - 2 * style->padding.y;
    if (align & NK_TEXT_ALIGN_LEFT) {
        icon.x = (bounds.x + bounds.w) - (2 * style->padding.x + icon.w);
        icon.x = NK_MAX(icon.x, 0);
    } else icon.x = bounds.x + 2 * style->padding.x;

    icon.x += style->image_padding.x;
    icon.y += style->image_padding.y;
    icon.w -= 2 * style->image_padding.x;
    icon.h -= 2 * style->image_padding.y;

    /* draw selectable */
    if (style->draw_begin) style->draw_begin(out, style->userdata);
    nk_draw_selectable(out, *state, style, *value, &bounds, &icon, img, NK_SYMBOL_NONE, str, len, align, font);
    if (style->draw_end) style->draw_end(out, style->userdata);
    return old_value != *value;
}
NK_LIB int
nk_do_selectable_symbol(nk_flags *state, struct nk_command_buffer *out,
    struct nk_rect bounds, const char *str, int len, nk_flags align, int *value,
    enum nk_symbol_type sym, const struct nk_style_selectable *style,
    const struct nk_input *in, const struct nk_user_font *font)
{
    int old_value;
    struct nk_rect touch;
    struct nk_rect icon;

    NK_ASSERT(state);
    NK_ASSERT(out);
    NK_ASSERT(str);
    NK_ASSERT(len);
    NK_ASSERT(value);
    NK_ASSERT(style);
    NK_ASSERT(font);

    if (!state || !out || !str || !len || !value || !style || !font) return 0;
    old_value = *value;

    /* toggle behavior */
    touch.x = bounds.x - style->touch_padding.x;
    touch.y = bounds.y - style->touch_padding.y;
    touch.w = bounds.w + style->touch_padding.x * 2;
    touch.h = bounds.h + style->touch_padding.y * 2;
    if (nk_button_behavior(state, touch, in, NK_BUTTON_DEFAULT))
        *value = !(*value);

    icon.y = bounds.y + style->padding.y;
    icon.w = icon.h = bounds.h - 2 * style->padding.y;
    if (align & NK_TEXT_ALIGN_LEFT) {
        icon.x = (bounds.x + bounds.w) - (2 * style->padding.x + icon.w);
        icon.x = NK_MAX(icon.x, 0);
    } else icon.x = bounds.x + 2 * style->padding.x;

    icon.x += style->image_padding.x;
    icon.y += style->image_padding.y;
    icon.w -= 2 * style->image_padding.x;
    icon.h -= 2 * style->image_padding.y;

    /* draw selectable */
    if (style->draw_begin) style->draw_begin(out, style->userdata);
    nk_draw_selectable(out, *state, style, *value, &bounds, &icon, 0, sym, str, len, align, font);
    if (style->draw_end) style->draw_end(out, style->userdata);
    return old_value != *value;
}

NK_API int
nk_selectable_text(struct nk_context *ctx, const char *str, int len,
    nk_flags align, int *value)
{
    struct nk_window *win;
    struct nk_panel *layout;
    const struct nk_input *in;
    const struct nk_style *style;

    enum nk_widget_layout_states state;
    struct nk_rect bounds;

    NK_ASSERT(ctx);
    NK_ASSERT(value);
    NK_ASSERT(ctx->current);
    NK_ASSERT(ctx->current->layout);
    if (!ctx || !ctx->current || !ctx->current->layout || !value)
        return 0;

    win = ctx->current;
    layout = win->layout;
    style = &ctx->style;

    state = nk_widget(&bounds, ctx);
    if (!state) return 0;
    in = (state == NK_WIDGET_ROM || layout->flags & NK_WINDOW_ROM) ? 0 : &ctx->input;
    return nk_do_selectable(&ctx->last_widget_state, &win->buffer, bounds,
                str, len, align, value, &style->selectable, in, style->font);
}
NK_API int
nk_selectable_image_text(struct nk_context *ctx, struct nk_image img,
    const char *str, int len, nk_flags align, int *value)
{
    struct nk_window *win;
    struct nk_panel *layout;
    const struct nk_input *in;
    const struct nk_style *style;

    enum nk_widget_layout_states state;
    struct nk_rect bounds;

    NK_ASSERT(ctx);
    NK_ASSERT(value);
    NK_ASSERT(ctx->current);
    NK_ASSERT(ctx->current->layout);
    if (!ctx || !ctx->current || !ctx->current->layout || !value)
        return 0;

    win = ctx->current;
    layout = win->layout;
    style = &ctx->style;

    state = nk_widget(&bounds, ctx);
    if (!state) return 0;
    in = (state == NK_WIDGET_ROM || layout->flags & NK_WINDOW_ROM) ? 0 : &ctx->input;
    return nk_do_selectable_image(&ctx->last_widget_state, &win->buffer, bounds,
                str, len, align, value, &img, &style->selectable, in, style->font);
}
NK_API int
nk_selectable_symbol_text(struct nk_context *ctx, enum nk_symbol_type sym,
    const char *str, int len, nk_flags align, int *value)
{
    struct nk_window *win;
    struct nk_panel *layout;
    const struct nk_input *in;
    const struct nk_style *style;

    enum nk_widget_layout_states state;
    struct nk_rect bounds;

    NK_ASSERT(ctx);
    NK_ASSERT(value);
    NK_ASSERT(ctx->current);
    NK_ASSERT(ctx->current->layout);
    if (!ctx || !ctx->current || !ctx->current->layout || !value)
        return 0;

    win = ctx->current;
    layout = win->layout;
    style = &ctx->style;

    state = nk_widget(&bounds, ctx);
    if (!state) return 0;
    in = (state == NK_WIDGET_ROM || layout->flags & NK_WINDOW_ROM) ? 0 : &ctx->input;
    return nk_do_selectable_symbol(&ctx->last_widget_state, &win->buffer, bounds,
                str, len, align, value, sym, &style->selectable, in, style->font);
}
NK_API int
nk_selectable_symbol_label(struct nk_context *ctx, enum nk_symbol_type sym,
    const char *title, nk_flags align, int *value)
{
    return nk_selectable_symbol_text(ctx, sym, title, nk_strlen(title), align, value);
}
NK_API int nk_select_text(struct nk_context *ctx, const char *str, int len,
    nk_flags align, int value)
{
    nk_selectable_text(ctx, str, len, align, &value);return value;
}
NK_API int nk_selectable_label(struct nk_context *ctx, const char *str, nk_flags align, int *value)
{
    return nk_selectable_text(ctx, str, nk_strlen(str), align, value);
}
NK_API int nk_selectable_image_label(struct nk_context *ctx,struct nk_image img,
    const char *str, nk_flags align, int *value)
{
    return nk_selectable_image_text(ctx, img, str, nk_strlen(str), align, value);
}
NK_API int nk_select_label(struct nk_context *ctx, const char *str, nk_flags align, int value)
{
    nk_selectable_text(ctx, str, nk_strlen(str), align, &value);return value;
}
NK_API int nk_select_image_label(struct nk_context *ctx, struct nk_image img,
    const char *str, nk_flags align, int value)
{
    nk_selectable_image_text(ctx, img, str, nk_strlen(str), align, &value);return value;
}
NK_API int nk_select_image_text(struct nk_context *ctx, struct nk_image img,
    const char *str, int len, nk_flags align, int value)
{
    nk_selectable_image_text(ctx, img, str, len, align, &value);return value;
}
NK_API int
nk_select_symbol_text(struct nk_context *ctx, enum nk_symbol_type sym,
    const char *title, int title_len, nk_flags align, int value)
{
    nk_selectable_symbol_text(ctx, sym, title, title_len, align, &value);return value;
}
NK_API int
nk_select_symbol_label(struct nk_context *ctx, enum nk_symbol_type sym,
    const char *title, nk_flags align, int value)
{
    return nk_select_symbol_text(ctx, sym, title, nk_strlen(title), align, value);
}





/* ===============================================================
 *
 *                              SLIDER
 *
 * ===============================================================*/
NK_LIB float
nk_slider_behavior(nk_flags *state, struct nk_rect *logical_cursor,
    struct nk_rect *visual_cursor, struct nk_input *in,
    struct nk_rect bounds, float slider_min, float slider_max, float slider_value,
    float slider_step, float slider_steps)
{
    int left_mouse_down;
    int left_mouse_click_in_cursor;

    /* check if visual cursor is being dragged */
    nk_widget_state_reset(state);
    left_mouse_down = in && in->mouse.buttons[NK_BUTTON_LEFT].down;
    left_mouse_click_in_cursor = in && nk_input_has_mouse_click_down_in_rect(in,
            NK_BUTTON_LEFT, *visual_cursor, nk_true);

    if (left_mouse_down && left_mouse_click_in_cursor) {
        float ratio = 0;
        const float d = in->mouse.pos.x - (visual_cursor->x+visual_cursor->w*0.5f);
        const float pxstep = bounds.w / slider_steps;

        /* only update value if the next slider step is reached */
        *state = NK_WIDGET_STATE_ACTIVE;
        if (NK_ABS(d) >= pxstep) {
            const float steps = (float)((int)(NK_ABS(d) / pxstep));
            slider_value += (d > 0) ? (slider_step*steps) : -(slider_step*steps);
            slider_value = NK_CLAMP(slider_min, slider_value, slider_max);
            ratio = (slider_value - slider_min)/slider_step;
            logical_cursor->x = bounds.x + (logical_cursor->w * ratio);
            in->mouse.buttons[NK_BUTTON_LEFT].clicked_pos.x = logical_cursor->x;
        }
    }

    /* slider widget state */
    if (nk_input_is_mouse_hovering_rect(in, bounds))
        *state = NK_WIDGET_STATE_HOVERED;
    if (*state & NK_WIDGET_STATE_HOVER &&
        !nk_input_is_mouse_prev_hovering_rect(in, bounds))
        *state |= NK_WIDGET_STATE_ENTERED;
    else if (nk_input_is_mouse_prev_hovering_rect(in, bounds))
        *state |= NK_WIDGET_STATE_LEFT;
    return slider_value;
}
NK_LIB void
nk_draw_slider(struct nk_command_buffer *out, nk_flags state,
    const struct nk_style_slider *style, const struct nk_rect *bounds,
    const struct nk_rect *visual_cursor, float min, float value, float max)
{
    struct nk_rect fill;
    struct nk_rect bar;
    const struct nk_style_item *background;

    /* select correct slider images/colors */
    struct nk_color bar_color;
    const struct nk_style_item *cursor;

    NK_UNUSED(min);
    NK_UNUSED(max);
    NK_UNUSED(value);

    if (state & NK_WIDGET_STATE_ACTIVED) {
        background = &style->active;
        bar_color = style->bar_active;
        cursor = &style->cursor_active;
    } else if (state & NK_WIDGET_STATE_HOVER) {
        background = &style->hover;
        bar_color = style->bar_hover;
        cursor = &style->cursor_hover;
    } else {
        background = &style->normal;
        bar_color = style->bar_normal;
        cursor = &style->cursor_normal;
    }
    /* calculate slider background bar */
    bar.x = bounds->x;
    bar.y = (visual_cursor->y + visual_cursor->h/2) - bounds->h/12;
    bar.w = bounds->w;
    bar.h = bounds->h/6;

    /* filled background bar style */
    fill.w = (visual_cursor->x + (visual_cursor->w/2.0f)) - bar.x;
    fill.x = bar.x;
    fill.y = bar.y;
    fill.h = bar.h;

    /* draw background */
    if (background->type == NK_STYLE_ITEM_IMAGE) {
        nk_draw_image(out, *bounds, &background->data.image, nk_white);
    } else {
        nk_fill_rect(out, *bounds, style->rounding, background->data.color);
        nk_stroke_rect(out, *bounds, style->rounding, style->border, style->border_color);
    }

    /* draw slider bar */
    nk_fill_rect(out, bar, style->rounding, bar_color);
    nk_fill_rect(out, fill, style->rounding, style->bar_filled);

    /* draw cursor */
    if (cursor->type == NK_STYLE_ITEM_IMAGE)
        nk_draw_image(out, *visual_cursor, &cursor->data.image, nk_white);
    else nk_fill_circle(out, *visual_cursor, cursor->data.color);
}
NK_LIB float
nk_do_slider(nk_flags *state,
    struct nk_command_buffer *out, struct nk_rect bounds,
    float min, float val, float max, float step,
    const struct nk_style_slider *style, struct nk_input *in,
    const struct nk_user_font *font)
{
    float slider_range;
    float slider_min;
    float slider_max;
    float slider_value;
    float slider_steps;
    float cursor_offset;

    struct nk_rect visual_cursor;
    struct nk_rect logical_cursor;

    NK_ASSERT(style);
    NK_ASSERT(out);
    if (!out || !style)
        return 0;

    /* remove padding from slider bounds */
    bounds.x = bounds.x + style->padding.x;
    bounds.y = bounds.y + style->padding.y;
    bounds.h = NK_MAX(bounds.h, 2*style->padding.y);
    bounds.w = NK_MAX(bounds.w, 2*style->padding.x + style->cursor_size.x);
    bounds.w -= 2 * style->padding.x;
    bounds.h -= 2 * style->padding.y;

    /* optional buttons */
    if (style->show_buttons) {
        nk_flags ws;
        struct nk_rect button;
        button.y = bounds.y;
        button.w = bounds.h;
        button.h = bounds.h;

        /* decrement button */
        button.x = bounds.x;
        if (nk_do_button_symbol(&ws, out, button, style->dec_symbol, NK_BUTTON_DEFAULT,
            &style->dec_button, in, font))
            val -= step;

        /* increment button */
        button.x = (bounds.x + bounds.w) - button.w;
        if (nk_do_button_symbol(&ws, out, button, style->inc_symbol, NK_BUTTON_DEFAULT,
            &style->inc_button, in, font))
            val += step;

        bounds.x = bounds.x + button.w + style->spacing.x;
        bounds.w = bounds.w - (2*button.w + 2*style->spacing.x);
    }

    /* remove one cursor size to support visual cursor */
    bounds.x += style->cursor_size.x*0.5f;
    bounds.w -= style->cursor_size.x;

    /* make sure the provided values are correct */
    slider_max = NK_MAX(min, max);
    slider_min = NK_MIN(min, max);
    slider_value = NK_CLAMP(slider_min, val, slider_max);
    slider_range = slider_max - slider_min;
    slider_steps = slider_range / step;
    cursor_offset = (slider_value - slider_min) / step;

    /* calculate cursor
    Basically you have two cursors. One for visual representation and interaction
    and one for updating the actual cursor value. */
    logical_cursor.h = bounds.h;
    logical_cursor.w = bounds.w / slider_steps;
    logical_cursor.x = bounds.x + (logical_cursor.w * cursor_offset);
    logical_cursor.y = bounds.y;

    visual_cursor.h = style->cursor_size.y;
    visual_cursor.w = style->cursor_size.x;
    visual_cursor.y = (bounds.y + bounds.h*0.5f) - visual_cursor.h*0.5f;
    visual_cursor.x = logical_cursor.x - visual_cursor.w*0.5f;

    slider_value = nk_slider_behavior(state, &logical_cursor, &visual_cursor,
        in, bounds, slider_min, slider_max, slider_value, step, slider_steps);
    visual_cursor.x = logical_cursor.x - visual_cursor.w*0.5f;

    /* draw slider */
    if (style->draw_begin) style->draw_begin(out, style->userdata);
    nk_draw_slider(out, *state, style, &bounds, &visual_cursor, slider_min, slider_value, slider_max);
    if (style->draw_end) style->draw_end(out, style->userdata);
    return slider_value;
}
NK_API int
nk_slider_float(struct nk_context *ctx, float min_value, float *value, float max_value,
    float value_step)
{
    struct nk_window *win;
    struct nk_panel *layout;
    struct nk_input *in;
    const struct nk_style *style;

    int ret = 0;
    float old_value;
    struct nk_rect bounds;
    enum nk_widget_layout_states state;

    NK_ASSERT(ctx);
    NK_ASSERT(ctx->current);
    NK_ASSERT(ctx->current->layout);
    NK_ASSERT(value);
    if (!ctx || !ctx->current || !ctx->current->layout || !value)
        return ret;

    win = ctx->current;
    style = &ctx->style;
    layout = win->layout;

    state = nk_widget(&bounds, ctx);
    if (!state) return ret;
    in = (/*state == NK_WIDGET_ROM || */ layout->flags & NK_WINDOW_ROM) ? 0 : &ctx->input;

    old_value = *value;
    *value = nk_do_slider(&ctx->last_widget_state, &win->buffer, bounds, min_value,
                old_value, max_value, value_step, &style->slider, in, style->font);
    return (old_value > *value || old_value < *value);
}
NK_API float
nk_slide_float(struct nk_context *ctx, float min, float val, float max, float step)
{
    nk_slider_float(ctx, min, &val, max, step); return val;
}
NK_API int
nk_slide_int(struct nk_context *ctx, int min, int val, int max, int step)
{
    float value = (float)val;
    nk_slider_float(ctx, (float)min, &value, (float)max, (float)step);
    return (int)value;
}
NK_API int
nk_slider_int(struct nk_context *ctx, int min, int *val, int max, int step)
{
    int ret;
    float value = (float)*val;
    ret = nk_slider_float(ctx, (float)min, &value, (float)max, (float)step);
    *val =  (int)value;
    return ret;
}





/* ===============================================================
 *
 *                          PROGRESS
 *
 * ===============================================================*/
NK_LIB nk_size
nk_progress_behavior(nk_flags *state, struct nk_input *in,
    struct nk_rect r, struct nk_rect cursor, nk_size max, nk_size value, int modifiable)
{
    int left_mouse_down = 0;
    int left_mouse_click_in_cursor = 0;

    nk_widget_state_reset(state);
    if (!in || !modifiable) return value;
    left_mouse_down = in && in->mouse.buttons[NK_BUTTON_LEFT].down;
    left_mouse_click_in_cursor = in && nk_input_has_mouse_click_down_in_rect(in,
            NK_BUTTON_LEFT, cursor, nk_true);
    if (nk_input_is_mouse_hovering_rect(in, r))
        *state = NK_WIDGET_STATE_HOVERED;

    if (in && left_mouse_down && left_mouse_click_in_cursor) {
        if (left_mouse_down && left_mouse_click_in_cursor) {
            float ratio = NK_MAX(0, (float)(in->mouse.pos.x - cursor.x)) / (float)cursor.w;
            value = (nk_size)NK_CLAMP(0, (float)max * ratio, (float)max);
            in->mouse.buttons[NK_BUTTON_LEFT].clicked_pos.x = cursor.x + cursor.w/2.0f;
            *state |= NK_WIDGET_STATE_ACTIVE;
        }
    }
    /* set progressbar widget state */
    if (*state & NK_WIDGET_STATE_HOVER && !nk_input_is_mouse_prev_hovering_rect(in, r))
        *state |= NK_WIDGET_STATE_ENTERED;
    else if (nk_input_is_mouse_prev_hovering_rect(in, r))
        *state |= NK_WIDGET_STATE_LEFT;
    return value;
}
NK_LIB void
nk_draw_progress(struct nk_command_buffer *out, nk_flags state,
    const struct nk_style_progress *style, const struct nk_rect *bounds,
    const struct nk_rect *scursor, nk_size value, nk_size max)
{
    const struct nk_style_item *background;
    const struct nk_style_item *cursor;

    NK_UNUSED(max);
    NK_UNUSED(value);

    /* select correct colors/images to draw */
    if (state & NK_WIDGET_STATE_ACTIVED) {
        background = &style->active;
        cursor = &style->cursor_active;
    } else if (state & NK_WIDGET_STATE_HOVER){
        background = &style->hover;
        cursor = &style->cursor_hover;
    } else {
        background = &style->normal;
        cursor = &style->cursor_normal;
    }

    /* draw background */
    if (background->type == NK_STYLE_ITEM_COLOR) {
        nk_fill_rect(out, *bounds, style->rounding, background->data.color);
        nk_stroke_rect(out, *bounds, style->rounding, style->border, style->border_color);
    } else nk_draw_image(out, *bounds, &background->data.image, nk_white);

    /* draw cursor */
    if (cursor->type == NK_STYLE_ITEM_COLOR) {
        nk_fill_rect(out, *scursor, style->rounding, cursor->data.color);
        nk_stroke_rect(out, *scursor, style->rounding, style->border, style->border_color);
    } else nk_draw_image(out, *scursor, &cursor->data.image, nk_white);
}
NK_LIB nk_size
nk_do_progress(nk_flags *state,
    struct nk_command_buffer *out, struct nk_rect bounds,
    nk_size value, nk_size max, int modifiable,
    const struct nk_style_progress *style, struct nk_input *in)
{
    float prog_scale;
    nk_size prog_value;
    struct nk_rect cursor;

    NK_ASSERT(style);
    NK_ASSERT(out);
    if (!out || !style) return 0;

    /* calculate progressbar cursor */
    cursor.w = NK_MAX(bounds.w, 2 * style->padding.x + 2 * style->border);
    cursor.h = NK_MAX(bounds.h, 2 * style->padding.y + 2 * style->border);
    cursor = nk_pad_rect(bounds, nk_vec2(style->padding.x + style->border, style->padding.y + style->border));
    prog_scale = (float)value / (float)max;

    /* update progressbar */
    prog_value = NK_MIN(value, max);
    prog_value = nk_progress_behavior(state, in, bounds, cursor,max, prog_value, modifiable);
    cursor.w = cursor.w * prog_scale;

    /* draw progressbar */
    if (style->draw_begin) style->draw_begin(out, style->userdata);
    nk_draw_progress(out, *state, style, &bounds, &cursor, value, max);
    if (style->draw_end) style->draw_end(out, style->userdata);
    return prog_value;
}
NK_API int
nk_progress(struct nk_context *ctx, nk_size *cur, nk_size max, int is_modifyable)
{
    struct nk_window *win;
    struct nk_panel *layout;
    const struct nk_style *style;
    struct nk_input *in;

    struct nk_rect bounds;
    enum nk_widget_layout_states state;
    nk_size old_value;

    NK_ASSERT(ctx);
    NK_ASSERT(cur);
    NK_ASSERT(ctx->current);
    NK_ASSERT(ctx->current->layout);
    if (!ctx || !ctx->current || !ctx->current->layout || !cur)
        return 0;

    win = ctx->current;
    style = &ctx->style;
    layout = win->layout;
    state = nk_widget(&bounds, ctx);
    if (!state) return 0;

    in = (state == NK_WIDGET_ROM || layout->flags & NK_WINDOW_ROM) ? 0 : &ctx->input;
    old_value = *cur;
    *cur = nk_do_progress(&ctx->last_widget_state, &win->buffer, bounds,
            *cur, max, is_modifyable, &style->progress, in);
    return (*cur != old_value);
}
NK_API nk_size
nk_prog(struct nk_context *ctx, nk_size cur, nk_size max, int modifyable)
{
    nk_progress(ctx, &cur, max, modifyable);
    return cur;
}





/* ===============================================================
 *
 *                              SCROLLBAR
 *
 * ===============================================================*/
NK_LIB float
nk_scrollbar_behavior(nk_flags *state, struct nk_input *in,
    int has_scrolling, const struct nk_rect *scroll,
    const struct nk_rect *cursor, const struct nk_rect *empty0,
    const struct nk_rect *empty1, float scroll_offset,
    float target, float scroll_step, enum nk_orientation o)
{
    nk_flags ws = 0;
    int left_mouse_down;
    int left_mouse_click_in_cursor;
    float scroll_delta;

    nk_widget_state_reset(state);
    if (!in) return scroll_offset;

    left_mouse_down = in->mouse.buttons[NK_BUTTON_LEFT].down;
    left_mouse_click_in_cursor = nk_input_has_mouse_click_down_in_rect(in,
        NK_BUTTON_LEFT, *cursor, nk_true);
    if (nk_input_is_mouse_hovering_rect(in, *scroll))
        *state = NK_WIDGET_STATE_HOVERED;

    scroll_delta = (o == NK_VERTICAL) ? in->mouse.scroll_delta.y: in->mouse.scroll_delta.x;
    if (left_mouse_down && left_mouse_click_in_cursor) {
        /* update cursor by mouse dragging */
        float pixel, delta;
        *state = NK_WIDGET_STATE_ACTIVE;
        if (o == NK_VERTICAL) {
            float cursor_y;
            pixel = in->mouse.delta.y;
            delta = (pixel / scroll->h) * target;
            scroll_offset = NK_CLAMP(0, scroll_offset + delta, target - scroll->h);
            cursor_y = scroll->y + ((scroll_offset/target) * scroll->h);
            in->mouse.buttons[NK_BUTTON_LEFT].clicked_pos.y = cursor_y + cursor->h/2.0f;
        } else {
            float cursor_x;
            pixel = in->mouse.delta.x;
            delta = (pixel / scroll->w) * target;
            scroll_offset = NK_CLAMP(0, scroll_offset + delta, target - scroll->w);
            cursor_x = scroll->x + ((scroll_offset/target) * scroll->w);
            in->mouse.buttons[NK_BUTTON_LEFT].clicked_pos.x = cursor_x + cursor->w/2.0f;
        }
    } else if ((nk_input_is_key_pressed(in, NK_KEY_SCROLL_UP) && o == NK_VERTICAL && has_scrolling)||
            nk_button_behavior(&ws, *empty0, in, NK_BUTTON_DEFAULT)) {
        /* scroll page up by click on empty space or shortcut */
        if (o == NK_VERTICAL)
            scroll_offset = NK_MAX(0, scroll_offset - scroll->h);
        else scroll_offset = NK_MAX(0, scroll_offset - scroll->w);
    } else if ((nk_input_is_key_pressed(in, NK_KEY_SCROLL_DOWN) && o == NK_VERTICAL && has_scrolling) ||
        nk_button_behavior(&ws, *empty1, in, NK_BUTTON_DEFAULT)) {
        /* scroll page down by click on empty space or shortcut */
        if (o == NK_VERTICAL)
            scroll_offset = NK_MIN(scroll_offset + scroll->h, target - scroll->h);
        else scroll_offset = NK_MIN(scroll_offset + scroll->w, target - scroll->w);
    } else if (has_scrolling) {
        if ((scroll_delta < 0 || (scroll_delta > 0))) {
            /* update cursor by mouse scrolling */
            scroll_offset = scroll_offset + scroll_step * (-scroll_delta);
            if (o == NK_VERTICAL)
                scroll_offset = NK_CLAMP(0, scroll_offset, target - scroll->h);
            else scroll_offset = NK_CLAMP(0, scroll_offset, target - scroll->w);
        } else if (nk_input_is_key_pressed(in, NK_KEY_SCROLL_START)) {
            /* update cursor to the beginning  */
            if (o == NK_VERTICAL) scroll_offset = 0;
        } else if (nk_input_is_key_pressed(in, NK_KEY_SCROLL_END)) {
            /* update cursor to the end */
            if (o == NK_VERTICAL) scroll_offset = target - scroll->h;
        }
    }
    if (*state & NK_WIDGET_STATE_HOVER && !nk_input_is_mouse_prev_hovering_rect(in, *scroll))
        *state |= NK_WIDGET_STATE_ENTERED;
    else if (nk_input_is_mouse_prev_hovering_rect(in, *scroll))
        *state |= NK_WIDGET_STATE_LEFT;
    return scroll_offset;
}
NK_LIB void
nk_draw_scrollbar(struct nk_command_buffer *out, nk_flags state,
    const struct nk_style_scrollbar *style, const struct nk_rect *bounds,
    const struct nk_rect *scroll)
{
    const struct nk_style_item *background;
    const struct nk_style_item *cursor;

    /* select correct colors/images to draw */
    if (state & NK_WIDGET_STATE_ACTIVED) {
        background = &style->active;
        cursor = &style->cursor_active;
    } else if (state & NK_WIDGET_STATE_HOVER) {
        background = &style->hover;
        cursor = &style->cursor_hover;
    } else {
        background = &style->normal;
        cursor = &style->cursor_normal;
    }

    /* draw background */
    if (background->type == NK_STYLE_ITEM_COLOR) {
        nk_fill_rect(out, *bounds, style->rounding, background->data.color);
        nk_stroke_rect(out, *bounds, style->rounding, style->border, style->border_color);
    } else {
        nk_draw_image(out, *bounds, &background->data.image, nk_white);
    }

    /* draw cursor */
    if (cursor->type == NK_STYLE_ITEM_COLOR) {
        nk_fill_rect(out, *scroll, style->rounding_cursor, cursor->data.color);
        nk_stroke_rect(out, *scroll, style->rounding_cursor, style->border_cursor, style->cursor_border_color);
    } else nk_draw_image(out, *scroll, &cursor->data.image, nk_white);
}
NK_LIB float
nk_do_scrollbarv(nk_flags *state,
    struct nk_command_buffer *out, struct nk_rect scroll, int has_scrolling,
    float offset, float target, float step, float button_pixel_inc,
    const struct nk_style_scrollbar *style, struct nk_input *in,
    const struct nk_user_font *font)
{
    struct nk_rect empty_north;
    struct nk_rect empty_south;
    struct nk_rect cursor;

    float scroll_step;
    float scroll_offset;
    float scroll_off;
    float scroll_ratio;

    NK_ASSERT(out);
    NK_ASSERT(style);
    NK_ASSERT(state);
    if (!out || !style) return 0;

    scroll.w = NK_MAX(scroll.w, 1);
    scroll.h = NK_MAX(scroll.h, 0);
    if (target <= scroll.h) return 0;

    /* optional scrollbar buttons */
    if (style->show_buttons) {
        nk_flags ws;
        float scroll_h;
        struct nk_rect button;

        button.x = scroll.x;
        button.w = scroll.w;
        button.h = scroll.w;

        scroll_h = NK_MAX(scroll.h - 2 * button.h,0);
        scroll_step = NK_MIN(step, button_pixel_inc);

        /* decrement button */
        button.y = scroll.y;
        if (nk_do_button_symbol(&ws, out, button, style->dec_symbol,
            NK_BUTTON_REPEATER, &style->dec_button, in, font))
            offset = offset - scroll_step;

        /* increment button */
        button.y = scroll.y + scroll.h - button.h;
        if (nk_do_button_symbol(&ws, out, button, style->inc_symbol,
            NK_BUTTON_REPEATER, &style->inc_button, in, font))
            offset = offset + scroll_step;

        scroll.y = scroll.y + button.h;
        scroll.h = scroll_h;
    }

    /* calculate scrollbar constants */
    scroll_step = NK_MIN(step, scroll.h);
    scroll_offset = NK_CLAMP(0, offset, target - scroll.h);
    scroll_ratio = scroll.h / target;
    scroll_off = scroll_offset / target;

    /* calculate scrollbar cursor bounds */
    cursor.h = NK_MAX((scroll_ratio * scroll.h) - (2*style->border + 2*style->padding.y), 0);
    cursor.y = scroll.y + (scroll_off * scroll.h) + style->border + style->padding.y;
    cursor.w = scroll.w - (2 * style->border + 2 * style->padding.x);
    cursor.x = scroll.x + style->border + style->padding.x;

    /* calculate empty space around cursor */
    empty_north.x = scroll.x;
    empty_north.y = scroll.y;
    empty_north.w = scroll.w;
    empty_north.h = NK_MAX(cursor.y - scroll.y, 0);

    empty_south.x = scroll.x;
    empty_south.y = cursor.y + cursor.h;
    empty_south.w = scroll.w;
    empty_south.h = NK_MAX((scroll.y + scroll.h) - (cursor.y + cursor.h), 0);

    /* update scrollbar */
    scroll_offset = nk_scrollbar_behavior(state, in, has_scrolling, &scroll, &cursor,
        &empty_north, &empty_south, scroll_offset, target, scroll_step, NK_VERTICAL);
    scroll_off = scroll_offset / target;
    cursor.y = scroll.y + (scroll_off * scroll.h) + style->border_cursor + style->padding.y;

    /* draw scrollbar */
    if (style->draw_begin) style->draw_begin(out, style->userdata);
    nk_draw_scrollbar(out, *state, style, &scroll, &cursor);
    if (style->draw_end) style->draw_end(out, style->userdata);
    return scroll_offset;
}
NK_LIB float
nk_do_scrollbarh(nk_flags *state,
    struct nk_command_buffer *out, struct nk_rect scroll, int has_scrolling,
    float offset, float target, float step, float button_pixel_inc,
    const struct nk_style_scrollbar *style, struct nk_input *in,
    const struct nk_user_font *font)
{
    struct nk_rect cursor;
    struct nk_rect empty_west;
    struct nk_rect empty_east;

    float scroll_step;
    float scroll_offset;
    float scroll_off;
    float scroll_ratio;

    NK_ASSERT(out);
    NK_ASSERT(style);
    if (!out || !style) return 0;

    /* scrollbar background */
    scroll.h = NK_MAX(scroll.h, 1);
    scroll.w = NK_MAX(scroll.w, 2 * scroll.h);
    if (target <= scroll.w) return 0;

    /* optional scrollbar buttons */
    if (style->show_buttons) {
        nk_flags ws;
        float scroll_w;
        struct nk_rect button;
        button.y = scroll.y;
        button.w = scroll.h;
        button.h = scroll.h;

        scroll_w = scroll.w - 2 * button.w;
        scroll_step = NK_MIN(step, button_pixel_inc);

        /* decrement button */
        button.x = scroll.x;
        if (nk_do_button_symbol(&ws, out, button, style->dec_symbol,
            NK_BUTTON_REPEATER, &style->dec_button, in, font))
            offset = offset - scroll_step;

        /* increment button */
        button.x = scroll.x + scroll.w - button.w;
        if (nk_do_button_symbol(&ws, out, button, style->inc_symbol,
            NK_BUTTON_REPEATER, &style->inc_button, in, font))
            offset = offset + scroll_step;

        scroll.x = scroll.x + button.w;
        scroll.w = scroll_w;
    }

    /* calculate scrollbar constants */
    scroll_step = NK_MIN(step, scroll.w);
    scroll_offset = NK_CLAMP(0, offset, target - scroll.w);
    scroll_ratio = scroll.w / target;
    scroll_off = scroll_offset / target;

    /* calculate cursor bounds */
    cursor.w = (scroll_ratio * scroll.w) - (2*style->border + 2*style->padding.x);
    cursor.x = scroll.x + (scroll_off * scroll.w) + style->border + style->padding.x;
    cursor.h = scroll.h - (2 * style->border + 2 * style->padding.y);
    cursor.y = scroll.y + style->border + style->padding.y;

    /* calculate empty space around cursor */
    empty_west.x = scroll.x;
    empty_west.y = scroll.y;
    empty_west.w = cursor.x - scroll.x;
    empty_west.h = scroll.h;

    empty_east.x = cursor.x + cursor.w;
    empty_east.y = scroll.y;
    empty_east.w = (scroll.x + scroll.w) - (cursor.x + cursor.w);
    empty_east.h = scroll.h;

    /* update scrollbar */
    scroll_offset = nk_scrollbar_behavior(state, in, has_scrolling, &scroll, &cursor,
        &empty_west, &empty_east, scroll_offset, target, scroll_step, NK_HORIZONTAL);
    scroll_off = scroll_offset / target;
    cursor.x = scroll.x + (scroll_off * scroll.w);

    /* draw scrollbar */
    if (style->draw_begin) style->draw_begin(out, style->userdata);
    nk_draw_scrollbar(out, *state, style, &scroll, &cursor);
    if (style->draw_end) style->draw_end(out, style->userdata);
    return scroll_offset;
}





/* ===============================================================
 *
 *                          TEXT EDITOR
 *
 * ===============================================================*/
/* stb_textedit.h - v1.8  - public domain - Sean Barrett */
struct nk_text_find {
   float x,y;    /* position of n'th character */
   float height; /* height of line */
   int first_char, length; /* first char of row, and length */
   int prev_first;  /*_ first char of previous row */
};

struct nk_text_edit_row {
   float x0,x1;
   /* starting x location, end x location (allows for align=right, etc) */
   float baseline_y_delta;
   /* position of baseline relative to previous row's baseline*/
   float ymin,ymax;
   /* height of row above and below baseline */
   int num_chars;
};

/* forward declarations */
NK_INTERN void nk_textedit_makeundo_delete(struct nk_text_edit*, int, int);
NK_INTERN void nk_textedit_makeundo_insert(struct nk_text_edit*, int, int);
NK_INTERN void nk_textedit_makeundo_replace(struct nk_text_edit*, int, int, int);
#define NK_TEXT_HAS_SELECTION(s)   ((s)->select_start != (s)->select_end)

NK_INTERN float
nk_textedit_get_width(const struct nk_text_edit *edit, int line_start, int char_id,
    const struct nk_user_font *font)
{
    int len = 0;
    nk_rune unicode = 0;
    const char *str = nk_str_at_const(&edit->string, line_start + char_id, &unicode, &len);
    return font->width(font->userdata, font->height, str, len);
}
NK_INTERN void
nk_textedit_layout_row(struct nk_text_edit_row *r, struct nk_text_edit *edit,
    int line_start_id, float row_height, const struct nk_user_font *font)
{
    int l;
    int glyphs = 0;
    nk_rune unicode;
    const char *remaining;
    int len = nk_str_len_char(&edit->string);
    const char *end = nk_str_get_const(&edit->string) + len;
    const char *text = nk_str_at_const(&edit->string, line_start_id, &unicode, &l);
    const struct nk_vec2 size = nk_text_calculate_text_bounds(font,
        text, (int)(end - text), row_height, &remaining, 0, &glyphs, NK_STOP_ON_NEW_LINE);

    r->x0 = 0.0f;
    r->x1 = size.x;
    r->baseline_y_delta = size.y;
    r->ymin = 0.0f;
    r->ymax = size.y;
    r->num_chars = glyphs;
}
NK_INTERN int
nk_textedit_locate_coord(struct nk_text_edit *edit, float x, float y,
    const struct nk_user_font *font, float row_height)
{
    struct nk_text_edit_row r;
    int n = edit->string.len;
    float base_y = 0, prev_x;
    int i=0, k;

    r.x0 = r.x1 = 0;
    r.ymin = r.ymax = 0;
    r.num_chars = 0;

    /* search rows to find one that straddles 'y' */
    while (i < n) {
        nk_textedit_layout_row(&r, edit, i, row_height, font);
        if (r.num_chars <= 0)
            return n;

        if (i==0 && y < base_y + r.ymin)
            return 0;

        if (y < base_y + r.ymax)
            break;

        i += r.num_chars;
        base_y += r.baseline_y_delta;
    }

    /* below all text, return 'after' last character */
    if (i >= n)
        return n;

    /* check if it's before the beginning of the line */
    if (x < r.x0)
        return i;

    /* check if it's before the end of the line */
    if (x < r.x1) {
        /* search characters in row for one that straddles 'x' */
        k = i;
        prev_x = r.x0;
        for (i=0; i < r.num_chars; ++i) {
            float w = nk_textedit_get_width(edit, k, i, font);
            if (x < prev_x+w) {
                if (x < prev_x+w/2)
                    return k+i;
                else return k+i+1;
            }
            prev_x += w;
        }
        /* shouldn't happen, but if it does, fall through to end-of-line case */
    }

    /* if the last character is a newline, return that.
     * otherwise return 'after' the last character */
    if (nk_str_rune_at(&edit->string, i+r.num_chars-1) == '\n')
        return i+r.num_chars-1;
    else return i+r.num_chars;
}
NK_LIB void
nk_textedit_click(struct nk_text_edit *state, float x, float y,
    const struct nk_user_font *font, float row_height)
{
    /* API click: on mouse down, move the cursor to the clicked location,
     * and reset the selection */
    state->cursor = nk_textedit_locate_coord(state, x, y, font, row_height);
    state->select_start = state->cursor;
    state->select_end = state->cursor;
    state->has_preferred_x = 0;
}
NK_LIB void
nk_textedit_drag(struct nk_text_edit *state, float x, float y,
    const struct nk_user_font *font, float row_height)
{
    /* API drag: on mouse drag, move the cursor and selection endpoint
     * to the clicked location */
    int p = nk_textedit_locate_coord(state, x, y, font, row_height);
    if (state->select_start == state->select_end)
        state->select_start = state->cursor;
    state->cursor = state->select_end = p;
}
NK_INTERN void
nk_textedit_find_charpos(struct nk_text_find *find, struct nk_text_edit *state,
    int n, int single_line, const struct nk_user_font *font, float row_height)
{
    /* find the x/y location of a character, and remember info about the previous
     * row in case we get a move-up event (for page up, we'll have to rescan) */
    struct nk_text_edit_row r;
    int prev_start = 0;
    int z = state->string.len;
    int i=0, first;

    nk_zero_struct(r);
    if (n == z) {
        /* if it's at the end, then find the last line -- simpler than trying to
        explicitly handle this case in the regular code */
        nk_textedit_layout_row(&r, state, 0, row_height, font);
        if (single_line) {
            find->first_char = 0;
            find->length = z;
        } else {
            while (i < z) {
                prev_start = i;
                i += r.num_chars;
                nk_textedit_layout_row(&r, state, i, row_height, font);
            }

            find->first_char = i;
            find->length = r.num_chars;
        }
        find->x = r.x1;
        find->y = r.ymin;
        find->height = r.ymax - r.ymin;
        find->prev_first = prev_start;
        return;
    }

    /* search rows to find the one that straddles character n */
    find->y = 0;

    for(;;) {
        nk_textedit_layout_row(&r, state, i, row_height, font);
        if (n < i + r.num_chars) break;
        prev_start = i;
        i += r.num_chars;
        find->y += r.baseline_y_delta;
    }

    find->first_char = first = i;
    find->length = r.num_chars;
    find->height = r.ymax - r.ymin;
    find->prev_first = prev_start;

    /* now scan to find xpos */
    find->x = r.x0;
    for (i=0; first+i < n; ++i)
        find->x += nk_textedit_get_width(state, first, i, font);
}
NK_INTERN void
nk_textedit_clamp(struct nk_text_edit *state)
{
    /* make the selection/cursor state valid if client altered the string */
    int n = state->string.len;
    if (NK_TEXT_HAS_SELECTION(state)) {
        if (state->select_start > n) state->select_start = n;
        if (state->select_end   > n) state->select_end = n;
        /* if clamping forced them to be equal, move the cursor to match */
        if (state->select_start == state->select_end)
            state->cursor = state->select_start;
    }
    if (state->cursor > n) state->cursor = n;
}
NK_API void
nk_textedit_delete(struct nk_text_edit *state, int where, int len)
{
    /* delete characters while updating undo */
    nk_textedit_makeundo_delete(state, where, len);
    nk_str_delete_runes(&state->string, where, len);
    state->has_preferred_x = 0;
}
NK_API void
nk_textedit_delete_selection(struct nk_text_edit *state)
{
    /* delete the section */
    nk_textedit_clamp(state);
    if (NK_TEXT_HAS_SELECTION(state)) {
        if (state->select_start < state->select_end) {
            nk_textedit_delete(state, state->select_start,
                state->select_end - state->select_start);
            state->select_end = state->cursor = state->select_start;
        } else {
            nk_textedit_delete(state, state->select_end,
                state->select_start - state->select_end);
            state->select_start = state->cursor = state->select_end;
        }
        state->has_preferred_x = 0;
    }
}
NK_INTERN void
nk_textedit_sortselection(struct nk_text_edit *state)
{
    /* canonicalize the selection so start <= end */
    if (state->select_end < state->select_start) {
        int temp = state->select_end;
        state->select_end = state->select_start;
        state->select_start = temp;
    }
}
NK_INTERN void
nk_textedit_move_to_first(struct nk_text_edit *state)
{
    /* move cursor to first character of selection */
    if (NK_TEXT_HAS_SELECTION(state)) {
        nk_textedit_sortselection(state);
        state->cursor = state->select_start;
        state->select_end = state->select_start;
        state->has_preferred_x = 0;
    }
}
NK_INTERN void
nk_textedit_move_to_last(struct nk_text_edit *state)
{
    /* move cursor to last character of selection */
    if (NK_TEXT_HAS_SELECTION(state)) {
        nk_textedit_sortselection(state);
        nk_textedit_clamp(state);
        state->cursor = state->select_end;
        state->select_start = state->select_end;
        state->has_preferred_x = 0;
    }
}
NK_INTERN int
nk_is_word_boundary( struct nk_text_edit *state, int idx)
{
    int len;
    nk_rune c;
    if (idx <= 0) return 1;
    if (!nk_str_at_rune(&state->string, idx, &c, &len)) return 1;
    return (c == ' ' || c == '\t' ||c == 0x3000 || c == ',' || c == ';' ||
            c == '(' || c == ')' || c == '{' || c == '}' || c == '[' || c == ']' ||
            c == '|');
}
NK_INTERN int
nk_textedit_move_to_word_previous(struct nk_text_edit *state)
{
   int c = state->cursor - 1;
   while( c >= 0 && !nk_is_word_boundary(state, c))
      --c;

   if( c < 0 )
      c = 0;

   return c;
}
NK_INTERN int
nk_textedit_move_to_word_next(struct nk_text_edit *state)
{
   const int len = state->string.len;
   int c = state->cursor+1;
   while( c < len && !nk_is_word_boundary(state, c))
      ++c;

   if( c > len )
      c = len;

   return c;
}
NK_INTERN void
nk_textedit_prep_selection_at_cursor(struct nk_text_edit *state)
{
    /* update selection and cursor to match each other */
    if (!NK_TEXT_HAS_SELECTION(state))
        state->select_start = state->select_end = state->cursor;
    else state->cursor = state->select_end;
}
NK_API int
nk_textedit_cut(struct nk_text_edit *state)
{
    /* API cut: delete selection */
    if (state->mode == NK_TEXT_EDIT_MODE_VIEW)
        return 0;
    if (NK_TEXT_HAS_SELECTION(state)) {
        nk_textedit_delete_selection(state); /* implicitly clamps */
        state->has_preferred_x = 0;
        return 1;
    }
   return 0;
}
NK_API int
nk_textedit_paste(struct nk_text_edit *state, char const *ctext, int len)
{
    /* API paste: replace existing selection with passed-in text */
    int glyphs;
    const char *text = (const char *) ctext;
    if (state->mode == NK_TEXT_EDIT_MODE_VIEW) return 0;

    /* if there's a selection, the paste should delete it */
    nk_textedit_clamp(state);
    nk_textedit_delete_selection(state);

    /* try to insert the characters */
    glyphs = nk_utf_len(ctext, len);
    if (nk_str_insert_text_char(&state->string, state->cursor, text, len)) {
        nk_textedit_makeundo_insert(state, state->cursor, glyphs);
        state->cursor += len;
        state->has_preferred_x = 0;
        return 1;
    }
    /* remove the undo since we didn't actually insert the characters */
    if (state->undo.undo_point)
        --state->undo.undo_point;
    return 0;
}
NK_API void
nk_textedit_text(struct nk_text_edit *state, const char *text, int total_len)
{
    nk_rune unicode;
    int glyph_len;
    int text_len = 0;

    NK_ASSERT(state);
    NK_ASSERT(text);
    if (!text || !total_len || state->mode == NK_TEXT_EDIT_MODE_VIEW) return;

    glyph_len = nk_utf_decode(text, &unicode, total_len);
    while ((text_len < total_len) && glyph_len)
    {
        /* don't insert a backward delete, just process the event */
        if (unicode == 127) goto next;
        /* can't add newline in single-line mode */
        if (unicode == '\n' && state->single_line) goto next;
        /* filter incoming text */
        if (state->filter && !state->filter(state, unicode)) goto next;

        if (!NK_TEXT_HAS_SELECTION(state) &&
            state->cursor < state->string.len)
        {
            if (state->mode == NK_TEXT_EDIT_MODE_REPLACE) {
                nk_textedit_makeundo_replace(state, state->cursor, 1, 1);
                nk_str_delete_runes(&state->string, state->cursor, 1);
            }
            if (nk_str_insert_text_utf8(&state->string, state->cursor,
                                        text+text_len, 1))
            {
                ++state->cursor;
                state->has_preferred_x = 0;
            }
        } else {
            nk_textedit_delete_selection(state); /* implicitly clamps */
            if (nk_str_insert_text_utf8(&state->string, state->cursor,
                                        text+text_len, 1))
            {
                nk_textedit_makeundo_insert(state, state->cursor, 1);
                ++state->cursor;
                state->has_preferred_x = 0;
            }
        }
        next:
        text_len += glyph_len;
        glyph_len = nk_utf_decode(text + text_len, &unicode, total_len-text_len);
    }
}
NK_LIB void
nk_textedit_key(struct nk_text_edit *state, enum nk_keys key, int shift_mod,
    const struct nk_user_font *font, float row_height)
{
retry:
    switch (key)
    {
    case NK_KEY_NONE:
    case NK_KEY_CTRL:
    case NK_KEY_ENTER:
    case NK_KEY_SHIFT:
    case NK_KEY_TAB:
    case NK_KEY_COPY:
    case NK_KEY_CUT:
    case NK_KEY_PASTE:
    case NK_KEY_MAX:
    default: break;
    case NK_KEY_TEXT_UNDO:
         nk_textedit_undo(state);
         state->has_preferred_x = 0;
         break;

    case NK_KEY_TEXT_REDO:
        nk_textedit_redo(state);
        state->has_preferred_x = 0;
        break;

    case NK_KEY_TEXT_SELECT_ALL:
        nk_textedit_select_all(state);
        state->has_preferred_x = 0;
        break;

    case NK_KEY_TEXT_INSERT_MODE:
        if (state->mode == NK_TEXT_EDIT_MODE_VIEW)
            state->mode = NK_TEXT_EDIT_MODE_INSERT;
        break;
    case NK_KEY_TEXT_REPLACE_MODE:
        if (state->mode == NK_TEXT_EDIT_MODE_VIEW)
            state->mode = NK_TEXT_EDIT_MODE_REPLACE;
        break;
    case NK_KEY_TEXT_RESET_MODE:
        if (state->mode == NK_TEXT_EDIT_MODE_INSERT ||
            state->mode == NK_TEXT_EDIT_MODE_REPLACE)
            state->mode = NK_TEXT_EDIT_MODE_VIEW;
        break;

    case NK_KEY_LEFT:
        if (shift_mod) {
            nk_textedit_clamp(state);
            nk_textedit_prep_selection_at_cursor(state);
            /* move selection left */
            if (state->select_end > 0)
                --state->select_end;
            state->cursor = state->select_end;
            state->has_preferred_x = 0;
        } else {
            /* if currently there's a selection,
             * move cursor to start of selection */
            if (NK_TEXT_HAS_SELECTION(state))
                nk_textedit_move_to_first(state);
            else if (state->cursor > 0)
               --state->cursor;
            state->has_preferred_x = 0;
        } break;

    case NK_KEY_RIGHT:
        if (shift_mod) {
            nk_textedit_prep_selection_at_cursor(state);
            /* move selection right */
            ++state->select_end;
            nk_textedit_clamp(state);
            state->cursor = state->select_end;
            state->has_preferred_x = 0;
        } else {
            /* if currently there's a selection,
             * move cursor to end of selection */
            if (NK_TEXT_HAS_SELECTION(state))
                nk_textedit_move_to_last(state);
            else ++state->cursor;
            nk_textedit_clamp(state);
            state->has_preferred_x = 0;
        } break;

    case NK_KEY_TEXT_WORD_LEFT:
        if (shift_mod) {
            if( !NK_TEXT_HAS_SELECTION( state ) )
            nk_textedit_prep_selection_at_cursor(state);
            state->cursor = nk_textedit_move_to_word_previous(state);
            state->select_end = state->cursor;
            nk_textedit_clamp(state );
        } else {
            if (NK_TEXT_HAS_SELECTION(state))
                nk_textedit_move_to_first(state);
            else {
                state->cursor = nk_textedit_move_to_word_previous(state);
                nk_textedit_clamp(state );
            }
        } break;

    case NK_KEY_TEXT_WORD_RIGHT:
        if (shift_mod) {
            if( !NK_TEXT_HAS_SELECTION( state ) )
                nk_textedit_prep_selection_at_cursor(state);
            state->cursor = nk_textedit_move_to_word_next(state);
            state->select_end = state->cursor;
            nk_textedit_clamp(state);
        } else {
            if (NK_TEXT_HAS_SELECTION(state))
                nk_textedit_move_to_last(state);
            else {
                state->cursor = nk_textedit_move_to_word_next(state);
                nk_textedit_clamp(state );
            }
        } break;

    case NK_KEY_DOWN: {
        struct nk_text_find find;
        struct nk_text_edit_row row;
        int i, sel = shift_mod;

        if (state->single_line) {
            /* on windows, up&down in single-line behave like left&right */
            key = NK_KEY_RIGHT;
            goto retry;
        }

        if (sel)
            nk_textedit_prep_selection_at_cursor(state);
        else if (NK_TEXT_HAS_SELECTION(state))
            nk_textedit_move_to_last(state);

        /* compute current position of cursor point */
        nk_textedit_clamp(state);
        nk_textedit_find_charpos(&find, state, state->cursor, state->single_line,
            font, row_height);

        /* now find character position down a row */
        if (find.length)
        {
            float x;
            float goal_x = state->has_preferred_x ? state->preferred_x : find.x;
            int start = find.first_char + find.length;

            state->cursor = start;
            nk_textedit_layout_row(&row, state, state->cursor, row_height, font);
            x = row.x0;

            for (i=0; i < row.num_chars && x < row.x1; ++i) {
                float dx = nk_textedit_get_width(state, start, i, font);
                x += dx;
                if (x > goal_x)
                    break;
                ++state->cursor;
            }
            nk_textedit_clamp(state);

            state->has_preferred_x = 1;
            state->preferred_x = goal_x;
            if (sel)
                state->select_end = state->cursor;
        }
    } break;

    case NK_KEY_UP: {
        struct nk_text_find find;
        struct nk_text_edit_row row;
        int i, sel = shift_mod;

        if (state->single_line) {
            /* on windows, up&down become left&right */
            key = NK_KEY_LEFT;
            goto retry;
        }

        if (sel)
            nk_textedit_prep_selection_at_cursor(state);
        else if (NK_TEXT_HAS_SELECTION(state))
            nk_textedit_move_to_first(state);

         /* compute current position of cursor point */
         nk_textedit_clamp(state);
         nk_textedit_find_charpos(&find, state, state->cursor, state->single_line,
                font, row_height);

         /* can only go up if there's a previous row */
         if (find.prev_first != find.first_char) {
            /* now find character position up a row */
            float x;
            float goal_x = state->has_preferred_x ? state->preferred_x : find.x;

            state->cursor = find.prev_first;
            nk_textedit_layout_row(&row, state, state->cursor, row_height, font);
            x = row.x0;

            for (i=0; i < row.num_chars && x < row.x1; ++i) {
                float dx = nk_textedit_get_width(state, find.prev_first, i, font);
                x += dx;
                if (x > goal_x)
                    break;
                ++state->cursor;
            }
            nk_textedit_clamp(state);

            state->has_preferred_x = 1;
            state->preferred_x = goal_x;
            if (sel) state->select_end = state->cursor;
         }
      } break;

    case NK_KEY_DEL:
        if (state->mode == NK_TEXT_EDIT_MODE_VIEW)
            break;
        if (NK_TEXT_HAS_SELECTION(state))
            nk_textedit_delete_selection(state);
        else {
            int n = state->string.len;
            if (state->cursor < n)
                nk_textedit_delete(state, state->cursor, 1);
         }
         state->has_preferred_x = 0;
         break;

    case NK_KEY_BACKSPACE:
        if (state->mode == NK_TEXT_EDIT_MODE_VIEW)
            break;
        if (NK_TEXT_HAS_SELECTION(state))
            nk_textedit_delete_selection(state);
        else {
            nk_textedit_clamp(state);
            if (state->cursor > 0) {
                nk_textedit_delete(state, state->cursor-1, 1);
                --state->cursor;
            }
         }
         state->has_preferred_x = 0;
         break;

    case NK_KEY_TEXT_START:
         if (shift_mod) {
            nk_textedit_prep_selection_at_cursor(state);
            state->cursor = state->select_end = 0;
            state->has_preferred_x = 0;
         } else {
            state->cursor = state->select_start = state->select_end = 0;
            state->has_preferred_x = 0;
         }
         break;

    case NK_KEY_TEXT_END:
         if (shift_mod) {
            nk_textedit_prep_selection_at_cursor(state);
            state->cursor = state->select_end = state->string.len;
            state->has_preferred_x = 0;
         } else {
            state->cursor = state->string.len;
            state->select_start = state->select_end = 0;
            state->has_preferred_x = 0;
         }
         break;

    case NK_KEY_TEXT_LINE_START: {
        if (shift_mod) {
            struct nk_text_find find;
           nk_textedit_clamp(state);
            nk_textedit_prep_selection_at_cursor(state);
            if (state->string.len && state->cursor == state->string.len)
                --state->cursor;
            nk_textedit_find_charpos(&find, state,state->cursor, state->single_line,
                font, row_height);
            state->cursor = state->select_end = find.first_char;
            state->has_preferred_x = 0;
        } else {
            struct nk_text_find find;
            if (state->string.len && state->cursor == state->string.len)
                --state->cursor;
            nk_textedit_clamp(state);
            nk_textedit_move_to_first(state);
            nk_textedit_find_charpos(&find, state, state->cursor, state->single_line,
                font, row_height);
            state->cursor = find.first_char;
            state->has_preferred_x = 0;
        }
      } break;

    case NK_KEY_TEXT_LINE_END: {
        if (shift_mod) {
            struct nk_text_find find;
            nk_textedit_clamp(state);
            nk_textedit_prep_selection_at_cursor(state);
            nk_textedit_find_charpos(&find, state, state->cursor, state->single_line,
                font, row_height);
            state->has_preferred_x = 0;
            state->cursor = find.first_char + find.length;
            if (find.length > 0 && nk_str_rune_at(&state->string, state->cursor-1) == '\n')
                --state->cursor;
            state->select_end = state->cursor;
        } else {
            struct nk_text_find find;
            nk_textedit_clamp(state);
            nk_textedit_move_to_first(state);
            nk_textedit_find_charpos(&find, state, state->cursor, state->single_line,
                font, row_height);

            state->has_preferred_x = 0;
            state->cursor = find.first_char + find.length;
            if (find.length > 0 && nk_str_rune_at(&state->string, state->cursor-1) == '\n')
                --state->cursor;
        }} break;
    }
}
NK_INTERN void
nk_textedit_flush_redo(struct nk_text_undo_state *state)
{
    state->redo_point = NK_TEXTEDIT_UNDOSTATECOUNT;
    state->redo_char_point = NK_TEXTEDIT_UNDOCHARCOUNT;
}
NK_INTERN void
nk_textedit_discard_undo(struct nk_text_undo_state *state)
{
    /* discard the oldest entry in the undo list */
    if (state->undo_point > 0) {
        /* if the 0th undo state has characters, clean those up */
        if (state->undo_rec[0].char_storage >= 0) {
            int n = state->undo_rec[0].insert_length, i;
            /* delete n characters from all other records */
            state->undo_char_point = (short)(state->undo_char_point - n);
            NK_MEMCPY(state->undo_char, state->undo_char + n,
                (nk_size)state->undo_char_point*sizeof(nk_rune));
            for (i=0; i < state->undo_point; ++i) {
                if (state->undo_rec[i].char_storage >= 0)
                state->undo_rec[i].char_storage = (short)
                    (state->undo_rec[i].char_storage - n);
            }
        }
        --state->undo_point;
        NK_MEMCPY(state->undo_rec, state->undo_rec+1,
            (nk_size)((nk_size)state->undo_point * sizeof(state->undo_rec[0])));
    }
}
NK_INTERN void
nk_textedit_discard_redo(struct nk_text_undo_state *state)
{
/*  discard the oldest entry in the redo list--it's bad if this
    ever happens, but because undo & redo have to store the actual
    characters in different cases, the redo character buffer can
    fill up even though the undo buffer didn't */
    nk_size num;
    int k = NK_TEXTEDIT_UNDOSTATECOUNT-1;
    if (state->redo_point <= k) {
        /* if the k'th undo state has characters, clean those up */
        if (state->undo_rec[k].char_storage >= 0) {
            int n = state->undo_rec[k].insert_length, i;
            /* delete n characters from all other records */
            state->redo_char_point = (short)(state->redo_char_point + n);
            num = (nk_size)(NK_TEXTEDIT_UNDOCHARCOUNT - state->redo_char_point);
            NK_MEMCPY(state->undo_char + state->redo_char_point,
                state->undo_char + state->redo_char_point-n, num * sizeof(char));
            for (i = state->redo_point; i < k; ++i) {
                if (state->undo_rec[i].char_storage >= 0) {
                    state->undo_rec[i].char_storage = (short)
                        (state->undo_rec[i].char_storage + n);
                }
            }
        }
        ++state->redo_point;
        num = (nk_size)(NK_TEXTEDIT_UNDOSTATECOUNT - state->redo_point);
        if (num) NK_MEMCPY(state->undo_rec + state->redo_point-1,
            state->undo_rec + state->redo_point, num * sizeof(state->undo_rec[0]));
    }
}
NK_INTERN struct nk_text_undo_record*
nk_textedit_create_undo_record(struct nk_text_undo_state *state, int numchars)
{
    /* any time we create a new undo record, we discard redo*/
    nk_textedit_flush_redo(state);

    /* if we have no free records, we have to make room,
     * by sliding the existing records down */
    if (state->undo_point == NK_TEXTEDIT_UNDOSTATECOUNT)
        nk_textedit_discard_undo(state);

    /* if the characters to store won't possibly fit in the buffer,
     * we can't undo */
    if (numchars > NK_TEXTEDIT_UNDOCHARCOUNT) {
        state->undo_point = 0;
        state->undo_char_point = 0;
        return 0;
    }

    /* if we don't have enough free characters in the buffer,
     * we have to make room */
    while (state->undo_char_point + numchars > NK_TEXTEDIT_UNDOCHARCOUNT)
        nk_textedit_discard_undo(state);
    return &state->undo_rec[state->undo_point++];
}
NK_INTERN nk_rune*
nk_textedit_createundo(struct nk_text_undo_state *state, int pos,
    int insert_len, int delete_len)
{
    struct nk_text_undo_record *r = nk_textedit_create_undo_record(state, insert_len);
    if (r == 0)
        return 0;

    r->where = pos;
    r->insert_length = (short) insert_len;
    r->delete_length = (short) delete_len;

    if (insert_len == 0) {
        r->char_storage = -1;
        return 0;
    } else {
        r->char_storage = state->undo_char_point;
        state->undo_char_point = (short)(state->undo_char_point +  insert_len);
        return &state->undo_char[r->char_storage];
    }
}
NK_API void
nk_textedit_undo(struct nk_text_edit *state)
{
    struct nk_text_undo_state *s = &state->undo;
    struct nk_text_undo_record u, *r;
    if (s->undo_point == 0)
        return;

    /* we need to do two things: apply the undo record, and create a redo record */
    u = s->undo_rec[s->undo_point-1];
    r = &s->undo_rec[s->redo_point-1];
    r->char_storage = -1;

    r->insert_length = u.delete_length;
    r->delete_length = u.insert_length;
    r->where = u.where;

    if (u.delete_length)
    {
       /*   if the undo record says to delete characters, then the redo record will
            need to re-insert the characters that get deleted, so we need to store
            them.
            there are three cases:
                - there's enough room to store the characters
                - characters stored for *redoing* don't leave room for redo
                - characters stored for *undoing* don't leave room for redo
            if the last is true, we have to bail */
        if (s->undo_char_point + u.delete_length >= NK_TEXTEDIT_UNDOCHARCOUNT) {
            /* the undo records take up too much character space; there's no space
            * to store the redo characters */
            r->insert_length = 0;
        } else {
            int i;
            /* there's definitely room to store the characters eventually */
            while (s->undo_char_point + u.delete_length > s->redo_char_point) {
                /* there's currently not enough room, so discard a redo record */
                nk_textedit_discard_redo(s);
                /* should never happen: */
                if (s->redo_point == NK_TEXTEDIT_UNDOSTATECOUNT)
                    return;
            }

            r = &s->undo_rec[s->redo_point-1];
            r->char_storage = (short)(s->redo_char_point - u.delete_length);
            s->redo_char_point = (short)(s->redo_char_point -  u.delete_length);

            /* now save the characters */
            for (i=0; i < u.delete_length; ++i)
                s->undo_char[r->char_storage + i] =
                    nk_str_rune_at(&state->string, u.where + i);
        }
        /* now we can carry out the deletion */
        nk_str_delete_runes(&state->string, u.where, u.delete_length);
    }

    /* check type of recorded action: */
    if (u.insert_length) {
        /* easy case: was a deletion, so we need to insert n characters */
        nk_str_insert_text_runes(&state->string, u.where,
            &s->undo_char[u.char_storage], u.insert_length);
        s->undo_char_point = (short)(s->undo_char_point - u.insert_length);
    }
    state->cursor = (short)(u.where + u.insert_length);

    s->undo_point--;
    s->redo_point--;
}
NK_API void
nk_textedit_redo(struct nk_text_edit *state)
{
    struct nk_text_undo_state *s = &state->undo;
    struct nk_text_undo_record *u, r;
    if (s->redo_point == NK_TEXTEDIT_UNDOSTATECOUNT)
        return;

    /* we need to do two things: apply the redo record, and create an undo record */
    u = &s->undo_rec[s->undo_point];
    r = s->undo_rec[s->redo_point];

    /* we KNOW there must be room for the undo record, because the redo record
    was derived from an undo record */
    u->delete_length = r.insert_length;
    u->insert_length = r.delete_length;
    u->where = r.where;
    u->char_storage = -1;

    if (r.delete_length) {
        /* the redo record requires us to delete characters, so the undo record
        needs to store the characters */
        if (s->undo_char_point + u->insert_length > s->redo_char_point) {
            u->insert_length = 0;
            u->delete_length = 0;
        } else {
            int i;
            u->char_storage = s->undo_char_point;
            s->undo_char_point = (short)(s->undo_char_point + u->insert_length);

            /* now save the characters */
            for (i=0; i < u->insert_length; ++i) {
                s->undo_char[u->char_storage + i] =
                    nk_str_rune_at(&state->string, u->where + i);
            }
        }
        nk_str_delete_runes(&state->string, r.where, r.delete_length);
    }

    if (r.insert_length) {
        /* easy case: need to insert n characters */
        nk_str_insert_text_runes(&state->string, r.where,
            &s->undo_char[r.char_storage], r.insert_length);
    }
    state->cursor = r.where + r.insert_length;

    s->undo_point++;
    s->redo_point++;
}
NK_INTERN void
nk_textedit_makeundo_insert(struct nk_text_edit *state, int where, int length)
{
    nk_textedit_createundo(&state->undo, where, 0, length);
}
NK_INTERN void
nk_textedit_makeundo_delete(struct nk_text_edit *state, int where, int length)
{
    int i;
    nk_rune *p = nk_textedit_createundo(&state->undo, where, length, 0);
    if (p) {
        for (i=0; i < length; ++i)
            p[i] = nk_str_rune_at(&state->string, where+i);
    }
}
NK_INTERN void
nk_textedit_makeundo_replace(struct nk_text_edit *state, int where,
    int old_length, int new_length)
{
    int i;
    nk_rune *p = nk_textedit_createundo(&state->undo, where, old_length, new_length);
    if (p) {
        for (i=0; i < old_length; ++i)
            p[i] = nk_str_rune_at(&state->string, where+i);
    }
}
NK_LIB void
nk_textedit_clear_state(struct nk_text_edit *state, enum nk_text_edit_type type,
    nk_plugin_filter filter)
{
    /* reset the state to default */
   state->undo.undo_point = 0;
   state->undo.undo_char_point = 0;
   state->undo.redo_point = NK_TEXTEDIT_UNDOSTATECOUNT;
   state->undo.redo_char_point = NK_TEXTEDIT_UNDOCHARCOUNT;
   state->select_end = state->select_start = 0;
   state->cursor = 0;
   state->has_preferred_x = 0;
   state->preferred_x = 0;
   state->cursor_at_end_of_line = 0;
   state->initialized = 1;
   state->single_line = (unsigned char)(type == NK_TEXT_EDIT_SINGLE_LINE);
   state->mode = NK_TEXT_EDIT_MODE_VIEW;
   state->filter = filter;
   state->scrollbar = nk_vec2(0,0);
}
NK_API void
nk_textedit_init_fixed(struct nk_text_edit *state, void *memory, nk_size size)
{
    NK_ASSERT(state);
    NK_ASSERT(memory);
    if (!state || !memory || !size) return;
    NK_MEMSET(state, 0, sizeof(struct nk_text_edit));
    nk_textedit_clear_state(state, NK_TEXT_EDIT_SINGLE_LINE, 0);
    nk_str_init_fixed(&state->string, memory, size);
}
NK_API void
nk_textedit_init(struct nk_text_edit *state, struct nk_allocator *alloc, nk_size size)
{
    NK_ASSERT(state);
    NK_ASSERT(alloc);
    if (!state || !alloc) return;
    NK_MEMSET(state, 0, sizeof(struct nk_text_edit));
    nk_textedit_clear_state(state, NK_TEXT_EDIT_SINGLE_LINE, 0);
    nk_str_init(&state->string, alloc, size);
}
#ifdef NK_INCLUDE_DEFAULT_ALLOCATOR
NK_API void
nk_textedit_init_default(struct nk_text_edit *state)
{
    NK_ASSERT(state);
    if (!state) return;
    NK_MEMSET(state, 0, sizeof(struct nk_text_edit));
    nk_textedit_clear_state(state, NK_TEXT_EDIT_SINGLE_LINE, 0);
    nk_str_init_default(&state->string);
}
#endif
NK_API void
nk_textedit_select_all(struct nk_text_edit *state)
{
    NK_ASSERT(state);
    state->select_start = 0;
    state->select_end = state->string.len;
}
NK_API void
nk_textedit_free(struct nk_text_edit *state)
{
    NK_ASSERT(state);
    if (!state) return;
    nk_str_free(&state->string);
}





/* ===============================================================
 *
 *                          FILTER
 *
 * ===============================================================*/
NK_API int
nk_filter_default(const struct nk_text_edit *box, nk_rune unicode)
{
    NK_UNUSED(unicode);
    NK_UNUSED(box);
    return nk_true;
}
NK_API int
nk_filter_ascii(const struct nk_text_edit *box, nk_rune unicode)
{
    NK_UNUSED(box);
    if (unicode > 128) return nk_false;
    else return nk_true;
}
NK_API int
nk_filter_float(const struct nk_text_edit *box, nk_rune unicode)
{
    NK_UNUSED(box);
    if ((unicode < '0' || unicode > '9') && unicode != '.' && unicode != '-')
        return nk_false;
    else return nk_true;
}
NK_API int
nk_filter_decimal(const struct nk_text_edit *box, nk_rune unicode)
{
    NK_UNUSED(box);
    if ((unicode < '0' || unicode > '9') && unicode != '-')
        return nk_false;
    else return nk_true;
}
NK_API int
nk_filter_hex(const struct nk_text_edit *box, nk_rune unicode)
{
    NK_UNUSED(box);
    if ((unicode < '0' || unicode > '9') &&
        (unicode < 'a' || unicode > 'f') &&
        (unicode < 'A' || unicode > 'F'))
        return nk_false;
    else return nk_true;
}
NK_API int
nk_filter_oct(const struct nk_text_edit *box, nk_rune unicode)
{
    NK_UNUSED(box);
    if (unicode < '0' || unicode > '7')
        return nk_false;
    else return nk_true;
}
NK_API int
nk_filter_binary(const struct nk_text_edit *box, nk_rune unicode)
{
    NK_UNUSED(box);
    if (unicode != '0' && unicode != '1')
        return nk_false;
    else return nk_true;
}

/* ===============================================================
 *
 *                          EDIT
 *
 * ===============================================================*/
NK_LIB void
nk_edit_draw_text(struct nk_command_buffer *out,
    const struct nk_style_edit *style, float pos_x, float pos_y,
    float x_offset, const char *text, int byte_len, float row_height,
    const struct nk_user_font *font, struct nk_color background,
    struct nk_color foreground, int is_selected)
{
    NK_ASSERT(out);
    NK_ASSERT(font);
    NK_ASSERT(style);
    if (!text || !byte_len || !out || !style) return;

    {int glyph_len = 0;
    nk_rune unicode = 0;
    int text_len = 0;
    float line_width = 0;
    float glyph_width;
    const char *line = text;
    float line_offset = 0;
    int line_count = 0;

    struct nk_text txt;
    txt.padding = nk_vec2(0,0);
    txt.background = background;
    txt.text = foreground;

    glyph_len = nk_utf_decode(text+text_len, &unicode, byte_len-text_len);
    if (!glyph_len) return;
    while ((text_len < byte_len) && glyph_len)
    {
        if (unicode == '\n') {
            /* new line separator so draw previous line */
            struct nk_rect label;
            label.y = pos_y + line_offset;
            label.h = row_height;
            label.w = line_width;
            label.x = pos_x;
            if (!line_count)
                label.x += x_offset;

            if (is_selected) /* selection needs to draw different background color */
                nk_fill_rect(out, label, 0, background);
            nk_widget_text(out, label, line, (int)((text + text_len) - line),
                &txt, NK_TEXT_CENTERED, font);

            text_len++;
            line_count++;
            line_width = 0;
            line = text + text_len;
            line_offset += row_height;
            glyph_len = nk_utf_decode(text + text_len, &unicode, (int)(byte_len-text_len));
            continue;
        }
        if (unicode == '\r') {
            text_len++;
            glyph_len = nk_utf_decode(text + text_len, &unicode, byte_len-text_len);
            continue;
        }
        glyph_width = font->width(font->userdata, font->height, text+text_len, glyph_len);
        line_width += (float)glyph_width;
        text_len += glyph_len;
        glyph_len = nk_utf_decode(text + text_len, &unicode, byte_len-text_len);
        continue;
    }
    if (line_width > 0) {
        /* draw last line */
        struct nk_rect label;
        label.y = pos_y + line_offset;
        label.h = row_height;
        label.w = line_width;
        label.x = pos_x;
        if (!line_count)
            label.x += x_offset;

        if (is_selected)
            nk_fill_rect(out, label, 0, background);
        nk_widget_text(out, label, line, (int)((text + text_len) - line),
            &txt, NK_TEXT_LEFT, font);
    }}
}
NK_LIB nk_flags
nk_do_edit(nk_flags *state, struct nk_command_buffer *out,
    struct nk_rect bounds, nk_flags flags, nk_plugin_filter filter,
    struct nk_text_edit *edit, const struct nk_style_edit *style,
    struct nk_input *in, const struct nk_user_font *font)
{
    struct nk_rect area;
    nk_flags ret = 0;
    float row_height;
    char prev_state = 0;
    char is_hovered = 0;
    char select_all = 0;
    char cursor_follow = 0;
    struct nk_rect old_clip;
    struct nk_rect clip;

    NK_ASSERT(state);
    NK_ASSERT(out);
    NK_ASSERT(style);
    if (!state || !out || !style)
        return ret;

    /* visible text area calculation */
    area.x = bounds.x + style->padding.x + style->border;
    area.y = bounds.y + style->padding.y + style->border;
    area.w = bounds.w - (2.0f * style->padding.x + 2 * style->border);
    area.h = bounds.h - (2.0f * style->padding.y + 2 * style->border);
    if (flags & NK_EDIT_MULTILINE)
        area.w = NK_MAX(0, area.w - style->scrollbar_size.x);
    row_height = (flags & NK_EDIT_MULTILINE)? font->height + style->row_padding: area.h;

    /* calculate clipping rectangle */
    old_clip = out->clip;
    nk_unify(&clip, &old_clip, area.x, area.y, area.x + area.w, area.y + area.h);

    /* update edit state */
    prev_state = (char)edit->active;
    is_hovered = (char)nk_input_is_mouse_hovering_rect(in, bounds);
    if (in && in->mouse.buttons[NK_BUTTON_LEFT].clicked && in->mouse.buttons[NK_BUTTON_LEFT].down) {
        edit->active = NK_INBOX(in->mouse.pos.x, in->mouse.pos.y,
                                bounds.x, bounds.y, bounds.w, bounds.h);
    }

    /* (de)activate text editor */
    if (!prev_state && edit->active) {
        const enum nk_text_edit_type type = (flags & NK_EDIT_MULTILINE) ?
            NK_TEXT_EDIT_MULTI_LINE: NK_TEXT_EDIT_SINGLE_LINE;
        nk_textedit_clear_state(edit, type, filter);
        if (flags & NK_EDIT_AUTO_SELECT)
            select_all = nk_true;
        if (flags & NK_EDIT_GOTO_END_ON_ACTIVATE) {
            edit->cursor = edit->string.len;
            in = 0;
        }
    } else if (!edit->active) edit->mode = NK_TEXT_EDIT_MODE_VIEW;
    if (flags & NK_EDIT_READ_ONLY)
        edit->mode = NK_TEXT_EDIT_MODE_VIEW;
    else if (flags & NK_EDIT_ALWAYS_INSERT_MODE)
        edit->mode = NK_TEXT_EDIT_MODE_INSERT;

    ret = (edit->active) ? NK_EDIT_ACTIVE: NK_EDIT_INACTIVE;
    if (prev_state != edit->active)
        ret |= (edit->active) ? NK_EDIT_ACTIVATED: NK_EDIT_DEACTIVATED;

    /* handle user input */
    if (edit->active && in)
    {
        int shift_mod = in->keyboard.keys[NK_KEY_SHIFT].down;
        const float mouse_x = (in->mouse.pos.x - area.x) + edit->scrollbar.x;
        const float mouse_y = (in->mouse.pos.y - area.y) + edit->scrollbar.y;

        /* mouse click handler */
        is_hovered = (char)nk_input_is_mouse_hovering_rect(in, area);
        if (select_all) {
            nk_textedit_select_all(edit);
        } else if (is_hovered && in->mouse.buttons[NK_BUTTON_LEFT].down &&
            in->mouse.buttons[NK_BUTTON_LEFT].clicked) {
            nk_textedit_click(edit, mouse_x, mouse_y, font, row_height);
        } else if (is_hovered && in->mouse.buttons[NK_BUTTON_LEFT].down &&
            (in->mouse.delta.x != 0.0f || in->mouse.delta.y != 0.0f)) {
            nk_textedit_drag(edit, mouse_x, mouse_y, font, row_height);
            cursor_follow = nk_true;
        } else if (is_hovered && in->mouse.buttons[NK_BUTTON_RIGHT].clicked &&
            in->mouse.buttons[NK_BUTTON_RIGHT].down) {
            nk_textedit_key(edit, NK_KEY_TEXT_WORD_LEFT, nk_false, font, row_height);
            nk_textedit_key(edit, NK_KEY_TEXT_WORD_RIGHT, nk_true, font, row_height);
            cursor_follow = nk_true;
        }

        {int i; /* keyboard input */
        int old_mode = edit->mode;
        for (i = 0; i < NK_KEY_MAX; ++i) {
            if (i == NK_KEY_ENTER || i == NK_KEY_TAB) continue; /* special case */
            if (nk_input_is_key_pressed(in, (enum nk_keys)i)) {
                nk_textedit_key(edit, (enum nk_keys)i, shift_mod, font, row_height);
                cursor_follow = nk_true;
            }
        }
        if (old_mode != edit->mode) {
            in->keyboard.text_len = 0;
        }}

        /* text input */
        edit->filter = filter;
        if (in->keyboard.text_len) {
            nk_textedit_text(edit, in->keyboard.text, in->keyboard.text_len);
            cursor_follow = nk_true;
            in->keyboard.text_len = 0;
        }

        /* enter key handler */
        if (nk_input_is_key_pressed(in, NK_KEY_ENTER)) {
            cursor_follow = nk_true;
            if (flags & NK_EDIT_CTRL_ENTER_NEWLINE && shift_mod)
                nk_textedit_text(edit, "\n", 1);
            else if (flags & NK_EDIT_SIG_ENTER)
                ret |= NK_EDIT_COMMITED;
            else nk_textedit_text(edit, "\n", 1);
        }

        /* cut & copy handler */
        {int copy= nk_input_is_key_pressed(in, NK_KEY_COPY);
        int cut = nk_input_is_key_pressed(in, NK_KEY_CUT);
        if ((copy || cut) && (flags & NK_EDIT_CLIPBOARD))
        {
            int glyph_len;
            nk_rune unicode;
            const char *text;
            int b = edit->select_start;
            int e = edit->select_end;

            int begin = NK_MIN(b, e);
            int end = NK_MAX(b, e);
            text = nk_str_at_const(&edit->string, begin, &unicode, &glyph_len);
            if (edit->clip.copy)
                edit->clip.copy(edit->clip.userdata, text, end - begin);
            if (cut && !(flags & NK_EDIT_READ_ONLY)){
                nk_textedit_cut(edit);
                cursor_follow = nk_true;
            }
        }}

        /* paste handler */
        {int paste = nk_input_is_key_pressed(in, NK_KEY_PASTE);
        if (paste && (flags & NK_EDIT_CLIPBOARD) && edit->clip.paste) {
            edit->clip.paste(edit->clip.userdata, edit);
            cursor_follow = nk_true;
        }}

        /* tab handler */
        {int tab = nk_input_is_key_pressed(in, NK_KEY_TAB);
        if (tab && (flags & NK_EDIT_ALLOW_TAB)) {
            nk_textedit_text(edit, "    ", 4);
            cursor_follow = nk_true;
        }}
    }

    /* set widget state */
    if (edit->active)
        *state = NK_WIDGET_STATE_ACTIVE;
    else nk_widget_state_reset(state);

    if (is_hovered)
        *state |= NK_WIDGET_STATE_HOVERED;

    /* DRAW EDIT */
    {const char *text = nk_str_get_const(&edit->string);
    int len = nk_str_len_char(&edit->string);

    {/* select background colors/images  */
    const struct nk_style_item *background;
    if (*state & NK_WIDGET_STATE_ACTIVED)
        background = &style->active;
    else if (*state & NK_WIDGET_STATE_HOVER)
        background = &style->hover;
    else background = &style->normal;

    /* draw background frame */
    if (background->type == NK_STYLE_ITEM_COLOR) {
        nk_stroke_rect(out, bounds, style->rounding, style->border, style->border_color);
        nk_fill_rect(out, bounds, style->rounding, background->data.color);
    } else nk_draw_image(out, bounds, &background->data.image, nk_white);}

    area.w = NK_MAX(0, area.w - style->cursor_size);
    if (edit->active)
    {
        int total_lines = 1;
        struct nk_vec2 text_size = nk_vec2(0,0);

        /* text pointer positions */
        const char *cursor_ptr = 0;
        const char *select_begin_ptr = 0;
        const char *select_end_ptr = 0;

        /* 2D pixel positions */
        struct nk_vec2 cursor_pos = nk_vec2(0,0);
        struct nk_vec2 selection_offset_start = nk_vec2(0,0);
        struct nk_vec2 selection_offset_end = nk_vec2(0,0);

        int selection_begin = NK_MIN(edit->select_start, edit->select_end);
        int selection_end = NK_MAX(edit->select_start, edit->select_end);

        /* calculate total line count + total space + cursor/selection position */
        float line_width = 0.0f;
        if (text && len)
        {
            /* utf8 encoding */
            float glyph_width;
            int glyph_len = 0;
            nk_rune unicode = 0;
            int text_len = 0;
            int glyphs = 0;
            int row_begin = 0;

            glyph_len = nk_utf_decode(text, &unicode, len);
            glyph_width = font->width(font->userdata, font->height, text, glyph_len);
            line_width = 0;

            /* iterate all lines */
            while ((text_len < len) && glyph_len)
            {
                /* set cursor 2D position and line */
                if (!cursor_ptr && glyphs == edit->cursor)
                {
                    int glyph_offset;
                    struct nk_vec2 out_offset;
                    struct nk_vec2 row_size;
                    const char *remaining;

                    /* calculate 2d position */
                    cursor_pos.y = (float)(total_lines-1) * row_height;
                    row_size = nk_text_calculate_text_bounds(font, text+row_begin,
                                text_len-row_begin, row_height, &remaining,
                                &out_offset, &glyph_offset, NK_STOP_ON_NEW_LINE);
                    cursor_pos.x = row_size.x;
                    cursor_ptr = text + text_len;
                }

                /* set start selection 2D position and line */
                if (!select_begin_ptr && edit->select_start != edit->select_end &&
                    glyphs == selection_begin)
                {
                    int glyph_offset;
                    struct nk_vec2 out_offset;
                    struct nk_vec2 row_size;
                    const char *remaining;

                    /* calculate 2d position */
                    selection_offset_start.y = (float)(NK_MAX(total_lines-1,0)) * row_height;
                    row_size = nk_text_calculate_text_bounds(font, text+row_begin,
                                text_len-row_begin, row_height, &remaining,
                                &out_offset, &glyph_offset, NK_STOP_ON_NEW_LINE);
                    selection_offset_start.x = row_size.x;
                    select_begin_ptr = text + text_len;
                }

                /* set end selection 2D position and line */
                if (!select_end_ptr && edit->select_start != edit->select_end &&
                    glyphs == selection_end)
                {
                    int glyph_offset;
                    struct nk_vec2 out_offset;
                    struct nk_vec2 row_size;
                    const char *remaining;

                    /* calculate 2d position */
                    selection_offset_end.y = (float)(total_lines-1) * row_height;
                    row_size = nk_text_calculate_text_bounds(font, text+row_begin,
                                text_len-row_begin, row_height, &remaining,
                                &out_offset, &glyph_offset, NK_STOP_ON_NEW_LINE);
                    selection_offset_end.x = row_size.x;
                    select_end_ptr = text + text_len;
                }
                if (unicode == '\n') {
                    text_size.x = NK_MAX(text_size.x, line_width);
                    total_lines++;
                    line_width = 0;
                    text_len++;
                    glyphs++;
                    row_begin = text_len;
                    glyph_len = nk_utf_decode(text + text_len, &unicode, len-text_len);
                    glyph_width = font->width(font->userdata, font->height, text+text_len, glyph_len);
                    continue;
                }

                glyphs++;
                text_len += glyph_len;
                line_width += (float)glyph_width;

                glyph_len = nk_utf_decode(text + text_len, &unicode, len-text_len);
                glyph_width = font->width(font->userdata, font->height,
                    text+text_len, glyph_len);
                continue;
            }
            text_size.y = (float)total_lines * row_height;

            /* handle case when cursor is at end of text buffer */
            if (!cursor_ptr && edit->cursor == edit->string.len) {
                cursor_pos.x = line_width;
                cursor_pos.y = text_size.y - row_height;
            }
        }
        {
            /* scrollbar */
            if (cursor_follow)
            {
                /* update scrollbar to follow cursor */
                if (!(flags & NK_EDIT_NO_HORIZONTAL_SCROLL)) {
                    /* horizontal scroll */
                    const float scroll_increment = area.w * 0.25f;
                    if (cursor_pos.x < edit->scrollbar.x)
                        edit->scrollbar.x = (float)(int)NK_MAX(0.0f, cursor_pos.x - scroll_increment);
                    if (cursor_pos.x >= edit->scrollbar.x + area.w)
                        edit->scrollbar.x = (float)(int)NK_MAX(0.0f, edit->scrollbar.x + scroll_increment);
                } else edit->scrollbar.x = 0;

                if (flags & NK_EDIT_MULTILINE) {
                    /* vertical scroll */
                    if (cursor_pos.y < edit->scrollbar.y)
                        edit->scrollbar.y = NK_MAX(0.0f, cursor_pos.y - row_height);
                    if (cursor_pos.y >= edit->scrollbar.y + area.h)
                        edit->scrollbar.y = edit->scrollbar.y + row_height;
                } else edit->scrollbar.y = 0;
            }

            /* scrollbar widget */
            if (flags & NK_EDIT_MULTILINE)
            {
                nk_flags ws;
                struct nk_rect scroll;
                float scroll_target;
                float scroll_offset;
                float scroll_step;
                float scroll_inc;

                scroll = area;
                scroll.x = (bounds.x + bounds.w - style->border) - style->scrollbar_size.x;
                scroll.w = style->scrollbar_size.x;

                scroll_offset = edit->scrollbar.y;
                scroll_step = scroll.h * 0.10f;
                scroll_inc = scroll.h * 0.01f;
                scroll_target = text_size.y;
                edit->scrollbar.y = nk_do_scrollbarv(&ws, out, scroll, 0,
                        scroll_offset, scroll_target, scroll_step, scroll_inc,
                        &style->scrollbar, in, font);
            }
        }

        /* draw text */
        {struct nk_color background_color;
        struct nk_color text_color;
        struct nk_color sel_background_color;
        struct nk_color sel_text_color;
        struct nk_color cursor_color;
        struct nk_color cursor_text_color;
        const struct nk_style_item *background;
        nk_push_scissor(out, clip);

        /* select correct colors to draw */
        if (*state & NK_WIDGET_STATE_ACTIVED) {
            background = &style->active;
            text_color = style->text_active;
            sel_text_color = style->selected_text_hover;
            sel_background_color = style->selected_hover;
            cursor_color = style->cursor_hover;
            cursor_text_color = style->cursor_text_hover;
        } else if (*state & NK_WIDGET_STATE_HOVER) {
            background = &style->hover;
            text_color = style->text_hover;
            sel_text_color = style->selected_text_hover;
            sel_background_color = style->selected_hover;
            cursor_text_color = style->cursor_text_hover;
            cursor_color = style->cursor_hover;
        } else {
            background = &style->normal;
            text_color = style->text_normal;
            sel_text_color = style->selected_text_normal;
            sel_background_color = style->selected_normal;
            cursor_color = style->cursor_normal;
            cursor_text_color = style->cursor_text_normal;
        }
        if (background->type == NK_STYLE_ITEM_IMAGE)
            background_color = nk_rgba(0,0,0,0);
        else background_color = background->data.color;


        if (edit->select_start == edit->select_end) {
            /* no selection so just draw the complete text */
            const char *begin = nk_str_get_const(&edit->string);
            int l = nk_str_len_char(&edit->string);
            nk_edit_draw_text(out, style, area.x - edit->scrollbar.x,
                area.y - edit->scrollbar.y, 0, begin, l, row_height, font,
                background_color, text_color, nk_false);
        } else {
            /* edit has selection so draw 1-3 text chunks */
            if (edit->select_start != edit->select_end && selection_begin > 0){
                /* draw unselected text before selection */
                const char *begin = nk_str_get_const(&edit->string);
                NK_ASSERT(select_begin_ptr);
                nk_edit_draw_text(out, style, area.x - edit->scrollbar.x,
                    area.y - edit->scrollbar.y, 0, begin, (int)(select_begin_ptr - begin),
                    row_height, font, background_color, text_color, nk_false);
            }
            if (edit->select_start != edit->select_end) {
                /* draw selected text */
                NK_ASSERT(select_begin_ptr);
                if (!select_end_ptr) {
                    const char *begin = nk_str_get_const(&edit->string);
                    select_end_ptr = begin + nk_str_len_char(&edit->string);
                }
                nk_edit_draw_text(out, style,
                    area.x - edit->scrollbar.x,
                    area.y + selection_offset_start.y - edit->scrollbar.y,
                    selection_offset_start.x,
                    select_begin_ptr, (int)(select_end_ptr - select_begin_ptr),
                    row_height, font, sel_background_color, sel_text_color, nk_true);
            }
            if ((edit->select_start != edit->select_end &&
                selection_end < edit->string.len))
            {
                /* draw unselected text after selected text */
                const char *begin = select_end_ptr;
                const char *end = nk_str_get_const(&edit->string) +
                                    nk_str_len_char(&edit->string);
                NK_ASSERT(select_end_ptr);
                nk_edit_draw_text(out, style,
                    area.x - edit->scrollbar.x,
                    area.y + selection_offset_end.y - edit->scrollbar.y,
                    selection_offset_end.x,
                    begin, (int)(end - begin), row_height, font,
                    background_color, text_color, nk_true);
            }
        }

        /* cursor */
        if (edit->select_start == edit->select_end)
        {
            if (edit->cursor >= nk_str_len(&edit->string) ||
                (cursor_ptr && *cursor_ptr == '\n')) {
                /* draw cursor at end of line */
                struct nk_rect cursor;
                cursor.w = style->cursor_size;
                cursor.h = font->height;
                cursor.x = area.x + cursor_pos.x - edit->scrollbar.x;
                cursor.y = area.y + cursor_pos.y + row_height/2.0f - cursor.h/2.0f;
                cursor.y -= edit->scrollbar.y;
                nk_fill_rect(out, cursor, 0, cursor_color);
            } else {
                /* draw cursor inside text */
                int glyph_len;
                struct nk_rect label;
                struct nk_text txt;

                nk_rune unicode;
                NK_ASSERT(cursor_ptr);
                glyph_len = nk_utf_decode(cursor_ptr, &unicode, 4);

                label.x = area.x + cursor_pos.x - edit->scrollbar.x;
                label.y = area.y + cursor_pos.y - edit->scrollbar.y;
                label.w = font->width(font->userdata, font->height, cursor_ptr, glyph_len);
                label.h = row_height;

                txt.padding = nk_vec2(0,0);
                txt.background = cursor_color;;
                txt.text = cursor_text_color;
                nk_fill_rect(out, label, 0, cursor_color);
                nk_widget_text(out, label, cursor_ptr, glyph_len, &txt, NK_TEXT_LEFT, font);
            }
        }}
    } else {
        /* not active so just draw text */
        int l = nk_str_len_char(&edit->string);
        const char *begin = nk_str_get_const(&edit->string);

        const struct nk_style_item *background;
        struct nk_color background_color;
        struct nk_color text_color;
        nk_push_scissor(out, clip);
        if (*state & NK_WIDGET_STATE_ACTIVED) {
            background = &style->active;
            text_color = style->text_active;
        } else if (*state & NK_WIDGET_STATE_HOVER) {
            background = &style->hover;
            text_color = style->text_hover;
        } else {
            background = &style->normal;
            text_color = style->text_normal;
        }
        if (background->type == NK_STYLE_ITEM_IMAGE)
            background_color = nk_rgba(0,0,0,0);
        else background_color = background->data.color;
        nk_edit_draw_text(out, style, area.x - edit->scrollbar.x,
            area.y - edit->scrollbar.y, 0, begin, l, row_height, font,
            background_color, text_color, nk_false);
    }
    nk_push_scissor(out, old_clip);}
    return ret;
}
NK_API void
nk_edit_focus(struct nk_context *ctx, nk_flags flags)
{
    nk_hash hash;
    struct nk_window *win;

    NK_ASSERT(ctx);
    NK_ASSERT(ctx->current);
    if (!ctx || !ctx->current) return;

    win = ctx->current;
    hash = win->edit.seq;
    win->edit.active = nk_true;
    win->edit.name = hash;
    if (flags & NK_EDIT_ALWAYS_INSERT_MODE)
        win->edit.mode = NK_TEXT_EDIT_MODE_INSERT;
}
NK_API void
nk_edit_unfocus(struct nk_context *ctx)
{
    struct nk_window *win;
    NK_ASSERT(ctx);
    NK_ASSERT(ctx->current);
    if (!ctx || !ctx->current) return;

    win = ctx->current;
    win->edit.active = nk_false;
    win->edit.name = 0;
}
NK_API nk_flags
nk_edit_string(struct nk_context *ctx, nk_flags flags,
    char *memory, int *len, int max, nk_plugin_filter filter)
{
    nk_hash hash;
    nk_flags state;
    struct nk_text_edit *edit;
    struct nk_window *win;

    NK_ASSERT(ctx);
    NK_ASSERT(memory);
    NK_ASSERT(len);
    if (!ctx || !memory || !len)
        return 0;

    filter = (!filter) ? nk_filter_default: filter;
    win = ctx->current;
    hash = win->edit.seq;
    edit = &ctx->text_edit;
    nk_textedit_clear_state(&ctx->text_edit, (flags & NK_EDIT_MULTILINE)?
        NK_TEXT_EDIT_MULTI_LINE: NK_TEXT_EDIT_SINGLE_LINE, filter);

    if (win->edit.active && hash == win->edit.name) {
        if (flags & NK_EDIT_NO_CURSOR)
            edit->cursor = nk_utf_len(memory, *len);
        else edit->cursor = win->edit.cursor;
        if (!(flags & NK_EDIT_SELECTABLE)) {
            edit->select_start = win->edit.cursor;
            edit->select_end = win->edit.cursor;
        } else {
            edit->select_start = win->edit.sel_start;
            edit->select_end = win->edit.sel_end;
        }
        edit->mode = win->edit.mode;
        edit->scrollbar.x = (float)win->edit.scrollbar.x;
        edit->scrollbar.y = (float)win->edit.scrollbar.y;
        edit->active = nk_true;
    } else edit->active = nk_false;

    max = NK_MAX(1, max);
    *len = NK_MIN(*len, max-1);
    nk_str_init_fixed(&edit->string, memory, (nk_size)max);
    edit->string.buffer.allocated = (nk_size)*len;
    edit->string.len = nk_utf_len(memory, *len);
    state = nk_edit_buffer(ctx, flags, edit, filter);
    *len = (int)edit->string.buffer.allocated;

    if (edit->active) {
        win->edit.cursor = edit->cursor;
        win->edit.sel_start = edit->select_start;
        win->edit.sel_end = edit->select_end;
        win->edit.mode = edit->mode;
        win->edit.scrollbar.x = (nk_uint)edit->scrollbar.x;
        win->edit.scrollbar.y = (nk_uint)edit->scrollbar.y;
    } return state;
}
NK_API nk_flags
nk_edit_buffer(struct nk_context *ctx, nk_flags flags,
    struct nk_text_edit *edit, nk_plugin_filter filter)
{
    struct nk_window *win;
    struct nk_style *style;
    struct nk_input *in;

    enum nk_widget_layout_states state;
    struct nk_rect bounds;

    nk_flags ret_flags = 0;
    unsigned char prev_state;
    nk_hash hash;

    /* make sure correct values */
    NK_ASSERT(ctx);
    NK_ASSERT(edit);
    NK_ASSERT(ctx->current);
    NK_ASSERT(ctx->current->layout);
    if (!ctx || !ctx->current || !ctx->current->layout)
        return 0;

    win = ctx->current;
    style = &ctx->style;
    state = nk_widget(&bounds, ctx);
    if (!state) return state;
    in = (win->layout->flags & NK_WINDOW_ROM) ? 0 : &ctx->input;

    /* check if edit is currently hot item */
    hash = win->edit.seq++;
    if (win->edit.active && hash == win->edit.name) {
        if (flags & NK_EDIT_NO_CURSOR)
            edit->cursor = edit->string.len;
        if (!(flags & NK_EDIT_SELECTABLE)) {
            edit->select_start = edit->cursor;
            edit->select_end = edit->cursor;
        }
        if (flags & NK_EDIT_CLIPBOARD)
            edit->clip = ctx->clip;
        edit->active = (unsigned char)win->edit.active;
    } else edit->active = nk_false;
    edit->mode = win->edit.mode;

    filter = (!filter) ? nk_filter_default: filter;
    prev_state = (unsigned char)edit->active;
    in = (flags & NK_EDIT_READ_ONLY) ? 0: in;
    ret_flags = nk_do_edit(&ctx->last_widget_state, &win->buffer, bounds, flags,
                    filter, edit, &style->edit, in, style->font);

    if (ctx->last_widget_state & NK_WIDGET_STATE_HOVER)
        ctx->style.cursor_active = ctx->style.cursors[NK_CURSOR_TEXT];
    if (edit->active && prev_state != edit->active) {
        /* current edit is now hot */
        win->edit.active = nk_true;
        win->edit.name = hash;
    } else if (prev_state && !edit->active) {
        /* current edit is now cold */
        win->edit.active = nk_false;
    } return ret_flags;
}
NK_API nk_flags
nk_edit_string_zero_terminated(struct nk_context *ctx, nk_flags flags,
    char *buffer, int max, nk_plugin_filter filter)
{
    nk_flags result;
    int len = nk_strlen(buffer);
    result = nk_edit_string(ctx, flags, buffer, &len, max, filter);
    buffer[NK_MIN(NK_MAX(max-1,0), len)] = '\0';
    return result;
}





/* ===============================================================
 *
 *                              PROPERTY
 *
 * ===============================================================*/
NK_LIB void
nk_drag_behavior(nk_flags *state, const struct nk_input *in,
    struct nk_rect drag, struct nk_property_variant *variant,
    float inc_per_pixel)
{
    int left_mouse_down = in && in->mouse.buttons[NK_BUTTON_LEFT].down;
    int left_mouse_click_in_cursor = in &&
        nk_input_has_mouse_click_down_in_rect(in, NK_BUTTON_LEFT, drag, nk_true);

    nk_widget_state_reset(state);
    if (nk_input_is_mouse_hovering_rect(in, drag))
        *state = NK_WIDGET_STATE_HOVERED;

    if (left_mouse_down && left_mouse_click_in_cursor) {
        float delta, pixels;
        pixels = in->mouse.delta.x;
        delta = pixels * inc_per_pixel;
        switch (variant->kind) {
        default: break;
        case NK_PROPERTY_INT:
            variant->value.i = variant->value.i + (int)delta;
            variant->value.i = NK_CLAMP(variant->min_value.i, variant->value.i, variant->max_value.i);
            break;
        case NK_PROPERTY_FLOAT:
            variant->value.f = variant->value.f + (float)delta;
            variant->value.f = NK_CLAMP(variant->min_value.f, variant->value.f, variant->max_value.f);
            break;
        case NK_PROPERTY_DOUBLE:
            variant->value.d = variant->value.d + (double)delta;
            variant->value.d = NK_CLAMP(variant->min_value.d, variant->value.d, variant->max_value.d);
            break;
        }
        *state = NK_WIDGET_STATE_ACTIVE;
    }
    if (*state & NK_WIDGET_STATE_HOVER && !nk_input_is_mouse_prev_hovering_rect(in, drag))
        *state |= NK_WIDGET_STATE_ENTERED;
    else if (nk_input_is_mouse_prev_hovering_rect(in, drag))
        *state |= NK_WIDGET_STATE_LEFT;
}
NK_LIB void
nk_property_behavior(nk_flags *ws, const struct nk_input *in,
    struct nk_rect property,  struct nk_rect label, struct nk_rect edit,
    struct nk_rect empty, int *state, struct nk_property_variant *variant,
    float inc_per_pixel)
{
    if (in && *state == NK_PROPERTY_DEFAULT) {
        if (nk_button_behavior(ws, edit, in, NK_BUTTON_DEFAULT))
            *state = NK_PROPERTY_EDIT;
        else if (nk_input_is_mouse_click_down_in_rect(in, NK_BUTTON_LEFT, label, nk_true))
            *state = NK_PROPERTY_DRAG;
        else if (nk_input_is_mouse_click_down_in_rect(in, NK_BUTTON_LEFT, empty, nk_true))
            *state = NK_PROPERTY_DRAG;
    }
    if (*state == NK_PROPERTY_DRAG) {
        nk_drag_behavior(ws, in, property, variant, inc_per_pixel);
        if (!(*ws & NK_WIDGET_STATE_ACTIVED)) *state = NK_PROPERTY_DEFAULT;
    }
}
NK_LIB void
nk_draw_property(struct nk_command_buffer *out, const struct nk_style_property *style,
    const struct nk_rect *bounds, const struct nk_rect *label, nk_flags state,
    const char *name, int len, const struct nk_user_font *font)
{
    struct nk_text text;
    const struct nk_style_item *background;

    /* select correct background and text color */
    if (state & NK_WIDGET_STATE_ACTIVED) {
        background = &style->active;
        text.text = style->label_active;
    } else if (state & NK_WIDGET_STATE_HOVER) {
        background = &style->hover;
        text.text = style->label_hover;
    } else {
        background = &style->normal;
        text.text = style->label_normal;
    }

    /* draw background */
    if (background->type == NK_STYLE_ITEM_IMAGE) {
        nk_draw_image(out, *bounds, &background->data.image, nk_white);
        text.background = nk_rgba(0,0,0,0);
    } else {
        text.background = background->data.color;
        nk_fill_rect(out, *bounds, style->rounding, background->data.color);
        nk_stroke_rect(out, *bounds, style->rounding, style->border, background->data.color);
    }

    /* draw label */
    text.padding = nk_vec2(0,0);
    nk_widget_text(out, *label, name, len, &text, NK_TEXT_CENTERED, font);
}
NK_LIB void
nk_do_property(nk_flags *ws,
    struct nk_command_buffer *out, struct nk_rect property,
    const char *name, struct nk_property_variant *variant,
    float inc_per_pixel, char *buffer, int *len,
    int *state, int *cursor, int *select_begin, int *select_end,
    const struct nk_style_property *style,
    enum nk_property_filter filter, struct nk_input *in,
    const struct nk_user_font *font, struct nk_text_edit *text_edit,
    enum nk_button_behavior behavior)
{
    const nk_plugin_filter filters[] = {
        nk_filter_decimal,
        nk_filter_float
    };
    int active, old;
    int num_len, name_len;
    char string[NK_MAX_NUMBER_BUFFER];
    float size;

    char *dst = 0;
    int *length;

    struct nk_rect left;
    struct nk_rect right;
    struct nk_rect label;
    struct nk_rect edit;
    struct nk_rect empty;

    /* left decrement button */
    left.h = font->height/2;
    left.w = left.h;
    left.x = property.x + style->border + style->padding.x;
    left.y = property.y + style->border + property.h/2.0f - left.h/2;

    /* text label */
    name_len = nk_strlen(name);
    size = font->width(font->userdata, font->height, name, name_len);
    label.x = left.x + left.w + style->padding.x;
    label.w = (float)size + 2 * style->padding.x;
    label.y = property.y + style->border + style->padding.y;
    label.h = property.h - (2 * style->border + 2 * style->padding.y);

    /* right increment button */
    right.y = left.y;
    right.w = left.w;
    right.h = left.h;
    right.x = property.x + property.w - (right.w + style->padding.x);

    /* edit */
    if (*state == NK_PROPERTY_EDIT) {
        size = font->width(font->userdata, font->height, buffer, *len);
        size += style->edit.cursor_size;
        length = len;
        dst = buffer;
    } else {
        switch (variant->kind) {
        default: break;
        case NK_PROPERTY_INT:
            nk_itoa(string, variant->value.i);
            num_len = nk_strlen(string);
            break;
        case NK_PROPERTY_FLOAT:
            NK_DTOA(string, (double)variant->value.f);
            num_len = nk_string_float_limit(string, NK_MAX_FLOAT_PRECISION);
            break;
        case NK_PROPERTY_DOUBLE:
            NK_DTOA(string, variant->value.d);
            num_len = nk_string_float_limit(string, NK_MAX_FLOAT_PRECISION);
            break;
        }
        size = font->width(font->userdata, font->height, string, num_len);
        dst = string;
        length = &num_len;
    }

    edit.w =  (float)size + 2 * style->padding.x;
    edit.w = NK_MIN(edit.w, right.x - (label.x + label.w));
    edit.x = right.x - (edit.w + style->padding.x);
    edit.y = property.y + style->border;
    edit.h = property.h - (2 * style->border);

    /* empty left space activator */
    empty.w = edit.x - (label.x + label.w);
    empty.x = label.x + label.w;
    empty.y = property.y;
    empty.h = property.h;

    /* update property */
    old = (*state == NK_PROPERTY_EDIT);
    nk_property_behavior(ws, in, property, label, edit, empty, state, variant, inc_per_pixel);

    /* draw property */
    if (style->draw_begin) style->draw_begin(out, style->userdata);
    nk_draw_property(out, style, &property, &label, *ws, name, name_len, font);
    if (style->draw_end) style->draw_end(out, style->userdata);

    /* execute right button  */
    if (nk_do_button_symbol(ws, out, left, style->sym_left, behavior, &style->dec_button, in, font)) {
        switch (variant->kind) {
        default: break;
        case NK_PROPERTY_INT:
            variant->value.i = NK_CLAMP(variant->min_value.i, variant->value.i - variant->step.i, variant->max_value.i); break;
        case NK_PROPERTY_FLOAT:
            variant->value.f = NK_CLAMP(variant->min_value.f, variant->value.f - variant->step.f, variant->max_value.f); break;
        case NK_PROPERTY_DOUBLE:
            variant->value.d = NK_CLAMP(variant->min_value.d, variant->value.d - variant->step.d, variant->max_value.d); break;
        }
    }
    /* execute left button  */
    if (nk_do_button_symbol(ws, out, right, style->sym_right, behavior, &style->inc_button, in, font)) {
        switch (variant->kind) {
        default: break;
        case NK_PROPERTY_INT:
            variant->value.i = NK_CLAMP(variant->min_value.i, variant->value.i + variant->step.i, variant->max_value.i); break;
        case NK_PROPERTY_FLOAT:
            variant->value.f = NK_CLAMP(variant->min_value.f, variant->value.f + variant->step.f, variant->max_value.f); break;
        case NK_PROPERTY_DOUBLE:
            variant->value.d = NK_CLAMP(variant->min_value.d, variant->value.d + variant->step.d, variant->max_value.d); break;
        }
    }
    if (old != NK_PROPERTY_EDIT && (*state == NK_PROPERTY_EDIT)) {
        /* property has been activated so setup buffer */
        NK_MEMCPY(buffer, dst, (nk_size)*length);
        *cursor = nk_utf_len(buffer, *length);
        *len = *length;
        length = len;
        dst = buffer;
        active = 0;
    } else active = (*state == NK_PROPERTY_EDIT);

    /* execute and run text edit field */
    nk_textedit_clear_state(text_edit, NK_TEXT_EDIT_SINGLE_LINE, filters[filter]);
    text_edit->active = (unsigned char)active;
    text_edit->string.len = *length;
    text_edit->cursor = NK_CLAMP(0, *cursor, *length);
    text_edit->select_start = NK_CLAMP(0,*select_begin, *length);
    text_edit->select_end = NK_CLAMP(0,*select_end, *length);
    text_edit->string.buffer.allocated = (nk_size)*length;
    text_edit->string.buffer.memory.size = NK_MAX_NUMBER_BUFFER;
    text_edit->string.buffer.memory.ptr = dst;
    text_edit->string.buffer.size = NK_MAX_NUMBER_BUFFER;
    text_edit->mode = NK_TEXT_EDIT_MODE_INSERT;
    nk_do_edit(ws, out, edit, NK_EDIT_FIELD|NK_EDIT_AUTO_SELECT,
        filters[filter], text_edit, &style->edit, (*state == NK_PROPERTY_EDIT) ? in: 0, font);

    *length = text_edit->string.len;
    *cursor = text_edit->cursor;
    *select_begin = text_edit->select_start;
    *select_end = text_edit->select_end;
    if (text_edit->active && nk_input_is_key_pressed(in, NK_KEY_ENTER))
        text_edit->active = nk_false;

    if (active && !text_edit->active) {
        /* property is now not active so convert edit text to value*/
        *state = NK_PROPERTY_DEFAULT;
        buffer[*len] = '\0';
        switch (variant->kind) {
        default: break;
        case NK_PROPERTY_INT:
            variant->value.i = nk_strtoi(buffer, 0);
            variant->value.i = NK_CLAMP(variant->min_value.i, variant->value.i, variant->max_value.i);
            break;
        case NK_PROPERTY_FLOAT:
            nk_string_float_limit(buffer, NK_MAX_FLOAT_PRECISION);
            variant->value.f = nk_strtof(buffer, 0);
            variant->value.f = NK_CLAMP(variant->min_value.f, variant->value.f, variant->max_value.f);
            break;
        case NK_PROPERTY_DOUBLE:
            nk_string_float_limit(buffer, NK_MAX_FLOAT_PRECISION);
            variant->value.d = nk_strtod(buffer, 0);
            variant->value.d = NK_CLAMP(variant->min_value.d, variant->value.d, variant->max_value.d);
            break;
        }
    }
}
NK_LIB struct nk_property_variant
nk_property_variant_int(int value, int min_value, int max_value, int step)
{
    struct nk_property_variant result;
    result.kind = NK_PROPERTY_INT;
    result.value.i = value;
    result.min_value.i = min_value;
    result.max_value.i = max_value;
    result.step.i = step;
    return result;
}
NK_LIB struct nk_property_variant
nk_property_variant_float(float value, float min_value, float max_value, float step)
{
    struct nk_property_variant result;
    result.kind = NK_PROPERTY_FLOAT;
    result.value.f = value;
    result.min_value.f = min_value;
    result.max_value.f = max_value;
    result.step.f = step;
    return result;
}
NK_LIB struct nk_property_variant
nk_property_variant_double(double value, double min_value, double max_value,
    double step)
{
    struct nk_property_variant result;
    result.kind = NK_PROPERTY_DOUBLE;
    result.value.d = value;
    result.min_value.d = min_value;
    result.max_value.d = max_value;
    result.step.d = step;
    return result;
}
NK_LIB void
nk_property(struct nk_context *ctx, const char *name, struct nk_property_variant *variant,
    float inc_per_pixel, const enum nk_property_filter filter)
{
    struct nk_window *win;
    struct nk_panel *layout;
    struct nk_input *in;
    const struct nk_style *style;

    struct nk_rect bounds;
    enum nk_widget_layout_states s;

    int *state = 0;
    nk_hash hash = 0;
    char *buffer = 0;
    int *len = 0;
    int *cursor = 0;
    int *select_begin = 0;
    int *select_end = 0;
    int old_state;

    char dummy_buffer[NK_MAX_NUMBER_BUFFER];
    int dummy_state = NK_PROPERTY_DEFAULT;
    int dummy_length = 0;
    int dummy_cursor = 0;
    int dummy_select_begin = 0;
    int dummy_select_end = 0;

    NK_ASSERT(ctx);
    NK_ASSERT(ctx->current);
    NK_ASSERT(ctx->current->layout);
    if (!ctx || !ctx->current || !ctx->current->layout)
        return;

    win = ctx->current;
    layout = win->layout;
    style = &ctx->style;
    s = nk_widget(&bounds, ctx);
    if (!s) return;

    /* calculate hash from name */
    if (name[0] == '#') {
        hash = nk_murmur_hash(name, (int)nk_strlen(name), win->property.seq++);
        name++; /* special number hash */
    } else hash = nk_murmur_hash(name, (int)nk_strlen(name), 42);

    /* check if property is currently hot item */
    if (win->property.active && hash == win->property.name) {
        buffer = win->property.buffer;
        len = &win->property.length;
        cursor = &win->property.cursor;
        state = &win->property.state;
        select_begin = &win->property.select_start;
        select_end = &win->property.select_end;
    } else {
        buffer = dummy_buffer;
        len = &dummy_length;
        cursor = &dummy_cursor;
        state = &dummy_state;
        select_begin =  &dummy_select_begin;
        select_end = &dummy_select_end;
    }

    /* execute property widget */
    old_state = *state;
    ctx->text_edit.clip = ctx->clip;
    in = ((s == NK_WIDGET_ROM && !win->property.active) ||
        layout->flags & NK_WINDOW_ROM) ? 0 : &ctx->input;
    nk_do_property(&ctx->last_widget_state, &win->buffer, bounds, name,
        variant, inc_per_pixel, buffer, len, state, cursor, select_begin,
        select_end, &style->property, filter, in, style->font, &ctx->text_edit,
        ctx->button_behavior);

    if (in && *state != NK_PROPERTY_DEFAULT && !win->property.active) {
        /* current property is now hot */
        win->property.active = 1;
        NK_MEMCPY(win->property.buffer, buffer, (nk_size)*len);
        win->property.length = *len;
        win->property.cursor = *cursor;
        win->property.state = *state;
        win->property.name = hash;
        win->property.select_start = *select_begin;
        win->property.select_end = *select_end;
        if (*state == NK_PROPERTY_DRAG) {
            ctx->input.mouse.grab = nk_true;
            ctx->input.mouse.grabbed = nk_true;
        }
    }
    /* check if previously active property is now inactive */
    if (*state == NK_PROPERTY_DEFAULT && old_state != NK_PROPERTY_DEFAULT) {
        if (old_state == NK_PROPERTY_DRAG) {
            ctx->input.mouse.grab = nk_false;
            ctx->input.mouse.grabbed = nk_false;
            ctx->input.mouse.ungrab = nk_true;
        }
        win->property.select_start = 0;
        win->property.select_end = 0;
        win->property.active = 0;
    }
}
NK_API void
nk_property_int(struct nk_context *ctx, const char *name,
    int min, int *val, int max, int step, float inc_per_pixel)
{
    struct nk_property_variant variant;
    NK_ASSERT(ctx);
    NK_ASSERT(name);
    NK_ASSERT(val);

    if (!ctx || !ctx->current || !name || !val) return;
    variant = nk_property_variant_int(*val, min, max, step);
    nk_property(ctx, name, &variant, inc_per_pixel, NK_FILTER_INT);
    *val = variant.value.i;
}
NK_API void
nk_property_float(struct nk_context *ctx, const char *name,
    float min, float *val, float max, float step, float inc_per_pixel)
{
    struct nk_property_variant variant;
    NK_ASSERT(ctx);
    NK_ASSERT(name);
    NK_ASSERT(val);

    if (!ctx || !ctx->current || !name || !val) return;
    variant = nk_property_variant_float(*val, min, max, step);
    nk_property(ctx, name, &variant, inc_per_pixel, NK_FILTER_FLOAT);
    *val = variant.value.f;
}
NK_API void
nk_property_double(struct nk_context *ctx, const char *name,
    double min, double *val, double max, double step, float inc_per_pixel)
{
    struct nk_property_variant variant;
    NK_ASSERT(ctx);
    NK_ASSERT(name);
    NK_ASSERT(val);

    if (!ctx || !ctx->current || !name || !val) return;
    variant = nk_property_variant_double(*val, min, max, step);
    nk_property(ctx, name, &variant, inc_per_pixel, NK_FILTER_FLOAT);
    *val = variant.value.d;
}
NK_API int
nk_propertyi(struct nk_context *ctx, const char *name, int min, int val,
    int max, int step, float inc_per_pixel)
{
    struct nk_property_variant variant;
    NK_ASSERT(ctx);
    NK_ASSERT(name);

    if (!ctx || !ctx->current || !name) return val;
    variant = nk_property_variant_int(val, min, max, step);
    nk_property(ctx, name, &variant, inc_per_pixel, NK_FILTER_INT);
    val = variant.value.i;
    return val;
}
NK_API float
nk_propertyf(struct nk_context *ctx, const char *name, float min,
    float val, float max, float step, float inc_per_pixel)
{
    struct nk_property_variant variant;
    NK_ASSERT(ctx);
    NK_ASSERT(name);

    if (!ctx || !ctx->current || !name) return val;
    variant = nk_property_variant_float(val, min, max, step);
    nk_property(ctx, name, &variant, inc_per_pixel, NK_FILTER_FLOAT);
    val = variant.value.f;
    return val;
}
NK_API double
nk_propertyd(struct nk_context *ctx, const char *name, double min,
    double val, double max, double step, float inc_per_pixel)
{
    struct nk_property_variant variant;
    NK_ASSERT(ctx);
    NK_ASSERT(name);

    if (!ctx || !ctx->current || !name) return val;
    variant = nk_property_variant_double(val, min, max, step);
    nk_property(ctx, name, &variant, inc_per_pixel, NK_FILTER_FLOAT);
    val = variant.value.d;
    return val;
}





/* ==============================================================
 *
 *                          CHART
 *
 * ===============================================================*/
NK_API int
nk_chart_begin_colored(struct nk_context *ctx, enum nk_chart_type type,
    struct nk_color color, struct nk_color highlight,
    int count, float min_value, float max_value)
{
    struct nk_window *win;
    struct nk_chart *chart;
    const struct nk_style *config;
    const struct nk_style_chart *style;

    const struct nk_style_item *background;
    struct nk_rect bounds = {0, 0, 0, 0};

    NK_ASSERT(ctx);
    NK_ASSERT(ctx->current);
    NK_ASSERT(ctx->current->layout);

    if (!ctx || !ctx->current || !ctx->current->layout) return 0;
    if (!nk_widget(&bounds, ctx)) {
        chart = &ctx->current->layout->chart;
        nk_zero(chart, sizeof(*chart));
        return 0;
    }

    win = ctx->current;
    config = &ctx->style;
    chart = &win->layout->chart;
    style = &config->chart;

    /* setup basic generic chart  */
    nk_zero(chart, sizeof(*chart));
    chart->x = bounds.x + style->padding.x;
    chart->y = bounds.y + style->padding.y;
    chart->w = bounds.w - 2 * style->padding.x;
    chart->h = bounds.h - 2 * style->padding.y;
    chart->w = NK_MAX(chart->w, 2 * style->padding.x);
    chart->h = NK_MAX(chart->h, 2 * style->padding.y);

    /* add first slot into chart */
    {struct nk_chart_slot *slot = &chart->slots[chart->slot++];
    slot->type = type;
    slot->count = count;
    slot->color = color;
    slot->highlight = highlight;
    slot->min = NK_MIN(min_value, max_value);
    slot->max = NK_MAX(min_value, max_value);
    slot->range = slot->max - slot->min;}

    /* draw chart background */
    background = &style->background;
    if (background->type == NK_STYLE_ITEM_IMAGE) {
        nk_draw_image(&win->buffer, bounds, &background->data.image, nk_white);
    } else {
        nk_fill_rect(&win->buffer, bounds, style->rounding, style->border_color);
        nk_fill_rect(&win->buffer, nk_shrink_rect(bounds, style->border),
            style->rounding, style->background.data.color);
    }
    return 1;
}
NK_API int
nk_chart_begin(struct nk_context *ctx, const enum nk_chart_type type,
    int count, float min_value, float max_value)
{
    return nk_chart_begin_colored(ctx, type, ctx->style.chart.color,
                ctx->style.chart.selected_color, count, min_value, max_value);
}
NK_API void
nk_chart_add_slot_colored(struct nk_context *ctx, const enum nk_chart_type type,
    struct nk_color color, struct nk_color highlight,
    int count, float min_value, float max_value)
{
    NK_ASSERT(ctx);
    NK_ASSERT(ctx->current);
    NK_ASSERT(ctx->current->layout);
    NK_ASSERT(ctx->current->layout->chart.slot < NK_CHART_MAX_SLOT);
    if (!ctx || !ctx->current || !ctx->current->layout) return;
    if (ctx->current->layout->chart.slot >= NK_CHART_MAX_SLOT) return;

    /* add another slot into the graph */
    {struct nk_chart *chart = &ctx->current->layout->chart;
    struct nk_chart_slot *slot = &chart->slots[chart->slot++];
    slot->type = type;
    slot->count = count;
    slot->color = color;
    slot->highlight = highlight;
    slot->min = NK_MIN(min_value, max_value);
    slot->max = NK_MAX(min_value, max_value);
    slot->range = slot->max - slot->min;}
}
NK_API void
nk_chart_add_slot(struct nk_context *ctx, const enum nk_chart_type type,
    int count, float min_value, float max_value)
{
    nk_chart_add_slot_colored(ctx, type, ctx->style.chart.color,
        ctx->style.chart.selected_color, count, min_value, max_value);
}
NK_INTERN nk_flags
nk_chart_push_line(struct nk_context *ctx, struct nk_window *win,
    struct nk_chart *g, float value, int slot)
{
    struct nk_panel *layout = win->layout;
    const struct nk_input *i = &ctx->input;
    struct nk_command_buffer *out = &win->buffer;

    nk_flags ret = 0;
    struct nk_vec2 cur;
    struct nk_rect bounds;
    struct nk_color color;
    float step;
    float range;
    float ratio;

    NK_ASSERT(slot >= 0 && slot < NK_CHART_MAX_SLOT);
    step = g->w / (float)g->slots[slot].count;
    range = g->slots[slot].max - g->slots[slot].min;
    ratio = (value - g->slots[slot].min) / range;

    if (g->slots[slot].index == 0) {
        /* first data point does not have a connection */
        g->slots[slot].last.x = g->x;
        g->slots[slot].last.y = (g->y + g->h) - ratio * (float)g->h;

        bounds.x = g->slots[slot].last.x - 2;
        bounds.y = g->slots[slot].last.y - 2;
        bounds.w = bounds.h = 4;

        color = g->slots[slot].color;
        if (!(layout->flags & NK_WINDOW_ROM) &&
            NK_INBOX(i->mouse.pos.x,i->mouse.pos.y, g->slots[slot].last.x-3, g->slots[slot].last.y-3, 6, 6)){
            ret = nk_input_is_mouse_hovering_rect(i, bounds) ? NK_CHART_HOVERING : 0;
            ret |= (i->mouse.buttons[NK_BUTTON_LEFT].down &&
                i->mouse.buttons[NK_BUTTON_LEFT].clicked) ? NK_CHART_CLICKED: 0;
            color = g->slots[slot].highlight;
        }
        nk_fill_rect(out, bounds, 0, color);
        g->slots[slot].index += 1;
        return ret;
    }

    /* draw a line between the last data point and the new one */
    color = g->slots[slot].color;
    cur.x = g->x + (float)(step * (float)g->slots[slot].index);
    cur.y = (g->y + g->h) - (ratio * (float)g->h);
    nk_stroke_line(out, g->slots[slot].last.x, g->slots[slot].last.y, cur.x, cur.y, 1.0f, color);

    bounds.x = cur.x - 3;
    bounds.y = cur.y - 3;
    bounds.w = bounds.h = 6;

    /* user selection of current data point */
    if (!(layout->flags & NK_WINDOW_ROM)) {
        if (nk_input_is_mouse_hovering_rect(i, bounds)) {
            ret = NK_CHART_HOVERING;
            ret |= (!i->mouse.buttons[NK_BUTTON_LEFT].down &&
                i->mouse.buttons[NK_BUTTON_LEFT].clicked) ? NK_CHART_CLICKED: 0;
            color = g->slots[slot].highlight;
        }
    }
    nk_fill_rect(out, nk_rect(cur.x - 2, cur.y - 2, 4, 4), 0, color);

    /* save current data point position */
    g->slots[slot].last.x = cur.x;
    g->slots[slot].last.y = cur.y;
    g->slots[slot].index  += 1;
    return ret;
}
NK_INTERN nk_flags
nk_chart_push_column(const struct nk_context *ctx, struct nk_window *win,
    struct nk_chart *chart, float value, int slot)
{
    struct nk_command_buffer *out = &win->buffer;
    const struct nk_input *in = &ctx->input;
    struct nk_panel *layout = win->layout;

    float ratio;
    nk_flags ret = 0;
    struct nk_color color;
    struct nk_rect item = {0,0,0,0};

    NK_ASSERT(slot >= 0 && slot < NK_CHART_MAX_SLOT);
    if (chart->slots[slot].index  >= chart->slots[slot].count)
        return nk_false;
    if (chart->slots[slot].count) {
        float padding = (float)(chart->slots[slot].count-1);
        item.w = (chart->w - padding) / (float)(chart->slots[slot].count);
    }

    /* calculate bounds of current bar chart entry */
    color = chart->slots[slot].color;;
    item.h = chart->h * NK_ABS((value/chart->slots[slot].range));
    if (value >= 0) {
        ratio = (value + NK_ABS(chart->slots[slot].min)) / NK_ABS(chart->slots[slot].range);
        item.y = (chart->y + chart->h) - chart->h * ratio;
    } else {
        ratio = (value - chart->slots[slot].max) / chart->slots[slot].range;
        item.y = chart->y + (chart->h * NK_ABS(ratio)) - item.h;
    }
    item.x = chart->x + ((float)chart->slots[slot].index * item.w);
    item.x = item.x + ((float)chart->slots[slot].index);

    /* user chart bar selection */
    if (!(layout->flags & NK_WINDOW_ROM) &&
        NK_INBOX(in->mouse.pos.x,in->mouse.pos.y,item.x,item.y,item.w,item.h)) {
        ret = NK_CHART_HOVERING;
        ret |= (!in->mouse.buttons[NK_BUTTON_LEFT].down &&
                in->mouse.buttons[NK_BUTTON_LEFT].clicked) ? NK_CHART_CLICKED: 0;
        color = chart->slots[slot].highlight;
    }
    nk_fill_rect(out, item, 0, color);
    chart->slots[slot].index += 1;
    return ret;
}
NK_API nk_flags
nk_chart_push_slot(struct nk_context *ctx, float value, int slot)
{
    nk_flags flags;
    struct nk_window *win;

    NK_ASSERT(ctx);
    NK_ASSERT(ctx->current);
    NK_ASSERT(slot >= 0 && slot < NK_CHART_MAX_SLOT);
    NK_ASSERT(slot < ctx->current->layout->chart.slot);
    if (!ctx || !ctx->current || slot >= NK_CHART_MAX_SLOT) return nk_false;
    if (slot >= ctx->current->layout->chart.slot) return nk_false;

    win = ctx->current;
    if (win->layout->chart.slot < slot) return nk_false;
    switch (win->layout->chart.slots[slot].type) {
    case NK_CHART_LINES:
        flags = nk_chart_push_line(ctx, win, &win->layout->chart, value, slot); break;
    case NK_CHART_COLUMN:
        flags = nk_chart_push_column(ctx, win, &win->layout->chart, value, slot); break;
    default:
    case NK_CHART_MAX:
        flags = 0;
    }
    return flags;
}
NK_API nk_flags
nk_chart_push(struct nk_context *ctx, float value)
{
    return nk_chart_push_slot(ctx, value, 0);
}
NK_API void
nk_chart_end(struct nk_context *ctx)
{
    struct nk_window *win;
    struct nk_chart *chart;

    NK_ASSERT(ctx);
    NK_ASSERT(ctx->current);
    if (!ctx || !ctx->current)
        return;

    win = ctx->current;
    chart = &win->layout->chart;
    NK_MEMSET(chart, 0, sizeof(*chart));
    return;
}
NK_API void
nk_plot(struct nk_context *ctx, enum nk_chart_type type, const float *values,
    int count, int offset)
{
    int i = 0;
    float min_value;
    float max_value;

    NK_ASSERT(ctx);
    NK_ASSERT(values);
    if (!ctx || !values || !count) return;

    min_value = values[offset];
    max_value = values[offset];
    for (i = 0; i < count; ++i) {
        min_value = NK_MIN(values[i + offset], min_value);
        max_value = NK_MAX(values[i + offset], max_value);
    }

    if (nk_chart_begin(ctx, type, count, min_value, max_value)) {
        for (i = 0; i < count; ++i)
            nk_chart_push(ctx, values[i + offset]);
        nk_chart_end(ctx);
    }
}
NK_API void
nk_plot_function(struct nk_context *ctx, enum nk_chart_type type, void *userdata,
    float(*value_getter)(void* user, int index), int count, int offset)
{
    int i = 0;
    float min_value;
    float max_value;

    NK_ASSERT(ctx);
    NK_ASSERT(value_getter);
    if (!ctx || !value_getter || !count) return;

    max_value = min_value = value_getter(userdata, offset);
    for (i = 0; i < count; ++i) {
        float value = value_getter(userdata, i + offset);
        min_value = NK_MIN(value, min_value);
        max_value = NK_MAX(value, max_value);
    }

    if (nk_chart_begin(ctx, type, count, min_value, max_value)) {
        for (i = 0; i < count; ++i)
            nk_chart_push(ctx, value_getter(userdata, i + offset));
        nk_chart_end(ctx);
    }
}





/* ==============================================================
 *
 *                          COLOR PICKER
 *
 * ===============================================================*/
NK_LIB int
nk_color_picker_behavior(nk_flags *state,
    const struct nk_rect *bounds, const struct nk_rect *matrix,
    const struct nk_rect *hue_bar, const struct nk_rect *alpha_bar,
    struct nk_colorf *color, const struct nk_input *in)
{
    float hsva[4];
    int value_changed = 0;
    int hsv_changed = 0;

    NK_ASSERT(state);
    NK_ASSERT(matrix);
    NK_ASSERT(hue_bar);
    NK_ASSERT(color);

    /* color matrix */
    nk_colorf_hsva_fv(hsva, *color);
    if (nk_button_behavior(state, *matrix, in, NK_BUTTON_REPEATER)) {
        hsva[1] = NK_SATURATE((in->mouse.pos.x - matrix->x) / (matrix->w-1));
        hsva[2] = 1.0f - NK_SATURATE((in->mouse.pos.y - matrix->y) / (matrix->h-1));
        value_changed = hsv_changed = 1;
    }
    /* hue bar */
    if (nk_button_behavior(state, *hue_bar, in, NK_BUTTON_REPEATER)) {
        hsva[0] = NK_SATURATE((in->mouse.pos.y - hue_bar->y) / (hue_bar->h-1));
        value_changed = hsv_changed = 1;
    }
    /* alpha bar */
    if (alpha_bar) {
        if (nk_button_behavior(state, *alpha_bar, in, NK_BUTTON_REPEATER)) {
            hsva[3] = 1.0f - NK_SATURATE((in->mouse.pos.y - alpha_bar->y) / (alpha_bar->h-1));
            value_changed = 1;
        }
    }
    nk_widget_state_reset(state);
    if (hsv_changed) {
        *color = nk_hsva_colorfv(hsva);
        *state = NK_WIDGET_STATE_ACTIVE;
    }
    if (value_changed) {
        color->a = hsva[3];
        *state = NK_WIDGET_STATE_ACTIVE;
    }
    /* set color picker widget state */
    if (nk_input_is_mouse_hovering_rect(in, *bounds))
        *state = NK_WIDGET_STATE_HOVERED;
    if (*state & NK_WIDGET_STATE_HOVER && !nk_input_is_mouse_prev_hovering_rect(in, *bounds))
        *state |= NK_WIDGET_STATE_ENTERED;
    else if (nk_input_is_mouse_prev_hovering_rect(in, *bounds))
        *state |= NK_WIDGET_STATE_LEFT;
    return value_changed;
}
NK_LIB void
nk_draw_color_picker(struct nk_command_buffer *o, const struct nk_rect *matrix,
    const struct nk_rect *hue_bar, const struct nk_rect *alpha_bar,
    struct nk_colorf col)
{
    NK_STORAGE const struct nk_color black = {0,0,0,255};
    NK_STORAGE const struct nk_color white = {255, 255, 255, 255};
    NK_STORAGE const struct nk_color black_trans = {0,0,0,0};

    const float crosshair_size = 7.0f;
    struct nk_color temp;
    float hsva[4];
    float line_y;
    int i;

    NK_ASSERT(o);
    NK_ASSERT(matrix);
    NK_ASSERT(hue_bar);

    /* draw hue bar */
    nk_colorf_hsva_fv(hsva, col);
    for (i = 0; i < 6; ++i) {
        NK_GLOBAL const struct nk_color hue_colors[] = {
            {255, 0, 0, 255}, {255,255,0,255}, {0,255,0,255}, {0, 255,255,255},
            {0,0,255,255}, {255, 0, 255, 255}, {255, 0, 0, 255}
        };
        nk_fill_rect_multi_color(o,
            nk_rect(hue_bar->x, hue_bar->y + (float)i * (hue_bar->h/6.0f) + 0.5f,
                hue_bar->w, (hue_bar->h/6.0f) + 0.5f), hue_colors[i], hue_colors[i],
                hue_colors[i+1], hue_colors[i+1]);
    }
    line_y = (float)(int)(hue_bar->y + hsva[0] * matrix->h + 0.5f);
    nk_stroke_line(o, hue_bar->x-1, line_y, hue_bar->x + hue_bar->w + 2,
        line_y, 1, nk_rgb(255,255,255));

    /* draw alpha bar */
    if (alpha_bar) {
        float alpha = NK_SATURATE(col.a);
        line_y = (float)(int)(alpha_bar->y +  (1.0f - alpha) * matrix->h + 0.5f);

        nk_fill_rect_multi_color(o, *alpha_bar, white, white, black, black);
        nk_stroke_line(o, alpha_bar->x-1, line_y, alpha_bar->x + alpha_bar->w + 2,
            line_y, 1, nk_rgb(255,255,255));
    }

    /* draw color matrix */
    temp = nk_hsv_f(hsva[0], 1.0f, 1.0f);
    nk_fill_rect_multi_color(o, *matrix, white, temp, temp, white);
    nk_fill_rect_multi_color(o, *matrix, black_trans, black_trans, black, black);

    /* draw cross-hair */
    {struct nk_vec2 p; float S = hsva[1]; float V = hsva[2];
    p.x = (float)(int)(matrix->x + S * matrix->w);
    p.y = (float)(int)(matrix->y + (1.0f - V) * matrix->h);
    nk_stroke_line(o, p.x - crosshair_size, p.y, p.x-2, p.y, 1.0f, white);
    nk_stroke_line(o, p.x + crosshair_size + 1, p.y, p.x+3, p.y, 1.0f, white);
    nk_stroke_line(o, p.x, p.y + crosshair_size + 1, p.x, p.y+3, 1.0f, white);
    nk_stroke_line(o, p.x, p.y - crosshair_size, p.x, p.y-2, 1.0f, white);}
}
NK_LIB int
nk_do_color_picker(nk_flags *state,
    struct nk_command_buffer *out, struct nk_colorf *col,
    enum nk_color_format fmt, struct nk_rect bounds,
    struct nk_vec2 padding, const struct nk_input *in,
    const struct nk_user_font *font)
{
    int ret = 0;
    struct nk_rect matrix;
    struct nk_rect hue_bar;
    struct nk_rect alpha_bar;
    float bar_w;

    NK_ASSERT(out);
    NK_ASSERT(col);
    NK_ASSERT(state);
    NK_ASSERT(font);
    if (!out || !col || !state || !font)
        return ret;

    bar_w = font->height;
    bounds.x += padding.x;
    bounds.y += padding.x;
    bounds.w -= 2 * padding.x;
    bounds.h -= 2 * padding.y;

    matrix.x = bounds.x;
    matrix.y = bounds.y;
    matrix.h = bounds.h;
    matrix.w = bounds.w - (3 * padding.x + 2 * bar_w);

    hue_bar.w = bar_w;
    hue_bar.y = bounds.y;
    hue_bar.h = matrix.h;
    hue_bar.x = matrix.x + matrix.w + padding.x;

    alpha_bar.x = hue_bar.x + hue_bar.w + padding.x;
    alpha_bar.y = bounds.y;
    alpha_bar.w = bar_w;
    alpha_bar.h = matrix.h;

    ret = nk_color_picker_behavior(state, &bounds, &matrix, &hue_bar,
        (fmt == NK_RGBA) ? &alpha_bar:0, col, in);
    nk_draw_color_picker(out, &matrix, &hue_bar, (fmt == NK_RGBA) ? &alpha_bar:0, *col);
    return ret;
}
NK_API int
nk_color_pick(struct nk_context * ctx, struct nk_colorf *color,
    enum nk_color_format fmt)
{
    struct nk_window *win;
    struct nk_panel *layout;
    const struct nk_style *config;
    const struct nk_input *in;

    enum nk_widget_layout_states state;
    struct nk_rect bounds;

    NK_ASSERT(ctx);
    NK_ASSERT(color);
    NK_ASSERT(ctx->current);
    NK_ASSERT(ctx->current->layout);
    if (!ctx || !ctx->current || !ctx->current->layout || !color)
        return 0;

    win = ctx->current;
    config = &ctx->style;
    layout = win->layout;
    state = nk_widget(&bounds, ctx);
    if (!state) return 0;
    in = (state == NK_WIDGET_ROM || layout->flags & NK_WINDOW_ROM) ? 0 : &ctx->input;
    return nk_do_color_picker(&ctx->last_widget_state, &win->buffer, color, fmt, bounds,
                nk_vec2(0,0), in, config->font);
}
NK_API struct nk_colorf
nk_color_picker(struct nk_context *ctx, struct nk_colorf color,
    enum nk_color_format fmt)
{
    nk_color_pick(ctx, &color, fmt);
    return color;
}





/* ==============================================================
 *
 *                          COMBO
 *
 * ===============================================================*/
NK_INTERN int
nk_combo_begin(struct nk_context *ctx, struct nk_window *win,
    struct nk_vec2 size, int is_clicked, struct nk_rect header)
{
    struct nk_window *popup;
    int is_open = 0;
    int is_active = 0;
    struct nk_rect body;
    nk_hash hash;

    NK_ASSERT(ctx);
    NK_ASSERT(ctx->current);
    NK_ASSERT(ctx->current->layout);
    if (!ctx || !ctx->current || !ctx->current->layout)
        return 0;

    popup = win->popup.win;
    body.x = header.x;
    body.w = size.x;
    body.y = header.y + header.h-ctx->style.window.combo_border;
    body.h = size.y;

    hash = win->popup.combo_count++;
    is_open = (popup) ? nk_true:nk_false;
    is_active = (popup && (win->popup.name == hash) && win->popup.type == NK_PANEL_COMBO);
    if ((is_clicked && is_open && !is_active) || (is_open && !is_active) ||
        (!is_open && !is_active && !is_clicked)) return 0;
    if (!nk_nonblock_begin(ctx, 0, body,
        (is_clicked && is_open)?nk_rect(0,0,0,0):header, NK_PANEL_COMBO)) return 0;

    win->popup.type = NK_PANEL_COMBO;
    win->popup.name = hash;
    return 1;
}
NK_API int
nk_combo_begin_text(struct nk_context *ctx, const char *selected, int len,
    struct nk_vec2 size)
{
    const struct nk_input *in;
    struct nk_window *win;
    struct nk_style *style;

    enum nk_widget_layout_states s;
    int is_clicked = nk_false;
    struct nk_rect header;
    const struct nk_style_item *background;
    struct nk_text text;

    NK_ASSERT(ctx);
    NK_ASSERT(selected);
    NK_ASSERT(ctx->current);
    NK_ASSERT(ctx->current->layout);
    if (!ctx || !ctx->current || !ctx->current->layout || !selected)
        return 0;

    win = ctx->current;
    style = &ctx->style;
    s = nk_widget(&header, ctx);
    if (s == NK_WIDGET_INVALID)
        return 0;

    in = (win->layout->flags & NK_WINDOW_ROM || s == NK_WIDGET_ROM)? 0: &ctx->input;
    if (nk_button_behavior(&ctx->last_widget_state, header, in, NK_BUTTON_DEFAULT))
        is_clicked = nk_true;

    /* draw combo box header background and border */
    if (ctx->last_widget_state & NK_WIDGET_STATE_ACTIVED) {
        background = &style->combo.active;
        text.text = style->combo.label_active;
    } else if (ctx->last_widget_state & NK_WIDGET_STATE_HOVER) {
        background = &style->combo.hover;
        text.text = style->combo.label_hover;
    } else {
        background = &style->combo.normal;
        text.text = style->combo.label_normal;
    }
    if (background->type == NK_STYLE_ITEM_IMAGE) {
        text.background = nk_rgba(0,0,0,0);
        nk_draw_image(&win->buffer, header, &background->data.image, nk_white);
    } else {
        text.background = background->data.color;
        nk_fill_rect(&win->buffer, header, style->combo.rounding, background->data.color);
        nk_stroke_rect(&win->buffer, header, style->combo.rounding, style->combo.border, style->combo.border_color);
    }
    {
        /* print currently selected text item */
        struct nk_rect label;
        struct nk_rect button;
        struct nk_rect content;

        enum nk_symbol_type sym;
        if (ctx->last_widget_state & NK_WIDGET_STATE_HOVER)
            sym = style->combo.sym_hover;
        else if (is_clicked)
            sym = style->combo.sym_active;
        else sym = style->combo.sym_normal;

        /* calculate button */
        button.w = header.h - 2 * style->combo.button_padding.y;
        button.x = (header.x + header.w - header.h) - style->combo.button_padding.x;
        button.y = header.y + style->combo.button_padding.y;
        button.h = button.w;

        content.x = button.x + style->combo.button.padding.x;
        content.y = button.y + style->combo.button.padding.y;
        content.w = button.w - 2 * style->combo.button.padding.x;
        content.h = button.h - 2 * style->combo.button.padding.y;

        /* draw selected label */
        text.padding = nk_vec2(0,0);
        label.x = header.x + style->combo.content_padding.x;
        label.y = header.y + style->combo.content_padding.y;
        label.w = button.x - (style->combo.content_padding.x + style->combo.spacing.x) - label.x;;
        label.h = header.h - 2 * style->combo.content_padding.y;
        nk_widget_text(&win->buffer, label, selected, len, &text,
            NK_TEXT_LEFT, ctx->style.font);

        /* draw open/close button */
        nk_draw_button_symbol(&win->buffer, &button, &content, ctx->last_widget_state,
            &ctx->style.combo.button, sym, style->font);
    }
    return nk_combo_begin(ctx, win, size, is_clicked, header);
}
NK_API int
nk_combo_begin_label(struct nk_context *ctx, const char *selected, struct nk_vec2 size)
{
    return nk_combo_begin_text(ctx, selected, nk_strlen(selected), size);
}
NK_API int
nk_combo_begin_color(struct nk_context *ctx, struct nk_color color, struct nk_vec2 size)
{
    struct nk_window *win;
    struct nk_style *style;
    const struct nk_input *in;

    struct nk_rect header;
    int is_clicked = nk_false;
    enum nk_widget_layout_states s;
    const struct nk_style_item *background;

    NK_ASSERT(ctx);
    NK_ASSERT(ctx->current);
    NK_ASSERT(ctx->current->layout);
    if (!ctx || !ctx->current || !ctx->current->layout)
        return 0;

    win = ctx->current;
    style = &ctx->style;
    s = nk_widget(&header, ctx);
    if (s == NK_WIDGET_INVALID)
        return 0;

    in = (win->layout->flags & NK_WINDOW_ROM || s == NK_WIDGET_ROM)? 0: &ctx->input;
    if (nk_button_behavior(&ctx->last_widget_state, header, in, NK_BUTTON_DEFAULT))
        is_clicked = nk_true;

    /* draw combo box header background and border */
    if (ctx->last_widget_state & NK_WIDGET_STATE_ACTIVED)
        background = &style->combo.active;
    else if (ctx->last_widget_state & NK_WIDGET_STATE_HOVER)
        background = &style->combo.hover;
    else background = &style->combo.normal;

    if (background->type == NK_STYLE_ITEM_IMAGE) {
        nk_draw_image(&win->buffer, header, &background->data.image,nk_white);
    } else {
        nk_fill_rect(&win->buffer, header, style->combo.rounding, background->data.color);
        nk_stroke_rect(&win->buffer, header, style->combo.rounding, style->combo.border, style->combo.border_color);
    }
    {
        struct nk_rect content;
        struct nk_rect button;
        struct nk_rect bounds;

        enum nk_symbol_type sym;
        if (ctx->last_widget_state & NK_WIDGET_STATE_HOVER)
            sym = style->combo.sym_hover;
        else if (is_clicked)
            sym = style->combo.sym_active;
        else sym = style->combo.sym_normal;

        /* calculate button */
        button.w = header.h - 2 * style->combo.button_padding.y;
        button.x = (header.x + header.w - header.h) - style->combo.button_padding.x;
        button.y = header.y + style->combo.button_padding.y;
        button.h = button.w;

        content.x = button.x + style->combo.button.padding.x;
        content.y = button.y + style->combo.button.padding.y;
        content.w = button.w - 2 * style->combo.button.padding.x;
        content.h = button.h - 2 * style->combo.button.padding.y;

        /* draw color */
        bounds.h = header.h - 4 * style->combo.content_padding.y;
        bounds.y = header.y + 2 * style->combo.content_padding.y;
        bounds.x = header.x + 2 * style->combo.content_padding.x;
        bounds.w = (button.x - (style->combo.content_padding.x + style->combo.spacing.x)) - bounds.x;
        nk_fill_rect(&win->buffer, bounds, 0, color);

        /* draw open/close button */
        nk_draw_button_symbol(&win->buffer, &button, &content, ctx->last_widget_state,
            &ctx->style.combo.button, sym, style->font);
    }
    return nk_combo_begin(ctx, win, size, is_clicked, header);
}
NK_API int
nk_combo_begin_symbol(struct nk_context *ctx, enum nk_symbol_type symbol, struct nk_vec2 size)
{
    struct nk_window *win;
    struct nk_style *style;
    const struct nk_input *in;

    struct nk_rect header;
    int is_clicked = nk_false;
    enum nk_widget_layout_states s;
    const struct nk_style_item *background;
    struct nk_color sym_background;
    struct nk_color symbol_color;

    NK_ASSERT(ctx);
    NK_ASSERT(ctx->current);
    NK_ASSERT(ctx->current->layout);
    if (!ctx || !ctx->current || !ctx->current->layout)
        return 0;

    win = ctx->current;
    style = &ctx->style;
    s = nk_widget(&header, ctx);
    if (s == NK_WIDGET_INVALID)
        return 0;

    in = (win->layout->flags & NK_WINDOW_ROM || s == NK_WIDGET_ROM)? 0: &ctx->input;
    if (nk_button_behavior(&ctx->last_widget_state, header, in, NK_BUTTON_DEFAULT))
        is_clicked = nk_true;

    /* draw combo box header background and border */
    if (ctx->last_widget_state & NK_WIDGET_STATE_ACTIVED) {
        background = &style->combo.active;
        symbol_color = style->combo.symbol_active;
    } else if (ctx->last_widget_state & NK_WIDGET_STATE_HOVER) {
        background = &style->combo.hover;
        symbol_color = style->combo.symbol_hover;
    } else {
        background = &style->combo.normal;
        symbol_color = style->combo.symbol_hover;
    }

    if (background->type == NK_STYLE_ITEM_IMAGE) {
        sym_background = nk_rgba(0,0,0,0);
        nk_draw_image(&win->buffer, header, &background->data.image, nk_white);
    } else {
        sym_background = background->data.color;
        nk_fill_rect(&win->buffer, header, style->combo.rounding, background->data.color);
        nk_stroke_rect(&win->buffer, header, style->combo.rounding, style->combo.border, style->combo.border_color);
    }
    {
        struct nk_rect bounds = {0,0,0,0};
        struct nk_rect content;
        struct nk_rect button;

        enum nk_symbol_type sym;
        if (ctx->last_widget_state & NK_WIDGET_STATE_HOVER)
            sym = style->combo.sym_hover;
        else if (is_clicked)
            sym = style->combo.sym_active;
        else sym = style->combo.sym_normal;

        /* calculate button */
        button.w = header.h - 2 * style->combo.button_padding.y;
        button.x = (header.x + header.w - header.h) - style->combo.button_padding.y;
        button.y = header.y + style->combo.button_padding.y;
        button.h = button.w;

        content.x = button.x + style->combo.button.padding.x;
        content.y = button.y + style->combo.button.padding.y;
        content.w = button.w - 2 * style->combo.button.padding.x;
        content.h = button.h - 2 * style->combo.button.padding.y;

        /* draw symbol */
        bounds.h = header.h - 2 * style->combo.content_padding.y;
        bounds.y = header.y + style->combo.content_padding.y;
        bounds.x = header.x + style->combo.content_padding.x;
        bounds.w = (button.x - style->combo.content_padding.y) - bounds.x;
        nk_draw_symbol(&win->buffer, symbol, bounds, sym_background, symbol_color,
            1.0f, style->font);

        /* draw open/close button */
        nk_draw_button_symbol(&win->buffer, &bounds, &content, ctx->last_widget_state,
            &ctx->style.combo.button, sym, style->font);
    }
    return nk_combo_begin(ctx, win, size, is_clicked, header);
}
NK_API int
nk_combo_begin_symbol_text(struct nk_context *ctx, const char *selected, int len,
    enum nk_symbol_type symbol, struct nk_vec2 size)
{
    struct nk_window *win;
    struct nk_style *style;
    struct nk_input *in;

    struct nk_rect header;
    int is_clicked = nk_false;
    enum nk_widget_layout_states s;
    const struct nk_style_item *background;
    struct nk_color symbol_color;
    struct nk_text text;

    NK_ASSERT(ctx);
    NK_ASSERT(ctx->current);
    NK_ASSERT(ctx->current->layout);
    if (!ctx || !ctx->current || !ctx->current->layout)
        return 0;

    win = ctx->current;
    style = &ctx->style;
    s = nk_widget(&header, ctx);
    if (!s) return 0;

    in = (win->layout->flags & NK_WINDOW_ROM || s == NK_WIDGET_ROM)? 0: &ctx->input;
    if (nk_button_behavior(&ctx->last_widget_state, header, in, NK_BUTTON_DEFAULT))
        is_clicked = nk_true;

    /* draw combo box header background and border */
    if (ctx->last_widget_state & NK_WIDGET_STATE_ACTIVED) {
        background = &style->combo.active;
        symbol_color = style->combo.symbol_active;
        text.text = style->combo.label_active;
    } else if (ctx->last_widget_state & NK_WIDGET_STATE_HOVER) {
        background = &style->combo.hover;
        symbol_color = style->combo.symbol_hover;
        text.text = style->combo.label_hover;
    } else {
        background = &style->combo.normal;
        symbol_color = style->combo.symbol_normal;
        text.text = style->combo.label_normal;
    }
    if (background->type == NK_STYLE_ITEM_IMAGE) {
        text.background = nk_rgba(0,0,0,0);
        nk_draw_image(&win->buffer, header, &background->data.image, nk_white);
    } else {
        text.background = background->data.color;
        nk_fill_rect(&win->buffer, header, style->combo.rounding, background->data.color);
        nk_stroke_rect(&win->buffer, header, style->combo.rounding, style->combo.border, style->combo.border_color);
    }
    {
        struct nk_rect content;
        struct nk_rect button;
        struct nk_rect label;
        struct nk_rect image;

        enum nk_symbol_type sym;
        if (ctx->last_widget_state & NK_WIDGET_STATE_HOVER)
            sym = style->combo.sym_hover;
        else if (is_clicked)
            sym = style->combo.sym_active;
        else sym = style->combo.sym_normal;

        /* calculate button */
        button.w = header.h - 2 * style->combo.button_padding.y;
        button.x = (header.x + header.w - header.h) - style->combo.button_padding.x;
        button.y = header.y + style->combo.button_padding.y;
        button.h = button.w;

        content.x = button.x + style->combo.button.padding.x;
        content.y = button.y + style->combo.button.padding.y;
        content.w = button.w - 2 * style->combo.button.padding.x;
        content.h = button.h - 2 * style->combo.button.padding.y;
        nk_draw_button_symbol(&win->buffer, &button, &content, ctx->last_widget_state,
            &ctx->style.combo.button, sym, style->font);

        /* draw symbol */
        image.x = header.x + style->combo.content_padding.x;
        image.y = header.y + style->combo.content_padding.y;
        image.h = header.h - 2 * style->combo.content_padding.y;
        image.w = image.h;
        nk_draw_symbol(&win->buffer, symbol, image, text.background, symbol_color,
            1.0f, style->font);

        /* draw label */
        text.padding = nk_vec2(0,0);
        label.x = image.x + image.w + style->combo.spacing.x + style->combo.content_padding.x;
        label.y = header.y + style->combo.content_padding.y;
        label.w = (button.x - style->combo.content_padding.x) - label.x;
        label.h = header.h - 2 * style->combo.content_padding.y;
        nk_widget_text(&win->buffer, label, selected, len, &text, NK_TEXT_LEFT, style->font);
    }
    return nk_combo_begin(ctx, win, size, is_clicked, header);
}
NK_API int
nk_combo_begin_image(struct nk_context *ctx, struct nk_image img, struct nk_vec2 size)
{
    struct nk_window *win;
    struct nk_style *style;
    const struct nk_input *in;

    struct nk_rect header;
    int is_clicked = nk_false;
    enum nk_widget_layout_states s;
    const struct nk_style_item *background;

    NK_ASSERT(ctx);
    NK_ASSERT(ctx->current);
    NK_ASSERT(ctx->current->layout);
    if (!ctx || !ctx->current || !ctx->current->layout)
        return 0;

    win = ctx->current;
    style = &ctx->style;
    s = nk_widget(&header, ctx);
    if (s == NK_WIDGET_INVALID)
        return 0;

    in = (win->layout->flags & NK_WINDOW_ROM || s == NK_WIDGET_ROM)? 0: &ctx->input;
    if (nk_button_behavior(&ctx->last_widget_state, header, in, NK_BUTTON_DEFAULT))
        is_clicked = nk_true;

    /* draw combo box header background and border */
    if (ctx->last_widget_state & NK_WIDGET_STATE_ACTIVED)
        background = &style->combo.active;
    else if (ctx->last_widget_state & NK_WIDGET_STATE_HOVER)
        background = &style->combo.hover;
    else background = &style->combo.normal;

    if (background->type == NK_STYLE_ITEM_IMAGE) {
        nk_draw_image(&win->buffer, header, &background->data.image, nk_white);
    } else {
        nk_fill_rect(&win->buffer, header, style->combo.rounding, background->data.color);
        nk_stroke_rect(&win->buffer, header, style->combo.rounding, style->combo.border, style->combo.border_color);
    }
    {
        struct nk_rect bounds = {0,0,0,0};
        struct nk_rect content;
        struct nk_rect button;

        enum nk_symbol_type sym;
        if (ctx->last_widget_state & NK_WIDGET_STATE_HOVER)
            sym = style->combo.sym_hover;
        else if (is_clicked)
            sym = style->combo.sym_active;
        else sym = style->combo.sym_normal;

        /* calculate button */
        button.w = header.h - 2 * style->combo.button_padding.y;
        button.x = (header.x + header.w - header.h) - style->combo.button_padding.y;
        button.y = header.y + style->combo.button_padding.y;
        button.h = button.w;

        content.x = button.x + style->combo.button.padding.x;
        content.y = button.y + style->combo.button.padding.y;
        content.w = button.w - 2 * style->combo.button.padding.x;
        content.h = button.h - 2 * style->combo.button.padding.y;

        /* draw image */
        bounds.h = header.h - 2 * style->combo.content_padding.y;
        bounds.y = header.y + style->combo.content_padding.y;
        bounds.x = header.x + style->combo.content_padding.x;
        bounds.w = (button.x - style->combo.content_padding.y) - bounds.x;
        nk_draw_image(&win->buffer, bounds, &img, nk_white);

        /* draw open/close button */
        nk_draw_button_symbol(&win->buffer, &bounds, &content, ctx->last_widget_state,
            &ctx->style.combo.button, sym, style->font);
    }
    return nk_combo_begin(ctx, win, size, is_clicked, header);
}
NK_API int
nk_combo_begin_image_text(struct nk_context *ctx, const char *selected, int len,
    struct nk_image img, struct nk_vec2 size)
{
    struct nk_window *win;
    struct nk_style *style;
    struct nk_input *in;

    struct nk_rect header;
    int is_clicked = nk_false;
    enum nk_widget_layout_states s;
    const struct nk_style_item *background;
    struct nk_text text;

    NK_ASSERT(ctx);
    NK_ASSERT(ctx->current);
    NK_ASSERT(ctx->current->layout);
    if (!ctx || !ctx->current || !ctx->current->layout)
        return 0;

    win = ctx->current;
    style = &ctx->style;
    s = nk_widget(&header, ctx);
    if (!s) return 0;

    in = (win->layout->flags & NK_WINDOW_ROM || s == NK_WIDGET_ROM)? 0: &ctx->input;
    if (nk_button_behavior(&ctx->last_widget_state, header, in, NK_BUTTON_DEFAULT))
        is_clicked = nk_true;

    /* draw combo box header background and border */
    if (ctx->last_widget_state & NK_WIDGET_STATE_ACTIVED) {
        background = &style->combo.active;
        text.text = style->combo.label_active;
    } else if (ctx->last_widget_state & NK_WIDGET_STATE_HOVER) {
        background = &style->combo.hover;
        text.text = style->combo.label_hover;
    } else {
        background = &style->combo.normal;
        text.text = style->combo.label_normal;
    }
    if (background->type == NK_STYLE_ITEM_IMAGE) {
        text.background = nk_rgba(0,0,0,0);
        nk_draw_image(&win->buffer, header, &background->data.image, nk_white);
    } else {
        text.background = background->data.color;
        nk_fill_rect(&win->buffer, header, style->combo.rounding, background->data.color);
        nk_stroke_rect(&win->buffer, header, style->combo.rounding, style->combo.border, style->combo.border_color);
    }
    {
        struct nk_rect content;
        struct nk_rect button;
        struct nk_rect label;
        struct nk_rect image;

        enum nk_symbol_type sym;
        if (ctx->last_widget_state & NK_WIDGET_STATE_HOVER)
            sym = style->combo.sym_hover;
        else if (is_clicked)
            sym = style->combo.sym_active;
        else sym = style->combo.sym_normal;

        /* calculate button */
        button.w = header.h - 2 * style->combo.button_padding.y;
        button.x = (header.x + header.w - header.h) - style->combo.button_padding.x;
        button.y = header.y + style->combo.button_padding.y;
        button.h = button.w;

        content.x = button.x + style->combo.button.padding.x;
        content.y = button.y + style->combo.button.padding.y;
        content.w = button.w - 2 * style->combo.button.padding.x;
        content.h = button.h - 2 * style->combo.button.padding.y;
        nk_draw_button_symbol(&win->buffer, &button, &content, ctx->last_widget_state,
            &ctx->style.combo.button, sym, style->font);

        /* draw image */
        image.x = header.x + style->combo.content_padding.x;
        image.y = header.y + style->combo.content_padding.y;
        image.h = header.h - 2 * style->combo.content_padding.y;
        image.w = image.h;
        nk_draw_image(&win->buffer, image, &img, nk_white);

        /* draw label */
        text.padding = nk_vec2(0,0);
        label.x = image.x + image.w + style->combo.spacing.x + style->combo.content_padding.x;
        label.y = header.y + style->combo.content_padding.y;
        label.w = (button.x - style->combo.content_padding.x) - label.x;
        label.h = header.h - 2 * style->combo.content_padding.y;
        nk_widget_text(&win->buffer, label, selected, len, &text, NK_TEXT_LEFT, style->font);
    }
    return nk_combo_begin(ctx, win, size, is_clicked, header);
}
NK_API int
nk_combo_begin_symbol_label(struct nk_context *ctx,
    const char *selected, enum nk_symbol_type type, struct nk_vec2 size)
{
    return nk_combo_begin_symbol_text(ctx, selected, nk_strlen(selected), type, size);
}
NK_API int
nk_combo_begin_image_label(struct nk_context *ctx,
    const char *selected, struct nk_image img, struct nk_vec2 size)
{
    return nk_combo_begin_image_text(ctx, selected, nk_strlen(selected), img, size);
}
NK_API int
nk_combo_item_text(struct nk_context *ctx, const char *text, int len,nk_flags align)
{
    return nk_contextual_item_text(ctx, text, len, align);
}
NK_API int
nk_combo_item_label(struct nk_context *ctx, const char *label, nk_flags align)
{
    return nk_contextual_item_label(ctx, label, align);
}
NK_API int
nk_combo_item_image_text(struct nk_context *ctx, struct nk_image img, const char *text,
    int len, nk_flags alignment)
{
    return nk_contextual_item_image_text(ctx, img, text, len, alignment);
}
NK_API int
nk_combo_item_image_label(struct nk_context *ctx, struct nk_image img,
    const char *text, nk_flags alignment)
{
    return nk_contextual_item_image_label(ctx, img, text, alignment);
}
NK_API int
nk_combo_item_symbol_text(struct nk_context *ctx, enum nk_symbol_type sym,
    const char *text, int len, nk_flags alignment)
{
    return nk_contextual_item_symbol_text(ctx, sym, text, len, alignment);
}
NK_API int
nk_combo_item_symbol_label(struct nk_context *ctx, enum nk_symbol_type sym,
    const char *label, nk_flags alignment)
{
    return nk_contextual_item_symbol_label(ctx, sym, label, alignment);
}
NK_API void nk_combo_end(struct nk_context *ctx)
{
    nk_contextual_end(ctx);
}
NK_API void nk_combo_close(struct nk_context *ctx)
{
    nk_contextual_close(ctx);
}
NK_API int
nk_combo(struct nk_context *ctx, const char **items, int count,
    int selected, int item_height, struct nk_vec2 size)
{
    int i = 0;
    int max_height;
    struct nk_vec2 item_spacing;
    struct nk_vec2 window_padding;

    NK_ASSERT(ctx);
    NK_ASSERT(items);
    NK_ASSERT(ctx->current);
    if (!ctx || !items ||!count)
        return selected;

    item_spacing = ctx->style.window.spacing;
    window_padding = nk_panel_get_padding(&ctx->style, ctx->current->layout->type);
    max_height = count * item_height + count * (int)item_spacing.y;
    max_height += (int)item_spacing.y * 2 + (int)window_padding.y * 2;
    size.y = NK_MIN(size.y, (float)max_height);
    if (nk_combo_begin_label(ctx, items[selected], size)) {
        nk_layout_row_dynamic(ctx, (float)item_height, 1);
        for (i = 0; i < count; ++i) {
            if (nk_combo_item_label(ctx, items[i], NK_TEXT_LEFT))
                selected = i;
        }
        nk_combo_end(ctx);
    }
    return selected;
}
NK_API int
nk_combo_separator(struct nk_context *ctx, const char *items_separated_by_separator,
    int separator, int selected, int count, int item_height, struct nk_vec2 size)
{
    int i;
    int max_height;
    struct nk_vec2 item_spacing;
    struct nk_vec2 window_padding;
    const char *current_item;
    const char *iter;
    int length = 0;

    NK_ASSERT(ctx);
    NK_ASSERT(items_separated_by_separator);
    if (!ctx || !items_separated_by_separator)
        return selected;

    /* calculate popup window */
    item_spacing = ctx->style.window.spacing;
    window_padding = nk_panel_get_padding(&ctx->style, ctx->current->layout->type);
    max_height = count * item_height + count * (int)item_spacing.y;
    max_height += (int)item_spacing.y * 2 + (int)window_padding.y * 2;
    size.y = NK_MIN(size.y, (float)max_height);

    /* find selected item */
    current_item = items_separated_by_separator;
    for (i = 0; i < count; ++i) {
        iter = current_item;
        while (*iter && *iter != separator) iter++;
        length = (int)(iter - current_item);
        if (i == selected) break;
        current_item = iter + 1;
    }

    if (nk_combo_begin_text(ctx, current_item, length, size)) {
        current_item = items_separated_by_separator;
        nk_layout_row_dynamic(ctx, (float)item_height, 1);
        for (i = 0; i < count; ++i) {
            iter = current_item;
            while (*iter && *iter != separator) iter++;
            length = (int)(iter - current_item);
            if (nk_combo_item_text(ctx, current_item, length, NK_TEXT_LEFT))
                selected = i;
            current_item = current_item + length + 1;
        }
        nk_combo_end(ctx);
    }
    return selected;
}
NK_API int
nk_combo_string(struct nk_context *ctx, const char *items_separated_by_zeros,
    int selected, int count, int item_height, struct nk_vec2 size)
{
    return nk_combo_separator(ctx, items_separated_by_zeros, '\0', selected, count, item_height, size);
}
NK_API int
nk_combo_callback(struct nk_context *ctx, void(*item_getter)(void*, int, const char**),
    void *userdata, int selected, int count, int item_height, struct nk_vec2 size)
{
    int i;
    int max_height;
    struct nk_vec2 item_spacing;
    struct nk_vec2 window_padding;
    const char *item;

    NK_ASSERT(ctx);
    NK_ASSERT(item_getter);
    if (!ctx || !item_getter)
        return selected;

    /* calculate popup window */
    item_spacing = ctx->style.window.spacing;
    window_padding = nk_panel_get_padding(&ctx->style, ctx->current->layout->type);
    max_height = count * item_height + count * (int)item_spacing.y;
    max_height += (int)item_spacing.y * 2 + (int)window_padding.y * 2;
    size.y = NK_MIN(size.y, (float)max_height);

    item_getter(userdata, selected, &item);
    if (nk_combo_begin_label(ctx, item, size)) {
        nk_layout_row_dynamic(ctx, (float)item_height, 1);
        for (i = 0; i < count; ++i) {
            item_getter(userdata, i, &item);
            if (nk_combo_item_label(ctx, item, NK_TEXT_LEFT))
                selected = i;
        }
        nk_combo_end(ctx);
    } return selected;
}
NK_API void
nk_combobox(struct nk_context *ctx, const char **items, int count,
    int *selected, int item_height, struct nk_vec2 size)
{
    *selected = nk_combo(ctx, items, count, *selected, item_height, size);
}
NK_API void
nk_combobox_string(struct nk_context *ctx, const char *items_separated_by_zeros,
    int *selected, int count, int item_height, struct nk_vec2 size)
{
    *selected = nk_combo_string(ctx, items_separated_by_zeros, *selected, count, item_height, size);
}
NK_API void
nk_combobox_separator(struct nk_context *ctx, const char *items_separated_by_separator,
    int separator,int *selected, int count, int item_height, struct nk_vec2 size)
{
    *selected = nk_combo_separator(ctx, items_separated_by_separator, separator,
                                    *selected, count, item_height, size);
}
NK_API void
nk_combobox_callback(struct nk_context *ctx,
    void(*item_getter)(void* data, int id, const char **out_text),
    void *userdata, int *selected, int count, int item_height, struct nk_vec2 size)
{
    *selected = nk_combo_callback(ctx, item_getter, userdata,  *selected, count, item_height, size);
}





/* ===============================================================
 *
 *                              TOOLTIP
 *
 * ===============================================================*/
NK_API int
nk_tooltip_begin(struct nk_context *ctx, float width)
{
    int x,y,w,h;
    struct nk_window *win;
    const struct nk_input *in;
    struct nk_rect bounds;
    int ret;

    NK_ASSERT(ctx);
    NK_ASSERT(ctx->current);
    NK_ASSERT(ctx->current->layout);
    if (!ctx || !ctx->current || !ctx->current->layout)
        return 0;

    /* make sure that no nonblocking popup is currently active */
    win = ctx->current;
    in = &ctx->input;
    if (win->popup.win && (win->popup.type & NK_PANEL_SET_NONBLOCK))
        return 0;

    w = nk_iceilf(width);
    h = nk_iceilf(nk_null_rect.h);
    x = nk_ifloorf(in->mouse.pos.x + 1) - (int)win->layout->clip.x;
    y = nk_ifloorf(in->mouse.pos.y + 1) - (int)win->layout->clip.y;

    bounds.x = (float)x;
    bounds.y = (float)y;
    bounds.w = (float)w;
    bounds.h = (float)h;

    ret = nk_popup_begin(ctx, NK_POPUP_DYNAMIC,
        "__##Tooltip##__", NK_WINDOW_NO_SCROLLBAR|NK_WINDOW_BORDER, bounds);
    if (ret) win->layout->flags &= ~(nk_flags)NK_WINDOW_ROM;
    win->popup.type = NK_PANEL_TOOLTIP;
    ctx->current->layout->type = NK_PANEL_TOOLTIP;
    return ret;
}

NK_API void
nk_tooltip_end(struct nk_context *ctx)
{
    NK_ASSERT(ctx);
    NK_ASSERT(ctx->current);
    if (!ctx || !ctx->current) return;
    ctx->current->seq--;
    nk_popup_close(ctx);
    nk_popup_end(ctx);
}
NK_API void
nk_tooltip(struct nk_context *ctx, const char *text)
{
    const struct nk_style *style;
    struct nk_vec2 padding;

    int text_len;
    float text_width;
    float text_height;

    NK_ASSERT(ctx);
    NK_ASSERT(ctx->current);
    NK_ASSERT(ctx->current->layout);
    NK_ASSERT(text);
    if (!ctx || !ctx->current || !ctx->current->layout || !text)
        return;

    /* fetch configuration data */
    style = &ctx->style;
    padding = style->window.padding;

    /* calculate size of the text and tooltip */
    text_len = nk_strlen(text);
    text_width = style->font->width(style->font->userdata,
                    style->font->height, text, text_len);
    text_width += (4 * padding.x);
    text_height = (style->font->height + 2 * padding.y);

    /* execute tooltip and fill with text */
    if (nk_tooltip_begin(ctx, (float)text_width)) {
        nk_layout_row_dynamic(ctx, (float)text_height, 1);
        nk_text(ctx, text, text_len, NK_TEXT_LEFT);
        nk_tooltip_end(ctx);
    }
}
#ifdef NK_INCLUDE_STANDARD_VARARGS
NK_API void
nk_tooltipf(struct nk_context *ctx, const char *fmt, ...)
{
    va_list args;
    va_start(args, fmt);
    nk_tooltipfv(ctx, fmt, args);
    va_end(args);
}
NK_API void
nk_tooltipfv(struct nk_context *ctx, const char *fmt, va_list args)
{
    char buf[256];
    nk_strfmt(buf, NK_LEN(buf), fmt, args);
    nk_tooltip(ctx, buf);
}
#endif



#endif /* NK_IMPLEMENTATION */

/*
/// ## License
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~none
///    ------------------------------------------------------------------------------
///    This software is available under 2 licenses -- choose whichever you prefer.
///    ------------------------------------------------------------------------------
///    ALTERNATIVE A - MIT License
///    Copyright (c) 2016-2018 Micha Mettke
///    Permission is hereby granted, free of charge, to any person obtaining a copy of
///    this software and associated documentation files (the "Software"), to deal in
///    the Software without restriction, including without limitation the rights to
///    use, copy, modify, merge, publish, distribute, sublicense, and/or sell copies
///    of the Software, and to permit persons to whom the Software is furnished to do
///    so, subject to the following conditions:
///    The above copyright notice and this permission notice shall be included in all
///    copies or substantial portions of the Software.
///    THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
///    IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
///    FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
///    AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
///    LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
///    OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
///    SOFTWARE.
///    ------------------------------------------------------------------------------
///    ALTERNATIVE B - Public Domain (www.unlicense.org)
///    This is free and unencumbered software released into the public domain.
///    Anyone is free to copy, modify, publish, use, compile, sell, or distribute this
///    software, either in source code form or as a compiled binary, for any purpose,
///    commercial or non-commercial, and by any means.
///    In jurisdictions that recognize copyright laws, the author or authors of this
///    software dedicate any and all copyright interest in the software to the public
///    domain. We make this dedication for the benefit of the public at large and to
///    the detriment of our heirs and successors. We intend this dedication to be an
///    overt act of relinquishment in perpetuity of all present and future rights to
///    this software under copyright law.
///    THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
///    IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
///    FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
///    AUTHORS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER LIABILITY, WHETHER IN AN
///    ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM, OUT OF OR IN CONNECTION
///    WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE SOFTWARE.
///    ------------------------------------------------------------------------------
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~

/// ## Changelog
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~none
/// [date][x.yy.zz]-[description]
/// -[date]: date on which the change has been pushed
/// -[x.yy.zz]: Numerical version string representation. Each version number on the right
///             resets back to zero if version on the left is incremented.
///    - [x]: Major version with API and library breaking changes
///    - [yy]: Minor version with non-breaking API and library changes
///    - [zz]: Bug fix version with no direct changes to API
///
/// - 2018/04/01 (4.00.1) - Fixed calling `nk_convert` multiple time per single frame
/// - 2018/04/01 (4.00.0) - BREAKING CHANGE: nk_draw_list_clear no longer tries to
///                         clear provided buffers. So make sure to either free
///                         or clear each passed buffer after calling nk_convert.
/// - 2018/02/23 (3.00.6) - Fixed slider dragging behavior
/// - 2018/01/31 (3.00.5) - Fixed overcalculation of cursor data in font baking process
/// - 2018/01/31 (3.00.4) - Removed name collision with stb_truetype
/// - 2018/01/28 (3.00.3) - Fixed panel window border drawing bug
/// - 2018/01/12 (3.00.2) - Added `nk_group_begin_titled` for separed group identifier and title
/// - 2018/01/07 (3.00.1) - Started to change documentation style
/// - 2018/01/05 (3.00.0) - BREAKING CHANGE: The previous color picker API was broken
///                        because of conversions between float and byte color representation.
///                        Color pickers now use floating point values to represent
///                        HSV values. To get back the old behavior I added some additional
///                        color conversion functions to cast between nk_color and
///                        nk_colorf.
/// - 2017/12/23 (2.00.7) - Fixed small warning
/// - 2017/12/23 (2.00.7) - Fixed nk_edit_buffer behavior if activated to allow input
/// - 2017/12/23 (2.00.7) - Fixed modifyable progressbar dragging visuals and input behavior
/// - 2017/12/04 (2.00.6) - Added formated string tooltip widget
/// - 2017/11/18 (2.00.5) - Fixed window becoming hidden with flag NK_WINDOW_NO_INPUT
/// - 2017/11/15 (2.00.4) - Fixed font merging
/// - 2017/11/07 (2.00.3) - Fixed window size and position modifier functions
/// - 2017/09/14 (2.00.2) - Fixed nk_edit_buffer and nk_edit_focus behavior
/// - 2017/09/14 (2.00.1) - Fixed window closing behavior
/// - 2017/09/14 (2.00.0) - BREAKING CHANGE: Modifing window position and size funtions now
///                        require the name of the window and must happen outside the window
///                        building process (between function call nk_begin and nk_end).
/// - 2017/09/11 (1.40.9) - Fixed window background flag if background window is declared last
/// - 2017/08/27 (1.40.8) - Fixed `nk_item_is_any_active` for hidden windows
/// - 2017/08/27 (1.40.7) - Fixed window background flag
/// - 2017/07/07 (1.40.6) - Fixed missing clipping rect check for hovering/clicked
///                        query for widgets
/// - 2017/07/07 (1.40.5) - Fixed drawing bug for vertex output for lines and stroked
///                        and filled rectangles
/// - 2017/07/07 (1.40.4) - Fixed bug in nk_convert trying to add windows that are in
///                        process of being destroyed.
/// - 2017/07/07 (1.40.3) - Fixed table internal bug caused by storing table size in
///                        window instead of directly in table.
/// - 2017/06/30 (1.40.2) - Removed unneeded semicolon in C++ NK_ALIGNOF macro
/// - 2017/06/30 (1.40.1) - Fixed drawing lines smaller or equal zero
/// - 2017/06/08 (1.40.0) - Removed the breaking part of last commit. Auto layout now only
///                        comes in effect if you pass in zero was row height argument
/// - 2017/06/08 (1.40.0) - BREAKING CHANGE: while not directly API breaking it will change
///                        how layouting works. From now there will be an internal minimum
///                        row height derived from font height. If you need a row smaller than
///                        that you can directly set it by `nk_layout_set_min_row_height` and
///                        reset the value back by calling `nk_layout_reset_min_row_height.
/// - 2017/06/08 (1.39.1) - Fixed property text edit handling bug caused by past `nk_widget` fix
/// - 2017/06/08 (1.39.0) - Added function to retrieve window space without calling a nk_layout_xxx function
/// - 2017/06/06 (1.38.5) - Fixed `nk_convert` return flag for command buffer
/// - 2017/05/23 (1.38.4) - Fixed activation behavior for widgets partially clipped
/// - 2017/05/10 (1.38.3) - Fixed wrong min window size mouse scaling over boundries
/// - 2017/05/09 (1.38.2) - Fixed vertical scrollbar drawing with not enough space
/// - 2017/05/09 (1.38.1) - Fixed scaler dragging behavior if window size hits minimum size
/// - 2017/05/06 (1.38.0) - Added platform double-click support
/// - 2017/04/20 (1.37.1) - Fixed key repeat found inside glfw demo backends
/// - 2017/04/20 (1.37.0) - Extended properties with selection and clipbard support
/// - 2017/04/20 (1.36.2) - Fixed #405 overlapping rows with zero padding and spacing
/// - 2017/04/09 (1.36.1) - Fixed #403 with another widget float error
/// - 2017/04/09 (1.36.0) - Added window `NK_WINDOW_NO_INPUT` and `NK_WINDOW_NOT_INTERACTIVE` flags
/// - 2017/04/09 (1.35.3) - Fixed buffer heap corruption
/// - 2017/03/25 (1.35.2) - Fixed popup overlapping for `NK_WINDOW_BACKGROUND` windows
/// - 2017/03/25 (1.35.1) - Fixed windows closing behavior
/// - 2017/03/18 (1.35.0) - Added horizontal scroll requested in #377
/// - 2017/03/18 (1.34.3) - Fixed long window header titles
/// - 2017/03/04 (1.34.2) - Fixed text edit filtering
/// - 2017/03/04 (1.34.1) - Fixed group closable flag
/// - 2017/02/25 (1.34.0) - Added custom draw command for better language binding support
/// - 2017/01/24 (1.33.0) - Added programatic way of remove edit focus
/// - 2017/01/24 (1.32.3) - Fixed wrong define for basic type definitions for windows
/// - 2017/01/21 (1.32.2) - Fixed input capture from hidden or closed windows
/// - 2017/01/21 (1.32.1) - Fixed slider behavior and drawing
/// - 2017/01/13 (1.32.0) - Added flag to put scaler into the bottom left corner
/// - 2017/01/13 (1.31.0) - Added additional row layouting method to combine both
///                        dynamic and static widgets.
/// - 2016/12/31 (1.30.0) - Extended scrollbar offset from 16-bit to 32-bit
/// - 2016/12/31 (1.29.2)- Fixed closing window bug of minimized windows
/// - 2016/12/03 (1.29.1)- Fixed wrapped text with no seperator and C89 error
/// - 2016/12/03 (1.29.0) - Changed text wrapping to process words not characters
/// - 2016/11/22 (1.28.6)- Fixed window minimized closing bug
/// - 2016/11/19 (1.28.5)- Fixed abstract combo box closing behavior
/// - 2016/11/19 (1.28.4)- Fixed tooltip flickering
/// - 2016/11/19 (1.28.3)- Fixed memory leak caused by popup repeated closing
/// - 2016/11/18 (1.28.2)- Fixed memory leak caused by popup panel allocation
/// - 2016/11/10 (1.28.1)- Fixed some warnings and C++ error
/// - 2016/11/10 (1.28.0)- Added additional `nk_button` versions which allows to directly
///                        pass in a style struct to change buttons visual.
/// - 2016/11/10 (1.27.0)- Added additional 'nk_tree' versions to support external state
///                        storage. Just like last the `nk_group` commit the main
///                        advantage is that you optionally can minimize nuklears runtime
///                        memory consumption or handle hash collisions.
/// - 2016/11/09 (1.26.0)- Added additional `nk_group` version to support external scrollbar
///                        offset storage. Main advantage is that you can externalize
///                        the memory management for the offset. It could also be helpful
///                        if you have a hash collision in `nk_group_begin` but really
///                        want the name. In addition I added `nk_list_view` which allows
///                        to draw big lists inside a group without actually having to
///                        commit the whole list to nuklear (issue #269).
/// - 2016/10/30 (1.25.1)- Fixed clipping rectangle bug inside `nk_draw_list`
/// - 2016/10/29 (1.25.0)- Pulled `nk_panel` memory management into nuklear and out of
///                        the hands of the user. From now on users don't have to care
///                        about panels unless they care about some information. If you
///                        still need the panel just call `nk_window_get_panel`.
/// - 2016/10/21 (1.24.0)- Changed widget border drawing to stroked rectangle from filled
///                        rectangle for less overdraw and widget background transparency.
/// - 2016/10/18 (1.23.0)- Added `nk_edit_focus` for manually edit widget focus control
/// - 2016/09/29 (1.22.7)- Fixed deduction of basic type in non `<stdint.h>` compilation
/// - 2016/09/29 (1.22.6)- Fixed edit widget UTF-8 text cursor drawing bug
/// - 2016/09/28 (1.22.5)- Fixed edit widget UTF-8 text appending/inserting/removing
/// - 2016/09/28 (1.22.4)- Fixed drawing bug inside edit widgets which offset all text
///                        text in every edit widget if one of them is scrolled.
/// - 2016/09/28 (1.22.3)- Fixed small bug in edit widgets if not active. The wrong
///                        text length is passed. It should have been in bytes but
///                        was passed as glyphes.
/// - 2016/09/20 (1.22.2)- Fixed color button size calculation
/// - 2016/09/20 (1.22.1)- Fixed some `nk_vsnprintf` behavior bugs and removed
///                        `<stdio.h>` again from `NK_INCLUDE_STANDARD_VARARGS`.
/// - 2016/09/18 (1.22.0)- C89 does not support vsnprintf only C99 and newer as well
///                        as C++11 and newer. In addition to use vsnprintf you have
///                        to include <stdio.h>. So just defining `NK_INCLUDE_STD_VAR_ARGS`
///                        is not enough. That behavior is now fixed. By default if
///                        both varargs as well as stdio is selected I try to use
///                        vsnprintf if not possible I will revert to vsprintf. If
///                        varargs but not stdio was defined I will use my own function.
/// - 2016/09/15 (1.21.2)- Fixed panel `close` behavior for deeper panel levels
/// - 2016/09/15 (1.21.1)- Fixed C++ errors and wrong argument to `nk_panel_get_xxxx`
/// - 2016/09/13 (1.21.0) - !BREAKING! Fixed nonblocking popup behavior in menu, combo,
///                        and contextual which prevented closing in y-direction if
///                        popup did not reach max height.
///                        In addition the height parameter was changed into vec2
///                        for width and height to have more control over the popup size.
/// - 2016/09/13 (1.20.3) - Cleaned up and extended type selection
/// - 2016/09/13 (1.20.2)- Fixed slider behavior hopefully for the last time. This time
///                        all calculation are correct so no more hackery.
/// - 2016/09/13 (1.20.1)- Internal change to divide window/panel flags into panel flags and types.
///                        Suprisinly spend years in C and still happened to confuse types
///                        with flags. Probably something to take note.
/// - 2016/09/08 (1.20.0)- Added additional helper function to make it easier to just
///                        take the produced buffers from `nk_convert` and unplug the
///                        iteration process from `nk_context`. So now you can
///                        just use the vertex,element and command buffer + two pointer
///                        inside the command buffer retrieved by calls `nk__draw_begin`
///                        and `nk__draw_end` and macro `nk_draw_foreach_bounded`.
/// - 2016/09/08 (1.19.0)- Added additional asserts to make sure every `nk_xxx_begin` call
///                        for windows, popups, combobox, menu and contextual is guarded by
///                        `if` condition and does not produce false drawing output.
/// - 2016/09/08 (1.18.0)- Changed confusing name for `NK_SYMBOL_RECT_FILLED`, `NK_SYMBOL_RECT`
///                        to hopefully easier to understand `NK_SYMBOL_RECT_FILLED` and
///                        `NK_SYMBOL_RECT_OUTLINE`.
/// - 2016/09/08 (1.17.0)- Changed confusing name for `NK_SYMBOL_CIRLCE_FILLED`, `NK_SYMBOL_CIRCLE`
///                        to hopefully easier to understand `NK_SYMBOL_CIRCLE_FILLED` and
///                        `NK_SYMBOL_CIRCLE_OUTLINE`.
/// - 2016/09/08 (1.16.0)- Added additional checks to select correct types if `NK_INCLUDE_FIXED_TYPES`
///                        is not defined by supporting the biggest compiler GCC, clang and MSVC.
/// - 2016/09/07 (1.15.3)- Fixed `NK_INCLUDE_COMMAND_USERDATA` define to not cause an error
/// - 2016/09/04 (1.15.2)- Fixed wrong combobox height calculation
/// - 2016/09/03 (1.15.1)- Fixed gaps inside combo boxes in OpenGL
/// - 2016/09/02 (1.15.0) - Changed nuklear to not have any default vertex layout and
///                        instead made it user provided. The range of types to convert
///                        to is quite limited at the moment, but I would be more than
///                        happy to accept PRs to add additional.
/// - 2016/08/30 (1.14.2) - Removed unused variables
/// - 2016/08/30 (1.14.1) - Fixed C++ build errors
/// - 2016/08/30 (1.14.0) - Removed mouse dragging from SDL demo since it does not work correctly
/// - 2016/08/30 (1.13.4) - Tweaked some default styling variables
/// - 2016/08/30 (1.13.3) - Hopefully fixed drawing bug in slider, in general I would
///                        refrain from using slider with a big number of steps.
/// - 2016/08/30 (1.13.2) - Fixed close and minimize button which would fire even if the
///                        window was in Read Only Mode.
/// - 2016/08/30 (1.13.1) - Fixed popup panel padding handling which was previously just
///                        a hack for combo box and menu.
/// - 2016/08/30 (1.13.0) - Removed `NK_WINDOW_DYNAMIC` flag from public API since
///                        it is bugged and causes issues in window selection.
/// - 2016/08/30 (1.12.0) - Removed scaler size. The size of the scaler is now
///                        determined by the scrollbar size
/// - 2016/08/30 (1.11.2) - Fixed some drawing bugs caused by changes from 1.11
/// - 2016/08/30 (1.11.1) - Fixed overlapping minimized window selection
/// - 2016/08/30 (1.11.0) - Removed some internal complexity and overly complex code
///                        handling panel padding and panel border.
/// - 2016/08/29 (1.10.0) - Added additional height parameter to `nk_combobox_xxx`
/// - 2016/08/29 (1.10.0) - Fixed drawing bug in dynamic popups
/// - 2016/08/29 (1.10.0) - Added experimental mouse scrolling to popups, menus and comboboxes
/// - 2016/08/26 (1.10.0) - Added window name string prepresentation to account for
///                        hash collisions. Currently limited to NK_WINDOW_MAX_NAME
///                        which in term can be redefined if not big enough.
/// - 2016/08/26 (1.10.0) - Added stacks for temporary style/UI changes in code
/// - 2016/08/25 (1.10.0) - Changed `nk_input_is_key_pressed` and 'nk_input_is_key_released'
///                        to account for key press and release happening in one frame.
/// - 2016/08/25 (1.10.0) - Added additional nk_edit flag to directly jump to the end on activate
/// - 2016/08/17 (1.09.6)- Removed invalid check for value zero in nk_propertyx
/// - 2016/08/16 (1.09.5)- Fixed ROM mode for deeper levels of popup windows parents.
/// - 2016/08/15 (1.09.4)- Editbox are now still active if enter was pressed with flag
///                        `NK_EDIT_SIG_ENTER`. Main reasoning is to be able to keep
///                        typing after commiting.
/// - 2016/08/15 (1.09.4)- Removed redundant code
/// - 2016/08/15 (1.09.4)- Fixed negative numbers in `nk_strtoi` and remove unused variable
/// - 2016/08/15 (1.09.3)- Fixed `NK_WINDOW_BACKGROUND` flag behavior to select a background
///                        window only as selected by hovering and not by clicking.
/// - 2016/08/14 (1.09.2)- Fixed a bug in font atlas which caused wrong loading
///                        of glyphes for font with multiple ranges.
/// - 2016/08/12 (1.09.1)- Added additional function to check if window is currently
///                        hidden and therefore not visible.
/// - 2016/08/12 (1.09.1)- nk_window_is_closed now queries the correct flag `NK_WINDOW_CLOSED`
///                        instead of the old flag `NK_WINDOW_HIDDEN`
/// - 2016/08/09 (1.09.0) - Added additional double version to nk_property and changed
///                        the underlying implementation to not cast to float and instead
///                        work directly on the given values.
/// - 2016/08/09 (1.08.0) - Added additional define to overwrite library internal
///                        floating pointer number to string conversion for additional
///                        precision.
/// - 2016/08/09 (1.08.0) - Added additional define to overwrite library internal
///                        string to floating point number conversion for additional
///                        precision.
/// - 2016/08/08 (1.07.2)- Fixed compiling error without define NK_INCLUDE_FIXED_TYPE
/// - 2016/08/08 (1.07.1)- Fixed possible floating point error inside `nk_widget` leading
///                        to wrong wiget width calculation which results in widgets falsly
///                        becomming tagged as not inside window and cannot be accessed.
/// - 2016/08/08 (1.07.0) - Nuklear now differentiates between hiding a window (NK_WINDOW_HIDDEN) and
///                        closing a window (NK_WINDOW_CLOSED). A window can be hidden/shown
///                        by using `nk_window_show` and closed by either clicking the close
///                        icon in a window or by calling `nk_window_close`. Only closed
///                        windows get removed at the end of the frame while hidden windows
///                        remain.
/// - 2016/08/08 (1.06.0) - Added `nk_edit_string_zero_terminated` as a second option to
///                        `nk_edit_string` which takes, edits and outputs a '\0' terminated string.
/// - 2016/08/08 (1.05.4)- Fixed scrollbar auto hiding behavior
/// - 2016/08/08 (1.05.3)- Fixed wrong panel padding selection in `nk_layout_widget_space`
/// - 2016/08/07 (1.05.2)- Fixed old bug in dynamic immediate mode layout API, calculating
///                        wrong item spacing and panel width.
///- 2016/08/07 (1.05.1)- Hopefully finally fixed combobox popup drawing bug
///- 2016/08/07 (1.05.0) - Split varargs away from NK_INCLUDE_STANDARD_IO into own
///                        define NK_INCLUDE_STANDARD_VARARGS to allow more fine
///                        grained controlled over library includes.
/// - 2016/08/06 (1.04.5)- Changed memset calls to NK_MEMSET
/// - 2016/08/04 (1.04.4)- Fixed fast window scaling behavior
/// - 2016/08/04 (1.04.3)- Fixed window scaling, movement bug which appears if you
///                        move/scale a window and another window is behind it.
///                        If you are fast enough then the window behind gets activated
///                        and the operation is blocked. I now require activating
///                        by hovering only if mouse is not pressed.
/// - 2016/08/04 (1.04.2)- Fixed changing fonts
/// - 2016/08/03 (1.04.1)- Fixed `NK_WINDOW_BACKGROUND` behavior
/// - 2016/08/03 (1.04.0) - Added color parameter to `nk_draw_image`
/// - 2016/08/03 (1.04.0) - Added additional window padding style attributes for
///                        sub windows (combo, menu, ...)
/// - 2016/08/03 (1.04.0) - Added functions to show/hide software cursor
/// - 2016/08/03 (1.04.0) - Added `NK_WINDOW_BACKGROUND` flag to force a window
///                        to be always in the background of the screen
/// - 2016/08/03 (1.03.2)- Removed invalid assert macro for NK_RGB color picker
/// - 2016/08/01 (1.03.1)- Added helper macros into header include guard
/// - 2016/07/29 (1.03.0) - Moved the window/table pool into the header part to
///                        simplify memory management by removing the need to
///                        allocate the pool.
/// - 2016/07/29 (1.02.0) - Added auto scrollbar hiding window flag which if enabled
///                        will hide the window scrollbar after NK_SCROLLBAR_HIDING_TIMEOUT
///                        seconds without window interaction. To make it work
///                        you have to also set a delta time inside the `nk_context`.
/// - 2016/07/25 (1.01.1) - Fixed small panel and panel border drawing bugs
/// - 2016/07/15 (1.01.0) - Added software cursor to `nk_style` and `nk_context`
/// - 2016/07/15 (1.01.0) - Added const correctness to `nk_buffer_push' data argument
/// - 2016/07/15 (1.01.0) - Removed internal font baking API and simplified
///                        font atlas memory management by converting pointer
///                        arrays for fonts and font configurations to lists.
/// - 2016/07/15 (1.00.0) - Changed button API to use context dependend button
///                        behavior instead of passing it for every function call.
/// ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~

/// ## Gallery
/// ![Figure [blue]: Feature overview with blue color styling](https://cloud.githubusercontent.com/assets/8057201/13538240/acd96876-e249-11e5-9547-5ac0b19667a0.png)
/// ![Figure [red]: Feature overview with red color styling](https://cloud.githubusercontent.com/assets/8057201/13538243/b04acd4c-e249-11e5-8fd2-ad7744a5b446.png)
/// ![Figure [widgets]: Widget overview](https://cloud.githubusercontent.com/assets/8057201/11282359/3325e3c6-8eff-11e5-86cb-cf02b0596087.png)
/// ![Figure [blackwhite]: Black and white](https://cloud.githubusercontent.com/assets/8057201/11033668/59ab5d04-86e5-11e5-8091-c56f16411565.png)
/// ![Figure [filexp]: File explorer](https://cloud.githubusercontent.com/assets/8057201/10718115/02a9ba08-7b6b-11e5-950f-adacdd637739.png)
/// ![Figure [opengl]: OpenGL Editor](https://cloud.githubusercontent.com/assets/8057201/12779619/2a20d72c-ca69-11e5-95fe-4edecf820d5c.png)
/// ![Figure [nodedit]: Node Editor](https://cloud.githubusercontent.com/assets/8057201/9976995/e81ac04a-5ef7-11e5-872b-acd54fbeee03.gif)
/// ![Figure [skinning]: Using skinning in Nuklear](https://cloud.githubusercontent.com/assets/8057201/15991632/76494854-30b8-11e6-9555-a69840d0d50b.png)
/// ![Figure [bf]: Heavy modified version](https://cloud.githubusercontent.com/assets/8057201/14902576/339926a8-0d9c-11e6-9fee-a8b73af04473.png)
///
/// ## Credits
/// Developed by Micha Mettke and every direct or indirect github contributor. <br /><br />
///
/// Embeds [stb_texedit](https://github.com/nothings/stb/blob/master/stb_textedit.h), [stb_truetype](https://github.com/nothings/stb/blob/master/stb_truetype.h) and [stb_rectpack](https://github.com/nothings/stb/blob/master/stb_rect_pack.h) by Sean Barret (public domain) <br />
/// Uses [stddoc.c](https://github.com/r-lyeh/stddoc.c) from r-lyeh@github.com for documentation generation <br /><br />
/// Embeds ProggyClean.ttf font by Tristan Grimmer (MIT license). <br />
///
/// Big thank you to Omar Cornut (ocornut@github) for his [imgui library](https://github.com/ocornut/imgui) and
/// giving me the inspiration for this library, Casey Muratori for handmade hero
/// and his original immediate mode graphical user interface idea and Sean
/// Barret for his amazing single header libraries which restored my faith
/// in libraries and brought me to create some of my own. Finally Apoorva Joshi
/// for his single header file packer.
*/



==> figs/from-dave/deps/glfw/deps/nuklear_glfw_gl2.h <==
/*
 * Nuklear - v1.32.0 - public domain
 * no warrenty implied; use at your own risk.
 * authored from 2015-2017 by Micha Mettke
 */
/*
 * ==============================================================
 *
 *                              API
 *
 * ===============================================================
 */
#ifndef NK_GLFW_GL2_H_
#define NK_GLFW_GL2_H_

#include <GLFW/glfw3.h>

enum nk_glfw_init_state{
    NK_GLFW3_DEFAULT = 0,
    NK_GLFW3_INSTALL_CALLBACKS
};
NK_API struct nk_context*   nk_glfw3_init(GLFWwindow *win, enum nk_glfw_init_state);
NK_API void                 nk_glfw3_font_stash_begin(struct nk_font_atlas **atlas);
NK_API void                 nk_glfw3_font_stash_end(void);

NK_API void                 nk_glfw3_new_frame(void);
NK_API void                 nk_glfw3_render(enum nk_anti_aliasing);
NK_API void                 nk_glfw3_shutdown(void);

NK_API void                 nk_glfw3_char_callback(GLFWwindow *win, unsigned int codepoint);
NK_API void                 nk_gflw3_scroll_callback(GLFWwindow *win, double xoff, double yoff);

#endif

/*
 * ==============================================================
 *
 *                          IMPLEMENTATION
 *
 * ===============================================================
 */
#ifdef NK_GLFW_GL2_IMPLEMENTATION

#ifndef NK_GLFW_TEXT_MAX
#define NK_GLFW_TEXT_MAX 256
#endif
#ifndef NK_GLFW_DOUBLE_CLICK_LO
#define NK_GLFW_DOUBLE_CLICK_LO 0.02
#endif
#ifndef NK_GLFW_DOUBLE_CLICK_HI
#define NK_GLFW_DOUBLE_CLICK_HI 0.2
#endif

struct nk_glfw_device {
    struct nk_buffer cmds;
    struct nk_draw_null_texture null;
    GLuint font_tex;
};

struct nk_glfw_vertex {
    float position[2];
    float uv[2];
    nk_byte col[4];
};

static struct nk_glfw {
    GLFWwindow *win;
    int width, height;
    int display_width, display_height;
    struct nk_glfw_device ogl;
    struct nk_context ctx;
    struct nk_font_atlas atlas;
    struct nk_vec2 fb_scale;
    unsigned int text[NK_GLFW_TEXT_MAX];
    int text_len;
    struct nk_vec2 scroll;
    double last_button_click;
    int is_double_click_down;
    struct nk_vec2 double_click_pos;
} glfw;

NK_INTERN void
nk_glfw3_device_upload_atlas(const void *image, int width, int height)
{
    struct nk_glfw_device *dev = &glfw.ogl;
    glGenTextures(1, &dev->font_tex);
    glBindTexture(GL_TEXTURE_2D, dev->font_tex);
    glTexParameteri(GL_TEXTURE_2D, GL_TEXTURE_MIN_FILTER, GL_LINEAR);
    glTexParameteri(GL_TEXTURE_2D, GL_TEXTURE_MAG_FILTER, GL_LINEAR);
    glTexImage2D(GL_TEXTURE_2D, 0, GL_RGBA, (GLsizei)width, (GLsizei)height, 0,
                GL_RGBA, GL_UNSIGNED_BYTE, image);
}

NK_API void
nk_glfw3_render(enum nk_anti_aliasing AA)
{
    /* setup global state */
    struct nk_glfw_device *dev = &glfw.ogl;
    glPushAttrib(GL_ENABLE_BIT|GL_COLOR_BUFFER_BIT|GL_TRANSFORM_BIT);
    glDisable(GL_CULL_FACE);
    glDisable(GL_DEPTH_TEST);
    glEnable(GL_SCISSOR_TEST);
    glEnable(GL_BLEND);
    glEnable(GL_TEXTURE_2D);
    glBlendFunc(GL_SRC_ALPHA, GL_ONE_MINUS_SRC_ALPHA);

    /* setup viewport/project */
    glViewport(0,0,(GLsizei)glfw.display_width,(GLsizei)glfw.display_height);
    glMatrixMode(GL_PROJECTION);
    glPushMatrix();
    glLoadIdentity();
    glOrtho(0.0f, glfw.width, glfw.height, 0.0f, -1.0f, 1.0f);
    glMatrixMode(GL_MODELVIEW);
    glPushMatrix();
    glLoadIdentity();

    glEnableClientState(GL_VERTEX_ARRAY);
    glEnableClientState(GL_TEXTURE_COORD_ARRAY);
    glEnableClientState(GL_COLOR_ARRAY);
    {
        GLsizei vs = sizeof(struct nk_glfw_vertex);
        size_t vp = offsetof(struct nk_glfw_vertex, position);
        size_t vt = offsetof(struct nk_glfw_vertex, uv);
        size_t vc = offsetof(struct nk_glfw_vertex, col);

        /* convert from command queue into draw list and draw to screen */
        const struct nk_draw_command *cmd;
        const nk_draw_index *offset = NULL;
        struct nk_buffer vbuf, ebuf;

        /* fill convert configuration */
        struct nk_convert_config config;
        static const struct nk_draw_vertex_layout_element vertex_layout[] = {
            {NK_VERTEX_POSITION, NK_FORMAT_FLOAT, NK_OFFSETOF(struct nk_glfw_vertex, position)},
            {NK_VERTEX_TEXCOORD, NK_FORMAT_FLOAT, NK_OFFSETOF(struct nk_glfw_vertex, uv)},
            {NK_VERTEX_COLOR, NK_FORMAT_R8G8B8A8, NK_OFFSETOF(struct nk_glfw_vertex, col)},
            {NK_VERTEX_LAYOUT_END}
        };
        NK_MEMSET(&config, 0, sizeof(config));
        config.vertex_layout = vertex_layout;
        config.vertex_size = sizeof(struct nk_glfw_vertex);
        config.vertex_alignment = NK_ALIGNOF(struct nk_glfw_vertex);
        config.null = dev->null;
        config.circle_segment_count = 22;
        config.curve_segment_count = 22;
        config.arc_segment_count = 22;
        config.global_alpha = 1.0f;
        config.shape_AA = AA;
        config.line_AA = AA;

        /* convert shapes into vertexes */
        nk_buffer_init_default(&vbuf);
        nk_buffer_init_default(&ebuf);
        nk_convert(&glfw.ctx, &dev->cmds, &vbuf, &ebuf, &config);

        /* setup vertex buffer pointer */
        {const void *vertices = nk_buffer_memory_const(&vbuf);
        glVertexPointer(2, GL_FLOAT, vs, (const void*)((const nk_byte*)vertices + vp));
        glTexCoordPointer(2, GL_FLOAT, vs, (const void*)((const nk_byte*)vertices + vt));
        glColorPointer(4, GL_UNSIGNED_BYTE, vs, (const void*)((const nk_byte*)vertices + vc));}

        /* iterate over and execute each draw command */
        offset = (const nk_draw_index*)nk_buffer_memory_const(&ebuf);
        nk_draw_foreach(cmd, &glfw.ctx, &dev->cmds)
        {
            if (!cmd->elem_count) continue;
            glBindTexture(GL_TEXTURE_2D, (GLuint)cmd->texture.id);
            glScissor(
                (GLint)(cmd->clip_rect.x * glfw.fb_scale.x),
                (GLint)((glfw.height - (GLint)(cmd->clip_rect.y + cmd->clip_rect.h)) * glfw.fb_scale.y),
                (GLint)(cmd->clip_rect.w * glfw.fb_scale.x),
                (GLint)(cmd->clip_rect.h * glfw.fb_scale.y));
            glDrawElements(GL_TRIANGLES, (GLsizei)cmd->elem_count, GL_UNSIGNED_SHORT, offset);
            offset += cmd->elem_count;
        }
        nk_clear(&glfw.ctx);
        nk_buffer_free(&vbuf);
        nk_buffer_free(&ebuf);
    }

    /* default OpenGL state */
    glDisableClientState(GL_VERTEX_ARRAY);
    glDisableClientState(GL_TEXTURE_COORD_ARRAY);
    glDisableClientState(GL_COLOR_ARRAY);

    glDisable(GL_CULL_FACE);
    glDisable(GL_DEPTH_TEST);
    glDisable(GL_SCISSOR_TEST);
    glDisable(GL_BLEND);
    glDisable(GL_TEXTURE_2D);

    glBindTexture(GL_TEXTURE_2D, 0);
    glMatrixMode(GL_MODELVIEW);
    glPopMatrix();
    glMatrixMode(GL_PROJECTION);
    glPopMatrix();
    glPopAttrib();
}

NK_API void
nk_glfw3_char_callback(GLFWwindow *win, unsigned int codepoint)
{
    (void)win;
    if (glfw.text_len < NK_GLFW_TEXT_MAX)
        glfw.text[glfw.text_len++] = codepoint;
}

NK_API void
nk_gflw3_scroll_callback(GLFWwindow *win, double xoff, double yoff)
{
    (void)win; (void)xoff;
    glfw.scroll.x += (float)xoff;
    glfw.scroll.y += (float)yoff;
}

NK_API void
nk_glfw3_mouse_button_callback(GLFWwindow* window, int button, int action, int mods)
{
    double x, y;
    if (button != GLFW_MOUSE_BUTTON_LEFT) return;
    glfwGetCursorPos(window, &x, &y);
    if (action == GLFW_PRESS)  {
        double dt = glfwGetTime() - glfw.last_button_click;
        if (dt > NK_GLFW_DOUBLE_CLICK_LO && dt < NK_GLFW_DOUBLE_CLICK_HI) {
            glfw.is_double_click_down = nk_true;
            glfw.double_click_pos = nk_vec2((float)x, (float)y);
        }
        glfw.last_button_click = glfwGetTime();
    } else glfw.is_double_click_down = nk_false;
}

NK_INTERN void
nk_glfw3_clipbard_paste(nk_handle usr, struct nk_text_edit *edit)
{
    const char *text = glfwGetClipboardString(glfw.win);
    if (text) nk_textedit_paste(edit, text, nk_strlen(text));
    (void)usr;
}

NK_INTERN void
nk_glfw3_clipbard_copy(nk_handle usr, const char *text, int len)
{
    char *str = 0;
    (void)usr;
    if (!len) return;
    str = (char*)malloc((size_t)len+1);
    if (!str) return;
    NK_MEMCPY(str, text, (size_t)len);
    str[len] = '\0';
    glfwSetClipboardString(glfw.win, str);
    free(str);
}

NK_API struct nk_context*
nk_glfw3_init(GLFWwindow *win, enum nk_glfw_init_state init_state)
{
    glfw.win = win;
    if (init_state == NK_GLFW3_INSTALL_CALLBACKS) {
        glfwSetScrollCallback(win, nk_gflw3_scroll_callback);
        glfwSetCharCallback(win, nk_glfw3_char_callback);
        glfwSetMouseButtonCallback(win, nk_glfw3_mouse_button_callback);
    }
    nk_init_default(&glfw.ctx, 0);
    glfw.ctx.clip.copy = nk_glfw3_clipbard_copy;
    glfw.ctx.clip.paste = nk_glfw3_clipbard_paste;
    glfw.ctx.clip.userdata = nk_handle_ptr(0);
    nk_buffer_init_default(&glfw.ogl.cmds);

    glfw.is_double_click_down = nk_false;
    glfw.double_click_pos = nk_vec2(0, 0);

    return &glfw.ctx;
}

NK_API void
nk_glfw3_font_stash_begin(struct nk_font_atlas **atlas)
{
    nk_font_atlas_init_default(&glfw.atlas);
    nk_font_atlas_begin(&glfw.atlas);
    *atlas = &glfw.atlas;
}

NK_API void
nk_glfw3_font_stash_end(void)
{
    const void *image; int w, h;
    image = nk_font_atlas_bake(&glfw.atlas, &w, &h, NK_FONT_ATLAS_RGBA32);
    nk_glfw3_device_upload_atlas(image, w, h);
    nk_font_atlas_end(&glfw.atlas, nk_handle_id((int)glfw.ogl.font_tex), &glfw.ogl.null);
    if (glfw.atlas.default_font)
        nk_style_set_font(&glfw.ctx, &glfw.atlas.default_font->handle);
}

NK_API void
nk_glfw3_new_frame(void)
{
    int i;
    double x, y;
    struct nk_context *ctx = &glfw.ctx;
    struct GLFWwindow *win = glfw.win;

    glfwGetWindowSize(win, &glfw.width, &glfw.height);
    glfwGetFramebufferSize(win, &glfw.display_width, &glfw.display_height);
    glfw.fb_scale.x = (float)glfw.display_width/(float)glfw.width;
    glfw.fb_scale.y = (float)glfw.display_height/(float)glfw.height;

    nk_input_begin(ctx);
    for (i = 0; i < glfw.text_len; ++i)
        nk_input_unicode(ctx, glfw.text[i]);

    /* optional grabbing behavior */
    if (ctx->input.mouse.grab)
        glfwSetInputMode(glfw.win, GLFW_CURSOR, GLFW_CURSOR_HIDDEN);
    else if (ctx->input.mouse.ungrab)
        glfwSetInputMode(glfw.win, GLFW_CURSOR, GLFW_CURSOR_NORMAL);

    nk_input_key(ctx, NK_KEY_DEL, glfwGetKey(win, GLFW_KEY_DELETE) == GLFW_PRESS);
    nk_input_key(ctx, NK_KEY_ENTER, glfwGetKey(win, GLFW_KEY_ENTER) == GLFW_PRESS);
    nk_input_key(ctx, NK_KEY_TAB, glfwGetKey(win, GLFW_KEY_TAB) == GLFW_PRESS);
    nk_input_key(ctx, NK_KEY_BACKSPACE, glfwGetKey(win, GLFW_KEY_BACKSPACE) == GLFW_PRESS);
    nk_input_key(ctx, NK_KEY_UP, glfwGetKey(win, GLFW_KEY_UP) == GLFW_PRESS);
    nk_input_key(ctx, NK_KEY_DOWN, glfwGetKey(win, GLFW_KEY_DOWN) == GLFW_PRESS);
    nk_input_key(ctx, NK_KEY_TEXT_START, glfwGetKey(win, GLFW_KEY_HOME) == GLFW_PRESS);
    nk_input_key(ctx, NK_KEY_TEXT_END, glfwGetKey(win, GLFW_KEY_END) == GLFW_PRESS);
    nk_input_key(ctx, NK_KEY_SCROLL_START, glfwGetKey(win, GLFW_KEY_HOME) == GLFW_PRESS);
    nk_input_key(ctx, NK_KEY_SCROLL_END, glfwGetKey(win, GLFW_KEY_END) == GLFW_PRESS);
    nk_input_key(ctx, NK_KEY_SCROLL_DOWN, glfwGetKey(win, GLFW_KEY_PAGE_DOWN) == GLFW_PRESS);
    nk_input_key(ctx, NK_KEY_SCROLL_UP, glfwGetKey(win, GLFW_KEY_PAGE_UP) == GLFW_PRESS);
    nk_input_key(ctx, NK_KEY_SHIFT, glfwGetKey(win, GLFW_KEY_LEFT_SHIFT) == GLFW_PRESS||
                                    glfwGetKey(win, GLFW_KEY_RIGHT_SHIFT) == GLFW_PRESS);

    if (glfwGetKey(win, GLFW_KEY_LEFT_CONTROL) == GLFW_PRESS ||
        glfwGetKey(win, GLFW_KEY_RIGHT_CONTROL) == GLFW_PRESS) {
        nk_input_key(ctx, NK_KEY_COPY, glfwGetKey(win, GLFW_KEY_C) == GLFW_PRESS);
        nk_input_key(ctx, NK_KEY_PASTE, glfwGetKey(win, GLFW_KEY_V) == GLFW_PRESS);
        nk_input_key(ctx, NK_KEY_CUT, glfwGetKey(win, GLFW_KEY_X) == GLFW_PRESS);
        nk_input_key(ctx, NK_KEY_TEXT_UNDO, glfwGetKey(win, GLFW_KEY_Z) == GLFW_PRESS);
        nk_input_key(ctx, NK_KEY_TEXT_REDO, glfwGetKey(win, GLFW_KEY_R) == GLFW_PRESS);
        nk_input_key(ctx, NK_KEY_TEXT_WORD_LEFT, glfwGetKey(win, GLFW_KEY_LEFT) == GLFW_PRESS);
        nk_input_key(ctx, NK_KEY_TEXT_WORD_RIGHT, glfwGetKey(win, GLFW_KEY_RIGHT) == GLFW_PRESS);
        nk_input_key(ctx, NK_KEY_TEXT_LINE_START, glfwGetKey(win, GLFW_KEY_B) == GLFW_PRESS);
        nk_input_key(ctx, NK_KEY_TEXT_LINE_END, glfwGetKey(win, GLFW_KEY_E) == GLFW_PRESS);
    } else {
        nk_input_key(ctx, NK_KEY_LEFT, glfwGetKey(win, GLFW_KEY_LEFT) == GLFW_PRESS);
        nk_input_key(ctx, NK_KEY_RIGHT, glfwGetKey(win, GLFW_KEY_RIGHT) == GLFW_PRESS);
        nk_input_key(ctx, NK_KEY_COPY, 0);
        nk_input_key(ctx, NK_KEY_PASTE, 0);
        nk_input_key(ctx, NK_KEY_CUT, 0);
        nk_input_key(ctx, NK_KEY_SHIFT, 0);
    }

    glfwGetCursorPos(win, &x, &y);
    nk_input_motion(ctx, (int)x, (int)y);
    if (ctx->input.mouse.grabbed) {
        glfwSetCursorPos(glfw.win, (double)ctx->input.mouse.prev.x, (double)ctx->input.mouse.prev.y);
        ctx->input.mouse.pos.x = ctx->input.mouse.prev.x;
        ctx->input.mouse.pos.y = ctx->input.mouse.prev.y;
    }

    nk_input_button(ctx, NK_BUTTON_LEFT, (int)x, (int)y, glfwGetMouseButton(win, GLFW_MOUSE_BUTTON_LEFT) == GLFW_PRESS);
    nk_input_button(ctx, NK_BUTTON_MIDDLE, (int)x, (int)y, glfwGetMouseButton(win, GLFW_MOUSE_BUTTON_MIDDLE) == GLFW_PRESS);
    nk_input_button(ctx, NK_BUTTON_RIGHT, (int)x, (int)y, glfwGetMouseButton(win, GLFW_MOUSE_BUTTON_RIGHT) == GLFW_PRESS);
    nk_input_button(ctx, NK_BUTTON_DOUBLE, (int)glfw.double_click_pos.x, (int)glfw.double_click_pos.y, glfw.is_double_click_down);
    nk_input_scroll(ctx, glfw.scroll);
    nk_input_end(&glfw.ctx);
    glfw.text_len = 0;
    glfw.scroll = nk_vec2(0,0);
}

NK_API
void nk_glfw3_shutdown(void)
{
    struct nk_glfw_device *dev = &glfw.ogl;
    nk_font_atlas_clear(&glfw.atlas);
    nk_free(&glfw.ctx);
    glDeleteTextures(1, &dev->font_tex);
    nk_buffer_free(&dev->cmds);
    NK_MEMSET(&glfw, 0, sizeof(glfw));
}

#endif


==> figs/from-dave/deps/glfw/deps/stb_image_write.h <==
/* stb_image_write - v1.02 - public domain - http://nothings.org/stb/stb_image_write.h
   writes out PNG/BMP/TGA images to C stdio - Sean Barrett 2010-2015
                                     no warranty implied; use at your own risk

   Before #including,

       #define STB_IMAGE_WRITE_IMPLEMENTATION

   in the file that you want to have the implementation.

   Will probably not work correctly with strict-aliasing optimizations.

ABOUT:

   This header file is a library for writing images to C stdio. It could be
   adapted to write to memory or a general streaming interface; let me know.

   The PNG output is not optimal; it is 20-50% larger than the file
   written by a decent optimizing implementation. This library is designed
   for source code compactness and simplicity, not optimal image file size
   or run-time performance.

BUILDING:

   You can #define STBIW_ASSERT(x) before the #include to avoid using assert.h.
   You can #define STBIW_MALLOC(), STBIW_REALLOC(), and STBIW_FREE() to replace
   malloc,realloc,free.
   You can define STBIW_MEMMOVE() to replace memmove()

USAGE:

   There are four functions, one for each image file format:

     int stbi_write_png(char const *filename, int w, int h, int comp, const void *data, int stride_in_bytes);
     int stbi_write_bmp(char const *filename, int w, int h, int comp, const void *data);
     int stbi_write_tga(char const *filename, int w, int h, int comp, const void *data);
     int stbi_write_hdr(char const *filename, int w, int h, int comp, const float *data);

   There are also four equivalent functions that use an arbitrary write function. You are
   expected to open/close your file-equivalent before and after calling these:

     int stbi_write_png_to_func(stbi_write_func *func, void *context, int w, int h, int comp, const void  *data, int stride_in_bytes);
     int stbi_write_bmp_to_func(stbi_write_func *func, void *context, int w, int h, int comp, const void  *data);
     int stbi_write_tga_to_func(stbi_write_func *func, void *context, int w, int h, int comp, const void  *data);
     int stbi_write_hdr_to_func(stbi_write_func *func, void *context, int w, int h, int comp, const float *data);

   where the callback is:
      void stbi_write_func(void *context, void *data, int size);

   You can define STBI_WRITE_NO_STDIO to disable the file variant of these
   functions, so the library will not use stdio.h at all. However, this will
   also disable HDR writing, because it requires stdio for formatted output.

   Each function returns 0 on failure and non-0 on success.

   The functions create an image file defined by the parameters. The image
   is a rectangle of pixels stored from left-to-right, top-to-bottom.
   Each pixel contains 'comp' channels of data stored interleaved with 8-bits
   per channel, in the following order: 1=Y, 2=YA, 3=RGB, 4=RGBA. (Y is
   monochrome color.) The rectangle is 'w' pixels wide and 'h' pixels tall.
   The *data pointer points to the first byte of the top-left-most pixel.
   For PNG, "stride_in_bytes" is the distance in bytes from the first byte of
   a row of pixels to the first byte of the next row of pixels.

   PNG creates output files with the same number of components as the input.
   The BMP format expands Y to RGB in the file format and does not
   output alpha.

   PNG supports writing rectangles of data even when the bytes storing rows of
   data are not consecutive in memory (e.g. sub-rectangles of a larger image),
   by supplying the stride between the beginning of adjacent rows. The other
   formats do not. (Thus you cannot write a native-format BMP through the BMP
   writer, both because it is in BGR order and because it may have padding
   at the end of the line.)

   HDR expects linear float data. Since the format is always 32-bit rgb(e)
   data, alpha (if provided) is discarded, and for monochrome data it is
   replicated across all three channels.

   TGA supports RLE or non-RLE compressed data. To use non-RLE-compressed
   data, set the global variable 'stbi_write_tga_with_rle' to 0.

CREDITS:

   PNG/BMP/TGA
      Sean Barrett
   HDR
      Baldur Karlsson
   TGA monochrome:
      Jean-Sebastien Guay
   misc enhancements:
      Tim Kelsey
   TGA RLE
      Alan Hickman
   initial file IO callback implementation
      Emmanuel Julien
   bugfixes:
      github:Chribba
      Guillaume Chereau
      github:jry2
      github:romigrou
      Sergio Gonzalez
      Jonas Karlsson
      Filip Wasil
      Thatcher Ulrich
      
LICENSE

This software is dual-licensed to the public domain and under the following
license: you are granted a perpetual, irrevocable license to copy, modify,
publish, and distribute this file as you see fit.

*/

#ifndef INCLUDE_STB_IMAGE_WRITE_H
#define INCLUDE_STB_IMAGE_WRITE_H

#ifdef __cplusplus
extern "C" {
#endif

#ifdef STB_IMAGE_WRITE_STATIC
#define STBIWDEF static
#else
#define STBIWDEF extern
extern int stbi_write_tga_with_rle;
#endif

#ifndef STBI_WRITE_NO_STDIO
STBIWDEF int stbi_write_png(char const *filename, int w, int h, int comp, const void  *data, int stride_in_bytes);
STBIWDEF int stbi_write_bmp(char const *filename, int w, int h, int comp, const void  *data);
STBIWDEF int stbi_write_tga(char const *filename, int w, int h, int comp, const void  *data);
STBIWDEF int stbi_write_hdr(char const *filename, int w, int h, int comp, const float *data);
#endif

typedef void stbi_write_func(void *context, void *data, int size);

STBIWDEF int stbi_write_png_to_func(stbi_write_func *func, void *context, int w, int h, int comp, const void  *data, int stride_in_bytes);
STBIWDEF int stbi_write_bmp_to_func(stbi_write_func *func, void *context, int w, int h, int comp, const void  *data);
STBIWDEF int stbi_write_tga_to_func(stbi_write_func *func, void *context, int w, int h, int comp, const void  *data);
STBIWDEF int stbi_write_hdr_to_func(stbi_write_func *func, void *context, int w, int h, int comp, const float *data);

#ifdef __cplusplus
}
#endif

#endif//INCLUDE_STB_IMAGE_WRITE_H

#ifdef STB_IMAGE_WRITE_IMPLEMENTATION

#ifdef _WIN32
   #ifndef _CRT_SECURE_NO_WARNINGS
   #define _CRT_SECURE_NO_WARNINGS
   #endif
   #ifndef _CRT_NONSTDC_NO_DEPRECATE
   #define _CRT_NONSTDC_NO_DEPRECATE
   #endif
#endif

#ifndef STBI_WRITE_NO_STDIO
#include <stdio.h>
#endif // STBI_WRITE_NO_STDIO

#include <stdarg.h>
#include <stdlib.h>
#include <string.h>
#include <math.h>

#if defined(STBIW_MALLOC) && defined(STBIW_FREE) && (defined(STBIW_REALLOC) || defined(STBIW_REALLOC_SIZED))
// ok
#elif !defined(STBIW_MALLOC) && !defined(STBIW_FREE) && !defined(STBIW_REALLOC) && !defined(STBIW_REALLOC_SIZED)
// ok
#else
#error "Must define all or none of STBIW_MALLOC, STBIW_FREE, and STBIW_REALLOC (or STBIW_REALLOC_SIZED)."
#endif

#ifndef STBIW_MALLOC
#define STBIW_MALLOC(sz)        malloc(sz)
#define STBIW_REALLOC(p,newsz)  realloc(p,newsz)
#define STBIW_FREE(p)           free(p)
#endif

#ifndef STBIW_REALLOC_SIZED
#define STBIW_REALLOC_SIZED(p,oldsz,newsz) STBIW_REALLOC(p,newsz)
#endif


#ifndef STBIW_MEMMOVE
#define STBIW_MEMMOVE(a,b,sz) memmove(a,b,sz)
#endif


#ifndef STBIW_ASSERT
#include <assert.h>
#define STBIW_ASSERT(x) assert(x)
#endif

#define STBIW_UCHAR(x) (unsigned char) ((x) & 0xff)

typedef struct
{
   stbi_write_func *func;
   void *context;
} stbi__write_context;

// initialize a callback-based context
static void stbi__start_write_callbacks(stbi__write_context *s, stbi_write_func *c, void *context)
{
   s->func    = c;
   s->context = context;
}

#ifndef STBI_WRITE_NO_STDIO

static void stbi__stdio_write(void *context, void *data, int size)
{
   fwrite(data,1,size,(FILE*) context);
}

static int stbi__start_write_file(stbi__write_context *s, const char *filename)
{
   FILE *f = fopen(filename, "wb");
   stbi__start_write_callbacks(s, stbi__stdio_write, (void *) f);
   return f != NULL;
}

static void stbi__end_write_file(stbi__write_context *s)
{
   fclose((FILE *)s->context);
}

#endif // !STBI_WRITE_NO_STDIO

typedef unsigned int stbiw_uint32;
typedef int stb_image_write_test[sizeof(stbiw_uint32)==4 ? 1 : -1];

#ifdef STB_IMAGE_WRITE_STATIC
static int stbi_write_tga_with_rle = 1;
#else
int stbi_write_tga_with_rle = 1;
#endif

static void stbiw__writefv(stbi__write_context *s, const char *fmt, va_list v)
{
   while (*fmt) {
      switch (*fmt++) {
         case ' ': break;
         case '1': { unsigned char x = STBIW_UCHAR(va_arg(v, int));
                     s->func(s->context,&x,1);
                     break; }
         case '2': { int x = va_arg(v,int);
                     unsigned char b[2];
                     b[0] = STBIW_UCHAR(x);
                     b[1] = STBIW_UCHAR(x>>8);
                     s->func(s->context,b,2);
                     break; }
         case '4': { stbiw_uint32 x = va_arg(v,int);
                     unsigned char b[4];
                     b[0]=STBIW_UCHAR(x);
                     b[1]=STBIW_UCHAR(x>>8);
                     b[2]=STBIW_UCHAR(x>>16);
                     b[3]=STBIW_UCHAR(x>>24);
                     s->func(s->context,b,4);
                     break; }
         default:
            STBIW_ASSERT(0);
            return;
      }
   }
}

static void stbiw__writef(stbi__write_context *s, const char *fmt, ...)
{
   va_list v;
   va_start(v, fmt);
   stbiw__writefv(s, fmt, v);
   va_end(v);
}

static void stbiw__write3(stbi__write_context *s, unsigned char a, unsigned char b, unsigned char c)
{
   unsigned char arr[3];
   arr[0] = a, arr[1] = b, arr[2] = c;
   s->func(s->context, arr, 3);
}

static void stbiw__write_pixel(stbi__write_context *s, int rgb_dir, int comp, int write_alpha, int expand_mono, unsigned char *d)
{
   unsigned char bg[3] = { 255, 0, 255}, px[3];
   int k;

   if (write_alpha < 0)
      s->func(s->context, &d[comp - 1], 1);

   switch (comp) {
      case 1:
         s->func(s->context,d,1);
         break;
      case 2:
         if (expand_mono)
            stbiw__write3(s, d[0], d[0], d[0]); // monochrome bmp
         else
            s->func(s->context, d, 1);  // monochrome TGA
         break;
      case 4:
         if (!write_alpha) {
            // composite against pink background
            for (k = 0; k < 3; ++k)
               px[k] = bg[k] + ((d[k] - bg[k]) * d[3]) / 255;
            stbiw__write3(s, px[1 - rgb_dir], px[1], px[1 + rgb_dir]);
            break;
         }
         /* FALLTHROUGH */
      case 3:
         stbiw__write3(s, d[1 - rgb_dir], d[1], d[1 + rgb_dir]);
         break;
   }
   if (write_alpha > 0)
      s->func(s->context, &d[comp - 1], 1);
}

static void stbiw__write_pixels(stbi__write_context *s, int rgb_dir, int vdir, int x, int y, int comp, void *data, int write_alpha, int scanline_pad, int expand_mono)
{
   stbiw_uint32 zero = 0;
   int i,j, j_end;

   if (y <= 0)
      return;

   if (vdir < 0)
      j_end = -1, j = y-1;
   else
      j_end =  y, j = 0;

   for (; j != j_end; j += vdir) {
      for (i=0; i < x; ++i) {
         unsigned char *d = (unsigned char *) data + (j*x+i)*comp;
         stbiw__write_pixel(s, rgb_dir, comp, write_alpha, expand_mono, d);
      }
      s->func(s->context, &zero, scanline_pad);
   }
}

static int stbiw__outfile(stbi__write_context *s, int rgb_dir, int vdir, int x, int y, int comp, int expand_mono, void *data, int alpha, int pad, const char *fmt, ...)
{
   if (y < 0 || x < 0) {
      return 0;
   } else {
      va_list v;
      va_start(v, fmt);
      stbiw__writefv(s, fmt, v);
      va_end(v);
      stbiw__write_pixels(s,rgb_dir,vdir,x,y,comp,data,alpha,pad, expand_mono);
      return 1;
   }
}

static int stbi_write_bmp_core(stbi__write_context *s, int x, int y, int comp, const void *data)
{
   int pad = (-x*3) & 3;
   return stbiw__outfile(s,-1,-1,x,y,comp,1,(void *) data,0,pad,
           "11 4 22 4" "4 44 22 444444",
           'B', 'M', 14+40+(x*3+pad)*y, 0,0, 14+40,  // file header
            40, x,y, 1,24, 0,0,0,0,0,0);             // bitmap header
}

STBIWDEF int stbi_write_bmp_to_func(stbi_write_func *func, void *context, int x, int y, int comp, const void *data)
{
   stbi__write_context s;
   stbi__start_write_callbacks(&s, func, context);
   return stbi_write_bmp_core(&s, x, y, comp, data);
}

#ifndef STBI_WRITE_NO_STDIO
STBIWDEF int stbi_write_bmp(char const *filename, int x, int y, int comp, const void *data)
{
   stbi__write_context s;
   if (stbi__start_write_file(&s,filename)) {
      int r = stbi_write_bmp_core(&s, x, y, comp, data);
      stbi__end_write_file(&s);
      return r;
   } else
      return 0;
}
#endif //!STBI_WRITE_NO_STDIO

static int stbi_write_tga_core(stbi__write_context *s, int x, int y, int comp, void *data)
{
   int has_alpha = (comp == 2 || comp == 4);
   int colorbytes = has_alpha ? comp-1 : comp;
   int format = colorbytes < 2 ? 3 : 2; // 3 color channels (RGB/RGBA) = 2, 1 color channel (Y/YA) = 3

   if (y < 0 || x < 0)
      return 0;

   if (!stbi_write_tga_with_rle) {
      return stbiw__outfile(s, -1, -1, x, y, comp, 0, (void *) data, has_alpha, 0,
         "111 221 2222 11", 0, 0, format, 0, 0, 0, 0, 0, x, y, (colorbytes + has_alpha) * 8, has_alpha * 8);
   } else {
      int i,j,k;

      stbiw__writef(s, "111 221 2222 11", 0,0,format+8, 0,0,0, 0,0,x,y, (colorbytes + has_alpha) * 8, has_alpha * 8);

      for (j = y - 1; j >= 0; --j) {
          unsigned char *row = (unsigned char *) data + j * x * comp;
         int len;

         for (i = 0; i < x; i += len) {
            unsigned char *begin = row + i * comp;
            int diff = 1;
            len = 1;

            if (i < x - 1) {
               ++len;
               diff = memcmp(begin, row + (i + 1) * comp, comp);
               if (diff) {
                  const unsigned char *prev = begin;
                  for (k = i + 2; k < x && len < 128; ++k) {
                     if (memcmp(prev, row + k * comp, comp)) {
                        prev += comp;
                        ++len;
                     } else {
                        --len;
                        break;
                     }
                  }
               } else {
                  for (k = i + 2; k < x && len < 128; ++k) {
                     if (!memcmp(begin, row + k * comp, comp)) {
                        ++len;
                     } else {
                        break;
                     }
                  }
               }
            }

            if (diff) {
               unsigned char header = STBIW_UCHAR(len - 1);
               s->func(s->context, &header, 1);
               for (k = 0; k < len; ++k) {
                  stbiw__write_pixel(s, -1, comp, has_alpha, 0, begin + k * comp);
               }
            } else {
               unsigned char header = STBIW_UCHAR(len - 129);
               s->func(s->context, &header, 1);
               stbiw__write_pixel(s, -1, comp, has_alpha, 0, begin);
            }
         }
      }
   }
   return 1;
}

int stbi_write_tga_to_func(stbi_write_func *func, void *context, int x, int y, int comp, const void *data)
{
   stbi__write_context s;
   stbi__start_write_callbacks(&s, func, context);
   return stbi_write_tga_core(&s, x, y, comp, (void *) data);
}

#ifndef STBI_WRITE_NO_STDIO
int stbi_write_tga(char const *filename, int x, int y, int comp, const void *data)
{
   stbi__write_context s;
   if (stbi__start_write_file(&s,filename)) {
      int r = stbi_write_tga_core(&s, x, y, comp, (void *) data);
      stbi__end_write_file(&s);
      return r;
   } else
      return 0;
}
#endif

// *************************************************************************************************
// Radiance RGBE HDR writer
// by Baldur Karlsson
#ifndef STBI_WRITE_NO_STDIO

#define stbiw__max(a, b)  ((a) > (b) ? (a) : (b))

void stbiw__linear_to_rgbe(unsigned char *rgbe, float *linear)
{
   int exponent;
   float maxcomp = stbiw__max(linear[0], stbiw__max(linear[1], linear[2]));

   if (maxcomp < 1e-32f) {
      rgbe[0] = rgbe[1] = rgbe[2] = rgbe[3] = 0;
   } else {
      float normalize = (float) frexp(maxcomp, &exponent) * 256.0f/maxcomp;

      rgbe[0] = (unsigned char)(linear[0] * normalize);
      rgbe[1] = (unsigned char)(linear[1] * normalize);
      rgbe[2] = (unsigned char)(linear[2] * normalize);
      rgbe[3] = (unsigned char)(exponent + 128);
   }
}

void stbiw__write_run_data(stbi__write_context *s, int length, unsigned char databyte)
{
   unsigned char lengthbyte = STBIW_UCHAR(length+128);
   STBIW_ASSERT(length+128 <= 255);
   s->func(s->context, &lengthbyte, 1);
   s->func(s->context, &databyte, 1);
}

void stbiw__write_dump_data(stbi__write_context *s, int length, unsigned char *data)
{
   unsigned char lengthbyte = STBIW_UCHAR(length);
   STBIW_ASSERT(length <= 128); // inconsistent with spec but consistent with official code
   s->func(s->context, &lengthbyte, 1);
   s->func(s->context, data, length);
}

void stbiw__write_hdr_scanline(stbi__write_context *s, int width, int ncomp, unsigned char *scratch, float *scanline)
{
   unsigned char scanlineheader[4] = { 2, 2, 0, 0 };
   unsigned char rgbe[4];
   float linear[3];
   int x;

   scanlineheader[2] = (width&0xff00)>>8;
   scanlineheader[3] = (width&0x00ff);

   /* skip RLE for images too small or large */
   if (width < 8 || width >= 32768) {
      for (x=0; x < width; x++) {
         switch (ncomp) {
            case 4: /* fallthrough */
            case 3: linear[2] = scanline[x*ncomp + 2];
                    linear[1] = scanline[x*ncomp + 1];
                    linear[0] = scanline[x*ncomp + 0];
                    break;
            default:
                    linear[0] = linear[1] = linear[2] = scanline[x*ncomp + 0];
                    break;
         }
         stbiw__linear_to_rgbe(rgbe, linear);
         s->func(s->context, rgbe, 4);
      }
   } else {
      int c,r;
      /* encode into scratch buffer */
      for (x=0; x < width; x++) {
         switch(ncomp) {
            case 4: /* fallthrough */
            case 3: linear[2] = scanline[x*ncomp + 2];
                    linear[1] = scanline[x*ncomp + 1];
                    linear[0] = scanline[x*ncomp + 0];
                    break;
            default:
                    linear[0] = linear[1] = linear[2] = scanline[x*ncomp + 0];
                    break;
         }
         stbiw__linear_to_rgbe(rgbe, linear);
         scratch[x + width*0] = rgbe[0];
         scratch[x + width*1] = rgbe[1];
         scratch[x + width*2] = rgbe[2];
         scratch[x + width*3] = rgbe[3];
      }

      s->func(s->context, scanlineheader, 4);

      /* RLE each component separately */
      for (c=0; c < 4; c++) {
         unsigned char *comp = &scratch[width*c];

         x = 0;
         while (x < width) {
            // find first run
            r = x;
            while (r+2 < width) {
               if (comp[r] == comp[r+1] && comp[r] == comp[r+2])
                  break;
               ++r;
            }
            if (r+2 >= width)
               r = width;
            // dump up to first run
            while (x < r) {
               int len = r-x;
               if (len > 128) len = 128;
               stbiw__write_dump_data(s, len, &comp[x]);
               x += len;
            }
            // if there's a run, output it
            if (r+2 < width) { // same test as what we break out of in search loop, so only true if we break'd
               // find next byte after run
               while (r < width && comp[r] == comp[x])
                  ++r;
               // output run up to r
               while (x < r) {
                  int len = r-x;
                  if (len > 127) len = 127;
                  stbiw__write_run_data(s, len, comp[x]);
                  x += len;
               }
            }
         }
      }
   }
}

static int stbi_write_hdr_core(stbi__write_context *s, int x, int y, int comp, float *data)
{
   if (y <= 0 || x <= 0 || data == NULL)
      return 0;
   else {
      // Each component is stored separately. Allocate scratch space for full output scanline.
      unsigned char *scratch = (unsigned char *) STBIW_MALLOC(x*4);
      int i, len;
      char buffer[128];
      char header[] = "#?RADIANCE\n# Written by stb_image_write.h\nFORMAT=32-bit_rle_rgbe\n";
      s->func(s->context, header, sizeof(header)-1);

      len = sprintf(buffer, "EXPOSURE=          1.0000000000000\n\n-Y %d +X %d\n", y, x);
      s->func(s->context, buffer, len);

      for(i=0; i < y; i++)
         stbiw__write_hdr_scanline(s, x, comp, scratch, data + comp*i*x);
      STBIW_FREE(scratch);
      return 1;
   }
}

int stbi_write_hdr_to_func(stbi_write_func *func, void *context, int x, int y, int comp, const float *data)
{
   stbi__write_context s;
   stbi__start_write_callbacks(&s, func, context);
   return stbi_write_hdr_core(&s, x, y, comp, (float *) data);
}

int stbi_write_hdr(char const *filename, int x, int y, int comp, const float *data)
{
   stbi__write_context s;
   if (stbi__start_write_file(&s,filename)) {
      int r = stbi_write_hdr_core(&s, x, y, comp, (float *) data);
      stbi__end_write_file(&s);
      return r;
   } else
      return 0;
}
#endif // STBI_WRITE_NO_STDIO


//////////////////////////////////////////////////////////////////////////////
//
// PNG writer
//

// stretchy buffer; stbiw__sbpush() == vector<>::push_back() -- stbiw__sbcount() == vector<>::size()
#define stbiw__sbraw(a) ((int *) (a) - 2)
#define stbiw__sbm(a)   stbiw__sbraw(a)[0]
#define stbiw__sbn(a)   stbiw__sbraw(a)[1]

#define stbiw__sbneedgrow(a,n)  ((a)==0 || stbiw__sbn(a)+n >= stbiw__sbm(a))
#define stbiw__sbmaybegrow(a,n) (stbiw__sbneedgrow(a,(n)) ? stbiw__sbgrow(a,n) : 0)
#define stbiw__sbgrow(a,n)  stbiw__sbgrowf((void **) &(a), (n), sizeof(*(a)))

#define stbiw__sbpush(a, v)      (stbiw__sbmaybegrow(a,1), (a)[stbiw__sbn(a)++] = (v))
#define stbiw__sbcount(a)        ((a) ? stbiw__sbn(a) : 0)
#define stbiw__sbfree(a)         ((a) ? STBIW_FREE(stbiw__sbraw(a)),0 : 0)

static void *stbiw__sbgrowf(void **arr, int increment, int itemsize)
{
   int m = *arr ? 2*stbiw__sbm(*arr)+increment : increment+1;
   void *p = STBIW_REALLOC_SIZED(*arr ? stbiw__sbraw(*arr) : 0, *arr ? (stbiw__sbm(*arr)*itemsize + sizeof(int)*2) : 0, itemsize * m + sizeof(int)*2);
   STBIW_ASSERT(p);
   if (p) {
      if (!*arr) ((int *) p)[1] = 0;
      *arr = (void *) ((int *) p + 2);
      stbiw__sbm(*arr) = m;
   }
   return *arr;
}

static unsigned char *stbiw__zlib_flushf(unsigned char *data, unsigned int *bitbuffer, int *bitcount)
{
   while (*bitcount >= 8) {
      stbiw__sbpush(data, STBIW_UCHAR(*bitbuffer));
      *bitbuffer >>= 8;
      *bitcount -= 8;
   }
   return data;
}

static int stbiw__zlib_bitrev(int code, int codebits)
{
   int res=0;
   while (codebits--) {
      res = (res << 1) | (code & 1);
      code >>= 1;
   }
   return res;
}

static unsigned int stbiw__zlib_countm(unsigned char *a, unsigned char *b, int limit)
{
   int i;
   for (i=0; i < limit && i < 258; ++i)
      if (a[i] != b[i]) break;
   return i;
}

static unsigned int stbiw__zhash(unsigned char *data)
{
   stbiw_uint32 hash = data[0] + (data[1] << 8) + (data[2] << 16);
   hash ^= hash << 3;
   hash += hash >> 5;
   hash ^= hash << 4;
   hash += hash >> 17;
   hash ^= hash << 25;
   hash += hash >> 6;
   return hash;
}

#define stbiw__zlib_flush() (out = stbiw__zlib_flushf(out, &bitbuf, &bitcount))
#define stbiw__zlib_add(code,codebits) \
      (bitbuf |= (code) << bitcount, bitcount += (codebits), stbiw__zlib_flush())
#define stbiw__zlib_huffa(b,c)  stbiw__zlib_add(stbiw__zlib_bitrev(b,c),c)
// default huffman tables
#define stbiw__zlib_huff1(n)  stbiw__zlib_huffa(0x30 + (n), 8)
#define stbiw__zlib_huff2(n)  stbiw__zlib_huffa(0x190 + (n)-144, 9)
#define stbiw__zlib_huff3(n)  stbiw__zlib_huffa(0 + (n)-256,7)
#define stbiw__zlib_huff4(n)  stbiw__zlib_huffa(0xc0 + (n)-280,8)
#define stbiw__zlib_huff(n)  ((n) <= 143 ? stbiw__zlib_huff1(n) : (n) <= 255 ? stbiw__zlib_huff2(n) : (n) <= 279 ? stbiw__zlib_huff3(n) : stbiw__zlib_huff4(n))
#define stbiw__zlib_huffb(n) ((n) <= 143 ? stbiw__zlib_huff1(n) : stbiw__zlib_huff2(n))

#define stbiw__ZHASH   16384

unsigned char * stbi_zlib_compress(unsigned char *data, int data_len, int *out_len, int quality)
{
   static unsigned short lengthc[] = { 3,4,5,6,7,8,9,10,11,13,15,17,19,23,27,31,35,43,51,59,67,83,99,115,131,163,195,227,258, 259 };
   static unsigned char  lengtheb[]= { 0,0,0,0,0,0,0, 0, 1, 1, 1, 1, 2, 2, 2, 2, 3, 3, 3, 3, 4, 4, 4,  4,  5,  5,  5,  5,  0 };
   static unsigned short distc[]   = { 1,2,3,4,5,7,9,13,17,25,33,49,65,97,129,193,257,385,513,769,1025,1537,2049,3073,4097,6145,8193,12289,16385,24577, 32768 };
   static unsigned char  disteb[]  = { 0,0,0,0,1,1,2,2,3,3,4,4,5,5,6,6,7,7,8,8,9,9,10,10,11,11,12,12,13,13 };
   unsigned int bitbuf=0;
   int i,j, bitcount=0;
   unsigned char *out = NULL;
   unsigned char ***hash_table = (unsigned char***) STBIW_MALLOC(stbiw__ZHASH * sizeof(char**));
   if (quality < 5) quality = 5;

   stbiw__sbpush(out, 0x78);   // DEFLATE 32K window
   stbiw__sbpush(out, 0x5e);   // FLEVEL = 1
   stbiw__zlib_add(1,1);  // BFINAL = 1
   stbiw__zlib_add(1,2);  // BTYPE = 1 -- fixed huffman

   for (i=0; i < stbiw__ZHASH; ++i)
      hash_table[i] = NULL;

   i=0;
   while (i < data_len-3) {
      // hash next 3 bytes of data to be compressed
      int h = stbiw__zhash(data+i)&(stbiw__ZHASH-1), best=3;
      unsigned char *bestloc = 0;
      unsigned char **hlist = hash_table[h];
      int n = stbiw__sbcount(hlist);
      for (j=0; j < n; ++j) {
         if (hlist[j]-data > i-32768) { // if entry lies within window
            int d = stbiw__zlib_countm(hlist[j], data+i, data_len-i);
            if (d >= best) best=d,bestloc=hlist[j];
         }
      }
      // when hash table entry is too long, delete half the entries
      if (hash_table[h] && stbiw__sbn(hash_table[h]) == 2*quality) {
         STBIW_MEMMOVE(hash_table[h], hash_table[h]+quality, sizeof(hash_table[h][0])*quality);
         stbiw__sbn(hash_table[h]) = quality;
      }
      stbiw__sbpush(hash_table[h],data+i);

      if (bestloc) {
         // "lazy matching" - check match at *next* byte, and if it's better, do cur byte as literal
         h = stbiw__zhash(data+i+1)&(stbiw__ZHASH-1);
         hlist = hash_table[h];
         n = stbiw__sbcount(hlist);
         for (j=0; j < n; ++j) {
            if (hlist[j]-data > i-32767) {
               int e = stbiw__zlib_countm(hlist[j], data+i+1, data_len-i-1);
               if (e > best) { // if next match is better, bail on current match
                  bestloc = NULL;
                  break;
               }
            }
         }
      }

      if (bestloc) {
         int d = (int) (data+i - bestloc); // distance back
         STBIW_ASSERT(d <= 32767 && best <= 258);
         for (j=0; best > lengthc[j+1]-1; ++j);
         stbiw__zlib_huff(j+257);
         if (lengtheb[j]) stbiw__zlib_add(best - lengthc[j], lengtheb[j]);
         for (j=0; d > distc[j+1]-1; ++j);
         stbiw__zlib_add(stbiw__zlib_bitrev(j,5),5);
         if (disteb[j]) stbiw__zlib_add(d - distc[j], disteb[j]);
         i += best;
      } else {
         stbiw__zlib_huffb(data[i]);
         ++i;
      }
   }
   // write out final bytes
   for (;i < data_len; ++i)
      stbiw__zlib_huffb(data[i]);
   stbiw__zlib_huff(256); // end of block
   // pad with 0 bits to byte boundary
   while (bitcount)
      stbiw__zlib_add(0,1);

   for (i=0; i < stbiw__ZHASH; ++i)
      (void) stbiw__sbfree(hash_table[i]);
   STBIW_FREE(hash_table);

   {
      // compute adler32 on input
      unsigned int s1=1, s2=0;
      int blocklen = (int) (data_len % 5552);
      j=0;
      while (j < data_len) {
         for (i=0; i < blocklen; ++i) s1 += data[j+i], s2 += s1;
         s1 %= 65521, s2 %= 65521;
         j += blocklen;
         blocklen = 5552;
      }
      stbiw__sbpush(out, STBIW_UCHAR(s2 >> 8));
      stbiw__sbpush(out, STBIW_UCHAR(s2));
      stbiw__sbpush(out, STBIW_UCHAR(s1 >> 8));
      stbiw__sbpush(out, STBIW_UCHAR(s1));
   }
   *out_len = stbiw__sbn(out);
   // make returned pointer freeable
   STBIW_MEMMOVE(stbiw__sbraw(out), out, *out_len);
   return (unsigned char *) stbiw__sbraw(out);
}

static unsigned int stbiw__crc32(unsigned char *buffer, int len)
{
   static unsigned int crc_table[256] =
   {
      0x00000000, 0x77073096, 0xEE0E612C, 0x990951BA, 0x076DC419, 0x706AF48F, 0xE963A535, 0x9E6495A3,
      0x0eDB8832, 0x79DCB8A4, 0xE0D5E91E, 0x97D2D988, 0x09B64C2B, 0x7EB17CBD, 0xE7B82D07, 0x90BF1D91,
      0x1DB71064, 0x6AB020F2, 0xF3B97148, 0x84BE41DE, 0x1ADAD47D, 0x6DDDE4EB, 0xF4D4B551, 0x83D385C7,
      0x136C9856, 0x646BA8C0, 0xFD62F97A, 0x8A65C9EC, 0x14015C4F, 0x63066CD9, 0xFA0F3D63, 0x8D080DF5,
      0x3B6E20C8, 0x4C69105E, 0xD56041E4, 0xA2677172, 0x3C03E4D1, 0x4B04D447, 0xD20D85FD, 0xA50AB56B,
      0x35B5A8FA, 0x42B2986C, 0xDBBBC9D6, 0xACBCF940, 0x32D86CE3, 0x45DF5C75, 0xDCD60DCF, 0xABD13D59,
      0x26D930AC, 0x51DE003A, 0xC8D75180, 0xBFD06116, 0x21B4F4B5, 0x56B3C423, 0xCFBA9599, 0xB8BDA50F,
      0x2802B89E, 0x5F058808, 0xC60CD9B2, 0xB10BE924, 0x2F6F7C87, 0x58684C11, 0xC1611DAB, 0xB6662D3D,
      0x76DC4190, 0x01DB7106, 0x98D220BC, 0xEFD5102A, 0x71B18589, 0x06B6B51F, 0x9FBFE4A5, 0xE8B8D433,
      0x7807C9A2, 0x0F00F934, 0x9609A88E, 0xE10E9818, 0x7F6A0DBB, 0x086D3D2D, 0x91646C97, 0xE6635C01,
      0x6B6B51F4, 0x1C6C6162, 0x856530D8, 0xF262004E, 0x6C0695ED, 0x1B01A57B, 0x8208F4C1, 0xF50FC457,
      0x65B0D9C6, 0x12B7E950, 0x8BBEB8EA, 0xFCB9887C, 0x62DD1DDF, 0x15DA2D49, 0x8CD37CF3, 0xFBD44C65,
      0x4DB26158, 0x3AB551CE, 0xA3BC0074, 0xD4BB30E2, 0x4ADFA541, 0x3DD895D7, 0xA4D1C46D, 0xD3D6F4FB,
      0x4369E96A, 0x346ED9FC, 0xAD678846, 0xDA60B8D0, 0x44042D73, 0x33031DE5, 0xAA0A4C5F, 0xDD0D7CC9,
      0x5005713C, 0x270241AA, 0xBE0B1010, 0xC90C2086, 0x5768B525, 0x206F85B3, 0xB966D409, 0xCE61E49F,
      0x5EDEF90E, 0x29D9C998, 0xB0D09822, 0xC7D7A8B4, 0x59B33D17, 0x2EB40D81, 0xB7BD5C3B, 0xC0BA6CAD,
      0xEDB88320, 0x9ABFB3B6, 0x03B6E20C, 0x74B1D29A, 0xEAD54739, 0x9DD277AF, 0x04DB2615, 0x73DC1683,
      0xE3630B12, 0x94643B84, 0x0D6D6A3E, 0x7A6A5AA8, 0xE40ECF0B, 0x9309FF9D, 0x0A00AE27, 0x7D079EB1,
      0xF00F9344, 0x8708A3D2, 0x1E01F268, 0x6906C2FE, 0xF762575D, 0x806567CB, 0x196C3671, 0x6E6B06E7,
      0xFED41B76, 0x89D32BE0, 0x10DA7A5A, 0x67DD4ACC, 0xF9B9DF6F, 0x8EBEEFF9, 0x17B7BE43, 0x60B08ED5,
      0xD6D6A3E8, 0xA1D1937E, 0x38D8C2C4, 0x4FDFF252, 0xD1BB67F1, 0xA6BC5767, 0x3FB506DD, 0x48B2364B,
      0xD80D2BDA, 0xAF0A1B4C, 0x36034AF6, 0x41047A60, 0xDF60EFC3, 0xA867DF55, 0x316E8EEF, 0x4669BE79,
      0xCB61B38C, 0xBC66831A, 0x256FD2A0, 0x5268E236, 0xCC0C7795, 0xBB0B4703, 0x220216B9, 0x5505262F,
      0xC5BA3BBE, 0xB2BD0B28, 0x2BB45A92, 0x5CB36A04, 0xC2D7FFA7, 0xB5D0CF31, 0x2CD99E8B, 0x5BDEAE1D,
      0x9B64C2B0, 0xEC63F226, 0x756AA39C, 0x026D930A, 0x9C0906A9, 0xEB0E363F, 0x72076785, 0x05005713,
      0x95BF4A82, 0xE2B87A14, 0x7BB12BAE, 0x0CB61B38, 0x92D28E9B, 0xE5D5BE0D, 0x7CDCEFB7, 0x0BDBDF21,
      0x86D3D2D4, 0xF1D4E242, 0x68DDB3F8, 0x1FDA836E, 0x81BE16CD, 0xF6B9265B, 0x6FB077E1, 0x18B74777,
      0x88085AE6, 0xFF0F6A70, 0x66063BCA, 0x11010B5C, 0x8F659EFF, 0xF862AE69, 0x616BFFD3, 0x166CCF45,
      0xA00AE278, 0xD70DD2EE, 0x4E048354, 0x3903B3C2, 0xA7672661, 0xD06016F7, 0x4969474D, 0x3E6E77DB,
      0xAED16A4A, 0xD9D65ADC, 0x40DF0B66, 0x37D83BF0, 0xA9BCAE53, 0xDEBB9EC5, 0x47B2CF7F, 0x30B5FFE9,
      0xBDBDF21C, 0xCABAC28A, 0x53B39330, 0x24B4A3A6, 0xBAD03605, 0xCDD70693, 0x54DE5729, 0x23D967BF,
      0xB3667A2E, 0xC4614AB8, 0x5D681B02, 0x2A6F2B94, 0xB40BBE37, 0xC30C8EA1, 0x5A05DF1B, 0x2D02EF8D
   };

   unsigned int crc = ~0u;
   int i;
   for (i=0; i < len; ++i)
      crc = (crc >> 8) ^ crc_table[buffer[i] ^ (crc & 0xff)];
   return ~crc;
}

#define stbiw__wpng4(o,a,b,c,d) ((o)[0]=STBIW_UCHAR(a),(o)[1]=STBIW_UCHAR(b),(o)[2]=STBIW_UCHAR(c),(o)[3]=STBIW_UCHAR(d),(o)+=4)
#define stbiw__wp32(data,v) stbiw__wpng4(data, (v)>>24,(v)>>16,(v)>>8,(v));
#define stbiw__wptag(data,s) stbiw__wpng4(data, s[0],s[1],s[2],s[3])

static void stbiw__wpcrc(unsigned char **data, int len)
{
   unsigned int crc = stbiw__crc32(*data - len - 4, len+4);
   stbiw__wp32(*data, crc);
}

static unsigned char stbiw__paeth(int a, int b, int c)
{
   int p = a + b - c, pa = abs(p-a), pb = abs(p-b), pc = abs(p-c);
   if (pa <= pb && pa <= pc) return STBIW_UCHAR(a);
   if (pb <= pc) return STBIW_UCHAR(b);
   return STBIW_UCHAR(c);
}

unsigned char *stbi_write_png_to_mem(unsigned char *pixels, int stride_bytes, int x, int y, int n, int *out_len)
{
   int ctype[5] = { -1, 0, 4, 2, 6 };
   unsigned char sig[8] = { 137,80,78,71,13,10,26,10 };
   unsigned char *out,*o, *filt, *zlib;
   signed char *line_buffer;
   int i,j,k,p,zlen;

   if (stride_bytes == 0)
      stride_bytes = x * n;

   filt = (unsigned char *) STBIW_MALLOC((x*n+1) * y); if (!filt) return 0;
   line_buffer = (signed char *) STBIW_MALLOC(x * n); if (!line_buffer) { STBIW_FREE(filt); return 0; }
   for (j=0; j < y; ++j) {
      static int mapping[] = { 0,1,2,3,4 };
      static int firstmap[] = { 0,1,0,5,6 };
      int *mymap = j ? mapping : firstmap;
      int best = 0, bestval = 0x7fffffff;
      for (p=0; p < 2; ++p) {
         for (k= p?best:0; k < 5; ++k) {
            int type = mymap[k],est=0;
            unsigned char *z = pixels + stride_bytes*j;
            for (i=0; i < n; ++i)
               switch (type) {
                  case 0: line_buffer[i] = z[i]; break;
                  case 1: line_buffer[i] = z[i]; break;
                  case 2: line_buffer[i] = z[i] - z[i-stride_bytes]; break;
                  case 3: line_buffer[i] = z[i] - (z[i-stride_bytes]>>1); break;
                  case 4: line_buffer[i] = (signed char) (z[i] - stbiw__paeth(0,z[i-stride_bytes],0)); break;
                  case 5: line_buffer[i] = z[i]; break;
                  case 6: line_buffer[i] = z[i]; break;
               }
            for (i=n; i < x*n; ++i) {
               switch (type) {
                  case 0: line_buffer[i] = z[i]; break;
                  case 1: line_buffer[i] = z[i] - z[i-n]; break;
                  case 2: line_buffer[i] = z[i] - z[i-stride_bytes]; break;
                  case 3: line_buffer[i] = z[i] - ((z[i-n] + z[i-stride_bytes])>>1); break;
                  case 4: line_buffer[i] = z[i] - stbiw__paeth(z[i-n], z[i-stride_bytes], z[i-stride_bytes-n]); break;
                  case 5: line_buffer[i] = z[i] - (z[i-n]>>1); break;
                  case 6: line_buffer[i] = z[i] - stbiw__paeth(z[i-n], 0,0); break;
               }
            }
            if (p) break;
            for (i=0; i < x*n; ++i)
               est += abs((signed char) line_buffer[i]);
            if (est < bestval) { bestval = est; best = k; }
         }
      }
      // when we get here, best contains the filter type, and line_buffer contains the data
      filt[j*(x*n+1)] = (unsigned char) best;
      STBIW_MEMMOVE(filt+j*(x*n+1)+1, line_buffer, x*n);
   }
   STBIW_FREE(line_buffer);
   zlib = stbi_zlib_compress(filt, y*( x*n+1), &zlen, 8); // increase 8 to get smaller but use more memory
   STBIW_FREE(filt);
   if (!zlib) return 0;

   // each tag requires 12 bytes of overhead
   out = (unsigned char *) STBIW_MALLOC(8 + 12+13 + 12+zlen + 12);
   if (!out) return 0;
   *out_len = 8 + 12+13 + 12+zlen + 12;

   o=out;
   STBIW_MEMMOVE(o,sig,8); o+= 8;
   stbiw__wp32(o, 13); // header length
   stbiw__wptag(o, "IHDR");
   stbiw__wp32(o, x);
   stbiw__wp32(o, y);
   *o++ = 8;
   *o++ = STBIW_UCHAR(ctype[n]);
   *o++ = 0;
   *o++ = 0;
   *o++ = 0;
   stbiw__wpcrc(&o,13);

   stbiw__wp32(o, zlen);
   stbiw__wptag(o, "IDAT");
   STBIW_MEMMOVE(o, zlib, zlen);
   o += zlen;
   STBIW_FREE(zlib);
   stbiw__wpcrc(&o, zlen);

   stbiw__wp32(o,0);
   stbiw__wptag(o, "IEND");
   stbiw__wpcrc(&o,0);

   STBIW_ASSERT(o == out + *out_len);

   return out;
}

#ifndef STBI_WRITE_NO_STDIO
STBIWDEF int stbi_write_png(char const *filename, int x, int y, int comp, const void *data, int stride_bytes)
{
   FILE *f;
   int len;
   unsigned char *png = stbi_write_png_to_mem((unsigned char *) data, stride_bytes, x, y, comp, &len);
   if (png == NULL) return 0;
   f = fopen(filename, "wb");
   if (!f) { STBIW_FREE(png); return 0; }
   fwrite(png, 1, len, f);
   fclose(f);
   STBIW_FREE(png);
   return 1;
}
#endif

STBIWDEF int stbi_write_png_to_func(stbi_write_func *func, void *context, int x, int y, int comp, const void *data, int stride_bytes)
{
   int len;
   unsigned char *png = stbi_write_png_to_mem((unsigned char *) data, stride_bytes, x, y, comp, &len);
   if (png == NULL) return 0;
   func(context, png, len);
   STBIW_FREE(png);
   return 1;
}

#endif // STB_IMAGE_WRITE_IMPLEMENTATION

/* Revision history
      1.02 (2016-04-02)
             avoid allocating large structures on the stack
      1.01 (2016-01-16)
             STBIW_REALLOC_SIZED: support allocators with no realloc support
             avoid race-condition in crc initialization
             minor compile issues
      1.00 (2015-09-14)
             installable file IO function
      0.99 (2015-09-13)
             warning fixes; TGA rle support
      0.98 (2015-04-08)
             added STBIW_MALLOC, STBIW_ASSERT etc
      0.97 (2015-01-18)
             fixed HDR asserts, rewrote HDR rle logic
      0.96 (2015-01-17)
             add HDR output
             fix monochrome BMP
      0.95 (2014-08-17)
		       add monochrome TGA output
      0.94 (2014-05-31)
             rename private functions to avoid conflicts with stb_image.h
      0.93 (2014-05-27)
             warning fixes
      0.92 (2010-08-01)
             casts to unsigned char to fix warnings
      0.91 (2010-07-17)
             first public release
      0.90   first internal release
*/


==> figs/from-dave/deps/glfw/deps/tinycthread.c <==
/* -*- mode: c; tab-width: 2; indent-tabs-mode: nil; -*-
Copyright (c) 2012 Marcus Geelnard

This software is provided 'as-is', without any express or implied
warranty. In no event will the authors be held liable for any damages
arising from the use of this software.

Permission is granted to anyone to use this software for any purpose,
including commercial applications, and to alter it and redistribute it
freely, subject to the following restrictions:

    1. The origin of this software must not be misrepresented; you must not
    claim that you wrote the original software. If you use this software
    in a product, an acknowledgment in the product documentation would be
    appreciated but is not required.

    2. Altered source versions must be plainly marked as such, and must not be
    misrepresented as being the original software.

    3. This notice may not be removed or altered from any source
    distribution.
*/

/* 2013-01-06 Camilla Löwy <elmindreda@glfw.org>
 *
 * Added casts from time_t to DWORD to avoid warnings on VC++.
 * Fixed time retrieval on POSIX systems.
 */

#include "tinycthread.h"
#include <stdlib.h>

/* Platform specific includes */
#if defined(_TTHREAD_POSIX_)
  #include <signal.h>
  #include <sched.h>
  #include <unistd.h>
  #include <sys/time.h>
  #include <errno.h>
#elif defined(_TTHREAD_WIN32_)
  #include <process.h>
  #include <sys/timeb.h>
#endif

/* Standard, good-to-have defines */
#ifndef NULL
  #define NULL (void*)0
#endif
#ifndef TRUE
  #define TRUE 1
#endif
#ifndef FALSE
  #define FALSE 0
#endif

int mtx_init(mtx_t *mtx, int type)
{
#if defined(_TTHREAD_WIN32_)
  mtx->mAlreadyLocked = FALSE;
  mtx->mRecursive = type & mtx_recursive;
  InitializeCriticalSection(&mtx->mHandle);
  return thrd_success;
#else
  int ret;
  pthread_mutexattr_t attr;
  pthread_mutexattr_init(&attr);
  if (type & mtx_recursive)
  {
    pthread_mutexattr_settype(&attr, PTHREAD_MUTEX_RECURSIVE);
  }
  ret = pthread_mutex_init(mtx, &attr);
  pthread_mutexattr_destroy(&attr);
  return ret == 0 ? thrd_success : thrd_error;
#endif
}

void mtx_destroy(mtx_t *mtx)
{
#if defined(_TTHREAD_WIN32_)
  DeleteCriticalSection(&mtx->mHandle);
#else
  pthread_mutex_destroy(mtx);
#endif
}

int mtx_lock(mtx_t *mtx)
{
#if defined(_TTHREAD_WIN32_)
  EnterCriticalSection(&mtx->mHandle);
  if (!mtx->mRecursive)
  {
    while(mtx->mAlreadyLocked) Sleep(1000); /* Simulate deadlock... */
    mtx->mAlreadyLocked = TRUE;
  }
  return thrd_success;
#else
  return pthread_mutex_lock(mtx) == 0 ? thrd_success : thrd_error;
#endif
}

int mtx_timedlock(mtx_t *mtx, const struct timespec *ts)
{
  /* FIXME! */
  (void)mtx;
  (void)ts;
  return thrd_error;
}

int mtx_trylock(mtx_t *mtx)
{
#if defined(_TTHREAD_WIN32_)
  int ret = TryEnterCriticalSection(&mtx->mHandle) ? thrd_success : thrd_busy;
  if ((!mtx->mRecursive) && (ret == thrd_success) && mtx->mAlreadyLocked)
  {
    LeaveCriticalSection(&mtx->mHandle);
    ret = thrd_busy;
  }
  return ret;
#else
  return (pthread_mutex_trylock(mtx) == 0) ? thrd_success : thrd_busy;
#endif
}

int mtx_unlock(mtx_t *mtx)
{
#if defined(_TTHREAD_WIN32_)
  mtx->mAlreadyLocked = FALSE;
  LeaveCriticalSection(&mtx->mHandle);
  return thrd_success;
#else
  return pthread_mutex_unlock(mtx) == 0 ? thrd_success : thrd_error;;
#endif
}

#if defined(_TTHREAD_WIN32_)
#define _CONDITION_EVENT_ONE 0
#define _CONDITION_EVENT_ALL 1
#endif

int cnd_init(cnd_t *cond)
{
#if defined(_TTHREAD_WIN32_)
  cond->mWaitersCount = 0;

  /* Init critical section */
  InitializeCriticalSection(&cond->mWaitersCountLock);

  /* Init events */
  cond->mEvents[_CONDITION_EVENT_ONE] = CreateEvent(NULL, FALSE, FALSE, NULL);
  if (cond->mEvents[_CONDITION_EVENT_ONE] == NULL)
  {
    cond->mEvents[_CONDITION_EVENT_ALL] = NULL;
    return thrd_error;
  }
  cond->mEvents[_CONDITION_EVENT_ALL] = CreateEvent(NULL, TRUE, FALSE, NULL);
  if (cond->mEvents[_CONDITION_EVENT_ALL] == NULL)
  {
    CloseHandle(cond->mEvents[_CONDITION_EVENT_ONE]);
    cond->mEvents[_CONDITION_EVENT_ONE] = NULL;
    return thrd_error;
  }

  return thrd_success;
#else
  return pthread_cond_init(cond, NULL) == 0 ? thrd_success : thrd_error;
#endif
}

void cnd_destroy(cnd_t *cond)
{
#if defined(_TTHREAD_WIN32_)
  if (cond->mEvents[_CONDITION_EVENT_ONE] != NULL)
  {
    CloseHandle(cond->mEvents[_CONDITION_EVENT_ONE]);
  }
  if (cond->mEvents[_CONDITION_EVENT_ALL] != NULL)
  {
    CloseHandle(cond->mEvents[_CONDITION_EVENT_ALL]);
  }
  DeleteCriticalSection(&cond->mWaitersCountLock);
#else
  pthread_cond_destroy(cond);
#endif
}

int cnd_signal(cnd_t *cond)
{
#if defined(_TTHREAD_WIN32_)
  int haveWaiters;

  /* Are there any waiters? */
  EnterCriticalSection(&cond->mWaitersCountLock);
  haveWaiters = (cond->mWaitersCount > 0);
  LeaveCriticalSection(&cond->mWaitersCountLock);

  /* If we have any waiting threads, send them a signal */
  if(haveWaiters)
  {
    if (SetEvent(cond->mEvents[_CONDITION_EVENT_ONE]) == 0)
    {
      return thrd_error;
    }
  }

  return thrd_success;
#else
  return pthread_cond_signal(cond) == 0 ? thrd_success : thrd_error;
#endif
}

int cnd_broadcast(cnd_t *cond)
{
#if defined(_TTHREAD_WIN32_)
  int haveWaiters;

  /* Are there any waiters? */
  EnterCriticalSection(&cond->mWaitersCountLock);
  haveWaiters = (cond->mWaitersCount > 0);
  LeaveCriticalSection(&cond->mWaitersCountLock);

  /* If we have any waiting threads, send them a signal */
  if(haveWaiters)
  {
    if (SetEvent(cond->mEvents[_CONDITION_EVENT_ALL]) == 0)
    {
      return thrd_error;
    }
  }

  return thrd_success;
#else
  return pthread_cond_signal(cond) == 0 ? thrd_success : thrd_error;
#endif
}

#if defined(_TTHREAD_WIN32_)
static int _cnd_timedwait_win32(cnd_t *cond, mtx_t *mtx, DWORD timeout)
{
  int result, lastWaiter;

  /* Increment number of waiters */
  EnterCriticalSection(&cond->mWaitersCountLock);
  ++ cond->mWaitersCount;
  LeaveCriticalSection(&cond->mWaitersCountLock);

  /* Release the mutex while waiting for the condition (will decrease
     the number of waiters when done)... */
  mtx_unlock(mtx);

  /* Wait for either event to become signaled due to cnd_signal() or
     cnd_broadcast() being called */
  result = WaitForMultipleObjects(2, cond->mEvents, FALSE, timeout);
  if (result == WAIT_TIMEOUT)
  {
    return thrd_timeout;
  }
  else if (result == (int)WAIT_FAILED)
  {
    return thrd_error;
  }

  /* Check if we are the last waiter */
  EnterCriticalSection(&cond->mWaitersCountLock);
  -- cond->mWaitersCount;
  lastWaiter = (result == (WAIT_OBJECT_0 + _CONDITION_EVENT_ALL)) &&
               (cond->mWaitersCount == 0);
  LeaveCriticalSection(&cond->mWaitersCountLock);

  /* If we are the last waiter to be notified to stop waiting, reset the event */
  if (lastWaiter)
  {
    if (ResetEvent(cond->mEvents[_CONDITION_EVENT_ALL]) == 0)
    {
      return thrd_error;
    }
  }

  /* Re-acquire the mutex */
  mtx_lock(mtx);

  return thrd_success;
}
#endif

int cnd_wait(cnd_t *cond, mtx_t *mtx)
{
#if defined(_TTHREAD_WIN32_)
  return _cnd_timedwait_win32(cond, mtx, INFINITE);
#else
  return pthread_cond_wait(cond, mtx) == 0 ? thrd_success : thrd_error;
#endif
}

int cnd_timedwait(cnd_t *cond, mtx_t *mtx, const struct timespec *ts)
{
#if defined(_TTHREAD_WIN32_)
  struct timespec now;
  if (clock_gettime(CLOCK_REALTIME, &now) == 0)
  {
    DWORD delta = (DWORD) ((ts->tv_sec - now.tv_sec) * 1000 +
                           (ts->tv_nsec - now.tv_nsec + 500000) / 1000000);
    return _cnd_timedwait_win32(cond, mtx, delta);
  }
  else
    return thrd_error;
#else
  int ret;
  ret = pthread_cond_timedwait(cond, mtx, ts);
  if (ret == ETIMEDOUT)
  {
    return thrd_timeout;
  }
  return ret == 0 ? thrd_success : thrd_error;
#endif
}


/** Information to pass to the new thread (what to run). */
typedef struct {
  thrd_start_t mFunction; /**< Pointer to the function to be executed. */
  void * mArg;            /**< Function argument for the thread function. */
} _thread_start_info;

/* Thread wrapper function. */
#if defined(_TTHREAD_WIN32_)
static unsigned WINAPI _thrd_wrapper_function(void * aArg)
#elif defined(_TTHREAD_POSIX_)
static void * _thrd_wrapper_function(void * aArg)
#endif
{
  thrd_start_t fun;
  void *arg;
  int  res;
#if defined(_TTHREAD_POSIX_)
  void *pres;
#endif

  /* Get thread startup information */
  _thread_start_info *ti = (_thread_start_info *) aArg;
  fun = ti->mFunction;
  arg = ti->mArg;

  /* The thread is responsible for freeing the startup information */
  free((void *)ti);

  /* Call the actual client thread function */
  res = fun(arg);

#if defined(_TTHREAD_WIN32_)
  return res;
#else
  pres = malloc(sizeof(int));
  if (pres != NULL)
  {
    *(int*)pres = res;
  }
  return pres;
#endif
}

int thrd_create(thrd_t *thr, thrd_start_t func, void *arg)
{
  /* Fill out the thread startup information (passed to the thread wrapper,
     which will eventually free it) */
  _thread_start_info* ti = (_thread_start_info*)malloc(sizeof(_thread_start_info));
  if (ti == NULL)
  {
    return thrd_nomem;
  }
  ti->mFunction = func;
  ti->mArg = arg;

  /* Create the thread */
#if defined(_TTHREAD_WIN32_)
  *thr = (HANDLE)_beginthreadex(NULL, 0, _thrd_wrapper_function, (void *)ti, 0, NULL);
#elif defined(_TTHREAD_POSIX_)
  if(pthread_create(thr, NULL, _thrd_wrapper_function, (void *)ti) != 0)
  {
    *thr = 0;
  }
#endif

  /* Did we fail to create the thread? */
  if(!*thr)
  {
    free(ti);
    return thrd_error;
  }

  return thrd_success;
}

thrd_t thrd_current(void)
{
#if defined(_TTHREAD_WIN32_)
  return GetCurrentThread();
#else
  return pthread_self();
#endif
}

int thrd_detach(thrd_t thr)
{
  /* FIXME! */
  (void)thr;
  return thrd_error;
}

int thrd_equal(thrd_t thr0, thrd_t thr1)
{
#if defined(_TTHREAD_WIN32_)
  return thr0 == thr1;
#else
  return pthread_equal(thr0, thr1);
#endif
}

void thrd_exit(int res)
{
#if defined(_TTHREAD_WIN32_)
  ExitThread(res);
#else
  void *pres = malloc(sizeof(int));
  if (pres != NULL)
  {
    *(int*)pres = res;
  }
  pthread_exit(pres);
#endif
}

int thrd_join(thrd_t thr, int *res)
{
#if defined(_TTHREAD_WIN32_)
  if (WaitForSingleObject(thr, INFINITE) == WAIT_FAILED)
  {
    return thrd_error;
  }
  if (res != NULL)
  {
    DWORD dwRes;
    GetExitCodeThread(thr, &dwRes);
    *res = dwRes;
  }
#elif defined(_TTHREAD_POSIX_)
  void *pres;
  int ires = 0;
  if (pthread_join(thr, &pres) != 0)
  {
    return thrd_error;
  }
  if (pres != NULL)
  {
    ires = *(int*)pres;
    free(pres);
  }
  if (res != NULL)
  {
    *res = ires;
  }
#endif
  return thrd_success;
}

int thrd_sleep(const struct timespec *time_point, struct timespec *remaining)
{
  struct timespec now;
#if defined(_TTHREAD_WIN32_)
  DWORD delta;
#else
  long delta;
#endif

  /* Get the current time */
  if (clock_gettime(CLOCK_REALTIME, &now) != 0)
    return -2;  // FIXME: Some specific error code?

#if defined(_TTHREAD_WIN32_)
  /* Delta in milliseconds */
  delta = (DWORD) ((time_point->tv_sec - now.tv_sec) * 1000 +
                   (time_point->tv_nsec - now.tv_nsec + 500000) / 1000000);
  if (delta > 0)
  {
    Sleep(delta);
  }
#else
  /* Delta in microseconds */
  delta = (time_point->tv_sec - now.tv_sec) * 1000000L +
          (time_point->tv_nsec - now.tv_nsec + 500L) / 1000L;

  /* On some systems, the usleep argument must be < 1000000 */
  while (delta > 999999L)
  {
    usleep(999999);
    delta -= 999999L;
  }
  if (delta > 0L)
  {
    usleep((useconds_t)delta);
  }
#endif

  /* We don't support waking up prematurely (yet) */
  if (remaining)
  {
    remaining->tv_sec = 0;
    remaining->tv_nsec = 0;
  }
  return 0;
}

void thrd_yield(void)
{
#if defined(_TTHREAD_WIN32_)
  Sleep(0);
#else
  sched_yield();
#endif
}

int tss_create(tss_t *key, tss_dtor_t dtor)
{
#if defined(_TTHREAD_WIN32_)
  /* FIXME: The destructor function is not supported yet... */
  if (dtor != NULL)
  {
    return thrd_error;
  }
  *key = TlsAlloc();
  if (*key == TLS_OUT_OF_INDEXES)
  {
    return thrd_error;
  }
#else
  if (pthread_key_create(key, dtor) != 0)
  {
    return thrd_error;
  }
#endif
  return thrd_success;
}

void tss_delete(tss_t key)
{
#if defined(_TTHREAD_WIN32_)
  TlsFree(key);
#else
  pthread_key_delete(key);
#endif
}

void *tss_get(tss_t key)
{
#if defined(_TTHREAD_WIN32_)
  return TlsGetValue(key);
#else
  return pthread_getspecific(key);
#endif
}

int tss_set(tss_t key, void *val)
{
#if defined(_TTHREAD_WIN32_)
  if (TlsSetValue(key, val) == 0)
  {
    return thrd_error;
  }
#else
  if (pthread_setspecific(key, val) != 0)
  {
    return thrd_error;
  }
#endif
  return thrd_success;
}

#if defined(_TTHREAD_EMULATE_CLOCK_GETTIME_)
int _tthread_clock_gettime(clockid_t clk_id, struct timespec *ts)
{
#if defined(_TTHREAD_WIN32_)
  struct _timeb tb;
  _ftime(&tb);
  ts->tv_sec = (time_t)tb.time;
  ts->tv_nsec = 1000000L * (long)tb.millitm;
#else
  struct timeval tv;
  gettimeofday(&tv, NULL);
  ts->tv_sec = (time_t)tv.tv_sec;
  ts->tv_nsec = 1000L * (long)tv.tv_usec;
#endif
  return 0;
}
#endif // _TTHREAD_EMULATE_CLOCK_GETTIME_



==> figs/from-dave/deps/glfw/deps/tinycthread.h <==
/* -*- mode: c; tab-width: 2; indent-tabs-mode: nil; -*-
Copyright (c) 2012 Marcus Geelnard

This software is provided 'as-is', without any express or implied
warranty. In no event will the authors be held liable for any damages
arising from the use of this software.

Permission is granted to anyone to use this software for any purpose,
including commercial applications, and to alter it and redistribute it
freely, subject to the following restrictions:

    1. The origin of this software must not be misrepresented; you must not
    claim that you wrote the original software. If you use this software
    in a product, an acknowledgment in the product documentation would be
    appreciated but is not required.

    2. Altered source versions must be plainly marked as such, and must not be
    misrepresented as being the original software.

    3. This notice may not be removed or altered from any source
    distribution.
*/

#ifndef _TINYCTHREAD_H_
#define _TINYCTHREAD_H_

/**
* @file
* @mainpage TinyCThread API Reference
*
* @section intro_sec Introduction
* TinyCThread is a minimal, portable implementation of basic threading
* classes for C.
*
* They closely mimic the functionality and naming of the C11 standard, and
* should be easily replaceable with the corresponding standard variants.
*
* @section port_sec Portability
* The Win32 variant uses the native Win32 API for implementing the thread
* classes, while for other systems, the POSIX threads API (pthread) is used.
*
* @section misc_sec Miscellaneous
* The following special keywords are available: #_Thread_local.
*
* For more detailed information, browse the different sections of this
* documentation. A good place to start is:
* tinycthread.h.
*/

/* Which platform are we on? */
#if !defined(_TTHREAD_PLATFORM_DEFINED_)
  #if defined(_WIN32) || defined(__WIN32__) || defined(__WINDOWS__)
    #define _TTHREAD_WIN32_
  #else
    #define _TTHREAD_POSIX_
  #endif
  #define _TTHREAD_PLATFORM_DEFINED_
#endif

/* Activate some POSIX functionality (e.g. clock_gettime and recursive mutexes) */
#if defined(_TTHREAD_POSIX_)
  #undef _FEATURES_H
  #if !defined(_GNU_SOURCE)
    #define _GNU_SOURCE
  #endif
  #if !defined(_POSIX_C_SOURCE) || ((_POSIX_C_SOURCE - 0) < 199309L)
    #undef _POSIX_C_SOURCE
    #define _POSIX_C_SOURCE 199309L
  #endif
  #if !defined(_XOPEN_SOURCE) || ((_XOPEN_SOURCE - 0) < 500)
    #undef _XOPEN_SOURCE
    #define _XOPEN_SOURCE 500
  #endif
#endif

/* Generic includes */
#include <time.h>

/* Platform specific includes */
#if defined(_TTHREAD_POSIX_)
  #include <sys/time.h>
  #include <pthread.h>
#elif defined(_TTHREAD_WIN32_)
  #ifndef WIN32_LEAN_AND_MEAN
    #define WIN32_LEAN_AND_MEAN
    #define __UNDEF_LEAN_AND_MEAN
  #endif
  #include <windows.h>
  #ifdef __UNDEF_LEAN_AND_MEAN
    #undef WIN32_LEAN_AND_MEAN
    #undef __UNDEF_LEAN_AND_MEAN
  #endif
#endif

/* Workaround for missing TIME_UTC: If time.h doesn't provide TIME_UTC,
   it's quite likely that libc does not support it either. Hence, fall back to
   the only other supported time specifier: CLOCK_REALTIME (and if that fails,
   we're probably emulating clock_gettime anyway, so anything goes). */
#ifndef TIME_UTC
  #ifdef CLOCK_REALTIME
    #define TIME_UTC CLOCK_REALTIME
  #else
    #define TIME_UTC 0
  #endif
#endif

/* Workaround for missing clock_gettime (most Windows compilers, afaik) */
#if defined(_TTHREAD_WIN32_) || defined(__APPLE_CC__)
#define _TTHREAD_EMULATE_CLOCK_GETTIME_
/* Emulate struct timespec */
#if defined(_TTHREAD_WIN32_)
struct _ttherad_timespec {
  time_t tv_sec;
  long   tv_nsec;
};
#define timespec _ttherad_timespec
#endif

/* Emulate clockid_t */
typedef int _tthread_clockid_t;
#define clockid_t _tthread_clockid_t

/* Emulate clock_gettime */
int _tthread_clock_gettime(clockid_t clk_id, struct timespec *ts);
#define clock_gettime _tthread_clock_gettime
#ifndef CLOCK_REALTIME
  #define CLOCK_REALTIME 0
#endif
#endif


/** TinyCThread version (major number). */
#define TINYCTHREAD_VERSION_MAJOR 1
/** TinyCThread version (minor number). */
#define TINYCTHREAD_VERSION_MINOR 1
/** TinyCThread version (full version). */
#define TINYCTHREAD_VERSION (TINYCTHREAD_VERSION_MAJOR * 100 + TINYCTHREAD_VERSION_MINOR)

/**
* @def _Thread_local
* Thread local storage keyword.
* A variable that is declared with the @c _Thread_local keyword makes the
* value of the variable local to each thread (known as thread-local storage,
* or TLS). Example usage:
* @code
* // This variable is local to each thread.
* _Thread_local int variable;
* @endcode
* @note The @c _Thread_local keyword is a macro that maps to the corresponding
* compiler directive (e.g. @c __declspec(thread)).
* @note This directive is currently not supported on Mac OS X (it will give
* a compiler error), since compile-time TLS is not supported in the Mac OS X
* executable format. Also, some older versions of MinGW (before GCC 4.x) do
* not support this directive.
* @hideinitializer
*/

/* FIXME: Check for a PROPER value of __STDC_VERSION__ to know if we have C11 */
#if !(defined(__STDC_VERSION__) && (__STDC_VERSION__ >= 201102L)) && !defined(_Thread_local)
 #if defined(__GNUC__) || defined(__INTEL_COMPILER) || defined(__SUNPRO_CC) || defined(__IBMCPP__)
  #define _Thread_local __thread
 #else
  #define _Thread_local __declspec(thread)
 #endif
#endif

/* Macros */
#define TSS_DTOR_ITERATIONS 0

/* Function return values */
#define thrd_error    0 /**< The requested operation failed */
#define thrd_success  1 /**< The requested operation succeeded */
#define thrd_timeout  2 /**< The time specified in the call was reached without acquiring the requested resource */
#define thrd_busy     3 /**< The requested operation failed because a tesource requested by a test and return function is already in use */
#define thrd_nomem    4 /**< The requested operation failed because it was unable to allocate memory */

/* Mutex types */
#define mtx_plain     1
#define mtx_timed     2
#define mtx_try       4
#define mtx_recursive 8

/* Mutex */
#if defined(_TTHREAD_WIN32_)
typedef struct {
  CRITICAL_SECTION mHandle;   /* Critical section handle */
  int mAlreadyLocked;         /* TRUE if the mutex is already locked */
  int mRecursive;             /* TRUE if the mutex is recursive */
} mtx_t;
#else
typedef pthread_mutex_t mtx_t;
#endif

/** Create a mutex object.
* @param mtx A mutex object.
* @param type Bit-mask that must have one of the following six values:
*   @li @c mtx_plain for a simple non-recursive mutex
*   @li @c mtx_timed for a non-recursive mutex that supports timeout
*   @li @c mtx_try for a non-recursive mutex that supports test and return
*   @li @c mtx_plain | @c mtx_recursive (same as @c mtx_plain, but recursive)
*   @li @c mtx_timed | @c mtx_recursive (same as @c mtx_timed, but recursive)
*   @li @c mtx_try | @c mtx_recursive (same as @c mtx_try, but recursive)
* @return @ref thrd_success on success, or @ref thrd_error if the request could
* not be honored.
*/
int mtx_init(mtx_t *mtx, int type);

/** Release any resources used by the given mutex.
* @param mtx A mutex object.
*/
void mtx_destroy(mtx_t *mtx);

/** Lock the given mutex.
* Blocks until the given mutex can be locked. If the mutex is non-recursive, and
* the calling thread already has a lock on the mutex, this call will block
* forever.
* @param mtx A mutex object.
* @return @ref thrd_success on success, or @ref thrd_error if the request could
* not be honored.
*/
int mtx_lock(mtx_t *mtx);

/** NOT YET IMPLEMENTED.
*/
int mtx_timedlock(mtx_t *mtx, const struct timespec *ts);

/** Try to lock the given mutex.
* The specified mutex shall support either test and return or timeout. If the
* mutex is already locked, the function returns without blocking.
* @param mtx A mutex object.
* @return @ref thrd_success on success, or @ref thrd_busy if the resource
* requested is already in use, or @ref thrd_error if the request could not be
* honored.
*/
int mtx_trylock(mtx_t *mtx);

/** Unlock the given mutex.
* @param mtx A mutex object.
* @return @ref thrd_success on success, or @ref thrd_error if the request could
* not be honored.
*/
int mtx_unlock(mtx_t *mtx);

/* Condition variable */
#if defined(_TTHREAD_WIN32_)
typedef struct {
  HANDLE mEvents[2];                  /* Signal and broadcast event HANDLEs. */
  unsigned int mWaitersCount;         /* Count of the number of waiters. */
  CRITICAL_SECTION mWaitersCountLock; /* Serialize access to mWaitersCount. */
} cnd_t;
#else
typedef pthread_cond_t cnd_t;
#endif

/** Create a condition variable object.
* @param cond A condition variable object.
* @return @ref thrd_success on success, or @ref thrd_error if the request could
* not be honored.
*/
int cnd_init(cnd_t *cond);

/** Release any resources used by the given condition variable.
* @param cond A condition variable object.
*/
void cnd_destroy(cnd_t *cond);

/** Signal a condition variable.
* Unblocks one of the threads that are blocked on the given condition variable
* at the time of the call. If no threads are blocked on the condition variable
* at the time of the call, the function does nothing and return success.
* @param cond A condition variable object.
* @return @ref thrd_success on success, or @ref thrd_error if the request could
* not be honored.
*/
int cnd_signal(cnd_t *cond);

/** Broadcast a condition variable.
* Unblocks all of the threads that are blocked on the given condition variable
* at the time of the call. If no threads are blocked on the condition variable
* at the time of the call, the function does nothing and return success.
* @param cond A condition variable object.
* @return @ref thrd_success on success, or @ref thrd_error if the request could
* not be honored.
*/
int cnd_broadcast(cnd_t *cond);

/** Wait for a condition variable to become signaled.
* The function atomically unlocks the given mutex and endeavors to block until
* the given condition variable is signaled by a call to cnd_signal or to
* cnd_broadcast. When the calling thread becomes unblocked it locks the mutex
* before it returns.
* @param cond A condition variable object.
* @param mtx A mutex object.
* @return @ref thrd_success on success, or @ref thrd_error if the request could
* not be honored.
*/
int cnd_wait(cnd_t *cond, mtx_t *mtx);

/** Wait for a condition variable to become signaled.
* The function atomically unlocks the given mutex and endeavors to block until
* the given condition variable is signaled by a call to cnd_signal or to
* cnd_broadcast, or until after the specified time. When the calling thread
* becomes unblocked it locks the mutex before it returns.
* @param cond A condition variable object.
* @param mtx A mutex object.
* @param xt A point in time at which the request will time out (absolute time).
* @return @ref thrd_success upon success, or @ref thrd_timeout if the time
* specified in the call was reached without acquiring the requested resource, or
* @ref thrd_error if the request could not be honored.
*/
int cnd_timedwait(cnd_t *cond, mtx_t *mtx, const struct timespec *ts);

/* Thread */
#if defined(_TTHREAD_WIN32_)
typedef HANDLE thrd_t;
#else
typedef pthread_t thrd_t;
#endif

/** Thread start function.
* Any thread that is started with the @ref thrd_create() function must be
* started through a function of this type.
* @param arg The thread argument (the @c arg argument of the corresponding
*        @ref thrd_create() call).
* @return The thread return value, which can be obtained by another thread
* by using the @ref thrd_join() function.
*/
typedef int (*thrd_start_t)(void *arg);

/** Create a new thread.
* @param thr Identifier of the newly created thread.
* @param func A function pointer to the function that will be executed in
*        the new thread.
* @param arg An argument to the thread function.
* @return @ref thrd_success on success, or @ref thrd_nomem if no memory could
* be allocated for the thread requested, or @ref thrd_error if the request
* could not be honored.
* @note A thread’s identifier may be reused for a different thread once the
* original thread has exited and either been detached or joined to another
* thread.
*/
int thrd_create(thrd_t *thr, thrd_start_t func, void *arg);

/** Identify the calling thread.
* @return The identifier of the calling thread.
*/
thrd_t thrd_current(void);

/** NOT YET IMPLEMENTED.
*/
int thrd_detach(thrd_t thr);

/** Compare two thread identifiers.
* The function determines if two thread identifiers refer to the same thread.
* @return Zero if the two thread identifiers refer to different threads.
* Otherwise a nonzero value is returned.
*/
int thrd_equal(thrd_t thr0, thrd_t thr1);

/** Terminate execution of the calling thread.
* @param res Result code of the calling thread.
*/
void thrd_exit(int res);

/** Wait for a thread to terminate.
* The function joins the given thread with the current thread by blocking
* until the other thread has terminated.
* @param thr The thread to join with.
* @param res If this pointer is not NULL, the function will store the result
*        code of the given thread in the integer pointed to by @c res.
* @return @ref thrd_success on success, or @ref thrd_error if the request could
* not be honored.
*/
int thrd_join(thrd_t thr, int *res);

/** Put the calling thread to sleep.
* Suspend execution of the calling thread.
* @param time_point A point in time at which the thread will resume (absolute time).
* @param remaining If non-NULL, this parameter will hold the remaining time until
*                  time_point upon return. This will typically be zero, but if
*                  the thread was woken up by a signal that is not ignored before
*                  time_point was reached @c remaining will hold a positive
*                  time.
* @return 0 (zero) on successful sleep, or -1 if an interrupt occurred.
*/
int thrd_sleep(const struct timespec *time_point, struct timespec *remaining);

/** Yield execution to another thread.
* Permit other threads to run, even if the current thread would ordinarily
* continue to run.
*/
void thrd_yield(void);

/* Thread local storage */
#if defined(_TTHREAD_WIN32_)
typedef DWORD tss_t;
#else
typedef pthread_key_t tss_t;
#endif

/** Destructor function for a thread-specific storage.
* @param val The value of the destructed thread-specific storage.
*/
typedef void (*tss_dtor_t)(void *val);

/** Create a thread-specific storage.
* @param key The unique key identifier that will be set if the function is
*        successful.
* @param dtor Destructor function. This can be NULL.
* @return @ref thrd_success on success, or @ref thrd_error if the request could
* not be honored.
* @note The destructor function is not supported under Windows. If @c dtor is
* not NULL when calling this function under Windows, the function will fail
* and return @ref thrd_error.
*/
int tss_create(tss_t *key, tss_dtor_t dtor);

/** Delete a thread-specific storage.
* The function releases any resources used by the given thread-specific
* storage.
* @param key The key that shall be deleted.
*/
void tss_delete(tss_t key);

/** Get the value for a thread-specific storage.
* @param key The thread-specific storage identifier.
* @return The value for the current thread held in the given thread-specific
* storage.
*/
void *tss_get(tss_t key);

/** Set the value for a thread-specific storage.
* @param key The thread-specific storage identifier.
* @param val The value of the thread-specific storage to set for the current
*        thread.
* @return @ref thrd_success on success, or @ref thrd_error if the request could
* not be honored.
*/
int tss_set(tss_t key, void *val);


#endif /* _TINYTHREAD_H_ */



==> figs/from-dave/deps/glfw/deps/vs2008/stdint.h <==
// ISO C9x  compliant stdint.h for Microsoft Visual Studio
// Based on ISO/IEC 9899:TC2 Committee draft (May 6, 2005) WG14/N1124 
// 
//  Copyright (c) 2006-2008 Alexander Chemeris
// 
// Redistribution and use in source and binary forms, with or without
// modification, are permitted provided that the following conditions are met:
// 
//   1. Redistributions of source code must retain the above copyright notice,
//      this list of conditions and the following disclaimer.
// 
//   2. Redistributions in binary form must reproduce the above copyright
//      notice, this list of conditions and the following disclaimer in the
//      documentation and/or other materials provided with the distribution.
// 
//   3. The name of the author may be used to endorse or promote products
//      derived from this software without specific prior written permission.
// 
// THIS SOFTWARE IS PROVIDED BY THE AUTHOR ``AS IS'' AND ANY EXPRESS OR IMPLIED
// WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED WARRANTIES OF
// MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED. IN NO
// EVENT SHALL THE AUTHOR BE LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL,
// SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT LIMITED TO,
// PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE, DATA, OR PROFITS;
// OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF LIABILITY, 
// WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE OR
// OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF
// ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.
// 
///////////////////////////////////////////////////////////////////////////////

#ifndef _MSC_VER // [
#error "Use this header only with Microsoft Visual C++ compilers!"
#endif // _MSC_VER ]

#ifndef _MSC_STDINT_H_ // [
#define _MSC_STDINT_H_

#if _MSC_VER > 1000
#pragma once
#endif

#include <limits.h>

// For Visual Studio 6 in C++ mode and for many Visual Studio versions when
// compiling for ARM we should wrap <wchar.h> include with 'extern "C++" {}'
// or compiler give many errors like this:
//   error C2733: second C linkage of overloaded function 'wmemchr' not allowed
#ifdef __cplusplus
extern "C" {
#endif
#  include <wchar.h>
#ifdef __cplusplus
}
#endif

// Define _W64 macros to mark types changing their size, like intptr_t.
#ifndef _W64
#  if !defined(__midl) && (defined(_X86_) || defined(_M_IX86)) && _MSC_VER >= 1300
#     define _W64 __w64
#  else
#     define _W64
#  endif
#endif


// 7.18.1 Integer types

// 7.18.1.1 Exact-width integer types

// Visual Studio 6 and Embedded Visual C++ 4 doesn't
// realize that, e.g. char has the same size as __int8
// so we give up on __intX for them.
#if (_MSC_VER < 1300)
   typedef signed char       int8_t;
   typedef signed short      int16_t;
   typedef signed int        int32_t;
   typedef unsigned char     uint8_t;
   typedef unsigned short    uint16_t;
   typedef unsigned int      uint32_t;
#else
   typedef signed __int8     int8_t;
   typedef signed __int16    int16_t;
   typedef signed __int32    int32_t;
   typedef unsigned __int8   uint8_t;
   typedef unsigned __int16  uint16_t;
   typedef unsigned __int32  uint32_t;
#endif
typedef signed __int64       int64_t;
typedef unsigned __int64     uint64_t;


// 7.18.1.2 Minimum-width integer types
typedef int8_t    int_least8_t;
typedef int16_t   int_least16_t;
typedef int32_t   int_least32_t;
typedef int64_t   int_least64_t;
typedef uint8_t   uint_least8_t;
typedef uint16_t  uint_least16_t;
typedef uint32_t  uint_least32_t;
typedef uint64_t  uint_least64_t;

// 7.18.1.3 Fastest minimum-width integer types
typedef int8_t    int_fast8_t;
typedef int16_t   int_fast16_t;
typedef int32_t   int_fast32_t;
typedef int64_t   int_fast64_t;
typedef uint8_t   uint_fast8_t;
typedef uint16_t  uint_fast16_t;
typedef uint32_t  uint_fast32_t;
typedef uint64_t  uint_fast64_t;

// 7.18.1.4 Integer types capable of holding object pointers
#ifdef _WIN64 // [
   typedef signed __int64    intptr_t;
   typedef unsigned __int64  uintptr_t;
#else // _WIN64 ][
   typedef _W64 signed int   intptr_t;
   typedef _W64 unsigned int uintptr_t;
#endif // _WIN64 ]

// 7.18.1.5 Greatest-width integer types
typedef int64_t   intmax_t;
typedef uint64_t  uintmax_t;


// 7.18.2 Limits of specified-width integer types

#if !defined(__cplusplus) || defined(__STDC_LIMIT_MACROS) // [   See footnote 220 at page 257 and footnote 221 at page 259

// 7.18.2.1 Limits of exact-width integer types
#define INT8_MIN     ((int8_t)_I8_MIN)
#define INT8_MAX     _I8_MAX
#define INT16_MIN    ((int16_t)_I16_MIN)
#define INT16_MAX    _I16_MAX
#define INT32_MIN    ((int32_t)_I32_MIN)
#define INT32_MAX    _I32_MAX
#define INT64_MIN    ((int64_t)_I64_MIN)
#define INT64_MAX    _I64_MAX
#define UINT8_MAX    _UI8_MAX
#define UINT16_MAX   _UI16_MAX
#define UINT32_MAX   _UI32_MAX
#define UINT64_MAX   _UI64_MAX

// 7.18.2.2 Limits of minimum-width integer types
#define INT_LEAST8_MIN    INT8_MIN
#define INT_LEAST8_MAX    INT8_MAX
#define INT_LEAST16_MIN   INT16_MIN
#define INT_LEAST16_MAX   INT16_MAX
#define INT_LEAST32_MIN   INT32_MIN
#define INT_LEAST32_MAX   INT32_MAX
#define INT_LEAST64_MIN   INT64_MIN
#define INT_LEAST64_MAX   INT64_MAX
#define UINT_LEAST8_MAX   UINT8_MAX
#define UINT_LEAST16_MAX  UINT16_MAX
#define UINT_LEAST32_MAX  UINT32_MAX
#define UINT_LEAST64_MAX  UINT64_MAX

// 7.18.2.3 Limits of fastest minimum-width integer types
#define INT_FAST8_MIN    INT8_MIN
#define INT_FAST8_MAX    INT8_MAX
#define INT_FAST16_MIN   INT16_MIN
#define INT_FAST16_MAX   INT16_MAX
#define INT_FAST32_MIN   INT32_MIN
#define INT_FAST32_MAX   INT32_MAX
#define INT_FAST64_MIN   INT64_MIN
#define INT_FAST64_MAX   INT64_MAX
#define UINT_FAST8_MAX   UINT8_MAX
#define UINT_FAST16_MAX  UINT16_MAX
#define UINT_FAST32_MAX  UINT32_MAX
#define UINT_FAST64_MAX  UINT64_MAX

// 7.18.2.4 Limits of integer types capable of holding object pointers
#ifdef _WIN64 // [
#  define INTPTR_MIN   INT64_MIN
#  define INTPTR_MAX   INT64_MAX
#  define UINTPTR_MAX  UINT64_MAX
#else // _WIN64 ][
#  define INTPTR_MIN   INT32_MIN
#  define INTPTR_MAX   INT32_MAX
#  define UINTPTR_MAX  UINT32_MAX
#endif // _WIN64 ]

// 7.18.2.5 Limits of greatest-width integer types
#define INTMAX_MIN   INT64_MIN
#define INTMAX_MAX   INT64_MAX
#define UINTMAX_MAX  UINT64_MAX

// 7.18.3 Limits of other integer types

#ifdef _WIN64 // [
#  define PTRDIFF_MIN  _I64_MIN
#  define PTRDIFF_MAX  _I64_MAX
#else  // _WIN64 ][
#  define PTRDIFF_MIN  _I32_MIN
#  define PTRDIFF_MAX  _I32_MAX
#endif  // _WIN64 ]

#define SIG_ATOMIC_MIN  INT_MIN
#define SIG_ATOMIC_MAX  INT_MAX

#ifndef SIZE_MAX // [
#  ifdef _WIN64 // [
#     define SIZE_MAX  _UI64_MAX
#  else // _WIN64 ][
#     define SIZE_MAX  _UI32_MAX
#  endif // _WIN64 ]
#endif // SIZE_MAX ]

// WCHAR_MIN and WCHAR_MAX are also defined in <wchar.h>
#ifndef WCHAR_MIN // [
#  define WCHAR_MIN  0
#endif  // WCHAR_MIN ]
#ifndef WCHAR_MAX // [
#  define WCHAR_MAX  _UI16_MAX
#endif  // WCHAR_MAX ]

#define WINT_MIN  0
#define WINT_MAX  _UI16_MAX

#endif // __STDC_LIMIT_MACROS ]


// 7.18.4 Limits of other integer types

#if !defined(__cplusplus) || defined(__STDC_CONSTANT_MACROS) // [   See footnote 224 at page 260

// 7.18.4.1 Macros for minimum-width integer constants

#define INT8_C(val)  val##i8
#define INT16_C(val) val##i16
#define INT32_C(val) val##i32
#define INT64_C(val) val##i64

#define UINT8_C(val)  val##ui8
#define UINT16_C(val) val##ui16
#define UINT32_C(val) val##ui32
#define UINT64_C(val) val##ui64

// 7.18.4.2 Macros for greatest-width integer constants
#define INTMAX_C   INT64_C
#define UINTMAX_C  UINT64_C

#endif // __STDC_CONSTANT_MACROS ]


#endif // _MSC_STDINT_H_ ]


==> figs/from-dave/deps/glfw/include/GLFW/glfw3.h <==
/*************************************************************************
 * GLFW 3.3 - www.glfw.org
 * A library for OpenGL, window and input
 *------------------------------------------------------------------------
 * Copyright (c) 2002-2006 Marcus Geelnard
 * Copyright (c) 2006-2019 Camilla Löwy <elmindreda@glfw.org>
 *
 * This software is provided 'as-is', without any express or implied
 * warranty. In no event will the authors be held liable for any damages
 * arising from the use of this software.
 *
 * Permission is granted to anyone to use this software for any purpose,
 * including commercial applications, and to alter it and redistribute it
 * freely, subject to the following restrictions:
 *
 * 1. The origin of this software must not be misrepresented; you must not
 *    claim that you wrote the original software. If you use this software
 *    in a product, an acknowledgment in the product documentation would
 *    be appreciated but is not required.
 *
 * 2. Altered source versions must be plainly marked as such, and must not
 *    be misrepresented as being the original software.
 *
 * 3. This notice may not be removed or altered from any source
 *    distribution.
 *
 *************************************************************************/

#ifndef _glfw3_h_
#define _glfw3_h_

#ifdef __cplusplus
extern "C" {
#endif


/*************************************************************************
 * Doxygen documentation
 *************************************************************************/

/*! @file glfw3.h
 *  @brief The header of the GLFW 3 API.
 *
 *  This is the header file of the GLFW 3 API.  It defines all its types and
 *  declares all its functions.
 *
 *  For more information about how to use this file, see @ref build_include.
 */
/*! @defgroup context Context reference
 *  @brief Functions and types related to OpenGL and OpenGL ES contexts.
 *
 *  This is the reference documentation for OpenGL and OpenGL ES context related
 *  functions.  For more task-oriented information, see the @ref context_guide.
 */
/*! @defgroup vulkan Vulkan reference
 *  @brief Functions and types related to Vulkan.
 *
 *  This is the reference documentation for Vulkan related functions and types.
 *  For more task-oriented information, see the @ref vulkan_guide.
 */
/*! @defgroup init Initialization, version and error reference
 *  @brief Functions and types related to initialization and error handling.
 *
 *  This is the reference documentation for initialization and termination of
 *  the library, version management and error handling.  For more task-oriented
 *  information, see the @ref intro_guide.
 */
/*! @defgroup input Input reference
 *  @brief Functions and types related to input handling.
 *
 *  This is the reference documentation for input related functions and types.
 *  For more task-oriented information, see the @ref input_guide.
 */
/*! @defgroup monitor Monitor reference
 *  @brief Functions and types related to monitors.
 *
 *  This is the reference documentation for monitor related functions and types.
 *  For more task-oriented information, see the @ref monitor_guide.
 */
/*! @defgroup window Window reference
 *  @brief Functions and types related to windows.
 *
 *  This is the reference documentation for window related functions and types,
 *  including creation, deletion and event polling.  For more task-oriented
 *  information, see the @ref window_guide.
 */


/*************************************************************************
 * Compiler- and platform-specific preprocessor work
 *************************************************************************/

/* If we are we on Windows, we want a single define for it.
 */
#if !defined(_WIN32) && (defined(__WIN32__) || defined(WIN32) || defined(__MINGW32__))
 #define _WIN32
#endif /* _WIN32 */

/* Include because most Windows GLU headers need wchar_t and
 * the macOS OpenGL header blocks the definition of ptrdiff_t by glext.h.
 * Include it unconditionally to avoid surprising side-effects.
 */
#include <stddef.h>

/* Include because it is needed by Vulkan and related functions.
 * Include it unconditionally to avoid surprising side-effects.
 */
#include <stdint.h>

#if defined(GLFW_INCLUDE_VULKAN)
  #include <vulkan/vulkan.h>
#endif /* Vulkan header */

/* The Vulkan header may have indirectly included windows.h (because of
 * VK_USE_PLATFORM_WIN32_KHR) so we offer our replacement symbols after it.
 */

/* It is customary to use APIENTRY for OpenGL function pointer declarations on
 * all platforms.  Additionally, the Windows OpenGL header needs APIENTRY.
 */
#if !defined(APIENTRY)
 #if defined(_WIN32)
  #define APIENTRY __stdcall
 #else
  #define APIENTRY
 #endif
 #define GLFW_APIENTRY_DEFINED
#endif /* APIENTRY */

/* Some Windows OpenGL headers need this.
 */
#if !defined(WINGDIAPI) && defined(_WIN32)
 #define WINGDIAPI __declspec(dllimport)
 #define GLFW_WINGDIAPI_DEFINED
#endif /* WINGDIAPI */

/* Some Windows GLU headers need this.
 */
#if !defined(CALLBACK) && defined(_WIN32)
 #define CALLBACK __stdcall
 #define GLFW_CALLBACK_DEFINED
#endif /* CALLBACK */

/* Include the chosen OpenGL or OpenGL ES headers.
 */
#if defined(GLFW_INCLUDE_ES1)

 #include <GLES/gl.h>
 #if defined(GLFW_INCLUDE_GLEXT)
  #include <GLES/glext.h>
 #endif

#elif defined(GLFW_INCLUDE_ES2)

 #include <GLES2/gl2.h>
 #if defined(GLFW_INCLUDE_GLEXT)
  #include <GLES2/gl2ext.h>
 #endif

#elif defined(GLFW_INCLUDE_ES3)

 #include <GLES3/gl3.h>
 #if defined(GLFW_INCLUDE_GLEXT)
  #include <GLES2/gl2ext.h>
 #endif

#elif defined(GLFW_INCLUDE_ES31)

 #include <GLES3/gl31.h>
 #if defined(GLFW_INCLUDE_GLEXT)
  #include <GLES2/gl2ext.h>
 #endif

#elif defined(GLFW_INCLUDE_ES32)

 #include <GLES3/gl32.h>
 #if defined(GLFW_INCLUDE_GLEXT)
  #include <GLES2/gl2ext.h>
 #endif

#elif defined(GLFW_INCLUDE_GLCOREARB)

 #if defined(__APPLE__)

  #include <OpenGL/gl3.h>
  #if defined(GLFW_INCLUDE_GLEXT)
   #include <OpenGL/gl3ext.h>
  #endif /*GLFW_INCLUDE_GLEXT*/

 #else /*__APPLE__*/

  #include <GL/glcorearb.h>

 #endif /*__APPLE__*/

#elif !defined(GLFW_INCLUDE_NONE)

 #if defined(__APPLE__)

  #if !defined(GLFW_INCLUDE_GLEXT)
   #define GL_GLEXT_LEGACY
  #endif
  #include <OpenGL/gl.h>
  #if defined(GLFW_INCLUDE_GLU)
   #include <OpenGL/glu.h>
  #endif

 #else /*__APPLE__*/

  #include <GL/gl.h>
  #if defined(GLFW_INCLUDE_GLEXT)
   #include <GL/glext.h>
  #endif
  #if defined(GLFW_INCLUDE_GLU)
   #include <GL/glu.h>
  #endif

 #endif /*__APPLE__*/

#endif /* OpenGL and OpenGL ES headers */

#if defined(GLFW_DLL) && defined(_GLFW_BUILD_DLL)
 /* GLFW_DLL must be defined by applications that are linking against the DLL
  * version of the GLFW library.  _GLFW_BUILD_DLL is defined by the GLFW
  * configuration header when compiling the DLL version of the library.
  */
 #error "You must not have both GLFW_DLL and _GLFW_BUILD_DLL defined"
#endif

/* GLFWAPI is used to declare public API functions for export
 * from the DLL / shared library / dynamic library.
 */
#if defined(_WIN32) && defined(_GLFW_BUILD_DLL)
 /* We are building GLFW as a Win32 DLL */
 #define GLFWAPI __declspec(dllexport)
#elif defined(_WIN32) && defined(GLFW_DLL)
 /* We are calling GLFW as a Win32 DLL */
 #define GLFWAPI __declspec(dllimport)
#elif defined(__GNUC__) && defined(_GLFW_BUILD_DLL)
 /* We are building GLFW as a shared / dynamic library */
 #define GLFWAPI __attribute__((visibility("default")))
#else
 /* We are building or calling GLFW as a static library */
 #define GLFWAPI
#endif


/*************************************************************************
 * GLFW API tokens
 *************************************************************************/

/*! @name GLFW version macros
 *  @{ */
/*! @brief The major version number of the GLFW library.
 *
 *  This is incremented when the API is changed in non-compatible ways.
 *  @ingroup init
 */
#define GLFW_VERSION_MAJOR          3
/*! @brief The minor version number of the GLFW library.
 *
 *  This is incremented when features are added to the API but it remains
 *  backward-compatible.
 *  @ingroup init
 */
#define GLFW_VERSION_MINOR          3
/*! @brief The revision number of the GLFW library.
 *
 *  This is incremented when a bug fix release is made that does not contain any
 *  API changes.
 *  @ingroup init
 */
#define GLFW_VERSION_REVISION       2
/*! @} */

/*! @brief One.
 *
 *  This is only semantic sugar for the number 1.  You can instead use `1` or
 *  `true` or `_True` or `GL_TRUE` or `VK_TRUE` or anything else that is equal
 *  to one.
 *
 *  @ingroup init
 */
#define GLFW_TRUE                   1
/*! @brief Zero.
 *
 *  This is only semantic sugar for the number 0.  You can instead use `0` or
 *  `false` or `_False` or `GL_FALSE` or `VK_FALSE` or anything else that is
 *  equal to zero.
 *
 *  @ingroup init
 */
#define GLFW_FALSE                  0

/*! @name Key and button actions
 *  @{ */
/*! @brief The key or mouse button was released.
 *
 *  The key or mouse button was released.
 *
 *  @ingroup input
 */
#define GLFW_RELEASE                0
/*! @brief The key or mouse button was pressed.
 *
 *  The key or mouse button was pressed.
 *
 *  @ingroup input
 */
#define GLFW_PRESS                  1
/*! @brief The key was held down until it repeated.
 *
 *  The key was held down until it repeated.
 *
 *  @ingroup input
 */
#define GLFW_REPEAT                 2
/*! @} */

/*! @defgroup hat_state Joystick hat states
 *  @brief Joystick hat states.
 *
 *  See [joystick hat input](@ref joystick_hat) for how these are used.
 *
 *  @ingroup input
 *  @{ */
#define GLFW_HAT_CENTERED           0
#define GLFW_HAT_UP                 1
#define GLFW_HAT_RIGHT              2
#define GLFW_HAT_DOWN               4
#define GLFW_HAT_LEFT               8
#define GLFW_HAT_RIGHT_UP           (GLFW_HAT_RIGHT | GLFW_HAT_UP)
#define GLFW_HAT_RIGHT_DOWN         (GLFW_HAT_RIGHT | GLFW_HAT_DOWN)
#define GLFW_HAT_LEFT_UP            (GLFW_HAT_LEFT  | GLFW_HAT_UP)
#define GLFW_HAT_LEFT_DOWN          (GLFW_HAT_LEFT  | GLFW_HAT_DOWN)
/*! @} */

/*! @defgroup keys Keyboard keys
 *  @brief Keyboard key IDs.
 *
 *  See [key input](@ref input_key) for how these are used.
 *
 *  These key codes are inspired by the _USB HID Usage Tables v1.12_ (p. 53-60),
 *  but re-arranged to map to 7-bit ASCII for printable keys (function keys are
 *  put in the 256+ range).
 *
 *  The naming of the key codes follow these rules:
 *   - The US keyboard layout is used
 *   - Names of printable alpha-numeric characters are used (e.g. "A", "R",
 *     "3", etc.)
 *   - For non-alphanumeric characters, Unicode:ish names are used (e.g.
 *     "COMMA", "LEFT_SQUARE_BRACKET", etc.). Note that some names do not
 *     correspond to the Unicode standard (usually for brevity)
 *   - Keys that lack a clear US mapping are named "WORLD_x"
 *   - For non-printable keys, custom names are used (e.g. "F4",
 *     "BACKSPACE", etc.)
 *
 *  @ingroup input
 *  @{
 */

/* The unknown key */
#define GLFW_KEY_UNKNOWN            -1

/* Printable keys */
#define GLFW_KEY_SPACE              32
#define GLFW_KEY_APOSTROPHE         39  /* ' */
#define GLFW_KEY_COMMA              44  /* , */
#define GLFW_KEY_MINUS              45  /* - */
#define GLFW_KEY_PERIOD             46  /* . */
#define GLFW_KEY_SLASH              47  /* / */
#define GLFW_KEY_0                  48
#define GLFW_KEY_1                  49
#define GLFW_KEY_2                  50
#define GLFW_KEY_3                  51
#define GLFW_KEY_4                  52
#define GLFW_KEY_5                  53
#define GLFW_KEY_6                  54
#define GLFW_KEY_7                  55
#define GLFW_KEY_8                  56
#define GLFW_KEY_9                  57
#define GLFW_KEY_SEMICOLON          59  /* ; */
#define GLFW_KEY_EQUAL              61  /* = */
#define GLFW_KEY_A                  65
#define GLFW_KEY_B                  66
#define GLFW_KEY_C                  67
#define GLFW_KEY_D                  68
#define GLFW_KEY_E                  69
#define GLFW_KEY_F                  70
#define GLFW_KEY_G                  71
#define GLFW_KEY_H                  72
#define GLFW_KEY_I                  73
#define GLFW_KEY_J                  74
#define GLFW_KEY_K                  75
#define GLFW_KEY_L                  76
#define GLFW_KEY_M                  77
#define GLFW_KEY_N                  78
#define GLFW_KEY_O                  79
#define GLFW_KEY_P                  80
#define GLFW_KEY_Q                  81
#define GLFW_KEY_R                  82
#define GLFW_KEY_S                  83
#define GLFW_KEY_T                  84
#define GLFW_KEY_U                  85
#define GLFW_KEY_V                  86
#define GLFW_KEY_W                  87
#define GLFW_KEY_X                  88
#define GLFW_KEY_Y                  89
#define GLFW_KEY_Z                  90
#define GLFW_KEY_LEFT_BRACKET       91  /* [ */
#define GLFW_KEY_BACKSLASH          92  /* \ */
#define GLFW_KEY_RIGHT_BRACKET      93  /* ] */
#define GLFW_KEY_GRAVE_ACCENT       96  /* ` */
#define GLFW_KEY_WORLD_1            161 /* non-US #1 */
#define GLFW_KEY_WORLD_2            162 /* non-US #2 */

/* Function keys */
#define GLFW_KEY_ESCAPE             256
#define GLFW_KEY_ENTER              257
#define GLFW_KEY_TAB                258
#define GLFW_KEY_BACKSPACE          259
#define GLFW_KEY_INSERT             260
#define GLFW_KEY_DELETE             261
#define GLFW_KEY_RIGHT              262
#define GLFW_KEY_LEFT               263
#define GLFW_KEY_DOWN               264
#define GLFW_KEY_UP                 265
#define GLFW_KEY_PAGE_UP            266
#define GLFW_KEY_PAGE_DOWN          267
#define GLFW_KEY_HOME               268
#define GLFW_KEY_END                269
#define GLFW_KEY_CAPS_LOCK          280
#define GLFW_KEY_SCROLL_LOCK        281
#define GLFW_KEY_NUM_LOCK           282
#define GLFW_KEY_PRINT_SCREEN       283
#define GLFW_KEY_PAUSE              284
#define GLFW_KEY_F1                 290
#define GLFW_KEY_F2                 291
#define GLFW_KEY_F3                 292
#define GLFW_KEY_F4                 293
#define GLFW_KEY_F5                 294
#define GLFW_KEY_F6                 295
#define GLFW_KEY_F7                 296
#define GLFW_KEY_F8                 297
#define GLFW_KEY_F9                 298
#define GLFW_KEY_F10                299
#define GLFW_KEY_F11                300
#define GLFW_KEY_F12                301
#define GLFW_KEY_F13                302
#define GLFW_KEY_F14                303
#define GLFW_KEY_F15                304
#define GLFW_KEY_F16                305
#define GLFW_KEY_F17                306
#define GLFW_KEY_F18                307
#define GLFW_KEY_F19                308
#define GLFW_KEY_F20                309
#define GLFW_KEY_F21                310
#define GLFW_KEY_F22                311
#define GLFW_KEY_F23                312
#define GLFW_KEY_F24                313
#define GLFW_KEY_F25                314
#define GLFW_KEY_KP_0               320
#define GLFW_KEY_KP_1               321
#define GLFW_KEY_KP_2               322
#define GLFW_KEY_KP_3               323
#define GLFW_KEY_KP_4               324
#define GLFW_KEY_KP_5               325
#define GLFW_KEY_KP_6               326
#define GLFW_KEY_KP_7               327
#define GLFW_KEY_KP_8               328
#define GLFW_KEY_KP_9               329
#define GLFW_KEY_KP_DECIMAL         330
#define GLFW_KEY_KP_DIVIDE          331
#define GLFW_KEY_KP_MULTIPLY        332
#define GLFW_KEY_KP_SUBTRACT        333
#define GLFW_KEY_KP_ADD             334
#define GLFW_KEY_KP_ENTER           335
#define GLFW_KEY_KP_EQUAL           336
#define GLFW_KEY_LEFT_SHIFT         340
#define GLFW_KEY_LEFT_CONTROL       341
#define GLFW_KEY_LEFT_ALT           342
#define GLFW_KEY_LEFT_SUPER         343
#define GLFW_KEY_RIGHT_SHIFT        344
#define GLFW_KEY_RIGHT_CONTROL      345
#define GLFW_KEY_RIGHT_ALT          346
#define GLFW_KEY_RIGHT_SUPER        347
#define GLFW_KEY_MENU               348

#define GLFW_KEY_LAST               GLFW_KEY_MENU

/*! @} */

/*! @defgroup mods Modifier key flags
 *  @brief Modifier key flags.
 *
 *  See [key input](@ref input_key) for how these are used.
 *
 *  @ingroup input
 *  @{ */

/*! @brief If this bit is set one or more Shift keys were held down.
 *
 *  If this bit is set one or more Shift keys were held down.
 */
#define GLFW_MOD_SHIFT           0x0001
/*! @brief If this bit is set one or more Control keys were held down.
 *
 *  If this bit is set one or more Control keys were held down.
 */
#define GLFW_MOD_CONTROL         0x0002
/*! @brief If this bit is set one or more Alt keys were held down.
 *
 *  If this bit is set one or more Alt keys were held down.
 */
#define GLFW_MOD_ALT             0x0004
/*! @brief If this bit is set one or more Super keys were held down.
 *
 *  If this bit is set one or more Super keys were held down.
 */
#define GLFW_MOD_SUPER           0x0008
/*! @brief If this bit is set the Caps Lock key is enabled.
 *
 *  If this bit is set the Caps Lock key is enabled and the @ref
 *  GLFW_LOCK_KEY_MODS input mode is set.
 */
#define GLFW_MOD_CAPS_LOCK       0x0010
/*! @brief If this bit is set the Num Lock key is enabled.
 *
 *  If this bit is set the Num Lock key is enabled and the @ref
 *  GLFW_LOCK_KEY_MODS input mode is set.
 */
#define GLFW_MOD_NUM_LOCK        0x0020

/*! @} */

/*! @defgroup buttons Mouse buttons
 *  @brief Mouse button IDs.
 *
 *  See [mouse button input](@ref input_mouse_button) for how these are used.
 *
 *  @ingroup input
 *  @{ */
#define GLFW_MOUSE_BUTTON_1         0
#define GLFW_MOUSE_BUTTON_2         1
#define GLFW_MOUSE_BUTTON_3         2
#define GLFW_MOUSE_BUTTON_4         3
#define GLFW_MOUSE_BUTTON_5         4
#define GLFW_MOUSE_BUTTON_6         5
#define GLFW_MOUSE_BUTTON_7         6
#define GLFW_MOUSE_BUTTON_8         7
#define GLFW_MOUSE_BUTTON_LAST      GLFW_MOUSE_BUTTON_8
#define GLFW_MOUSE_BUTTON_LEFT      GLFW_MOUSE_BUTTON_1
#define GLFW_MOUSE_BUTTON_RIGHT     GLFW_MOUSE_BUTTON_2
#define GLFW_MOUSE_BUTTON_MIDDLE    GLFW_MOUSE_BUTTON_3
/*! @} */

/*! @defgroup joysticks Joysticks
 *  @brief Joystick IDs.
 *
 *  See [joystick input](@ref joystick) for how these are used.
 *
 *  @ingroup input
 *  @{ */
#define GLFW_JOYSTICK_1             0
#define GLFW_JOYSTICK_2             1
#define GLFW_JOYSTICK_3             2
#define GLFW_JOYSTICK_4             3
#define GLFW_JOYSTICK_5             4
#define GLFW_JOYSTICK_6             5
#define GLFW_JOYSTICK_7             6
#define GLFW_JOYSTICK_8             7
#define GLFW_JOYSTICK_9             8
#define GLFW_JOYSTICK_10            9
#define GLFW_JOYSTICK_11            10
#define GLFW_JOYSTICK_12            11
#define GLFW_JOYSTICK_13            12
#define GLFW_JOYSTICK_14            13
#define GLFW_JOYSTICK_15            14
#define GLFW_JOYSTICK_16            15
#define GLFW_JOYSTICK_LAST          GLFW_JOYSTICK_16
/*! @} */

/*! @defgroup gamepad_buttons Gamepad buttons
 *  @brief Gamepad buttons.
 *
 *  See @ref gamepad for how these are used.
 *
 *  @ingroup input
 *  @{ */
#define GLFW_GAMEPAD_BUTTON_A               0
#define GLFW_GAMEPAD_BUTTON_B               1
#define GLFW_GAMEPAD_BUTTON_X               2
#define GLFW_GAMEPAD_BUTTON_Y               3
#define GLFW_GAMEPAD_BUTTON_LEFT_BUMPER     4
#define GLFW_GAMEPAD_BUTTON_RIGHT_BUMPER    5
#define GLFW_GAMEPAD_BUTTON_BACK            6
#define GLFW_GAMEPAD_BUTTON_START           7
#define GLFW_GAMEPAD_BUTTON_GUIDE           8
#define GLFW_GAMEPAD_BUTTON_LEFT_THUMB      9
#define GLFW_GAMEPAD_BUTTON_RIGHT_THUMB     10
#define GLFW_GAMEPAD_BUTTON_DPAD_UP         11
#define GLFW_GAMEPAD_BUTTON_DPAD_RIGHT      12
#define GLFW_GAMEPAD_BUTTON_DPAD_DOWN       13
#define GLFW_GAMEPAD_BUTTON_DPAD_LEFT       14
#define GLFW_GAMEPAD_BUTTON_LAST            GLFW_GAMEPAD_BUTTON_DPAD_LEFT

#define GLFW_GAMEPAD_BUTTON_CROSS       GLFW_GAMEPAD_BUTTON_A
#define GLFW_GAMEPAD_BUTTON_CIRCLE      GLFW_GAMEPAD_BUTTON_B
#define GLFW_GAMEPAD_BUTTON_SQUARE      GLFW_GAMEPAD_BUTTON_X
#define GLFW_GAMEPAD_BUTTON_TRIANGLE    GLFW_GAMEPAD_BUTTON_Y
/*! @} */

/*! @defgroup gamepad_axes Gamepad axes
 *  @brief Gamepad axes.
 *
 *  See @ref gamepad for how these are used.
 *
 *  @ingroup input
 *  @{ */
#define GLFW_GAMEPAD_AXIS_LEFT_X        0
#define GLFW_GAMEPAD_AXIS_LEFT_Y        1
#define GLFW_GAMEPAD_AXIS_RIGHT_X       2
#define GLFW_GAMEPAD_AXIS_RIGHT_Y       3
#define GLFW_GAMEPAD_AXIS_LEFT_TRIGGER  4
#define GLFW_GAMEPAD_AXIS_RIGHT_TRIGGER 5
#define GLFW_GAMEPAD_AXIS_LAST          GLFW_GAMEPAD_AXIS_RIGHT_TRIGGER
/*! @} */

/*! @defgroup errors Error codes
 *  @brief Error codes.
 *
 *  See [error handling](@ref error_handling) for how these are used.
 *
 *  @ingroup init
 *  @{ */
/*! @brief No error has occurred.
 *
 *  No error has occurred.
 *
 *  @analysis Yay.
 */
#define GLFW_NO_ERROR               0
/*! @brief GLFW has not been initialized.
 *
 *  This occurs if a GLFW function was called that must not be called unless the
 *  library is [initialized](@ref intro_init).
 *
 *  @analysis Application programmer error.  Initialize GLFW before calling any
 *  function that requires initialization.
 */
#define GLFW_NOT_INITIALIZED        0x00010001
/*! @brief No context is current for this thread.
 *
 *  This occurs if a GLFW function was called that needs and operates on the
 *  current OpenGL or OpenGL ES context but no context is current on the calling
 *  thread.  One such function is @ref glfwSwapInterval.
 *
 *  @analysis Application programmer error.  Ensure a context is current before
 *  calling functions that require a current context.
 */
#define GLFW_NO_CURRENT_CONTEXT     0x00010002
/*! @brief One of the arguments to the function was an invalid enum value.
 *
 *  One of the arguments to the function was an invalid enum value, for example
 *  requesting @ref GLFW_RED_BITS with @ref glfwGetWindowAttrib.
 *
 *  @analysis Application programmer error.  Fix the offending call.
 */
#define GLFW_INVALID_ENUM           0x00010003
/*! @brief One of the arguments to the function was an invalid value.
 *
 *  One of the arguments to the function was an invalid value, for example
 *  requesting a non-existent OpenGL or OpenGL ES version like 2.7.
 *
 *  Requesting a valid but unavailable OpenGL or OpenGL ES version will instead
 *  result in a @ref GLFW_VERSION_UNAVAILABLE error.
 *
 *  @analysis Application programmer error.  Fix the offending call.
 */
#define GLFW_INVALID_VALUE          0x00010004
/*! @brief A memory allocation failed.
 *
 *  A memory allocation failed.
 *
 *  @analysis A bug in GLFW or the underlying operating system.  Report the bug
 *  to our [issue tracker](https://github.com/glfw/glfw/issues).
 */
#define GLFW_OUT_OF_MEMORY          0x00010005
/*! @brief GLFW could not find support for the requested API on the system.
 *
 *  GLFW could not find support for the requested API on the system.
 *
 *  @analysis The installed graphics driver does not support the requested
 *  API, or does not support it via the chosen context creation backend.
 *  Below are a few examples.
 *
 *  @par
 *  Some pre-installed Windows graphics drivers do not support OpenGL.  AMD only
 *  supports OpenGL ES via EGL, while Nvidia and Intel only support it via
 *  a WGL or GLX extension.  macOS does not provide OpenGL ES at all.  The Mesa
 *  EGL, OpenGL and OpenGL ES libraries do not interface with the Nvidia binary
 *  driver.  Older graphics drivers do not support Vulkan.
 */
#define GLFW_API_UNAVAILABLE        0x00010006
/*! @brief The requested OpenGL or OpenGL ES version is not available.
 *
 *  The requested OpenGL or OpenGL ES version (including any requested context
 *  or framebuffer hints) is not available on this machine.
 *
 *  @analysis The machine does not support your requirements.  If your
 *  application is sufficiently flexible, downgrade your requirements and try
 *  again.  Otherwise, inform the user that their machine does not match your
 *  requirements.
 *
 *  @par
 *  Future invalid OpenGL and OpenGL ES versions, for example OpenGL 4.8 if 5.0
 *  comes out before the 4.x series gets that far, also fail with this error and
 *  not @ref GLFW_INVALID_VALUE, because GLFW cannot know what future versions
 *  will exist.
 */
#define GLFW_VERSION_UNAVAILABLE    0x00010007
/*! @brief A platform-specific error occurred that does not match any of the
 *  more specific categories.
 *
 *  A platform-specific error occurred that does not match any of the more
 *  specific categories.
 *
 *  @analysis A bug or configuration error in GLFW, the underlying operating
 *  system or its drivers, or a lack of required resources.  Report the issue to
 *  our [issue tracker](https://github.com/glfw/glfw/issues).
 */
#define GLFW_PLATFORM_ERROR         0x00010008
/*! @brief The requested format is not supported or available.
 *
 *  If emitted during window creation, the requested pixel format is not
 *  supported.
 *
 *  If emitted when querying the clipboard, the contents of the clipboard could
 *  not be converted to the requested format.
 *
 *  @analysis If emitted during window creation, one or more
 *  [hard constraints](@ref window_hints_hard) did not match any of the
 *  available pixel formats.  If your application is sufficiently flexible,
 *  downgrade your requirements and try again.  Otherwise, inform the user that
 *  their machine does not match your requirements.
 *
 *  @par
 *  If emitted when querying the clipboard, ignore the error or report it to
 *  the user, as appropriate.
 */
#define GLFW_FORMAT_UNAVAILABLE     0x00010009
/*! @brief The specified window does not have an OpenGL or OpenGL ES context.
 *
 *  A window that does not have an OpenGL or OpenGL ES context was passed to
 *  a function that requires it to have one.
 *
 *  @analysis Application programmer error.  Fix the offending call.
 */
#define GLFW_NO_WINDOW_CONTEXT      0x0001000A
/*! @} */

/*! @addtogroup window
 *  @{ */
/*! @brief Input focus window hint and attribute
 *
 *  Input focus [window hint](@ref GLFW_FOCUSED_hint) or
 *  [window attribute](@ref GLFW_FOCUSED_attrib).
 */
#define GLFW_FOCUSED                0x00020001
/*! @brief Window iconification window attribute
 *
 *  Window iconification [window attribute](@ref GLFW_ICONIFIED_attrib).
 */
#define GLFW_ICONIFIED              0x00020002
/*! @brief Window resize-ability window hint and attribute
 *
 *  Window resize-ability [window hint](@ref GLFW_RESIZABLE_hint) and
 *  [window attribute](@ref GLFW_RESIZABLE_attrib).
 */
#define GLFW_RESIZABLE              0x00020003
/*! @brief Window visibility window hint and attribute
 *
 *  Window visibility [window hint](@ref GLFW_VISIBLE_hint) and
 *  [window attribute](@ref GLFW_VISIBLE_attrib).
 */
#define GLFW_VISIBLE                0x00020004
/*! @brief Window decoration window hint and attribute
 *
 *  Window decoration [window hint](@ref GLFW_DECORATED_hint) and
 *  [window attribute](@ref GLFW_DECORATED_attrib).
 */
#define GLFW_DECORATED              0x00020005
/*! @brief Window auto-iconification window hint and attribute
 *
 *  Window auto-iconification [window hint](@ref GLFW_AUTO_ICONIFY_hint) and
 *  [window attribute](@ref GLFW_AUTO_ICONIFY_attrib).
 */
#define GLFW_AUTO_ICONIFY           0x00020006
/*! @brief Window decoration window hint and attribute
 *
 *  Window decoration [window hint](@ref GLFW_FLOATING_hint) and
 *  [window attribute](@ref GLFW_FLOATING_attrib).
 */
#define GLFW_FLOATING               0x00020007
/*! @brief Window maximization window hint and attribute
 *
 *  Window maximization [window hint](@ref GLFW_MAXIMIZED_hint) and
 *  [window attribute](@ref GLFW_MAXIMIZED_attrib).
 */
#define GLFW_MAXIMIZED              0x00020008
/*! @brief Cursor centering window hint
 *
 *  Cursor centering [window hint](@ref GLFW_CENTER_CURSOR_hint).
 */
#define GLFW_CENTER_CURSOR          0x00020009
/*! @brief Window framebuffer transparency hint and attribute
 *
 *  Window framebuffer transparency
 *  [window hint](@ref GLFW_TRANSPARENT_FRAMEBUFFER_hint) and
 *  [window attribute](@ref GLFW_TRANSPARENT_FRAMEBUFFER_attrib).
 */
#define GLFW_TRANSPARENT_FRAMEBUFFER 0x0002000A
/*! @brief Mouse cursor hover window attribute.
 *
 *  Mouse cursor hover [window attribute](@ref GLFW_HOVERED_attrib).
 */
#define GLFW_HOVERED                0x0002000B
/*! @brief Input focus on calling show window hint and attribute
 *
 *  Input focus [window hint](@ref GLFW_FOCUS_ON_SHOW_hint) or
 *  [window attribute](@ref GLFW_FOCUS_ON_SHOW_attrib).
 */
#define GLFW_FOCUS_ON_SHOW          0x0002000C

/*! @brief Framebuffer bit depth hint.
 *
 *  Framebuffer bit depth [hint](@ref GLFW_RED_BITS).
 */
#define GLFW_RED_BITS               0x00021001
/*! @brief Framebuffer bit depth hint.
 *
 *  Framebuffer bit depth [hint](@ref GLFW_GREEN_BITS).
 */
#define GLFW_GREEN_BITS             0x00021002
/*! @brief Framebuffer bit depth hint.
 *
 *  Framebuffer bit depth [hint](@ref GLFW_BLUE_BITS).
 */
#define GLFW_BLUE_BITS              0x00021003
/*! @brief Framebuffer bit depth hint.
 *
 *  Framebuffer bit depth [hint](@ref GLFW_ALPHA_BITS).
 */
#define GLFW_ALPHA_BITS             0x00021004
/*! @brief Framebuffer bit depth hint.
 *
 *  Framebuffer bit depth [hint](@ref GLFW_DEPTH_BITS).
 */
#define GLFW_DEPTH_BITS             0x00021005
/*! @brief Framebuffer bit depth hint.
 *
 *  Framebuffer bit depth [hint](@ref GLFW_STENCIL_BITS).
 */
#define GLFW_STENCIL_BITS           0x00021006
/*! @brief Framebuffer bit depth hint.
 *
 *  Framebuffer bit depth [hint](@ref GLFW_ACCUM_RED_BITS).
 */
#define GLFW_ACCUM_RED_BITS         0x00021007
/*! @brief Framebuffer bit depth hint.
 *
 *  Framebuffer bit depth [hint](@ref GLFW_ACCUM_GREEN_BITS).
 */
#define GLFW_ACCUM_GREEN_BITS       0x00021008
/*! @brief Framebuffer bit depth hint.
 *
 *  Framebuffer bit depth [hint](@ref GLFW_ACCUM_BLUE_BITS).
 */
#define GLFW_ACCUM_BLUE_BITS        0x00021009
/*! @brief Framebuffer bit depth hint.
 *
 *  Framebuffer bit depth [hint](@ref GLFW_ACCUM_ALPHA_BITS).
 */
#define GLFW_ACCUM_ALPHA_BITS       0x0002100A
/*! @brief Framebuffer auxiliary buffer hint.
 *
 *  Framebuffer auxiliary buffer [hint](@ref GLFW_AUX_BUFFERS).
 */
#define GLFW_AUX_BUFFERS            0x0002100B
/*! @brief OpenGL stereoscopic rendering hint.
 *
 *  OpenGL stereoscopic rendering [hint](@ref GLFW_STEREO).
 */
#define GLFW_STEREO                 0x0002100C
/*! @brief Framebuffer MSAA samples hint.
 *
 *  Framebuffer MSAA samples [hint](@ref GLFW_SAMPLES).
 */
#define GLFW_SAMPLES                0x0002100D
/*! @brief Framebuffer sRGB hint.
 *
 *  Framebuffer sRGB [hint](@ref GLFW_SRGB_CAPABLE).
 */
#define GLFW_SRGB_CAPABLE           0x0002100E
/*! @brief Monitor refresh rate hint.
 *
 *  Monitor refresh rate [hint](@ref GLFW_REFRESH_RATE).
 */
#define GLFW_REFRESH_RATE           0x0002100F
/*! @brief Framebuffer double buffering hint.
 *
 *  Framebuffer double buffering [hint](@ref GLFW_DOUBLEBUFFER).
 */
#define GLFW_DOUBLEBUFFER           0x00021010

/*! @brief Context client API hint and attribute.
 *
 *  Context client API [hint](@ref GLFW_CLIENT_API_hint) and
 *  [attribute](@ref GLFW_CLIENT_API_attrib).
 */
#define GLFW_CLIENT_API             0x00022001
/*! @brief Context client API major version hint and attribute.
 *
 *  Context client API major version [hint](@ref GLFW_CONTEXT_VERSION_MAJOR_hint)
 *  and [attribute](@ref GLFW_CONTEXT_VERSION_MAJOR_attrib).
 */
#define GLFW_CONTEXT_VERSION_MAJOR  0x00022002
/*! @brief Context client API minor version hint and attribute.
 *
 *  Context client API minor version [hint](@ref GLFW_CONTEXT_VERSION_MINOR_hint)
 *  and [attribute](@ref GLFW_CONTEXT_VERSION_MINOR_attrib).
 */
#define GLFW_CONTEXT_VERSION_MINOR  0x00022003
/*! @brief Context client API revision number hint and attribute.
 *
 *  Context client API revision number
 *  [attribute](@ref GLFW_CONTEXT_REVISION_attrib).
 */
#define GLFW_CONTEXT_REVISION       0x00022004
/*! @brief Context robustness hint and attribute.
 *
 *  Context client API revision number [hint](@ref GLFW_CONTEXT_ROBUSTNESS_hint)
 *  and [attribute](@ref GLFW_CONTEXT_ROBUSTNESS_attrib).
 */
#define GLFW_CONTEXT_ROBUSTNESS     0x00022005
/*! @brief OpenGL forward-compatibility hint and attribute.
 *
 *  OpenGL forward-compatibility [hint](@ref GLFW_OPENGL_FORWARD_COMPAT_hint)
 *  and [attribute](@ref GLFW_OPENGL_FORWARD_COMPAT_attrib).
 */
#define GLFW_OPENGL_FORWARD_COMPAT  0x00022006
/*! @brief OpenGL debug context hint and attribute.
 *
 *  OpenGL debug context [hint](@ref GLFW_OPENGL_DEBUG_CONTEXT_hint) and
 *  [attribute](@ref GLFW_OPENGL_DEBUG_CONTEXT_attrib).
 */
#define GLFW_OPENGL_DEBUG_CONTEXT   0x00022007
/*! @brief OpenGL profile hint and attribute.
 *
 *  OpenGL profile [hint](@ref GLFW_OPENGL_PROFILE_hint) and
 *  [attribute](@ref GLFW_OPENGL_PROFILE_attrib).
 */
#define GLFW_OPENGL_PROFILE         0x00022008
/*! @brief Context flush-on-release hint and attribute.
 *
 *  Context flush-on-release [hint](@ref GLFW_CONTEXT_RELEASE_BEHAVIOR_hint) and
 *  [attribute](@ref GLFW_CONTEXT_RELEASE_BEHAVIOR_attrib).
 */
#define GLFW_CONTEXT_RELEASE_BEHAVIOR 0x00022009
/*! @brief Context error suppression hint and attribute.
 *
 *  Context error suppression [hint](@ref GLFW_CONTEXT_NO_ERROR_hint) and
 *  [attribute](@ref GLFW_CONTEXT_NO_ERROR_attrib).
 */
#define GLFW_CONTEXT_NO_ERROR       0x0002200A
/*! @brief Context creation API hint and attribute.
 *
 *  Context creation API [hint](@ref GLFW_CONTEXT_CREATION_API_hint) and
 *  [attribute](@ref GLFW_CONTEXT_CREATION_API_attrib).
 */
#define GLFW_CONTEXT_CREATION_API   0x0002200B
/*! @brief Window content area scaling window
 *  [window hint](@ref GLFW_SCALE_TO_MONITOR).
 */
#define GLFW_SCALE_TO_MONITOR       0x0002200C
/*! @brief macOS specific
 *  [window hint](@ref GLFW_COCOA_RETINA_FRAMEBUFFER_hint).
 */
#define GLFW_COCOA_RETINA_FRAMEBUFFER 0x00023001
/*! @brief macOS specific
 *  [window hint](@ref GLFW_COCOA_FRAME_NAME_hint).
 */
#define GLFW_COCOA_FRAME_NAME         0x00023002
/*! @brief macOS specific
 *  [window hint](@ref GLFW_COCOA_GRAPHICS_SWITCHING_hint).
 */
#define GLFW_COCOA_GRAPHICS_SWITCHING 0x00023003
/*! @brief X11 specific
 *  [window hint](@ref GLFW_X11_CLASS_NAME_hint).
 */
#define GLFW_X11_CLASS_NAME         0x00024001
/*! @brief X11 specific
 *  [window hint](@ref GLFW_X11_CLASS_NAME_hint).
 */
#define GLFW_X11_INSTANCE_NAME      0x00024002
/*! @} */

#define GLFW_NO_API                          0
#define GLFW_OPENGL_API             0x00030001
#define GLFW_OPENGL_ES_API          0x00030002

#define GLFW_NO_ROBUSTNESS                   0
#define GLFW_NO_RESET_NOTIFICATION  0x00031001
#define GLFW_LOSE_CONTEXT_ON_RESET  0x00031002

#define GLFW_OPENGL_ANY_PROFILE              0
#define GLFW_OPENGL_CORE_PROFILE    0x00032001
#define GLFW_OPENGL_COMPAT_PROFILE  0x00032002

#define GLFW_CURSOR                 0x00033001
#define GLFW_STICKY_KEYS            0x00033002
#define GLFW_STICKY_MOUSE_BUTTONS   0x00033003
#define GLFW_LOCK_KEY_MODS          0x00033004
#define GLFW_RAW_MOUSE_MOTION       0x00033005

#define GLFW_CURSOR_NORMAL          0x00034001
#define GLFW_CURSOR_HIDDEN          0x00034002
#define GLFW_CURSOR_DISABLED        0x00034003

#define GLFW_ANY_RELEASE_BEHAVIOR            0
#define GLFW_RELEASE_BEHAVIOR_FLUSH 0x00035001
#define GLFW_RELEASE_BEHAVIOR_NONE  0x00035002

#define GLFW_NATIVE_CONTEXT_API     0x00036001
#define GLFW_EGL_CONTEXT_API        0x00036002
#define GLFW_OSMESA_CONTEXT_API     0x00036003

/*! @defgroup shapes Standard cursor shapes
 *  @brief Standard system cursor shapes.
 *
 *  See [standard cursor creation](@ref cursor_standard) for how these are used.
 *
 *  @ingroup input
 *  @{ */

/*! @brief The regular arrow cursor shape.
 *
 *  The regular arrow cursor.
 */
#define GLFW_ARROW_CURSOR           0x00036001
/*! @brief The text input I-beam cursor shape.
 *
 *  The text input I-beam cursor shape.
 */
#define GLFW_IBEAM_CURSOR           0x00036002
/*! @brief The crosshair shape.
 *
 *  The crosshair shape.
 */
#define GLFW_CROSSHAIR_CURSOR       0x00036003
/*! @brief The hand shape.
 *
 *  The hand shape.
 */
#define GLFW_HAND_CURSOR            0x00036004
/*! @brief The horizontal resize arrow shape.
 *
 *  The horizontal resize arrow shape.
 */
#define GLFW_HRESIZE_CURSOR         0x00036005
/*! @brief The vertical resize arrow shape.
 *
 *  The vertical resize arrow shape.
 */
#define GLFW_VRESIZE_CURSOR         0x00036006
/*! @} */

#define GLFW_CONNECTED              0x00040001
#define GLFW_DISCONNECTED           0x00040002

/*! @addtogroup init
 *  @{ */
/*! @brief Joystick hat buttons init hint.
 *
 *  Joystick hat buttons [init hint](@ref GLFW_JOYSTICK_HAT_BUTTONS).
 */
#define GLFW_JOYSTICK_HAT_BUTTONS   0x00050001
/*! @brief macOS specific init hint.
 *
 *  macOS specific [init hint](@ref GLFW_COCOA_CHDIR_RESOURCES_hint).
 */
#define GLFW_COCOA_CHDIR_RESOURCES  0x00051001
/*! @brief macOS specific init hint.
 *
 *  macOS specific [init hint](@ref GLFW_COCOA_MENUBAR_hint).
 */
#define GLFW_COCOA_MENUBAR          0x00051002
/*! @} */

#define GLFW_DONT_CARE              -1


/*************************************************************************
 * GLFW API types
 *************************************************************************/

/*! @brief Client API function pointer type.
 *
 *  Generic function pointer used for returning client API function pointers
 *  without forcing a cast from a regular pointer.
 *
 *  @sa @ref context_glext
 *  @sa @ref glfwGetProcAddress
 *
 *  @since Added in version 3.0.
 *
 *  @ingroup context
 */
typedef void (*GLFWglproc)(void);

/*! @brief Vulkan API function pointer type.
 *
 *  Generic function pointer used for returning Vulkan API function pointers
 *  without forcing a cast from a regular pointer.
 *
 *  @sa @ref vulkan_proc
 *  @sa @ref glfwGetInstanceProcAddress
 *
 *  @since Added in version 3.2.
 *
 *  @ingroup vulkan
 */
typedef void (*GLFWvkproc)(void);

/*! @brief Opaque monitor object.
 *
 *  Opaque monitor object.
 *
 *  @see @ref monitor_object
 *
 *  @since Added in version 3.0.
 *
 *  @ingroup monitor
 */
typedef struct GLFWmonitor GLFWmonitor;

/*! @brief Opaque window object.
 *
 *  Opaque window object.
 *
 *  @see @ref window_object
 *
 *  @since Added in version 3.0.
 *
 *  @ingroup window
 */
typedef struct GLFWwindow GLFWwindow;

/*! @brief Opaque cursor object.
 *
 *  Opaque cursor object.
 *
 *  @see @ref cursor_object
 *
 *  @since Added in version 3.1.
 *
 *  @ingroup input
 */
typedef struct GLFWcursor GLFWcursor;

/*! @brief The function pointer type for error callbacks.
 *
 *  This is the function pointer type for error callbacks.  An error callback
 *  function has the following signature:
 *  @code
 *  void callback_name(int error_code, const char* description)
 *  @endcode
 *
 *  @param[in] error_code An [error code](@ref errors).  Future releases may add
 *  more error codes.
 *  @param[in] description A UTF-8 encoded string describing the error.
 *
 *  @pointer_lifetime The error description string is valid until the callback
 *  function returns.
 *
 *  @sa @ref error_handling
 *  @sa @ref glfwSetErrorCallback
 *
 *  @since Added in version 3.0.
 *
 *  @ingroup init
 */
typedef void (* GLFWerrorfun)(int,const char*);

/*! @brief The function pointer type for window position callbacks.
 *
 *  This is the function pointer type for window position callbacks.  A window
 *  position callback function has the following signature:
 *  @code
 *  void callback_name(GLFWwindow* window, int xpos, int ypos)
 *  @endcode
 *
 *  @param[in] window The window that was moved.
 *  @param[in] xpos The new x-coordinate, in screen coordinates, of the
 *  upper-left corner of the content area of the window.
 *  @param[in] ypos The new y-coordinate, in screen coordinates, of the
 *  upper-left corner of the content area of the window.
 *
 *  @sa @ref window_pos
 *  @sa @ref glfwSetWindowPosCallback
 *
 *  @since Added in version 3.0.
 *
 *  @ingroup window
 */
typedef void (* GLFWwindowposfun)(GLFWwindow*,int,int);

/*! @brief The function pointer type for window size callbacks.
 *
 *  This is the function pointer type for window size callbacks.  A window size
 *  callback function has the following signature:
 *  @code
 *  void callback_name(GLFWwindow* window, int width, int height)
 *  @endcode
 *
 *  @param[in] window The window that was resized.
 *  @param[in] width The new width, in screen coordinates, of the window.
 *  @param[in] height The new height, in screen coordinates, of the window.
 *
 *  @sa @ref window_size
 *  @sa @ref glfwSetWindowSizeCallback
 *
 *  @since Added in version 1.0.
 *  @glfw3 Added window handle parameter.
 *
 *  @ingroup window
 */
typedef void (* GLFWwindowsizefun)(GLFWwindow*,int,int);

/*! @brief The function pointer type for window close callbacks.
 *
 *  This is the function pointer type for window close callbacks.  A window
 *  close callback function has the following signature:
 *  @code
 *  void function_name(GLFWwindow* window)
 *  @endcode
 *
 *  @param[in] window The window that the user attempted to close.
 *
 *  @sa @ref window_close
 *  @sa @ref glfwSetWindowCloseCallback
 *
 *  @since Added in version 2.5.
 *  @glfw3 Added window handle parameter.
 *
 *  @ingroup window
 */
typedef void (* GLFWwindowclosefun)(GLFWwindow*);

/*! @brief The function pointer type for window content refresh callbacks.
 *
 *  This is the function pointer type for window content refresh callbacks.
 *  A window content refresh callback function has the following signature:
 *  @code
 *  void function_name(GLFWwindow* window);
 *  @endcode
 *
 *  @param[in] window The window whose content needs to be refreshed.
 *
 *  @sa @ref window_refresh
 *  @sa @ref glfwSetWindowRefreshCallback
 *
 *  @since Added in version 2.5.
 *  @glfw3 Added window handle parameter.
 *
 *  @ingroup window
 */
typedef void (* GLFWwindowrefreshfun)(GLFWwindow*);

/*! @brief The function pointer type for window focus callbacks.
 *
 *  This is the function pointer type for window focus callbacks.  A window
 *  focus callback function has the following signature:
 *  @code
 *  void function_name(GLFWwindow* window, int focused)
 *  @endcode
 *
 *  @param[in] window The window that gained or lost input focus.
 *  @param[in] focused `GLFW_TRUE` if the window was given input focus, or
 *  `GLFW_FALSE` if it lost it.
 *
 *  @sa @ref window_focus
 *  @sa @ref glfwSetWindowFocusCallback
 *
 *  @since Added in version 3.0.
 *
 *  @ingroup window
 */
typedef void (* GLFWwindowfocusfun)(GLFWwindow*,int);

/*! @brief The function pointer type for window iconify callbacks.
 *
 *  This is the function pointer type for window iconify callbacks.  A window
 *  iconify callback function has the following signature:
 *  @code
 *  void function_name(GLFWwindow* window, int iconified)
 *  @endcode
 *
 *  @param[in] window The window that was iconified or restored.
 *  @param[in] iconified `GLFW_TRUE` if the window was iconified, or
 *  `GLFW_FALSE` if it was restored.
 *
 *  @sa @ref window_iconify
 *  @sa @ref glfwSetWindowIconifyCallback
 *
 *  @since Added in version 3.0.
 *
 *  @ingroup window
 */
typedef void (* GLFWwindowiconifyfun)(GLFWwindow*,int);

/*! @brief The function pointer type for window maximize callbacks.
 *
 *  This is the function pointer type for window maximize callbacks.  A window
 *  maximize callback function has the following signature:
 *  @code
 *  void function_name(GLFWwindow* window, int maximized)
 *  @endcode
 *
 *  @param[in] window The window that was maximized or restored.
 *  @param[in] iconified `GLFW_TRUE` if the window was maximized, or
 *  `GLFW_FALSE` if it was restored.
 *
 *  @sa @ref window_maximize
 *  @sa glfwSetWindowMaximizeCallback
 *
 *  @since Added in version 3.3.
 *
 *  @ingroup window
 */
typedef void (* GLFWwindowmaximizefun)(GLFWwindow*,int);

/*! @brief The function pointer type for framebuffer size callbacks.
 *
 *  This is the function pointer type for framebuffer size callbacks.
 *  A framebuffer size callback function has the following signature:
 *  @code
 *  void function_name(GLFWwindow* window, int width, int height)
 *  @endcode
 *
 *  @param[in] window The window whose framebuffer was resized.
 *  @param[in] width The new width, in pixels, of the framebuffer.
 *  @param[in] height The new height, in pixels, of the framebuffer.
 *
 *  @sa @ref window_fbsize
 *  @sa @ref glfwSetFramebufferSizeCallback
 *
 *  @since Added in version 3.0.
 *
 *  @ingroup window
 */
typedef void (* GLFWframebuffersizefun)(GLFWwindow*,int,int);

/*! @brief The function pointer type for window content scale callbacks.
 *
 *  This is the function pointer type for window content scale callbacks.
 *  A window content scale callback function has the following signature:
 *  @code
 *  void function_name(GLFWwindow* window, float xscale, float yscale)
 *  @endcode
 *
 *  @param[in] window The window whose content scale changed.
 *  @param[in] xscale The new x-axis content scale of the window.
 *  @param[in] yscale The new y-axis content scale of the window.
 *
 *  @sa @ref window_scale
 *  @sa @ref glfwSetWindowContentScaleCallback
 *
 *  @since Added in version 3.3.
 *
 *  @ingroup window
 */
typedef void (* GLFWwindowcontentscalefun)(GLFWwindow*,float,float);

/*! @brief The function pointer type for mouse button callbacks.
 *
 *  This is the function pointer type for mouse button callback functions.
 *  A mouse button callback function has the following signature:
 *  @code
 *  void function_name(GLFWwindow* window, int button, int action, int mods)
 *  @endcode
 *
 *  @param[in] window The window that received the event.
 *  @param[in] button The [mouse button](@ref buttons) that was pressed or
 *  released.
 *  @param[in] action One of `GLFW_PRESS` or `GLFW_RELEASE`.  Future releases
 *  may add more actions.
 *  @param[in] mods Bit field describing which [modifier keys](@ref mods) were
 *  held down.
 *
 *  @sa @ref input_mouse_button
 *  @sa @ref glfwSetMouseButtonCallback
 *
 *  @since Added in version 1.0.
 *  @glfw3 Added window handle and modifier mask parameters.
 *
 *  @ingroup input
 */
typedef void (* GLFWmousebuttonfun)(GLFWwindow*,int,int,int);

/*! @brief The function pointer type for cursor position callbacks.
 *
 *  This is the function pointer type for cursor position callbacks.  A cursor
 *  position callback function has the following signature:
 *  @code
 *  void function_name(GLFWwindow* window, double xpos, double ypos);
 *  @endcode
 *
 *  @param[in] window The window that received the event.
 *  @param[in] xpos The new cursor x-coordinate, relative to the left edge of
 *  the content area.
 *  @param[in] ypos The new cursor y-coordinate, relative to the top edge of the
 *  content area.
 *
 *  @sa @ref cursor_pos
 *  @sa @ref glfwSetCursorPosCallback
 *
 *  @since Added in version 3.0.  Replaces `GLFWmouseposfun`.
 *
 *  @ingroup input
 */
typedef void (* GLFWcursorposfun)(GLFWwindow*,double,double);

/*! @brief The function pointer type for cursor enter/leave callbacks.
 *
 *  This is the function pointer type for cursor enter/leave callbacks.
 *  A cursor enter/leave callback function has the following signature:
 *  @code
 *  void function_name(GLFWwindow* window, int entered)
 *  @endcode
 *
 *  @param[in] window The window that received the event.
 *  @param[in] entered `GLFW_TRUE` if the cursor entered the window's content
 *  area, or `GLFW_FALSE` if it left it.
 *
 *  @sa @ref cursor_enter
 *  @sa @ref glfwSetCursorEnterCallback
 *
 *  @since Added in version 3.0.
 *
 *  @ingroup input
 */
typedef void (* GLFWcursorenterfun)(GLFWwindow*,int);

/*! @brief The function pointer type for scroll callbacks.
 *
 *  This is the function pointer type for scroll callbacks.  A scroll callback
 *  function has the following signature:
 *  @code
 *  void function_name(GLFWwindow* window, double xoffset, double yoffset)
 *  @endcode
 *
 *  @param[in] window The window that received the event.
 *  @param[in] xoffset The scroll offset along the x-axis.
 *  @param[in] yoffset The scroll offset along the y-axis.
 *
 *  @sa @ref scrolling
 *  @sa @ref glfwSetScrollCallback
 *
 *  @since Added in version 3.0.  Replaces `GLFWmousewheelfun`.
 *
 *  @ingroup input
 */
typedef void (* GLFWscrollfun)(GLFWwindow*,double,double);

/*! @brief The function pointer type for keyboard key callbacks.
 *
 *  This is the function pointer type for keyboard key callbacks.  A keyboard
 *  key callback function has the following signature:
 *  @code
 *  void function_name(GLFWwindow* window, int key, int scancode, int action, int mods)
 *  @endcode
 *
 *  @param[in] window The window that received the event.
 *  @param[in] key The [keyboard key](@ref keys) that was pressed or released.
 *  @param[in] scancode The system-specific scancode of the key.
 *  @param[in] action `GLFW_PRESS`, `GLFW_RELEASE` or `GLFW_REPEAT`.  Future
 *  releases may add more actions.
 *  @param[in] mods Bit field describing which [modifier keys](@ref mods) were
 *  held down.
 *
 *  @sa @ref input_key
 *  @sa @ref glfwSetKeyCallback
 *
 *  @since Added in version 1.0.
 *  @glfw3 Added window handle, scancode and modifier mask parameters.
 *
 *  @ingroup input
 */
typedef void (* GLFWkeyfun)(GLFWwindow*,int,int,int,int);

/*! @brief The function pointer type for Unicode character callbacks.
 *
 *  This is the function pointer type for Unicode character callbacks.
 *  A Unicode character callback function has the following signature:
 *  @code
 *  void function_name(GLFWwindow* window, unsigned int codepoint)
 *  @endcode
 *
 *  @param[in] window The window that received the event.
 *  @param[in] codepoint The Unicode code point of the character.
 *
 *  @sa @ref input_char
 *  @sa @ref glfwSetCharCallback
 *
 *  @since Added in version 2.4.
 *  @glfw3 Added window handle parameter.
 *
 *  @ingroup input
 */
typedef void (* GLFWcharfun)(GLFWwindow*,unsigned int);

/*! @brief The function pointer type for Unicode character with modifiers
 *  callbacks.
 *
 *  This is the function pointer type for Unicode character with modifiers
 *  callbacks.  It is called for each input character, regardless of what
 *  modifier keys are held down.  A Unicode character with modifiers callback
 *  function has the following signature:
 *  @code
 *  void function_name(GLFWwindow* window, unsigned int codepoint, int mods)
 *  @endcode
 *
 *  @param[in] window The window that received the event.
 *  @param[in] codepoint The Unicode code point of the character.
 *  @param[in] mods Bit field describing which [modifier keys](@ref mods) were
 *  held down.
 *
 *  @sa @ref input_char
 *  @sa @ref glfwSetCharModsCallback
 *
 *  @deprecated Scheduled for removal in version 4.0.
 *
 *  @since Added in version 3.1.
 *
 *  @ingroup input
 */
typedef void (* GLFWcharmodsfun)(GLFWwindow*,unsigned int,int);

/*! @brief The function pointer type for path drop callbacks.
 *
 *  This is the function pointer type for path drop callbacks.  A path drop
 *  callback function has the following signature:
 *  @code
 *  void function_name(GLFWwindow* window, int path_count, const char* paths[])
 *  @endcode
 *
 *  @param[in] window The window that received the event.
 *  @param[in] path_count The number of dropped paths.
 *  @param[in] paths The UTF-8 encoded file and/or directory path names.
 *
 *  @pointer_lifetime The path array and its strings are valid until the
 *  callback function returns.
 *
 *  @sa @ref path_drop
 *  @sa @ref glfwSetDropCallback
 *
 *  @since Added in version 3.1.
 *
 *  @ingroup input
 */
typedef void (* GLFWdropfun)(GLFWwindow*,int,const char*[]);

/*! @brief The function pointer type for monitor configuration callbacks.
 *
 *  This is the function pointer type for monitor configuration callbacks.
 *  A monitor callback function has the following signature:
 *  @code
 *  void function_name(GLFWmonitor* monitor, int event)
 *  @endcode
 *
 *  @param[in] monitor The monitor that was connected or disconnected.
 *  @param[in] event One of `GLFW_CONNECTED` or `GLFW_DISCONNECTED`.  Future
 *  releases may add more events.
 *
 *  @sa @ref monitor_event
 *  @sa @ref glfwSetMonitorCallback
 *
 *  @since Added in version 3.0.
 *
 *  @ingroup monitor
 */
typedef void (* GLFWmonitorfun)(GLFWmonitor*,int);

/*! @brief The function pointer type for joystick configuration callbacks.
 *
 *  This is the function pointer type for joystick configuration callbacks.
 *  A joystick configuration callback function has the following signature:
 *  @code
 *  void function_name(int jid, int event)
 *  @endcode
 *
 *  @param[in] jid The joystick that was connected or disconnected.
 *  @param[in] event One of `GLFW_CONNECTED` or `GLFW_DISCONNECTED`.  Future
 *  releases may add more events.
 *
 *  @sa @ref joystick_event
 *  @sa @ref glfwSetJoystickCallback
 *
 *  @since Added in version 3.2.
 *
 *  @ingroup input
 */
typedef void (* GLFWjoystickfun)(int,int);

/*! @brief Video mode type.
 *
 *  This describes a single video mode.
 *
 *  @sa @ref monitor_modes
 *  @sa @ref glfwGetVideoMode
 *  @sa @ref glfwGetVideoModes
 *
 *  @since Added in version 1.0.
 *  @glfw3 Added refresh rate member.
 *
 *  @ingroup monitor
 */
typedef struct GLFWvidmode
{
    /*! The width, in screen coordinates, of the video mode.
     */
    int width;
    /*! The height, in screen coordinates, of the video mode.
     */
    int height;
    /*! The bit depth of the red channel of the video mode.
     */
    int redBits;
    /*! The bit depth of the green channel of the video mode.
     */
    int greenBits;
    /*! The bit depth of the blue channel of the video mode.
     */
    int blueBits;
    /*! The refresh rate, in Hz, of the video mode.
     */
    int refreshRate;
} GLFWvidmode;

/*! @brief Gamma ramp.
 *
 *  This describes the gamma ramp for a monitor.
 *
 *  @sa @ref monitor_gamma
 *  @sa @ref glfwGetGammaRamp
 *  @sa @ref glfwSetGammaRamp
 *
 *  @since Added in version 3.0.
 *
 *  @ingroup monitor
 */
typedef struct GLFWgammaramp
{
    /*! An array of value describing the response of the red channel.
     */
    unsigned short* red;
    /*! An array of value describing the response of the green channel.
     */
    unsigned short* green;
    /*! An array of value describing the response of the blue channel.
     */
    unsigned short* blue;
    /*! The number of elements in each array.
     */
    unsigned int size;
} GLFWgammaramp;

/*! @brief Image data.
 *
 *  This describes a single 2D image.  See the documentation for each related
 *  function what the expected pixel format is.
 *
 *  @sa @ref cursor_custom
 *  @sa @ref window_icon
 *
 *  @since Added in version 2.1.
 *  @glfw3 Removed format and bytes-per-pixel members.
 *
 *  @ingroup window
 */
typedef struct GLFWimage
{
    /*! The width, in pixels, of this image.
     */
    int width;
    /*! The height, in pixels, of this image.
     */
    int height;
    /*! The pixel data of this image, arranged left-to-right, top-to-bottom.
     */
    unsigned char* pixels;
} GLFWimage;

/*! @brief Gamepad input state
 *
 *  This describes the input state of a gamepad.
 *
 *  @sa @ref gamepad
 *  @sa @ref glfwGetGamepadState
 *
 *  @since Added in version 3.3.
 *
 *  @ingroup input
 */
typedef struct GLFWgamepadstate
{
    /*! The states of each [gamepad button](@ref gamepad_buttons), `GLFW_PRESS`
     *  or `GLFW_RELEASE`.
     */
    unsigned char buttons[15];
    /*! The states of each [gamepad axis](@ref gamepad_axes), in the range -1.0
     *  to 1.0 inclusive.
     */
    float axes[6];
} GLFWgamepadstate;


/*************************************************************************
 * GLFW API functions
 *************************************************************************/

/*! @brief Initializes the GLFW library.
 *
 *  This function initializes the GLFW library.  Before most GLFW functions can
 *  be used, GLFW must be initialized, and before an application terminates GLFW
 *  should be terminated in order to free any resources allocated during or
 *  after initialization.
 *
 *  If this function fails, it calls @ref glfwTerminate before returning.  If it
 *  succeeds, you should call @ref glfwTerminate before the application exits.
 *
 *  Additional calls to this function after successful initialization but before
 *  termination will return `GLFW_TRUE` immediately.
 *
 *  @return `GLFW_TRUE` if successful, or `GLFW_FALSE` if an
 *  [error](@ref error_handling) occurred.
 *
 *  @errors Possible errors include @ref GLFW_PLATFORM_ERROR.
 *
 *  @remark @macos This function will change the current directory of the
 *  application to the `Contents/Resources` subdirectory of the application's
 *  bundle, if present.  This can be disabled with the @ref
 *  GLFW_COCOA_CHDIR_RESOURCES init hint.
 *
 *  @thread_safety This function must only be called from the main thread.
 *
 *  @sa @ref intro_init
 *  @sa @ref glfwTerminate
 *
 *  @since Added in version 1.0.
 *
 *  @ingroup init
 */
GLFWAPI int glfwInit(void);

/*! @brief Terminates the GLFW library.
 *
 *  This function destroys all remaining windows and cursors, restores any
 *  modified gamma ramps and frees any other allocated resources.  Once this
 *  function is called, you must again call @ref glfwInit successfully before
 *  you will be able to use most GLFW functions.
 *
 *  If GLFW has been successfully initialized, this function should be called
 *  before the application exits.  If initialization fails, there is no need to
 *  call this function, as it is called by @ref glfwInit before it returns
 *  failure.
 *
 *  @errors Possible errors include @ref GLFW_PLATFORM_ERROR.
 *
 *  @remark This function may be called before @ref glfwInit.
 *
 *  @warning The contexts of any remaining windows must not be current on any
 *  other thread when this function is called.
 *
 *  @reentrancy This function must not be called from a callback.
 *
 *  @thread_safety This function must only be called from the main thread.
 *
 *  @sa @ref intro_init
 *  @sa @ref glfwInit
 *
 *  @since Added in version 1.0.
 *
 *  @ingroup init
 */
GLFWAPI void glfwTerminate(void);

/*! @brief Sets the specified init hint to the desired value.
 *
 *  This function sets hints for the next initialization of GLFW.
 *
 *  The values you set hints to are never reset by GLFW, but they only take
 *  effect during initialization.  Once GLFW has been initialized, any values
 *  you set will be ignored until the library is terminated and initialized
 *  again.
 *
 *  Some hints are platform specific.  These may be set on any platform but they
 *  will only affect their specific platform.  Other platforms will ignore them.
 *  Setting these hints requires no platform specific headers or functions.
 *
 *  @param[in] hint The [init hint](@ref init_hints) to set.
 *  @param[in] value The new value of the init hint.
 *
 *  @errors Possible errors include @ref GLFW_INVALID_ENUM and @ref
 *  GLFW_INVALID_VALUE.
 *
 *  @remarks This function may be called before @ref glfwInit.
 *
 *  @thread_safety This function must only be called from the main thread.
 *
 *  @sa init_hints
 *  @sa glfwInit
 *
 *  @since Added in version 3.3.
 *
 *  @ingroup init
 */
GLFWAPI void glfwInitHint(int hint, int value);

/*! @brief Retrieves the version of the GLFW library.
 *
 *  This function retrieves the major, minor and revision numbers of the GLFW
 *  library.  It is intended for when you are using GLFW as a shared library and
 *  want to ensure that you are using the minimum required version.
 *
 *  Any or all of the version arguments may be `NULL`.
 *
 *  @param[out] major Where to store the major version number, or `NULL`.
 *  @param[out] minor Where to store the minor version number, or `NULL`.
 *  @param[out] rev Where to store the revision number, or `NULL`.
 *
 *  @errors None.
 *
 *  @remark This function may be called before @ref glfwInit.
 *
 *  @thread_safety This function may be called from any thread.
 *
 *  @sa @ref intro_version
 *  @sa @ref glfwGetVersionString
 *
 *  @since Added in version 1.0.
 *
 *  @ingroup init
 */
GLFWAPI void glfwGetVersion(int* major, int* minor, int* rev);

/*! @brief Returns a string describing the compile-time configuration.
 *
 *  This function returns the compile-time generated
 *  [version string](@ref intro_version_string) of the GLFW library binary.  It
 *  describes the version, platform, compiler and any platform-specific
 *  compile-time options.  It should not be confused with the OpenGL or OpenGL
 *  ES version string, queried with `glGetString`.
 *
 *  __Do not use the version string__ to parse the GLFW library version.  The
 *  @ref glfwGetVersion function provides the version of the running library
 *  binary in numerical format.
 *
 *  @return The ASCII encoded GLFW version string.
 *
 *  @errors None.
 *
 *  @remark This function may be called before @ref glfwInit.
 *
 *  @pointer_lifetime The returned string is static and compile-time generated.
 *
 *  @thread_safety This function may be called from any thread.
 *
 *  @sa @ref intro_version
 *  @sa @ref glfwGetVersion
 *
 *  @since Added in version 3.0.
 *
 *  @ingroup init
 */
GLFWAPI const char* glfwGetVersionString(void);

/*! @brief Returns and clears the last error for the calling thread.
 *
 *  This function returns and clears the [error code](@ref errors) of the last
 *  error that occurred on the calling thread, and optionally a UTF-8 encoded
 *  human-readable description of it.  If no error has occurred since the last
 *  call, it returns @ref GLFW_NO_ERROR (zero) and the description pointer is
 *  set to `NULL`.
 *
 *  @param[in] description Where to store the error description pointer, or `NULL`.
 *  @return The last error code for the calling thread, or @ref GLFW_NO_ERROR
 *  (zero).
 *
 *  @errors None.
 *
 *  @pointer_lifetime The returned string is allocated and freed by GLFW.  You
 *  should not free it yourself.  It is guaranteed to be valid only until the
 *  next error occurs or the library is terminated.
 *
 *  @remark This function may be called before @ref glfwInit.
 *
 *  @thread_safety This function may be called from any thread.
 *
 *  @sa @ref error_handling
 *  @sa @ref glfwSetErrorCallback
 *
 *  @since Added in version 3.3.
 *
 *  @ingroup init
 */
GLFWAPI int glfwGetError(const char** description);

/*! @brief Sets the error callback.
 *
 *  This function sets the error callback, which is called with an error code
 *  and a human-readable description each time a GLFW error occurs.
 *
 *  The error code is set before the callback is called.  Calling @ref
 *  glfwGetError from the error callback will return the same value as the error
 *  code argument.
 *
 *  The error callback is called on the thread where the error occurred.  If you
 *  are using GLFW from multiple threads, your error callback needs to be
 *  written accordingly.
 *
 *  Because the description string may have been generated specifically for that
 *  error, it is not guaranteed to be valid after the callback has returned.  If
 *  you wish to use it after the callback returns, you need to make a copy.
 *
 *  Once set, the error callback remains set even after the library has been
 *  terminated.
 *
 *  @param[in] callback The new callback, or `NULL` to remove the currently set
 *  callback.
 *  @return The previously set callback, or `NULL` if no callback was set.
 *
 *  @callback_signature
 *  @code
 *  void callback_name(int error_code, const char* description)
 *  @endcode
 *  For more information about the callback parameters, see the
 *  [callback pointer type](@ref GLFWerrorfun).
 *
 *  @errors None.
 *
 *  @remark This function may be called before @ref glfwInit.
 *
 *  @thread_safety This function must only be called from the main thread.
 *
 *  @sa @ref error_handling
 *  @sa @ref glfwGetError
 *
 *  @since Added in version 3.0.
 *
 *  @ingroup init
 */
GLFWAPI GLFWerrorfun glfwSetErrorCallback(GLFWerrorfun callback);

/*! @brief Returns the currently connected monitors.
 *
 *  This function returns an array of handles for all currently connected
 *  monitors.  The primary monitor is always first in the returned array.  If no
 *  monitors were found, this function returns `NULL`.
 *
 *  @param[out] count Where to store the number of monitors in the returned
 *  array.  This is set to zero if an error occurred.
 *  @return An array of monitor handles, or `NULL` if no monitors were found or
 *  if an [error](@ref error_handling) occurred.
 *
 *  @errors Possible errors include @ref GLFW_NOT_INITIALIZED.
 *
 *  @pointer_lifetime The returned array is allocated and freed by GLFW.  You
 *  should not free it yourself.  It is guaranteed to be valid only until the
 *  monitor configuration changes or the library is terminated.
 *
 *  @thread_safety This function must only be called from the main thread.
 *
 *  @sa @ref monitor_monitors
 *  @sa @ref monitor_event
 *  @sa @ref glfwGetPrimaryMonitor
 *
 *  @since Added in version 3.0.
 *
 *  @ingroup monitor
 */
GLFWAPI GLFWmonitor** glfwGetMonitors(int* count);

/*! @brief Returns the primary monitor.
 *
 *  This function returns the primary monitor.  This is usually the monitor
 *  where elements like the task bar or global menu bar are located.
 *
 *  @return The primary monitor, or `NULL` if no monitors were found or if an
 *  [error](@ref error_handling) occurred.
 *
 *  @errors Possible errors include @ref GLFW_NOT_INITIALIZED.
 *
 *  @thread_safety This function must only be called from the main thread.
 *
 *  @remark The primary monitor is always first in the array returned by @ref
 *  glfwGetMonitors.
 *
 *  @sa @ref monitor_monitors
 *  @sa @ref glfwGetMonitors
 *
 *  @since Added in version 3.0.
 *
 *  @ingroup monitor
 */
GLFWAPI GLFWmonitor* glfwGetPrimaryMonitor(void);

/*! @brief Returns the position of the monitor's viewport on the virtual screen.
 *
 *  This function returns the position, in screen coordinates, of the upper-left
 *  corner of the specified monitor.
 *
 *  Any or all of the position arguments may be `NULL`.  If an error occurs, all
 *  non-`NULL` position arguments will be set to zero.
 *
 *  @param[in] monitor The monitor to query.
 *  @param[out] xpos Where to store the monitor x-coordinate, or `NULL`.
 *  @param[out] ypos Where to store the monitor y-coordinate, or `NULL`.
 *
 *  @errors Possible errors include @ref GLFW_NOT_INITIALIZED and @ref
 *  GLFW_PLATFORM_ERROR.
 *
 *  @thread_safety This function must only be called from the main thread.
 *
 *  @sa @ref monitor_properties
 *
 *  @since Added in version 3.0.
 *
 *  @ingroup monitor
 */
GLFWAPI void glfwGetMonitorPos(GLFWmonitor* monitor, int* xpos, int* ypos);

/*! @brief Retrieves the work area of the monitor.
 *
 *  This function returns the position, in screen coordinates, of the upper-left
 *  corner of the work area of the specified monitor along with the work area
 *  size in screen coordinates. The work area is defined as the area of the
 *  monitor not occluded by the operating system task bar where present. If no
 *  task bar exists then the work area is the monitor resolution in screen
 *  coordinates.
 *
 *  Any or all of the position and size arguments may be `NULL`.  If an error
 *  occurs, all non-`NULL` position and size arguments will be set to zero.
 *
 *  @param[in] monitor The monitor to query.
 *  @param[out] xpos Where to store the monitor x-coordinate, or `NULL`.
 *  @param[out] ypos Where to store the monitor y-coordinate, or `NULL`.
 *  @param[out] width Where to store the monitor width, or `NULL`.
 *  @param[out] height Where to store the monitor height, or `NULL`.
 *
 *  @errors Possible errors include @ref GLFW_NOT_INITIALIZED and @ref
 *  GLFW_PLATFORM_ERROR.
 *
 *  @thread_safety This function must only be called from the main thread.
 *
 *  @sa @ref monitor_workarea
 *
 *  @since Added in version 3.3.
 *
 *  @ingroup monitor
 */
GLFWAPI void glfwGetMonitorWorkarea(GLFWmonitor* monitor, int* xpos, int* ypos, int* width, int* height);

/*! @brief Returns the physical size of the monitor.
 *
 *  This function returns the size, in millimetres, of the display area of the
 *  specified monitor.
 *
 *  Some systems do not provide accurate monitor size information, either
 *  because the monitor
 *  [EDID](https://en.wikipedia.org/wiki/Extended_display_identification_data)
 *  data is incorrect or because the driver does not report it accurately.
 *
 *  Any or all of the size arguments may be `NULL`.  If an error occurs, all
 *  non-`NULL` size arguments will be set to zero.
 *
 *  @param[in] monitor The monitor to query.
 *  @param[out] widthMM Where to store the width, in millimetres, of the
 *  monitor's display area, or `NULL`.
 *  @param[out] heightMM Where to store the height, in millimetres, of the
 *  monitor's display area, or `NULL`.
 *
 *  @errors Possible errors include @ref GLFW_NOT_INITIALIZED.
 *
 *  @remark @win32 calculates the returned physical size from the
 *  current resolution and system DPI instead of querying the monitor EDID data.
 *
 *  @thread_safety This function must only be called from the main thread.
 *
 *  @sa @ref monitor_properties
 *
 *  @since Added in version 3.0.
 *
 *  @ingroup monitor
 */
GLFWAPI void glfwGetMonitorPhysicalSize(GLFWmonitor* monitor, int* widthMM, int* heightMM);

/*! @brief Retrieves the content scale for the specified monitor.
 *
 *  This function retrieves the content scale for the specified monitor.  The
 *  content scale is the ratio between the current DPI and the platform's
 *  default DPI.  This is especially important for text and any UI elements.  If
 *  the pixel dimensions of your UI scaled by this look appropriate on your
 *  machine then it should appear at a reasonable size on other machines
 *  regardless of their DPI and scaling settings.  This relies on the system DPI
 *  and scaling settings being somewhat correct.
 *
 *  The content scale may depend on both the monitor resolution and pixel
 *  density and on user settings.  It may be very different from the raw DPI
 *  calculated from the physical size and current resolution.
 *
 *  @param[in] monitor The monitor to query.
 *  @param[out] xscale Where to store the x-axis content scale, or `NULL`.
 *  @param[out] yscale Where to store the y-axis content scale, or `NULL`.
 *
 *  @errors Possible errors include @ref GLFW_NOT_INITIALIZED and @ref
 *  GLFW_PLATFORM_ERROR.
 *
 *  @thread_safety This function must only be called from the main thread.
 *
 *  @sa @ref monitor_scale
 *  @sa @ref glfwGetWindowContentScale
 *
 *  @since Added in version 3.3.
 *
 *  @ingroup monitor
 */
GLFWAPI void glfwGetMonitorContentScale(GLFWmonitor* monitor, float* xscale, float* yscale);

/*! @brief Returns the name of the specified monitor.
 *
 *  This function returns a human-readable name, encoded as UTF-8, of the
 *  specified monitor.  The name typically reflects the make and model of the
 *  monitor and is not guaranteed to be unique among the connected monitors.
 *
 *  @param[in] monitor The monitor to query.
 *  @return The UTF-8 encoded name of the monitor, or `NULL` if an
 *  [error](@ref error_handling) occurred.
 *
 *  @errors Possible errors include @ref GLFW_NOT_INITIALIZED.
 *
 *  @pointer_lifetime The returned string is allocated and freed by GLFW.  You
 *  should not free it yourself.  It is valid until the specified monitor is
 *  disconnected or the library is terminated.
 *
 *  @thread_safety This function must only be called from the main thread.
 *
 *  @sa @ref monitor_properties
 *
 *  @since Added in version 3.0.
 *
 *  @ingroup monitor
 */
GLFWAPI const char* glfwGetMonitorName(GLFWmonitor* monitor);

/*! @brief Sets the user pointer of the specified monitor.
 *
 *  This function sets the user-defined pointer of the specified monitor.  The
 *  current value is retained until the monitor is disconnected.  The initial
 *  value is `NULL`.
 *
 *  This function may be called from the monitor callback, even for a monitor
 *  that is being disconnected.
 *
 *  @param[in] monitor The monitor whose pointer to set.
 *  @param[in] pointer The new value.
 *
 *  @errors Possible errors include @ref GLFW_NOT_INITIALIZED.
 *
 *  @thread_safety This function may be called from any thread.  Access is not
 *  synchronized.
 *
 *  @sa @ref monitor_userptr
 *  @sa @ref glfwGetMonitorUserPointer
 *
 *  @since Added in version 3.3.
 *
 *  @ingroup monitor
 */
GLFWAPI void glfwSetMonitorUserPointer(GLFWmonitor* monitor, void* pointer);

/*! @brief Returns the user pointer of the specified monitor.
 *
 *  This function returns the current value of the user-defined pointer of the
 *  specified monitor.  The initial value is `NULL`.
 *
 *  This function may be called from the monitor callback, even for a monitor
 *  that is being disconnected.
 *
 *  @param[in] monitor The monitor whose pointer to return.
 *
 *  @errors Possible errors include @ref GLFW_NOT_INITIALIZED.
 *
 *  @thread_safety This function may be called from any thread.  Access is not
 *  synchronized.
 *
 *  @sa @ref monitor_userptr
 *  @sa @ref glfwSetMonitorUserPointer
 *
 *  @since Added in version 3.3.
 *
 *  @ingroup monitor
 */
GLFWAPI void* glfwGetMonitorUserPointer(GLFWmonitor* monitor);

/*! @brief Sets the monitor configuration callback.
 *
 *  This function sets the monitor configuration callback, or removes the
 *  currently set callback.  This is called when a monitor is connected to or
 *  disconnected from the system.
 *
 *  @param[in] callback The new callback, or `NULL` to remove the currently set
 *  callback.
 *  @return The previously set callback, or `NULL` if no callback was set or the
 *  library had not been [initialized](@ref intro_init).
 *
 *  @callback_signature
 *  @code
 *  void function_name(GLFWmonitor* monitor, int event)
 *  @endcode
 *  For more information about the callback parameters, see the
 *  [function pointer type](@ref GLFWmonitorfun).
 *
 *  @errors Possible errors include @ref GLFW_NOT_INITIALIZED.
 *
 *  @thread_safety This function must only be called from the main thread.
 *
 *  @sa @ref monitor_event
 *
 *  @since Added in version 3.0.
 *
 *  @ingroup monitor
 */
GLFWAPI GLFWmonitorfun glfwSetMonitorCallback(GLFWmonitorfun callback);

/*! @brief Returns the available video modes for the specified monitor.
 *
 *  This function returns an array of all video modes supported by the specified
 *  monitor.  The returned array is sorted in ascending order, first by color
 *  bit depth (the sum of all channel depths) and then by resolution area (the
 *  product of width and height).
 *
 *  @param[in] monitor The monitor to query.
 *  @param[out] count Where to store the number of video modes in the returned
 *  array.  This is set to zero if an error occurred.
 *  @return An array of video modes, or `NULL` if an
 *  [error](@ref error_handling) occurred.
 *
 *  @errors Possible errors include @ref GLFW_NOT_INITIALIZED and @ref
 *  GLFW_PLATFORM_ERROR.
 *
 *  @pointer_lifetime The returned array is allocated and freed by GLFW.  You
 *  should not free it yourself.  It is valid until the specified monitor is
 *  disconnected, this function is called again for that monitor or the library
 *  is terminated.
 *
 *  @thread_safety This function must only be called from the main thread.
 *
 *  @sa @ref monitor_modes
 *  @sa @ref glfwGetVideoMode
 *
 *  @since Added in version 1.0.
 *  @glfw3 Changed to return an array of modes for a specific monitor.
 *
 *  @ingroup monitor
 */
GLFWAPI const GLFWvidmode* glfwGetVideoModes(GLFWmonitor* monitor, int* count);

/*! @brief Returns the current mode of the specified monitor.
 *
 *  This function returns the current video mode of the specified monitor.  If
 *  you have created a full screen window for that monitor, the return value
 *  will depend on whether that window is iconified.
 *
 *  @param[in] monitor The monitor to query.
 *  @return The current mode of the monitor, or `NULL` if an
 *  [error](@ref error_handling) occurred.
 *
 *  @errors Possible errors include @ref GLFW_NOT_INITIALIZED and @ref
 *  GLFW_PLATFORM_ERROR.
 *
 *  @pointer_lifetime The returned array is allocated and freed by GLFW.  You
 *  should not free it yourself.  It is valid until the specified monitor is
 *  disconnected or the library is terminated.
 *
 *  @thread_safety This function must only be called from the main thread.
 *
 *  @sa @ref monitor_modes
 *  @sa @ref glfwGetVideoModes
 *
 *  @since Added in version 3.0.  Replaces `glfwGetDesktopMode`.
 *
 *  @ingroup monitor
 */
GLFWAPI const GLFWvidmode* glfwGetVideoMode(GLFWmonitor* monitor);

/*! @brief Generates a gamma ramp and sets it for the specified monitor.
 *
 *  This function generates an appropriately sized gamma ramp from the specified
 *  exponent and then calls @ref glfwSetGammaRamp with it.  The value must be
 *  a finite number greater than zero.
 *
 *  The software controlled gamma ramp is applied _in addition_ to the hardware
 *  gamma correction, which today is usually an approximation of sRGB gamma.
 *  This means that setting a perfectly linear ramp, or gamma 1.0, will produce
 *  the default (usually sRGB-like) behavior.
 *
 *  For gamma correct rendering with OpenGL or OpenGL ES, see the @ref
 *  GLFW_SRGB_CAPABLE hint.
 *
 *  @param[in] monitor The monitor whose gamma ramp to set.
 *  @param[in] gamma The desired exponent.
 *
 *  @errors Possible errors include @ref GLFW_NOT_INITIALIZED, @ref
 *  GLFW_INVALID_VALUE and @ref GLFW_PLATFORM_ERROR.
 *
 *  @remark @wayland Gamma handling is a privileged protocol, this function
 *  will thus never be implemented and emits @ref GLFW_PLATFORM_ERROR.
 *
 *  @thread_safety This function must only be called from the main thread.
 *
 *  @sa @ref monitor_gamma
 *
 *  @since Added in version 3.0.
 *
 *  @ingroup monitor
 */
GLFWAPI void glfwSetGamma(GLFWmonitor* monitor, float gamma);

/*! @brief Returns the current gamma ramp for the specified monitor.
 *
 *  This function returns the current gamma ramp of the specified monitor.
 *
 *  @param[in] monitor The monitor to query.
 *  @return The current gamma ramp, or `NULL` if an
 *  [error](@ref error_handling) occurred.
 *
 *  @errors Possible errors include @ref GLFW_NOT_INITIALIZED and @ref
 *  GLFW_PLATFORM_ERROR.
 *
 *  @remark @wayland Gamma handling is a privileged protocol, this function
 *  will thus never be implemented and emits @ref GLFW_PLATFORM_ERROR while
 *  returning `NULL`.
 *
 *  @pointer_lifetime The returned structure and its arrays are allocated and
 *  freed by GLFW.  You should not free them yourself.  They are valid until the
 *  specified monitor is disconnected, this function is called again for that
 *  monitor or the library is terminated.
 *
 *  @thread_safety This function must only be called from the main thread.
 *
 *  @sa @ref monitor_gamma
 *
 *  @since Added in version 3.0.
 *
 *  @ingroup monitor
 */
GLFWAPI const GLFWgammaramp* glfwGetGammaRamp(GLFWmonitor* monitor);

/*! @brief Sets the current gamma ramp for the specified monitor.
 *
 *  This function sets the current gamma ramp for the specified monitor.  The
 *  original gamma ramp for that monitor is saved by GLFW the first time this
 *  function is called and is restored by @ref glfwTerminate.
 *
 *  The software controlled gamma ramp is applied _in addition_ to the hardware
 *  gamma correction, which today is usually an approximation of sRGB gamma.
 *  This means that setting a perfectly linear ramp, or gamma 1.0, will produce
 *  the default (usually sRGB-like) behavior.
 *
 *  For gamma correct rendering with OpenGL or OpenGL ES, see the @ref
 *  GLFW_SRGB_CAPABLE hint.
 *
 *  @param[in] monitor The monitor whose gamma ramp to set.
 *  @param[in] ramp The gamma ramp to use.
 *
 *  @errors Possible errors include @ref GLFW_NOT_INITIALIZED and @ref
 *  GLFW_PLATFORM_ERROR.
 *
 *  @remark The size of the specified gamma ramp should match the size of the
 *  current ramp for that monitor.
 *
 *  @remark @win32 The gamma ramp size must be 256.
 *
 *  @remark @wayland Gamma handling is a privileged protocol, this function
 *  will thus never be implemented and emits @ref GLFW_PLATFORM_ERROR.
 *
 *  @pointer_lifetime The specified gamma ramp is copied before this function
 *  returns.
 *
 *  @thread_safety This function must only be called from the main thread.
 *
 *  @sa @ref monitor_gamma
 *
 *  @since Added in version 3.0.
 *
 *  @ingroup monitor
 */
GLFWAPI void glfwSetGammaRamp(GLFWmonitor* monitor, const GLFWgammaramp* ramp);

/*! @brief Resets all window hints to their default values.
 *
 *  This function resets all window hints to their
 *  [default values](@ref window_hints_values).
 *
 *  @errors Possible errors include @ref GLFW_NOT_INITIALIZED.
 *
 *  @thread_safety This function must only be called from the main thread.
 *
 *  @sa @ref window_hints
 *  @sa @ref glfwWindowHint
 *  @sa @ref glfwWindowHintString
 *
 *  @since Added in version 3.0.
 *
 *  @ingroup window
 */
GLFWAPI void glfwDefaultWindowHints(void);

/*! @brief Sets the specified window hint to the desired value.
 *
 *  This function sets hints for the next call to @ref glfwCreateWindow.  The
 *  hints, once set, retain their values until changed by a call to this
 *  function or @ref glfwDefaultWindowHints, or until the library is terminated.
 *
 *  Only integer value hints can be set with this function.  String value hints
 *  are set with @ref glfwWindowHintString.
 *
 *  This function does not check whether the specified hint values are valid.
 *  If you set hints to invalid values this will instead be reported by the next
 *  call to @ref glfwCreateWindow.
 *
 *  Some hints are platform specific.  These may be set on any platform but they
 *  will only affect their specific platform.  Other platforms will ignore them.
 *  Setting these hints requires no platform specific headers or functions.
 *
 *  @param[in] hint The [window hint](@ref window_hints) to set.
 *  @param[in] value The new value of the window hint.
 *
 *  @errors Possible errors include @ref GLFW_NOT_INITIALIZED and @ref
 *  GLFW_INVALID_ENUM.
 *
 *  @thread_safety This function must only be called from the main thread.
 *
 *  @sa @ref window_hints
 *  @sa @ref glfwWindowHintString
 *  @sa @ref glfwDefaultWindowHints
 *
 *  @since Added in version 3.0.  Replaces `glfwOpenWindowHint`.
 *
 *  @ingroup window
 */
GLFWAPI void glfwWindowHint(int hint, int value);

/*! @brief Sets the specified window hint to the desired value.
 *
 *  This function sets hints for the next call to @ref glfwCreateWindow.  The
 *  hints, once set, retain their values until changed by a call to this
 *  function or @ref glfwDefaultWindowHints, or until the library is terminated.
 *
 *  Only string type hints can be set with this function.  Integer value hints
 *  are set with @ref glfwWindowHint.
 *
 *  This function does not check whether the specified hint values are valid.
 *  If you set hints to invalid values this will instead be reported by the next
 *  call to @ref glfwCreateWindow.
 *
 *  Some hints are platform specific.  These may be set on any platform but they
 *  will only affect their specific platform.  Other platforms will ignore them.
 *  Setting these hints requires no platform specific headers or functions.
 *
 *  @param[in] hint The [window hint](@ref window_hints) to set.
 *  @param[in] value The new value of the window hint.
 *
 *  @errors Possible errors include @ref GLFW_NOT_INITIALIZED and @ref
 *  GLFW_INVALID_ENUM.
 *
 *  @pointer_lifetime The specified string is copied before this function
 *  returns.
 *
 *  @thread_safety This function must only be called from the main thread.
 *
 *  @sa @ref window_hints
 *  @sa @ref glfwWindowHint
 *  @sa @ref glfwDefaultWindowHints
 *
 *  @since Added in version 3.3.
 *
 *  @ingroup window
 */
GLFWAPI void glfwWindowHintString(int hint, const char* value);

/*! @brief Creates a window and its associated context.
 *
 *  This function creates a window and its associated OpenGL or OpenGL ES
 *  context.  Most of the options controlling how the window and its context
 *  should be created are specified with [window hints](@ref window_hints).
 *
 *  Successful creation does not change which context is current.  Before you
 *  can use the newly created context, you need to
 *  [make it current](@ref context_current).  For information about the `share`
 *  parameter, see @ref context_sharing.
 *
 *  The created window, framebuffer and context may differ from what you
 *  requested, as not all parameters and hints are
 *  [hard constraints](@ref window_hints_hard).  This includes the size of the
 *  window, especially for full screen windows.  To query the actual attributes
 *  of the created window, framebuffer and context, see @ref
 *  glfwGetWindowAttrib, @ref glfwGetWindowSize and @ref glfwGetFramebufferSize.
 *
 *  To create a full screen window, you need to specify the monitor the window
 *  will cover.  If no monitor is specified, the window will be windowed mode.
 *  Unless you have a way for the user to choose a specific monitor, it is
 *  recommended that you pick the primary monitor.  For more information on how
 *  to query connected monitors, see @ref monitor_monitors.
 *
 *  For full screen windows, the specified size becomes the resolution of the
 *  window's _desired video mode_.  As long as a full screen window is not
 *  iconified, the supported video mode most closely matching the desired video
 *  mode is set for the specified monitor.  For more information about full
 *  screen windows, including the creation of so called _windowed full screen_
 *  or _borderless full screen_ windows, see @ref window_windowed_full_screen.
 *
 *  Once you have created the window, you can switch it between windowed and
 *  full screen mode with @ref glfwSetWindowMonitor.  This will not affect its
 *  OpenGL or OpenGL ES context.
 *
 *  By default, newly created windows use the placement recommended by the
 *  window system.  To create the window at a specific position, make it
 *  initially invisible using the [GLFW_VISIBLE](@ref GLFW_VISIBLE_hint) window
 *  hint, set its [position](@ref window_pos) and then [show](@ref window_hide)
 *  it.
 *
 *  As long as at least one full screen window is not iconified, the screensaver
 *  is prohibited from starting.
 *
 *  Window systems put limits on window sizes.  Very large or very small window
 *  dimensions may be overridden by the window system on creation.  Check the
 *  actual [size](@ref window_size) after creation.
 *
 *  The [swap interval](@ref buffer_swap) is not set during window creation and
 *  the initial value may vary depending on driver settings and defaults.
 *
 *  @param[in] width The desired width, in screen coordinates, of the window.
 *  This must be greater than zero.
 *  @param[in] height The desired height, in screen coordinates, of the window.
 *  This must be greater than zero.
 *  @param[in] title The initial, UTF-8 encoded window title.
 *  @param[in] monitor The monitor to use for full screen mode, or `NULL` for
 *  windowed mode.
 *  @param[in] share The window whose context to share resources with, or `NULL`
 *  to not share resources.
 *  @return The handle of the created window, or `NULL` if an
 *  [error](@ref error_handling) occurred.
 *
 *  @errors Possible errors include @ref GLFW_NOT_INITIALIZED, @ref
 *  GLFW_INVALID_ENUM, @ref GLFW_INVALID_VALUE, @ref GLFW_API_UNAVAILABLE, @ref
 *  GLFW_VERSION_UNAVAILABLE, @ref GLFW_FORMAT_UNAVAILABLE and @ref
 *  GLFW_PLATFORM_ERROR.
 *
 *  @remark @win32 Window creation will fail if the Microsoft GDI software
 *  OpenGL implementation is the only one available.
 *
 *  @remark @win32 If the executable has an icon resource named `GLFW_ICON,` it
 *  will be set as the initial icon for the window.  If no such icon is present,
 *  the `IDI_APPLICATION` icon will be used instead.  To set a different icon,
 *  see @ref glfwSetWindowIcon.
 *
 *  @remark @win32 The context to share resources with must not be current on
 *  any other thread.
 *
 *  @remark @macos The OS only supports forward-compatible core profile contexts
 *  for OpenGL versions 3.2 and later.  Before creating an OpenGL context of
 *  version 3.2 or later you must set the
 *  [GLFW_OPENGL_FORWARD_COMPAT](@ref GLFW_OPENGL_FORWARD_COMPAT_hint) and
 *  [GLFW_OPENGL_PROFILE](@ref GLFW_OPENGL_PROFILE_hint) hints accordingly.
 *  OpenGL 3.0 and 3.1 contexts are not supported at all on macOS.
 *
 *  @remark @macos The GLFW window has no icon, as it is not a document
 *  window, but the dock icon will be the same as the application bundle's icon.
 *  For more information on bundles, see the
 *  [Bundle Programming Guide](https://developer.apple.com/library/mac/documentation/CoreFoundation/Conceptual/CFBundles/)
 *  in the Mac Developer Library.
 *
 *  @remark @macos The first time a window is created the menu bar is created.
 *  If GLFW finds a `MainMenu.nib` it is loaded and assumed to contain a menu
 *  bar.  Otherwise a minimal menu bar is created manually with common commands
 *  like Hide, Quit and About.  The About entry opens a minimal about dialog
 *  with information from the application's bundle.  Menu bar creation can be
 *  disabled entirely with the @ref GLFW_COCOA_MENUBAR init hint.
 *
 *  @remark @macos On OS X 10.10 and later the window frame will not be rendered
 *  at full resolution on Retina displays unless the
 *  [GLFW_COCOA_RETINA_FRAMEBUFFER](@ref GLFW_COCOA_RETINA_FRAMEBUFFER_hint)
 *  hint is `GLFW_TRUE` and the `NSHighResolutionCapable` key is enabled in the
 *  application bundle's `Info.plist`.  For more information, see
 *  [High Resolution Guidelines for OS X](https://developer.apple.com/library/mac/documentation/GraphicsAnimation/Conceptual/HighResolutionOSX/Explained/Explained.html)
 *  in the Mac Developer Library.  The GLFW test and example programs use
 *  a custom `Info.plist` template for this, which can be found as
 *  `CMake/MacOSXBundleInfo.plist.in` in the source tree.
 *
 *  @remark @macos When activating frame autosaving with
 *  [GLFW_COCOA_FRAME_NAME](@ref GLFW_COCOA_FRAME_NAME_hint), the specified
 *  window size and position may be overridden by previously saved values.
 *
 *  @remark @x11 Some window managers will not respect the placement of
 *  initially hidden windows.
 *
 *  @remark @x11 Due to the asynchronous nature of X11, it may take a moment for
 *  a window to reach its requested state.  This means you may not be able to
 *  query the final size, position or other attributes directly after window
 *  creation.
 *
 *  @remark @x11 The class part of the `WM_CLASS` window property will by
 *  default be set to the window title passed to this function.  The instance
 *  part will use the contents of the `RESOURCE_NAME` environment variable, if
 *  present and not empty, or fall back to the window title.  Set the
 *  [GLFW_X11_CLASS_NAME](@ref GLFW_X11_CLASS_NAME_hint) and
 *  [GLFW_X11_INSTANCE_NAME](@ref GLFW_X11_INSTANCE_NAME_hint) window hints to
 *  override this.
 *
 *  @remark @wayland Compositors should implement the xdg-decoration protocol
 *  for GLFW to decorate the window properly.  If this protocol isn't
 *  supported, or if the compositor prefers client-side decorations, a very
 *  simple fallback frame will be drawn using the wp_viewporter protocol.  A
 *  compositor can still emit close, maximize or fullscreen events, using for
 *  instance a keybind mechanism.  If neither of these protocols is supported,
 *  the window won't be decorated.
 *
 *  @remark @wayland A full screen window will not attempt to change the mode,
 *  no matter what the requested size or refresh rate.
 *
 *  @remark @wayland Screensaver inhibition requires the idle-inhibit protocol
 *  to be implemented in the user's compositor.
 *
 *  @thread_safety This function must only be called from the main thread.
 *
 *  @sa @ref window_creation
 *  @sa @ref glfwDestroyWindow
 *
 *  @since Added in version 3.0.  Replaces `glfwOpenWindow`.
 *
 *  @ingroup window
 */
GLFWAPI GLFWwindow* glfwCreateWindow(int width, int height, const char* title, GLFWmonitor* monitor, GLFWwindow* share);

/*! @brief Destroys the specified window and its context.
 *
 *  This function destroys the specified window and its context.  On calling
 *  this function, no further callbacks will be called for that window.
 *
 *  If the context of the specified window is current on the main thread, it is
 *  detached before being destroyed.
 *
 *  @param[in] window The window to destroy.
 *
 *  @errors Possible errors include @ref GLFW_NOT_INITIALIZED and @ref
 *  GLFW_PLATFORM_ERROR.
 *
 *  @note The context of the specified window must not be current on any other
 *  thread when this function is called.
 *
 *  @reentrancy This function must not be called from a callback.
 *
 *  @thread_safety This function must only be called from the main thread.
 *
 *  @sa @ref window_creation
 *  @sa @ref glfwCreateWindow
 *
 *  @since Added in version 3.0.  Replaces `glfwCloseWindow`.
 *
 *  @ingroup window
 */
GLFWAPI void glfwDestroyWindow(GLFWwindow* window);

/*! @brief Checks the close flag of the specified window.
 *
 *  This function returns the value of the close flag of the specified window.
 *
 *  @param[in] window The window to query.
 *  @return The value of the close flag.
 *
 *  @errors Possible errors include @ref GLFW_NOT_INITIALIZED.
 *
 *  @thread_safety This function may be called from any thread.  Access is not
 *  synchronized.
 *
 *  @sa @ref window_close
 *
 *  @since Added in version 3.0.
 *
 *  @ingroup window
 */
GLFWAPI int glfwWindowShouldClose(GLFWwindow* window);

/*! @brief Sets the close flag of the specified window.
 *
 *  This function sets the value of the close flag of the specified window.
 *  This can be used to override the user's attempt to close the window, or
 *  to signal that it should be closed.
 *
 *  @param[in] window The window whose flag to change.
 *  @param[in] value The new value.
 *
 *  @errors Possible errors include @ref GLFW_NOT_INITIALIZED.
 *
 *  @thread_safety This function may be called from any thread.  Access is not
 *  synchronized.
 *
 *  @sa @ref window_close
 *
 *  @since Added in version 3.0.
 *
 *  @ingroup window
 */
GLFWAPI void glfwSetWindowShouldClose(GLFWwindow* window, int value);

/*! @brief Sets the title of the specified window.
 *
 *  This function sets the window title, encoded as UTF-8, of the specified
 *  window.
 *
 *  @param[in] window The window whose title to change.
 *  @param[in] title The UTF-8 encoded window title.
 *
 *  @errors Possible errors include @ref GLFW_NOT_INITIALIZED and @ref
 *  GLFW_PLATFORM_ERROR.
 *
 *  @remark @macos The window title will not be updated until the next time you
 *  process events.
 *
 *  @thread_safety This function must only be called from the main thread.
 *
 *  @sa @ref window_title
 *
 *  @since Added in version 1.0.
 *  @glfw3 Added window handle parameter.
 *
 *  @ingroup window
 */
GLFWAPI void glfwSetWindowTitle(GLFWwindow* window, const char* title);

/*! @brief Sets the icon for the specified window.
 *
 *  This function sets the icon of the specified window.  If passed an array of
 *  candidate images, those of or closest to the sizes desired by the system are
 *  selected.  If no images are specified, the window reverts to its default
 *  icon.
 *
 *  The pixels are 32-bit, little-endian, non-premultiplied RGBA, i.e. eight
 *  bits per channel with the red channel first.  They are arranged canonically
 *  as packed sequential rows, starting from the top-left corner.
 *
 *  The desired image sizes varies depending on platform and system settings.
 *  The selected images will be rescaled as needed.  Good sizes include 16x16,
 *  32x32 and 48x48.
 *
 *  @param[in] window The window whose icon to set.
 *  @param[in] count The number of images in the specified array, or zero to
 *  revert to the default window icon.
 *  @param[in] images The images to create the icon from.  This is ignored if
 *  count is zero.
 *
 *  @errors Possible errors include @ref GLFW_NOT_INITIALIZED and @ref
 *  GLFW_PLATFORM_ERROR.
 *
 *  @pointer_lifetime The specified image data is copied before this function
 *  returns.
 *
 *  @remark @macos The GLFW window has no icon, as it is not a document
 *  window, so this function does nothing.  The dock icon will be the same as
 *  the application bundle's icon.  For more information on bundles, see the
 *  [Bundle Programming Guide](https://developer.apple.com/library/mac/documentation/CoreFoundation/Conceptual/CFBundles/)
 *  in the Mac Developer Library.
 *
 *  @remark @wayland There is no existing protocol to change an icon, the
 *  window will thus inherit the one defined in the application's desktop file.
 *  This function always emits @ref GLFW_PLATFORM_ERROR.
 *
 *  @thread_safety This function must only be called from the main thread.
 *
 *  @sa @ref window_icon
 *
 *  @since Added in version 3.2.
 *
 *  @ingroup window
 */
GLFWAPI void glfwSetWindowIcon(GLFWwindow* window, int count, const GLFWimage* images);

/*! @brief Retrieves the position of the content area of the specified window.
 *
 *  This function retrieves the position, in screen coordinates, of the
 *  upper-left corner of the content area of the specified window.
 *
 *  Any or all of the position arguments may be `NULL`.  If an error occurs, all
 *  non-`NULL` position arguments will be set to zero.
 *
 *  @param[in] window The window to query.
 *  @param[out] xpos Where to store the x-coordinate of the upper-left corner of
 *  the content area, or `NULL`.
 *  @param[out] ypos Where to store the y-coordinate of the upper-left corner of
 *  the content area, or `NULL`.
 *
 *  @errors Possible errors include @ref GLFW_NOT_INITIALIZED and @ref
 *  GLFW_PLATFORM_ERROR.
 *
 *  @remark @wayland There is no way for an application to retrieve the global
 *  position of its windows, this function will always emit @ref
 *  GLFW_PLATFORM_ERROR.
 *
 *  @thread_safety This function must only be called from the main thread.
 *
 *  @sa @ref window_pos
 *  @sa @ref glfwSetWindowPos
 *
 *  @since Added in version 3.0.
 *
 *  @ingroup window
 */
GLFWAPI void glfwGetWindowPos(GLFWwindow* window, int* xpos, int* ypos);

/*! @brief Sets the position of the content area of the specified window.
 *
 *  This function sets the position, in screen coordinates, of the upper-left
 *  corner of the content area of the specified windowed mode window.  If the
 *  window is a full screen window, this function does nothing.
 *
 *  __Do not use this function__ to move an already visible window unless you
 *  have very good reasons for doing so, as it will confuse and annoy the user.
 *
 *  The window manager may put limits on what positions are allowed.  GLFW
 *  cannot and should not override these limits.
 *
 *  @param[in] window The window to query.
 *  @param[in] xpos The x-coordinate of the upper-left corner of the content area.
 *  @param[in] ypos The y-coordinate of the upper-left corner of the content area.
 *
 *  @errors Possible errors include @ref GLFW_NOT_INITIALIZED and @ref
 *  GLFW_PLATFORM_ERROR.
 *
 *  @remark @wayland There is no way for an application to set the global
 *  position of its windows, this function will always emit @ref
 *  GLFW_PLATFORM_ERROR.
 *
 *  @thread_safety This function must only be called from the main thread.
 *
 *  @sa @ref window_pos
 *  @sa @ref glfwGetWindowPos
 *
 *  @since Added in version 1.0.
 *  @glfw3 Added window handle parameter.
 *
 *  @ingroup window
 */
GLFWAPI void glfwSetWindowPos(GLFWwindow* window, int xpos, int ypos);

/*! @brief Retrieves the size of the content area of the specified window.
 *
 *  This function retrieves the size, in screen coordinates, of the content area
 *  of the specified window.  If you wish to retrieve the size of the
 *  framebuffer of the window in pixels, see @ref glfwGetFramebufferSize.
 *
 *  Any or all of the size arguments may be `NULL`.  If an error occurs, all
 *  non-`NULL` size arguments will be set to zero.
 *
 *  @param[in] window The window whose size to retrieve.
 *  @param[out] width Where to store the width, in screen coordinates, of the
 *  content area, or `NULL`.
 *  @param[out] height Where to store the height, in screen coordinates, of the
 *  content area, or `NULL`.
 *
 *  @errors Possible errors include @ref GLFW_NOT_INITIALIZED and @ref
 *  GLFW_PLATFORM_ERROR.
 *
 *  @thread_safety This function must only be called from the main thread.
 *
 *  @sa @ref window_size
 *  @sa @ref glfwSetWindowSize
 *
 *  @since Added in version 1.0.
 *  @glfw3 Added window handle parameter.
 *
 *  @ingroup window
 */
GLFWAPI void glfwGetWindowSize(GLFWwindow* window, int* width, int* height);

/*! @brief Sets the size limits of the specified window.
 *
 *  This function sets the size limits of the content area of the specified
 *  window.  If the window is full screen, the size limits only take effect
 *  once it is made windowed.  If the window is not resizable, this function
 *  does nothing.
 *
 *  The size limits are applied immediately to a windowed mode window and may
 *  cause it to be resized.
 *
 *  The maximum dimensions must be greater than or equal to the minimum
 *  dimensions and all must be greater than or equal to zero.
 *
 *  @param[in] window The window to set limits for.
 *  @param[in] minwidth The minimum width, in screen coordinates, of the content
 *  area, or `GLFW_DONT_CARE`.
 *  @param[in] minheight The minimum height, in screen coordinates, of the
 *  content area, or `GLFW_DONT_CARE`.
 *  @param[in] maxwidth The maximum width, in screen coordinates, of the content
 *  area, or `GLFW_DONT_CARE`.
 *  @param[in] maxheight The maximum height, in screen coordinates, of the
 *  content area, or `GLFW_DONT_CARE`.
 *
 *  @errors Possible errors include @ref GLFW_NOT_INITIALIZED, @ref
 *  GLFW_INVALID_VALUE and @ref GLFW_PLATFORM_ERROR.
 *
 *  @remark If you set size limits and an aspect ratio that conflict, the
 *  results are undefined.
 *
 *  @remark @wayland The size limits will not be applied until the window is
 *  actually resized, either by the user or by the compositor.
 *
 *  @thread_safety This function must only be called from the main thread.
 *
 *  @sa @ref window_sizelimits
 *  @sa @ref glfwSetWindowAspectRatio
 *
 *  @since Added in version 3.2.
 *
 *  @ingroup window
 */
GLFWAPI void glfwSetWindowSizeLimits(GLFWwindow* window, int minwidth, int minheight, int maxwidth, int maxheight);

/*! @brief Sets the aspect ratio of the specified window.
 *
 *  This function sets the required aspect ratio of the content area of the
 *  specified window.  If the window is full screen, the aspect ratio only takes
 *  effect once it is made windowed.  If the window is not resizable, this
 *  function does nothing.
 *
 *  The aspect ratio is specified as a numerator and a denominator and both
 *  values must be greater than zero.  For example, the common 16:9 aspect ratio
 *  is specified as 16 and 9, respectively.
 *
 *  If the numerator and denominator is set to `GLFW_DONT_CARE` then the aspect
 *  ratio limit is disabled.
 *
 *  The aspect ratio is applied immediately to a windowed mode window and may
 *  cause it to be resized.
 *
 *  @param[in] window The window to set limits for.
 *  @param[in] numer The numerator of the desired aspect ratio, or
 *  `GLFW_DONT_CARE`.
 *  @param[in] denom The denominator of the desired aspect ratio, or
 *  `GLFW_DONT_CARE`.
 *
 *  @errors Possible errors include @ref GLFW_NOT_INITIALIZED, @ref
 *  GLFW_INVALID_VALUE and @ref GLFW_PLATFORM_ERROR.
 *
 *  @remark If you set size limits and an aspect ratio that conflict, the
 *  results are undefined.
 *
 *  @remark @wayland The aspect ratio will not be applied until the window is
 *  actually resized, either by the user or by the compositor.
 *
 *  @thread_safety This function must only be called from the main thread.
 *
 *  @sa @ref window_sizelimits
 *  @sa @ref glfwSetWindowSizeLimits
 *
 *  @since Added in version 3.2.
 *
 *  @ingroup window
 */
GLFWAPI void glfwSetWindowAspectRatio(GLFWwindow* window, int numer, int denom);

/*! @brief Sets the size of the content area of the specified window.
 *
 *  This function sets the size, in screen coordinates, of the content area of
 *  the specified window.
 *
 *  For full screen windows, this function updates the resolution of its desired
 *  video mode and switches to the video mode closest to it, without affecting
 *  the window's context.  As the context is unaffected, the bit depths of the
 *  framebuffer remain unchanged.
 *
 *  If you wish to update the refresh rate of the desired video mode in addition
 *  to its resolution, see @ref glfwSetWindowMonitor.
 *
 *  The window manager may put limits on what sizes are allowed.  GLFW cannot
 *  and should not override these limits.
 *
 *  @param[in] window The window to resize.
 *  @param[in] width The desired width, in screen coordinates, of the window
 *  content area.
 *  @param[in] height The desired height, in screen coordinates, of the window
 *  content area.
 *
 *  @errors Possible errors include @ref GLFW_NOT_INITIALIZED and @ref
 *  GLFW_PLATFORM_ERROR.
 *
 *  @remark @wayland A full screen window will not attempt to change the mode,
 *  no matter what the requested size.
 *
 *  @thread_safety This function must only be called from the main thread.
 *
 *  @sa @ref window_size
 *  @sa @ref glfwGetWindowSize
 *  @sa @ref glfwSetWindowMonitor
 *
 *  @since Added in version 1.0.
 *  @glfw3 Added window handle parameter.
 *
 *  @ingroup window
 */
GLFWAPI void glfwSetWindowSize(GLFWwindow* window, int width, int height);

/*! @brief Retrieves the size of the framebuffer of the specified window.
 *
 *  This function retrieves the size, in pixels, of the framebuffer of the
 *  specified window.  If you wish to retrieve the size of the window in screen
 *  coordinates, see @ref glfwGetWindowSize.
 *
 *  Any or all of the size arguments may be `NULL`.  If an error occurs, all
 *  non-`NULL` size arguments will be set to zero.
 *
 *  @param[in] window The window whose framebuffer to query.
 *  @param[out] width Where to store the width, in pixels, of the framebuffer,
 *  or `NULL`.
 *  @param[out] height Where to store the height, in pixels, of the framebuffer,
 *  or `NULL`.
 *
 *  @errors Possible errors include @ref GLFW_NOT_INITIALIZED and @ref
 *  GLFW_PLATFORM_ERROR.
 *
 *  @thread_safety This function must only be called from the main thread.
 *
 *  @sa @ref window_fbsize
 *  @sa @ref glfwSetFramebufferSizeCallback
 *
 *  @since Added in version 3.0.
 *
 *  @ingroup window
 */
GLFWAPI void glfwGetFramebufferSize(GLFWwindow* window, int* width, int* height);

/*! @brief Retrieves the size of the frame of the window.
 *
 *  This function retrieves the size, in screen coordinates, of each edge of the
 *  frame of the specified window.  This size includes the title bar, if the
 *  window has one.  The size of the frame may vary depending on the
 *  [window-related hints](@ref window_hints_wnd) used to create it.
 *
 *  Because this function retrieves the size of each window frame edge and not
 *  the offset along a particular coordinate axis, the retrieved values will
 *  always be zero or positive.
 *
 *  Any or all of the size arguments may be `NULL`.  If an error occurs, all
 *  non-`NULL` size arguments will be set to zero.
 *
 *  @param[in] window The window whose frame size to query.
 *  @param[out] left Where to store the size, in screen coordinates, of the left
 *  edge of the window frame, or `NULL`.
 *  @param[out] top Where to store the size, in screen coordinates, of the top
 *  edge of the window frame, or `NULL`.
 *  @param[out] right Where to store the size, in screen coordinates, of the
 *  right edge of the window frame, or `NULL`.
 *  @param[out] bottom Where to store the size, in screen coordinates, of the
 *  bottom edge of the window frame, or `NULL`.
 *
 *  @errors Possible errors include @ref GLFW_NOT_INITIALIZED and @ref
 *  GLFW_PLATFORM_ERROR.
 *
 *  @thread_safety This function must only be called from the main thread.
 *
 *  @sa @ref window_size
 *
 *  @since Added in version 3.1.
 *
 *  @ingroup window
 */
GLFWAPI void glfwGetWindowFrameSize(GLFWwindow* window, int* left, int* top, int* right, int* bottom);

/*! @brief Retrieves the content scale for the specified window.
 *
 *  This function retrieves the content scale for the specified window.  The
 *  content scale is the ratio between the current DPI and the platform's
 *  default DPI.  This is especially important for text and any UI elements.  If
 *  the pixel dimensions of your UI scaled by this look appropriate on your
 *  machine then it should appear at a reasonable size on other machines
 *  regardless of their DPI and scaling settings.  This relies on the system DPI
 *  and scaling settings being somewhat correct.
 *
 *  On systems where each monitors can have its own content scale, the window
 *  content scale will depend on which monitor the system considers the window
 *  to be on.
 *
 *  @param[in] window The window to query.
 *  @param[out] xscale Where to store the x-axis content scale, or `NULL`.
 *  @param[out] yscale Where to store the y-axis content scale, or `NULL`.
 *
 *  @errors Possible errors include @ref GLFW_NOT_INITIALIZED and @ref
 *  GLFW_PLATFORM_ERROR.
 *
 *  @thread_safety This function must only be called from the main thread.
 *
 *  @sa @ref window_scale
 *  @sa @ref glfwSetWindowContentScaleCallback
 *  @sa @ref glfwGetMonitorContentScale
 *
 *  @since Added in version 3.3.
 *
 *  @ingroup window
 */
GLFWAPI void glfwGetWindowContentScale(GLFWwindow* window, float* xscale, float* yscale);

/*! @brief Returns the opacity of the whole window.
 *
 *  This function returns the opacity of the window, including any decorations.
 *
 *  The opacity (or alpha) value is a positive finite number between zero and
 *  one, where zero is fully transparent and one is fully opaque.  If the system
 *  does not support whole window transparency, this function always returns one.
 *
 *  The initial opacity value for newly created windows is one.
 *
 *  @param[in] window The window to query.
 *  @return The opacity value of the specified window.
 *
 *  @errors Possible errors include @ref GLFW_NOT_INITIALIZED and @ref
 *  GLFW_PLATFORM_ERROR.
 *
 *  @thread_safety This function must only be called from the main thread.
 *
 *  @sa @ref window_transparency
 *  @sa @ref glfwSetWindowOpacity
 *
 *  @since Added in version 3.3.
 *
 *  @ingroup window
 */
GLFWAPI float glfwGetWindowOpacity(GLFWwindow* window);

/*! @brief Sets the opacity of the whole window.
 *
 *  This function sets the opacity of the window, including any decorations.
 *
 *  The opacity (or alpha) value is a positive finite number between zero and
 *  one, where zero is fully transparent and one is fully opaque.
 *
 *  The initial opacity value for newly created windows is one.
 *
 *  A window created with framebuffer transparency may not use whole window
 *  transparency.  The results of doing this are undefined.
 *
 *  @param[in] window The window to set the opacity for.
 *  @param[in] opacity The desired opacity of the specified window.
 *
 *  @errors Possible errors include @ref GLFW_NOT_INITIALIZED and @ref
 *  GLFW_PLATFORM_ERROR.
 *
 *  @thread_safety This function must only be called from the main thread.
 *
 *  @sa @ref window_transparency
 *  @sa @ref glfwGetWindowOpacity
 *
 *  @since Added in version 3.3.
 *
 *  @ingroup window
 */
GLFWAPI void glfwSetWindowOpacity(GLFWwindow* window, float opacity);

/*! @brief Iconifies the specified window.
 *
 *  This function iconifies (minimizes) the specified window if it was
 *  previously restored.  If the window is already iconified, this function does
 *  nothing.
 *
 *  If the specified window is a full screen window, the original monitor
 *  resolution is restored until the window is restored.
 *
 *  @param[in] window The window to iconify.
 *
 *  @errors Possible errors include @ref GLFW_NOT_INITIALIZED and @ref
 *  GLFW_PLATFORM_ERROR.
 *
 *  @remark @wayland There is no concept of iconification in wl_shell, this
 *  function will emit @ref GLFW_PLATFORM_ERROR when using this deprecated
 *  protocol.
 *
 *  @thread_safety This function must only be called from the main thread.
 *
 *  @sa @ref window_iconify
 *  @sa @ref glfwRestoreWindow
 *  @sa @ref glfwMaximizeWindow
 *
 *  @since Added in version 2.1.
 *  @glfw3 Added window handle parameter.
 *
 *  @ingroup window
 */
GLFWAPI void glfwIconifyWindow(GLFWwindow* window);

/*! @brief Restores the specified window.
 *
 *  This function restores the specified window if it was previously iconified
 *  (minimized) or maximized.  If the window is already restored, this function
 *  does nothing.
 *
 *  If the specified window is a full screen window, the resolution chosen for
 *  the window is restored on the selected monitor.
 *
 *  @param[in] window The window to restore.
 *
 *  @errors Possible errors include @ref GLFW_NOT_INITIALIZED and @ref
 *  GLFW_PLATFORM_ERROR.
 *
 *  @thread_safety This function must only be called from the main thread.
 *
 *  @sa @ref window_iconify
 *  @sa @ref glfwIconifyWindow
 *  @sa @ref glfwMaximizeWindow
 *
 *  @since Added in version 2.1.
 *  @glfw3 Added window handle parameter.
 *
 *  @ingroup window
 */
GLFWAPI void glfwRestoreWindow(GLFWwindow* window);

/*! @brief Maximizes the specified window.
 *
 *  This function maximizes the specified window if it was previously not
 *  maximized.  If the window is already maximized, this function does nothing.
 *
 *  If the specified window is a full screen window, this function does nothing.
 *
 *  @param[in] window The window to maximize.
 *
 *  @errors Possible errors include @ref GLFW_NOT_INITIALIZED and @ref
 *  GLFW_PLATFORM_ERROR.
 *
 *  @par Thread Safety
 *  This function may only be called from the main thread.
 *
 *  @sa @ref window_iconify
 *  @sa @ref glfwIconifyWindow
 *  @sa @ref glfwRestoreWindow
 *
 *  @since Added in GLFW 3.2.
 *
 *  @ingroup window
 */
GLFWAPI void glfwMaximizeWindow(GLFWwindow* window);

/*! @brief Makes the specified window visible.
 *
 *  This function makes the specified window visible if it was previously
 *  hidden.  If the window is already visible or is in full screen mode, this
 *  function does nothing.
 *
 *  By default, windowed mode windows are focused when shown
 *  Set the [GLFW_FOCUS_ON_SHOW](@ref GLFW_FOCUS_ON_SHOW_hint) window hint
 *  to change this behavior for all newly created windows, or change the
 *  behavior for an existing window with @ref glfwSetWindowAttrib.
 *
 *  @param[in] window The window to make visible.
 *
 *  @errors Possible errors include @ref GLFW_NOT_INITIALIZED and @ref
 *  GLFW_PLATFORM_ERROR.
 *
 *  @thread_safety This function must only be called from the main thread.
 *
 *  @sa @ref window_hide
 *  @sa @ref glfwHideWindow
 *
 *  @since Added in version 3.0.
 *
 *  @ingroup window
 */
GLFWAPI void glfwShowWindow(GLFWwindow* window);

/*! @brief Hides the specified window.
 *
 *  This function hides the specified window if it was previously visible.  If
 *  the window is already hidden or is in full screen mode, this function does
 *  nothing.
 *
 *  @param[in] window The window to hide.
 *
 *  @errors Possible errors include @ref GLFW_NOT_INITIALIZED and @ref
 *  GLFW_PLATFORM_ERROR.
 *
 *  @thread_safety This function must only be called from the main thread.
 *
 *  @sa @ref window_hide
 *  @sa @ref glfwShowWindow
 *
 *  @since Added in version 3.0.
 *
 *  @ingroup window
 */
GLFWAPI void glfwHideWindow(GLFWwindow* window);

/*! @brief Brings the specified window to front and sets input focus.
 *
 *  This function brings the specified window to front and sets input focus.
 *  The window should already be visible and not iconified.
 *
 *  By default, both windowed and full screen mode windows are focused when
 *  initially created.  Set the [GLFW_FOCUSED](@ref GLFW_FOCUSED_hint) to
 *  disable this behavior.
 *
 *  Also by default, windowed mode windows are focused when shown
 *  with @ref glfwShowWindow. Set the
 *  [GLFW_FOCUS_ON_SHOW](@ref GLFW_FOCUS_ON_SHOW_hint) to disable this behavior.
 *
 *  __Do not use this function__ to steal focus from other applications unless
 *  you are certain that is what the user wants.  Focus stealing can be
 *  extremely disruptive.
 *
 *  For a less disruptive way of getting the user's attention, see
 *  [attention requests](@ref window_attention).
 *
 *  @param[in] window The window to give input focus.
 *
 *  @errors Possible errors include @ref GLFW_NOT_INITIALIZED and @ref
 *  GLFW_PLATFORM_ERROR.
 *
 *  @remark @wayland It is not possible for an application to bring its windows
 *  to front, this function will always emit @ref GLFW_PLATFORM_ERROR.
 *
 *  @thread_safety This function must only be called from the main thread.
 *
 *  @sa @ref window_focus
 *  @sa @ref window_attention
 *
 *  @since Added in version 3.2.
 *
 *  @ingroup window
 */
GLFWAPI void glfwFocusWindow(GLFWwindow* window);

/*! @brief Requests user attention to the specified window.
 *
 *  This function requests user attention to the specified window.  On
 *  platforms where this is not supported, attention is requested to the
 *  application as a whole.
 *
 *  Once the user has given attention, usually by focusing the window or
 *  application, the system will end the request automatically.
 *
 *  @param[in] window The window to request attention to.
 *
 *  @errors Possible errors include @ref GLFW_NOT_INITIALIZED and @ref
 *  GLFW_PLATFORM_ERROR.
 *
 *  @remark @macos Attention is requested to the application as a whole, not the
 *  specific window.
 *
 *  @thread_safety This function must only be called from the main thread.
 *
 *  @sa @ref window_attention
 *
 *  @since Added in version 3.3.
 *
 *  @ingroup window
 */
GLFWAPI void glfwRequestWindowAttention(GLFWwindow* window);

/*! @brief Returns the monitor that the window uses for full screen mode.
 *
 *  This function returns the handle of the monitor that the specified window is
 *  in full screen on.
 *
 *  @param[in] window The window to query.
 *  @return The monitor, or `NULL` if the window is in windowed mode or an
 *  [error](@ref error_handling) occurred.
 *
 *  @errors Possible errors include @ref GLFW_NOT_INITIALIZED.
 *
 *  @thread_safety This function must only be called from the main thread.
 *
 *  @sa @ref window_monitor
 *  @sa @ref glfwSetWindowMonitor
 *
 *  @since Added in version 3.0.
 *
 *  @ingroup window
 */
GLFWAPI GLFWmonitor* glfwGetWindowMonitor(GLFWwindow* window);

/*! @brief Sets the mode, monitor, video mode and placement of a window.
 *
 *  This function sets the monitor that the window uses for full screen mode or,
 *  if the monitor is `NULL`, makes it windowed mode.
 *
 *  When setting a monitor, this function updates the width, height and refresh
 *  rate of the desired video mode and switches to the video mode closest to it.
 *  The window position is ignored when setting a monitor.
 *
 *  When the monitor is `NULL`, the position, width and height are used to
 *  place the window content area.  The refresh rate is ignored when no monitor
 *  is specified.
 *
 *  If you only wish to update the resolution of a full screen window or the
 *  size of a windowed mode window, see @ref glfwSetWindowSize.
 *
 *  When a window transitions from full screen to windowed mode, this function
 *  restores any previous window settings such as whether it is decorated,
 *  floating, resizable, has size or aspect ratio limits, etc.
 *
 *  @param[in] window The window whose monitor, size or video mode to set.
 *  @param[in] monitor The desired monitor, or `NULL` to set windowed mode.
 *  @param[in] xpos The desired x-coordinate of the upper-left corner of the
 *  content area.
 *  @param[in] ypos The desired y-coordinate of the upper-left corner of the
 *  content area.
 *  @param[in] width The desired with, in screen coordinates, of the content
 *  area or video mode.
 *  @param[in] height The desired height, in screen coordinates, of the content
 *  area or video mode.
 *  @param[in] refreshRate The desired refresh rate, in Hz, of the video mode,
 *  or `GLFW_DONT_CARE`.
 *
 *  @errors Possible errors include @ref GLFW_NOT_INITIALIZED and @ref
 *  GLFW_PLATFORM_ERROR.
 *
 *  @remark The OpenGL or OpenGL ES context will not be destroyed or otherwise
 *  affected by any resizing or mode switching, although you may need to update
 *  your viewport if the framebuffer size has changed.
 *
 *  @remark @wayland The desired window position is ignored, as there is no way
 *  for an application to set this property.
 *
 *  @remark @wayland Setting the window to full screen will not attempt to
 *  change the mode, no matter what the requested size or refresh rate.
 *
 *  @thread_safety This function must only be called from the main thread.
 *
 *  @sa @ref window_monitor
 *  @sa @ref window_full_screen
 *  @sa @ref glfwGetWindowMonitor
 *  @sa @ref glfwSetWindowSize
 *
 *  @since Added in version 3.2.
 *
 *  @ingroup window
 */
GLFWAPI void glfwSetWindowMonitor(GLFWwindow* window, GLFWmonitor* monitor, int xpos, int ypos, int width, int height, int refreshRate);

/*! @brief Returns an attribute of the specified window.
 *
 *  This function returns the value of an attribute of the specified window or
 *  its OpenGL or OpenGL ES context.
 *
 *  @param[in] window The window to query.
 *  @param[in] attrib The [window attribute](@ref window_attribs) whose value to
 *  return.
 *  @return The value of the attribute, or zero if an
 *  [error](@ref error_handling) occurred.
 *
 *  @errors Possible errors include @ref GLFW_NOT_INITIALIZED, @ref
 *  GLFW_INVALID_ENUM and @ref GLFW_PLATFORM_ERROR.
 *
 *  @remark Framebuffer related hints are not window attributes.  See @ref
 *  window_attribs_fb for more information.
 *
 *  @remark Zero is a valid value for many window and context related
 *  attributes so you cannot use a return value of zero as an indication of
 *  errors.  However, this function should not fail as long as it is passed
 *  valid arguments and the library has been [initialized](@ref intro_init).
 *
 *  @thread_safety This function must only be called from the main thread.
 *
 *  @sa @ref window_attribs
 *  @sa @ref glfwSetWindowAttrib
 *
 *  @since Added in version 3.0.  Replaces `glfwGetWindowParam` and
 *  `glfwGetGLVersion`.
 *
 *  @ingroup window
 */
GLFWAPI int glfwGetWindowAttrib(GLFWwindow* window, int attrib);

/*! @brief Sets an attribute of the specified window.
 *
 *  This function sets the value of an attribute of the specified window.
 *
 *  The supported attributes are [GLFW_DECORATED](@ref GLFW_DECORATED_attrib),
 *  [GLFW_RESIZABLE](@ref GLFW_RESIZABLE_attrib),
 *  [GLFW_FLOATING](@ref GLFW_FLOATING_attrib),
 *  [GLFW_AUTO_ICONIFY](@ref GLFW_AUTO_ICONIFY_attrib) and
 *  [GLFW_FOCUS_ON_SHOW](@ref GLFW_FOCUS_ON_SHOW_attrib).
 *
 *  Some of these attributes are ignored for full screen windows.  The new
 *  value will take effect if the window is later made windowed.
 *
 *  Some of these attributes are ignored for windowed mode windows.  The new
 *  value will take effect if the window is later made full screen.
 *
 *  @param[in] window The window to set the attribute for.
 *  @param[in] attrib A supported window attribute.
 *  @param[in] value `GLFW_TRUE` or `GLFW_FALSE`.
 *
 *  @errors Possible errors include @ref GLFW_NOT_INITIALIZED, @ref
 *  GLFW_INVALID_ENUM, @ref GLFW_INVALID_VALUE and @ref GLFW_PLATFORM_ERROR.
 *
 *  @remark Calling @ref glfwGetWindowAttrib will always return the latest
 *  value, even if that value is ignored by the current mode of the window.
 *
 *  @thread_safety This function must only be called from the main thread.
 *
 *  @sa @ref window_attribs
 *  @sa @ref glfwGetWindowAttrib
 *
 *  @since Added in version 3.3.
 *
 *  @ingroup window
 */
GLFWAPI void glfwSetWindowAttrib(GLFWwindow* window, int attrib, int value);

/*! @brief Sets the user pointer of the specified window.
 *
 *  This function sets the user-defined pointer of the specified window.  The
 *  current value is retained until the window is destroyed.  The initial value
 *  is `NULL`.
 *
 *  @param[in] window The window whose pointer to set.
 *  @param[in] pointer The new value.
 *
 *  @errors Possible errors include @ref GLFW_NOT_INITIALIZED.
 *
 *  @thread_safety This function may be called from any thread.  Access is not
 *  synchronized.
 *
 *  @sa @ref window_userptr
 *  @sa @ref glfwGetWindowUserPointer
 *
 *  @since Added in version 3.0.
 *
 *  @ingroup window
 */
GLFWAPI void glfwSetWindowUserPointer(GLFWwindow* window, void* pointer);

/*! @brief Returns the user pointer of the specified window.
 *
 *  This function returns the current value of the user-defined pointer of the
 *  specified window.  The initial value is `NULL`.
 *
 *  @param[in] window The window whose pointer to return.
 *
 *  @errors Possible errors include @ref GLFW_NOT_INITIALIZED.
 *
 *  @thread_safety This function may be called from any thread.  Access is not
 *  synchronized.
 *
 *  @sa @ref window_userptr
 *  @sa @ref glfwSetWindowUserPointer
 *
 *  @since Added in version 3.0.
 *
 *  @ingroup window
 */
GLFWAPI void* glfwGetWindowUserPointer(GLFWwindow* window);

/*! @brief Sets the position callback for the specified window.
 *
 *  This function sets the position callback of the specified window, which is
 *  called when the window is moved.  The callback is provided with the
 *  position, in screen coordinates, of the upper-left corner of the content
 *  area of the window.
 *
 *  @param[in] window The window whose callback to set.
 *  @param[in] callback The new callback, or `NULL` to remove the currently set
 *  callback.
 *  @return The previously set callback, or `NULL` if no callback was set or the
 *  library had not been [initialized](@ref intro_init).
 *
 *  @callback_signature
 *  @code
 *  void function_name(GLFWwindow* window, int xpos, int ypos)
 *  @endcode
 *  For more information about the callback parameters, see the
 *  [function pointer type](@ref GLFWwindowposfun).
 *
 *  @errors Possible errors include @ref GLFW_NOT_INITIALIZED.
 *
 *  @remark @wayland This callback will never be called, as there is no way for
 *  an application to know its global position.
 *
 *  @thread_safety This function must only be called from the main thread.
 *
 *  @sa @ref window_pos
 *
 *  @since Added in version 3.0.
 *
 *  @ingroup window
 */
GLFWAPI GLFWwindowposfun glfwSetWindowPosCallback(GLFWwindow* window, GLFWwindowposfun callback);

/*! @brief Sets the size callback for the specified window.
 *
 *  This function sets the size callback of the specified window, which is
 *  called when the window is resized.  The callback is provided with the size,
 *  in screen coordinates, of the content area of the window.
 *
 *  @param[in] window The window whose callback to set.
 *  @param[in] callback The new callback, or `NULL` to remove the currently set
 *  callback.
 *  @return The previously set callback, or `NULL` if no callback was set or the
 *  library had not been [initialized](@ref intro_init).
 *
 *  @callback_signature
 *  @code
 *  void function_name(GLFWwindow* window, int width, int height)
 *  @endcode
 *  For more information about the callback parameters, see the
 *  [function pointer type](@ref GLFWwindowsizefun).
 *
 *  @errors Possible errors include @ref GLFW_NOT_INITIALIZED.
 *
 *  @thread_safety This function must only be called from the main thread.
 *
 *  @sa @ref window_size
 *
 *  @since Added in version 1.0.
 *  @glfw3 Added window handle parameter and return value.
 *
 *  @ingroup window
 */
GLFWAPI GLFWwindowsizefun glfwSetWindowSizeCallback(GLFWwindow* window, GLFWwindowsizefun callback);

/*! @brief Sets the close callback for the specified window.
 *
 *  This function sets the close callback of the specified window, which is
 *  called when the user attempts to close the window, for example by clicking
 *  the close widget in the title bar.
 *
 *  The close flag is set before this callback is called, but you can modify it
 *  at any time with @ref glfwSetWindowShouldClose.
 *
 *  The close callback is not triggered by @ref glfwDestroyWindow.
 *
 *  @param[in] window The window whose callback to set.
 *  @param[in] callback The new callback, or `NULL` to remove the currently set
 *  callback.
 *  @return The previously set callback, or `NULL` if no callback was set or the
 *  library had not been [initialized](@ref intro_init).
 *
 *  @callback_signature
 *  @code
 *  void function_name(GLFWwindow* window)
 *  @endcode
 *  For more information about the callback parameters, see the
 *  [function pointer type](@ref GLFWwindowclosefun).
 *
 *  @errors Possible errors include @ref GLFW_NOT_INITIALIZED.
 *
 *  @remark @macos Selecting Quit from the application menu will trigger the
 *  close callback for all windows.
 *
 *  @thread_safety This function must only be called from the main thread.
 *
 *  @sa @ref window_close
 *
 *  @since Added in version 2.5.
 *  @glfw3 Added window handle parameter and return value.
 *
 *  @ingroup window
 */
GLFWAPI GLFWwindowclosefun glfwSetWindowCloseCallback(GLFWwindow* window, GLFWwindowclosefun callback);

/*! @brief Sets the refresh callback for the specified window.
 *
 *  This function sets the refresh callback of the specified window, which is
 *  called when the content area of the window needs to be redrawn, for example
 *  if the window has been exposed after having been covered by another window.
 *
 *  On compositing window systems such as Aero, Compiz, Aqua or Wayland, where
 *  the window contents are saved off-screen, this callback may be called only
 *  very infrequently or never at all.
 *
 *  @param[in] window The window whose callback to set.
 *  @param[in] callback The new callback, or `NULL` to remove the currently set
 *  callback.
 *  @return The previously set callback, or `NULL` if no callback was set or the
 *  library had not been [initialized](@ref intro_init).
 *
 *  @callback_signature
 *  @code
 *  void function_name(GLFWwindow* window);
 *  @endcode
 *  For more information about the callback parameters, see the
 *  [function pointer type](@ref GLFWwindowrefreshfun).
 *
 *  @errors Possible errors include @ref GLFW_NOT_INITIALIZED.
 *
 *  @thread_safety This function must only be called from the main thread.
 *
 *  @sa @ref window_refresh
 *
 *  @since Added in version 2.5.
 *  @glfw3 Added window handle parameter and return value.
 *
 *  @ingroup window
 */
GLFWAPI GLFWwindowrefreshfun glfwSetWindowRefreshCallback(GLFWwindow* window, GLFWwindowrefreshfun callback);

/*! @brief Sets the focus callback for the specified window.
 *
 *  This function sets the focus callback of the specified window, which is
 *  called when the window gains or loses input focus.
 *
 *  After the focus callback is called for a window that lost input focus,
 *  synthetic key and mouse button release events will be generated for all such
 *  that had been pressed.  For more information, see @ref glfwSetKeyCallback
 *  and @ref glfwSetMouseButtonCallback.
 *
 *  @param[in] window The window whose callback to set.
 *  @param[in] callback The new callback, or `NULL` to remove the currently set
 *  callback.
 *  @return The previously set callback, or `NULL` if no callback was set or the
 *  library had not been [initialized](@ref intro_init).
 *
 *  @callback_signature
 *  @code
 *  void function_name(GLFWwindow* window, int focused)
 *  @endcode
 *  For more information about the callback parameters, see the
 *  [function pointer type](@ref GLFWwindowfocusfun).
 *
 *  @errors Possible errors include @ref GLFW_NOT_INITIALIZED.
 *
 *  @thread_safety This function must only be called from the main thread.
 *
 *  @sa @ref window_focus
 *
 *  @since Added in version 3.0.
 *
 *  @ingroup window
 */
GLFWAPI GLFWwindowfocusfun glfwSetWindowFocusCallback(GLFWwindow* window, GLFWwindowfocusfun callback);

/*! @brief Sets the iconify callback for the specified window.
 *
 *  This function sets the iconification callback of the specified window, which
 *  is called when the window is iconified or restored.
 *
 *  @param[in] window The window whose callback to set.
 *  @param[in] callback The new callback, or `NULL` to remove the currently set
 *  callback.
 *  @return The previously set callback, or `NULL` if no callback was set or the
 *  library had not been [initialized](@ref intro_init).
 *
 *  @callback_signature
 *  @code
 *  void function_name(GLFWwindow* window, int iconified)
 *  @endcode
 *  For more information about the callback parameters, see the
 *  [function pointer type](@ref GLFWwindowiconifyfun).
 *
 *  @errors Possible errors include @ref GLFW_NOT_INITIALIZED.
 *
 *  @remark @wayland The wl_shell protocol has no concept of iconification,
 *  this callback will never be called when using this deprecated protocol.
 *
 *  @thread_safety This function must only be called from the main thread.
 *
 *  @sa @ref window_iconify
 *
 *  @since Added in version 3.0.
 *
 *  @ingroup window
 */
GLFWAPI GLFWwindowiconifyfun glfwSetWindowIconifyCallback(GLFWwindow* window, GLFWwindowiconifyfun callback);

/*! @brief Sets the maximize callback for the specified window.
 *
 *  This function sets the maximization callback of the specified window, which
 *  is called when the window is maximized or restored.
 *
 *  @param[in] window The window whose callback to set.
 *  @param[in] callback The new callback, or `NULL` to remove the currently set
 *  callback.
 *  @return The previously set callback, or `NULL` if no callback was set or the
 *  library had not been [initialized](@ref intro_init).
 *
 *  @callback_signature
 *  @code
 *  void function_name(GLFWwindow* window, int maximized)
 *  @endcode
 *  For more information about the callback parameters, see the
 *  [function pointer type](@ref GLFWwindowmaximizefun).
 *
 *  @errors Possible errors include @ref GLFW_NOT_INITIALIZED.
 *
 *  @thread_safety This function must only be called from the main thread.
 *
 *  @sa @ref window_maximize
 *
 *  @since Added in version 3.3.
 *
 *  @ingroup window
 */
GLFWAPI GLFWwindowmaximizefun glfwSetWindowMaximizeCallback(GLFWwindow* window, GLFWwindowmaximizefun callback);

/*! @brief Sets the framebuffer resize callback for the specified window.
 *
 *  This function sets the framebuffer resize callback of the specified window,
 *  which is called when the framebuffer of the specified window is resized.
 *
 *  @param[in] window The window whose callback to set.
 *  @param[in] callback The new callback, or `NULL` to remove the currently set
 *  callback.
 *  @return The previously set callback, or `NULL` if no callback was set or the
 *  library had not been [initialized](@ref intro_init).
 *
 *  @callback_signature
 *  @code
 *  void function_name(GLFWwindow* window, int width, int height)
 *  @endcode
 *  For more information about the callback parameters, see the
 *  [function pointer type](@ref GLFWframebuffersizefun).
 *
 *  @errors Possible errors include @ref GLFW_NOT_INITIALIZED.
 *
 *  @thread_safety This function must only be called from the main thread.
 *
 *  @sa @ref window_fbsize
 *
 *  @since Added in version 3.0.
 *
 *  @ingroup window
 */
GLFWAPI GLFWframebuffersizefun glfwSetFramebufferSizeCallback(GLFWwindow* window, GLFWframebuffersizefun callback);

/*! @brief Sets the window content scale callback for the specified window.
 *
 *  This function sets the window content scale callback of the specified window,
 *  which is called when the content scale of the specified window changes.
 *
 *  @param[in] window The window whose callback to set.
 *  @param[in] callback The new callback, or `NULL` to remove the currently set
 *  callback.
 *  @return The previously set callback, or `NULL` if no callback was set or the
 *  library had not been [initialized](@ref intro_init).
 *
 *  @callback_signature
 *  @code
 *  void function_name(GLFWwindow* window, float xscale, float yscale)
 *  @endcode
 *  For more information about the callback parameters, see the
 *  [function pointer type](@ref GLFWwindowcontentscalefun).
 *
 *  @errors Possible errors include @ref GLFW_NOT_INITIALIZED.
 *
 *  @thread_safety This function must only be called from the main thread.
 *
 *  @sa @ref window_scale
 *  @sa @ref glfwGetWindowContentScale
 *
 *  @since Added in version 3.3.
 *
 *  @ingroup window
 */
GLFWAPI GLFWwindowcontentscalefun glfwSetWindowContentScaleCallback(GLFWwindow* window, GLFWwindowcontentscalefun callback);

/*! @brief Processes all pending events.
 *
 *  This function processes only those events that are already in the event
 *  queue and then returns immediately.  Processing events will cause the window
 *  and input callbacks associated with those events to be called.
 *
 *  On some platforms, a window move, resize or menu operation will cause event
 *  processing to block.  This is due to how event processing is designed on
 *  those platforms.  You can use the
 *  [window refresh callback](@ref window_refresh) to redraw the contents of
 *  your window when necessary during such operations.
 *
 *  Do not assume that callbacks you set will _only_ be called in response to
 *  event processing functions like this one.  While it is necessary to poll for
 *  events, window systems that require GLFW to register callbacks of its own
 *  can pass events to GLFW in response to many window system function calls.
 *  GLFW will pass those events on to the application callbacks before
 *  returning.
 *
 *  Event processing is not required for joystick input to work.
 *
 *  @errors Possible errors include @ref GLFW_NOT_INITIALIZED and @ref
 *  GLFW_PLATFORM_ERROR.
 *
 *  @reentrancy This function must not be called from a callback.
 *
 *  @thread_safety This function must only be called from the main thread.
 *
 *  @sa @ref events
 *  @sa @ref glfwWaitEvents
 *  @sa @ref glfwWaitEventsTimeout
 *
 *  @since Added in version 1.0.
 *
 *  @ingroup window
 */
GLFWAPI void glfwPollEvents(void);

/*! @brief Waits until events are queued and processes them.
 *
 *  This function puts the calling thread to sleep until at least one event is
 *  available in the event queue.  Once one or more events are available,
 *  it behaves exactly like @ref glfwPollEvents, i.e. the events in the queue
 *  are processed and the function then returns immediately.  Processing events
 *  will cause the window and input callbacks associated with those events to be
 *  called.
 *
 *  Since not all events are associated with callbacks, this function may return
 *  without a callback having been called even if you are monitoring all
 *  callbacks.
 *
 *  On some platforms, a window move, resize or menu operation will cause event
 *  processing to block.  This is due to how event processing is designed on
 *  those platforms.  You can use the
 *  [window refresh callback](@ref window_refresh) to redraw the contents of
 *  your window when necessary during such operations.
 *
 *  Do not assume that callbacks you set will _only_ be called in response to
 *  event processing functions like this one.  While it is necessary to poll for
 *  events, window systems that require GLFW to register callbacks of its own
 *  can pass events to GLFW in response to many window system function calls.
 *  GLFW will pass those events on to the application callbacks before
 *  returning.
 *
 *  Event processing is not required for joystick input to work.
 *
 *  @errors Possible errors include @ref GLFW_NOT_INITIALIZED and @ref
 *  GLFW_PLATFORM_ERROR.
 *
 *  @reentrancy This function must not be called from a callback.
 *
 *  @thread_safety This function must only be called from the main thread.
 *
 *  @sa @ref events
 *  @sa @ref glfwPollEvents
 *  @sa @ref glfwWaitEventsTimeout
 *
 *  @since Added in version 2.5.
 *
 *  @ingroup window
 */
GLFWAPI void glfwWaitEvents(void);

/*! @brief Waits with timeout until events are queued and processes them.
 *
 *  This function puts the calling thread to sleep until at least one event is
 *  available in the event queue, or until the specified timeout is reached.  If
 *  one or more events are available, it behaves exactly like @ref
 *  glfwPollEvents, i.e. the events in the queue are processed and the function
 *  then returns immediately.  Processing events will cause the window and input
 *  callbacks associated with those events to be called.
 *
 *  The timeout value must be a positive finite number.
 *
 *  Since not all events are associated with callbacks, this function may return
 *  without a callback having been called even if you are monitoring all
 *  callbacks.
 *
 *  On some platforms, a window move, resize or menu operation will cause event
 *  processing to block.  This is due to how event processing is designed on
 *  those platforms.  You can use the
 *  [window refresh callback](@ref window_refresh) to redraw the contents of
 *  your window when necessary during such operations.
 *
 *  Do not assume that callbacks you set will _only_ be called in response to
 *  event processing functions like this one.  While it is necessary to poll for
 *  events, window systems that require GLFW to register callbacks of its own
 *  can pass events to GLFW in response to many window system function calls.
 *  GLFW will pass those events on to the application callbacks before
 *  returning.
 *
 *  Event processing is not required for joystick input to work.
 *
 *  @param[in] timeout The maximum amount of time, in seconds, to wait.
 *
 *  @errors Possible errors include @ref GLFW_NOT_INITIALIZED, @ref
 *  GLFW_INVALID_VALUE and @ref GLFW_PLATFORM_ERROR.
 *
 *  @reentrancy This function must not be called from a callback.
 *
 *  @thread_safety This function must only be called from the main thread.
 *
 *  @sa @ref events
 *  @sa @ref glfwPollEvents
 *  @sa @ref glfwWaitEvents
 *
 *  @since Added in version 3.2.
 *
 *  @ingroup window
 */
GLFWAPI void glfwWaitEventsTimeout(double timeout);

/*! @brief Posts an empty event to the event queue.
 *
 *  This function posts an empty event from the current thread to the event
 *  queue, causing @ref glfwWaitEvents or @ref glfwWaitEventsTimeout to return.
 *
 *  @errors Possible errors include @ref GLFW_NOT_INITIALIZED and @ref
 *  GLFW_PLATFORM_ERROR.
 *
 *  @thread_safety This function may be called from any thread.
 *
 *  @sa @ref events
 *  @sa @ref glfwWaitEvents
 *  @sa @ref glfwWaitEventsTimeout
 *
 *  @since Added in version 3.1.
 *
 *  @ingroup window
 */
GLFWAPI void glfwPostEmptyEvent(void);

/*! @brief Returns the value of an input option for the specified window.
 *
 *  This function returns the value of an input option for the specified window.
 *  The mode must be one of @ref GLFW_CURSOR, @ref GLFW_STICKY_KEYS,
 *  @ref GLFW_STICKY_MOUSE_BUTTONS, @ref GLFW_LOCK_KEY_MODS or
 *  @ref GLFW_RAW_MOUSE_MOTION.
 *
 *  @param[in] window The window to query.
 *  @param[in] mode One of `GLFW_CURSOR`, `GLFW_STICKY_KEYS`,
 *  `GLFW_STICKY_MOUSE_BUTTONS`, `GLFW_LOCK_KEY_MODS` or
 *  `GLFW_RAW_MOUSE_MOTION`.
 *
 *  @errors Possible errors include @ref GLFW_NOT_INITIALIZED and @ref
 *  GLFW_INVALID_ENUM.
 *
 *  @thread_safety This function must only be called from the main thread.
 *
 *  @sa @ref glfwSetInputMode
 *
 *  @since Added in version 3.0.
 *
 *  @ingroup input
 */
GLFWAPI int glfwGetInputMode(GLFWwindow* window, int mode);

/*! @brief Sets an input option for the specified window.
 *
 *  This function sets an input mode option for the specified window.  The mode
 *  must be one of @ref GLFW_CURSOR, @ref GLFW_STICKY_KEYS,
 *  @ref GLFW_STICKY_MOUSE_BUTTONS, @ref GLFW_LOCK_KEY_MODS or
 *  @ref GLFW_RAW_MOUSE_MOTION.
 *
 *  If the mode is `GLFW_CURSOR`, the value must be one of the following cursor
 *  modes:
 *  - `GLFW_CURSOR_NORMAL` makes the cursor visible and behaving normally.
 *  - `GLFW_CURSOR_HIDDEN` makes the cursor invisible when it is over the
 *    content area of the window but does not restrict the cursor from leaving.
 *  - `GLFW_CURSOR_DISABLED` hides and grabs the cursor, providing virtual
 *    and unlimited cursor movement.  This is useful for implementing for
 *    example 3D camera controls.
 *
 *  If the mode is `GLFW_STICKY_KEYS`, the value must be either `GLFW_TRUE` to
 *  enable sticky keys, or `GLFW_FALSE` to disable it.  If sticky keys are
 *  enabled, a key press will ensure that @ref glfwGetKey returns `GLFW_PRESS`
 *  the next time it is called even if the key had been released before the
 *  call.  This is useful when you are only interested in whether keys have been
 *  pressed but not when or in which order.
 *
 *  If the mode is `GLFW_STICKY_MOUSE_BUTTONS`, the value must be either
 *  `GLFW_TRUE` to enable sticky mouse buttons, or `GLFW_FALSE` to disable it.
 *  If sticky mouse buttons are enabled, a mouse button press will ensure that
 *  @ref glfwGetMouseButton returns `GLFW_PRESS` the next time it is called even
 *  if the mouse button had been released before the call.  This is useful when
 *  you are only interested in whether mouse buttons have been pressed but not
 *  when or in which order.
 *
 *  If the mode is `GLFW_LOCK_KEY_MODS`, the value must be either `GLFW_TRUE` to
 *  enable lock key modifier bits, or `GLFW_FALSE` to disable them.  If enabled,
 *  callbacks that receive modifier bits will also have the @ref
 *  GLFW_MOD_CAPS_LOCK bit set when the event was generated with Caps Lock on,
 *  and the @ref GLFW_MOD_NUM_LOCK bit when Num Lock was on.
 *
 *  If the mode is `GLFW_RAW_MOUSE_MOTION`, the value must be either `GLFW_TRUE`
 *  to enable raw (unscaled and unaccelerated) mouse motion when the cursor is
 *  disabled, or `GLFW_FALSE` to disable it.  If raw motion is not supported,
 *  attempting to set this will emit @ref GLFW_PLATFORM_ERROR.  Call @ref
 *  glfwRawMouseMotionSupported to check for support.
 *
 *  @param[in] window The window whose input mode to set.
 *  @param[in] mode One of `GLFW_CURSOR`, `GLFW_STICKY_KEYS`,
 *  `GLFW_STICKY_MOUSE_BUTTONS`, `GLFW_LOCK_KEY_MODS` or
 *  `GLFW_RAW_MOUSE_MOTION`.
 *  @param[in] value The new value of the specified input mode.
 *
 *  @errors Possible errors include @ref GLFW_NOT_INITIALIZED, @ref
 *  GLFW_INVALID_ENUM and @ref GLFW_PLATFORM_ERROR.
 *
 *  @thread_safety This function must only be called from the main thread.
 *
 *  @sa @ref glfwGetInputMode
 *
 *  @since Added in version 3.0.  Replaces `glfwEnable` and `glfwDisable`.
 *
 *  @ingroup input
 */
GLFWAPI void glfwSetInputMode(GLFWwindow* window, int mode, int value);

/*! @brief Returns whether raw mouse motion is supported.
 *
 *  This function returns whether raw mouse motion is supported on the current
 *  system.  This status does not change after GLFW has been initialized so you
 *  only need to check this once.  If you attempt to enable raw motion on
 *  a system that does not support it, @ref GLFW_PLATFORM_ERROR will be emitted.
 *
 *  Raw mouse motion is closer to the actual motion of the mouse across
 *  a surface.  It is not affected by the scaling and acceleration applied to
 *  the motion of the desktop cursor.  That processing is suitable for a cursor
 *  while raw motion is better for controlling for example a 3D camera.  Because
 *  of this, raw mouse motion is only provided when the cursor is disabled.
 *
 *  @return `GLFW_TRUE` if raw mouse motion is supported on the current machine,
 *  or `GLFW_FALSE` otherwise.
 *
 *  @errors Possible errors include @ref GLFW_NOT_INITIALIZED.
 *
 *  @thread_safety This function must only be called from the main thread.
 *
 *  @sa @ref raw_mouse_motion
 *  @sa @ref glfwSetInputMode
 *
 *  @since Added in version 3.3.
 *
 *  @ingroup input
 */
GLFWAPI int glfwRawMouseMotionSupported(void);

/*! @brief Returns the layout-specific name of the specified printable key.
 *
 *  This function returns the name of the specified printable key, encoded as
 *  UTF-8.  This is typically the character that key would produce without any
 *  modifier keys, intended for displaying key bindings to the user.  For dead
 *  keys, it is typically the diacritic it would add to a character.
 *
 *  __Do not use this function__ for [text input](@ref input_char).  You will
 *  break text input for many languages even if it happens to work for yours.
 *
 *  If the key is `GLFW_KEY_UNKNOWN`, the scancode is used to identify the key,
 *  otherwise the scancode is ignored.  If you specify a non-printable key, or
 *  `GLFW_KEY_UNKNOWN` and a scancode that maps to a non-printable key, this
 *  function returns `NULL` but does not emit an error.
 *
 *  This behavior allows you to always pass in the arguments in the
 *  [key callback](@ref input_key) without modification.
 *
 *  The printable keys are:
 *  - `GLFW_KEY_APOSTROPHE`
 *  - `GLFW_KEY_COMMA`
 *  - `GLFW_KEY_MINUS`
 *  - `GLFW_KEY_PERIOD`
 *  - `GLFW_KEY_SLASH`
 *  - `GLFW_KEY_SEMICOLON`
 *  - `GLFW_KEY_EQUAL`
 *  - `GLFW_KEY_LEFT_BRACKET`
 *  - `GLFW_KEY_RIGHT_BRACKET`
 *  - `GLFW_KEY_BACKSLASH`
 *  - `GLFW_KEY_WORLD_1`
 *  - `GLFW_KEY_WORLD_2`
 *  - `GLFW_KEY_0` to `GLFW_KEY_9`
 *  - `GLFW_KEY_A` to `GLFW_KEY_Z`
 *  - `GLFW_KEY_KP_0` to `GLFW_KEY_KP_9`
 *  - `GLFW_KEY_KP_DECIMAL`
 *  - `GLFW_KEY_KP_DIVIDE`
 *  - `GLFW_KEY_KP_MULTIPLY`
 *  - `GLFW_KEY_KP_SUBTRACT`
 *  - `GLFW_KEY_KP_ADD`
 *  - `GLFW_KEY_KP_EQUAL`
 *
 *  Names for printable keys depend on keyboard layout, while names for
 *  non-printable keys are the same across layouts but depend on the application
 *  language and should be localized along with other user interface text.
 *
 *  @param[in] key The key to query, or `GLFW_KEY_UNKNOWN`.
 *  @param[in] scancode The scancode of the key to query.
 *  @return The UTF-8 encoded, layout-specific name of the key, or `NULL`.
 *
 *  @errors Possible errors include @ref GLFW_NOT_INITIALIZED and @ref
 *  GLFW_PLATFORM_ERROR.
 *
 *  @remark The contents of the returned string may change when a keyboard
 *  layout change event is received.
 *
 *  @pointer_lifetime The returned string is allocated and freed by GLFW.  You
 *  should not free it yourself.  It is valid until the library is terminated.
 *
 *  @thread_safety This function must only be called from the main thread.
 *
 *  @sa @ref input_key_name
 *
 *  @since Added in version 3.2.
 *
 *  @ingroup input
 */
GLFWAPI const char* glfwGetKeyName(int key, int scancode);

/*! @brief Returns the platform-specific scancode of the specified key.
 *
 *  This function returns the platform-specific scancode of the specified key.
 *
 *  If the key is `GLFW_KEY_UNKNOWN` or does not exist on the keyboard this
 *  method will return `-1`.
 *
 *  @param[in] key Any [named key](@ref keys).
 *  @return The platform-specific scancode for the key, or `-1` if an
 *  [error](@ref error_handling) occurred.
 *
 *  @errors Possible errors include @ref GLFW_NOT_INITIALIZED, @ref
 *  GLFW_INVALID_ENUM and @ref GLFW_PLATFORM_ERROR.
 *
 *  @thread_safety This function may be called from any thread.
 *
 *  @sa @ref input_key
 *
 *  @since Added in version 3.3.
 *
 *  @ingroup input
 */
GLFWAPI int glfwGetKeyScancode(int key);

/*! @brief Returns the last reported state of a keyboard key for the specified
 *  window.
 *
 *  This function returns the last state reported for the specified key to the
 *  specified window.  The returned state is one of `GLFW_PRESS` or
 *  `GLFW_RELEASE`.  The higher-level action `GLFW_REPEAT` is only reported to
 *  the key callback.
 *
 *  If the @ref GLFW_STICKY_KEYS input mode is enabled, this function returns
 *  `GLFW_PRESS` the first time you call it for a key that was pressed, even if
 *  that key has already been released.
 *
 *  The key functions deal with physical keys, with [key tokens](@ref keys)
 *  named after their use on the standard US keyboard layout.  If you want to
 *  input text, use the Unicode character callback instead.
 *
 *  The [modifier key bit masks](@ref mods) are not key tokens and cannot be
 *  used with this function.
 *
 *  __Do not use this function__ to implement [text input](@ref input_char).
 *
 *  @param[in] window The desired window.
 *  @param[in] key The desired [keyboard key](@ref keys).  `GLFW_KEY_UNKNOWN` is
 *  not a valid key for this function.
 *  @return One of `GLFW_PRESS` or `GLFW_RELEASE`.
 *
 *  @errors Possible errors include @ref GLFW_NOT_INITIALIZED and @ref
 *  GLFW_INVALID_ENUM.
 *
 *  @thread_safety This function must only be called from the main thread.
 *
 *  @sa @ref input_key
 *
 *  @since Added in version 1.0.
 *  @glfw3 Added window handle parameter.
 *
 *  @ingroup input
 */
GLFWAPI int glfwGetKey(GLFWwindow* window, int key);

/*! @brief Returns the last reported state of a mouse button for the specified
 *  window.
 *
 *  This function returns the last state reported for the specified mouse button
 *  to the specified window.  The returned state is one of `GLFW_PRESS` or
 *  `GLFW_RELEASE`.
 *
 *  If the @ref GLFW_STICKY_MOUSE_BUTTONS input mode is enabled, this function
 *  returns `GLFW_PRESS` the first time you call it for a mouse button that was
 *  pressed, even if that mouse button has already been released.
 *
 *  @param[in] window The desired window.
 *  @param[in] button The desired [mouse button](@ref buttons).
 *  @return One of `GLFW_PRESS` or `GLFW_RELEASE`.
 *
 *  @errors Possible errors include @ref GLFW_NOT_INITIALIZED and @ref
 *  GLFW_INVALID_ENUM.
 *
 *  @thread_safety This function must only be called from the main thread.
 *
 *  @sa @ref input_mouse_button
 *
 *  @since Added in version 1.0.
 *  @glfw3 Added window handle parameter.
 *
 *  @ingroup input
 */
GLFWAPI int glfwGetMouseButton(GLFWwindow* window, int button);

/*! @brief Retrieves the position of the cursor relative to the content area of
 *  the window.
 *
 *  This function returns the position of the cursor, in screen coordinates,
 *  relative to the upper-left corner of the content area of the specified
 *  window.
 *
 *  If the cursor is disabled (with `GLFW_CURSOR_DISABLED`) then the cursor
 *  position is unbounded and limited only by the minimum and maximum values of
 *  a `double`.
 *
 *  The coordinate can be converted to their integer equivalents with the
 *  `floor` function.  Casting directly to an integer type works for positive
 *  coordinates, but fails for negative ones.
 *
 *  Any or all of the position arguments may be `NULL`.  If an error occurs, all
 *  non-`NULL` position arguments will be set to zero.
 *
 *  @param[in] window The desired window.
 *  @param[out] xpos Where to store the cursor x-coordinate, relative to the
 *  left edge of the content area, or `NULL`.
 *  @param[out] ypos Where to store the cursor y-coordinate, relative to the to
 *  top edge of the content area, or `NULL`.
 *
 *  @errors Possible errors include @ref GLFW_NOT_INITIALIZED and @ref
 *  GLFW_PLATFORM_ERROR.
 *
 *  @thread_safety This function must only be called from the main thread.
 *
 *  @sa @ref cursor_pos
 *  @sa @ref glfwSetCursorPos
 *
 *  @since Added in version 3.0.  Replaces `glfwGetMousePos`.
 *
 *  @ingroup input
 */
GLFWAPI void glfwGetCursorPos(GLFWwindow* window, double* xpos, double* ypos);

/*! @brief Sets the position of the cursor, relative to the content area of the
 *  window.
 *
 *  This function sets the position, in screen coordinates, of the cursor
 *  relative to the upper-left corner of the content area of the specified
 *  window.  The window must have input focus.  If the window does not have
 *  input focus when this function is called, it fails silently.
 *
 *  __Do not use this function__ to implement things like camera controls.  GLFW
 *  already provides the `GLFW_CURSOR_DISABLED` cursor mode that hides the
 *  cursor, transparently re-centers it and provides unconstrained cursor
 *  motion.  See @ref glfwSetInputMode for more information.
 *
 *  If the cursor mode is `GLFW_CURSOR_DISABLED` then the cursor position is
 *  unconstrained and limited only by the minimum and maximum values of
 *  a `double`.
 *
 *  @param[in] window The desired window.
 *  @param[in] xpos The desired x-coordinate, relative to the left edge of the
 *  content area.
 *  @param[in] ypos The desired y-coordinate, relative to the top edge of the
 *  content area.
 *
 *  @errors Possible errors include @ref GLFW_NOT_INITIALIZED and @ref
 *  GLFW_PLATFORM_ERROR.
 *
 *  @remark @wayland This function will only work when the cursor mode is
 *  `GLFW_CURSOR_DISABLED`, otherwise it will do nothing.
 *
 *  @thread_safety This function must only be called from the main thread.
 *
 *  @sa @ref cursor_pos
 *  @sa @ref glfwGetCursorPos
 *
 *  @since Added in version 3.0.  Replaces `glfwSetMousePos`.
 *
 *  @ingroup input
 */
GLFWAPI void glfwSetCursorPos(GLFWwindow* window, double xpos, double ypos);

/*! @brief Creates a custom cursor.
 *
 *  Creates a new custom cursor image that can be set for a window with @ref
 *  glfwSetCursor.  The cursor can be destroyed with @ref glfwDestroyCursor.
 *  Any remaining cursors are destroyed by @ref glfwTerminate.
 *
 *  The pixels are 32-bit, little-endian, non-premultiplied RGBA, i.e. eight
 *  bits per channel with the red channel first.  They are arranged canonically
 *  as packed sequential rows, starting from the top-left corner.
 *
 *  The cursor hotspot is specified in pixels, relative to the upper-left corner
 *  of the cursor image.  Like all other coordinate systems in GLFW, the X-axis
 *  points to the right and the Y-axis points down.
 *
 *  @param[in] image The desired cursor image.
 *  @param[in] xhot The desired x-coordinate, in pixels, of the cursor hotspot.
 *  @param[in] yhot The desired y-coordinate, in pixels, of the cursor hotspot.
 *  @return The handle of the created cursor, or `NULL` if an
 *  [error](@ref error_handling) occurred.
 *
 *  @errors Possible errors include @ref GLFW_NOT_INITIALIZED and @ref
 *  GLFW_PLATFORM_ERROR.
 *
 *  @pointer_lifetime The specified image data is copied before this function
 *  returns.
 *
 *  @thread_safety This function must only be called from the main thread.
 *
 *  @sa @ref cursor_object
 *  @sa @ref glfwDestroyCursor
 *  @sa @ref glfwCreateStandardCursor
 *
 *  @since Added in version 3.1.
 *
 *  @ingroup input
 */
GLFWAPI GLFWcursor* glfwCreateCursor(const GLFWimage* image, int xhot, int yhot);

/*! @brief Creates a cursor with a standard shape.
 *
 *  Returns a cursor with a [standard shape](@ref shapes), that can be set for
 *  a window with @ref glfwSetCursor.
 *
 *  @param[in] shape One of the [standard shapes](@ref shapes).
 *  @return A new cursor ready to use or `NULL` if an
 *  [error](@ref error_handling) occurred.
 *
 *  @errors Possible errors include @ref GLFW_NOT_INITIALIZED, @ref
 *  GLFW_INVALID_ENUM and @ref GLFW_PLATFORM_ERROR.
 *
 *  @thread_safety This function must only be called from the main thread.
 *
 *  @sa @ref cursor_object
 *  @sa @ref glfwCreateCursor
 *
 *  @since Added in version 3.1.
 *
 *  @ingroup input
 */
GLFWAPI GLFWcursor* glfwCreateStandardCursor(int shape);

/*! @brief Destroys a cursor.
 *
 *  This function destroys a cursor previously created with @ref
 *  glfwCreateCursor.  Any remaining cursors will be destroyed by @ref
 *  glfwTerminate.
 *
 *  If the specified cursor is current for any window, that window will be
 *  reverted to the default cursor.  This does not affect the cursor mode.
 *
 *  @param[in] cursor The cursor object to destroy.
 *
 *  @errors Possible errors include @ref GLFW_NOT_INITIALIZED and @ref
 *  GLFW_PLATFORM_ERROR.
 *
 *  @reentrancy This function must not be called from a callback.
 *
 *  @thread_safety This function must only be called from the main thread.
 *
 *  @sa @ref cursor_object
 *  @sa @ref glfwCreateCursor
 *
 *  @since Added in version 3.1.
 *
 *  @ingroup input
 */
GLFWAPI void glfwDestroyCursor(GLFWcursor* cursor);

/*! @brief Sets the cursor for the window.
 *
 *  This function sets the cursor image to be used when the cursor is over the
 *  content area of the specified window.  The set cursor will only be visible
 *  when the [cursor mode](@ref cursor_mode) of the window is
 *  `GLFW_CURSOR_NORMAL`.
 *
 *  On some platforms, the set cursor may not be visible unless the window also
 *  has input focus.
 *
 *  @param[in] window The window to set the cursor for.
 *  @param[in] cursor The cursor to set, or `NULL` to switch back to the default
 *  arrow cursor.
 *
 *  @errors Possible errors include @ref GLFW_NOT_INITIALIZED and @ref
 *  GLFW_PLATFORM_ERROR.
 *
 *  @thread_safety This function must only be called from the main thread.
 *
 *  @sa @ref cursor_object
 *
 *  @since Added in version 3.1.
 *
 *  @ingroup input
 */
GLFWAPI void glfwSetCursor(GLFWwindow* window, GLFWcursor* cursor);

/*! @brief Sets the key callback.
 *
 *  This function sets the key callback of the specified window, which is called
 *  when a key is pressed, repeated or released.
 *
 *  The key functions deal with physical keys, with layout independent
 *  [key tokens](@ref keys) named after their values in the standard US keyboard
 *  layout.  If you want to input text, use the
 *  [character callback](@ref glfwSetCharCallback) instead.
 *
 *  When a window loses input focus, it will generate synthetic key release
 *  events for all pressed keys.  You can tell these events from user-generated
 *  events by the fact that the synthetic ones are generated after the focus
 *  loss event has been processed, i.e. after the
 *  [window focus callback](@ref glfwSetWindowFocusCallback) has been called.
 *
 *  The scancode of a key is specific to that platform or sometimes even to that
 *  machine.  Scancodes are intended to allow users to bind keys that don't have
 *  a GLFW key token.  Such keys have `key` set to `GLFW_KEY_UNKNOWN`, their
 *  state is not saved and so it cannot be queried with @ref glfwGetKey.
 *
 *  Sometimes GLFW needs to generate synthetic key events, in which case the
 *  scancode may be zero.
 *
 *  @param[in] window The window whose callback to set.
 *  @param[in] callback The new key callback, or `NULL` to remove the currently
 *  set callback.
 *  @return The previously set callback, or `NULL` if no callback was set or the
 *  library had not been [initialized](@ref intro_init).
 *
 *  @callback_signature
 *  @code
 *  void function_name(GLFWwindow* window, int key, int scancode, int action, int mods)
 *  @endcode
 *  For more information about the callback parameters, see the
 *  [function pointer type](@ref GLFWkeyfun).
 *
 *  @errors Possible errors include @ref GLFW_NOT_INITIALIZED.
 *
 *  @thread_safety This function must only be called from the main thread.
 *
 *  @sa @ref input_key
 *
 *  @since Added in version 1.0.
 *  @glfw3 Added window handle parameter and return value.
 *
 *  @ingroup input
 */
GLFWAPI GLFWkeyfun glfwSetKeyCallback(GLFWwindow* window, GLFWkeyfun callback);

/*! @brief Sets the Unicode character callback.
 *
 *  This function sets the character callback of the specified window, which is
 *  called when a Unicode character is input.
 *
 *  The character callback is intended for Unicode text input.  As it deals with
 *  characters, it is keyboard layout dependent, whereas the
 *  [key callback](@ref glfwSetKeyCallback) is not.  Characters do not map 1:1
 *  to physical keys, as a key may produce zero, one or more characters.  If you
 *  want to know whether a specific physical key was pressed or released, see
 *  the key callback instead.
 *
 *  The character callback behaves as system text input normally does and will
 *  not be called if modifier keys are held down that would prevent normal text
 *  input on that platform, for example a Super (Command) key on macOS or Alt key
 *  on Windows.
 *
 *  @param[in] window The window whose callback to set.
 *  @param[in] callback The new callback, or `NULL` to remove the currently set
 *  callback.
 *  @return The previously set callback, or `NULL` if no callback was set or the
 *  library had not been [initialized](@ref intro_init).
 *
 *  @callback_signature
 *  @code
 *  void function_name(GLFWwindow* window, unsigned int codepoint)
 *  @endcode
 *  For more information about the callback parameters, see the
 *  [function pointer type](@ref GLFWcharfun).
 *
 *  @errors Possible errors include @ref GLFW_NOT_INITIALIZED.
 *
 *  @thread_safety This function must only be called from the main thread.
 *
 *  @sa @ref input_char
 *
 *  @since Added in version 2.4.
 *  @glfw3 Added window handle parameter and return value.
 *
 *  @ingroup input
 */
GLFWAPI GLFWcharfun glfwSetCharCallback(GLFWwindow* window, GLFWcharfun callback);

/*! @brief Sets the Unicode character with modifiers callback.
 *
 *  This function sets the character with modifiers callback of the specified
 *  window, which is called when a Unicode character is input regardless of what
 *  modifier keys are used.
 *
 *  The character with modifiers callback is intended for implementing custom
 *  Unicode character input.  For regular Unicode text input, see the
 *  [character callback](@ref glfwSetCharCallback).  Like the character
 *  callback, the character with modifiers callback deals with characters and is
 *  keyboard layout dependent.  Characters do not map 1:1 to physical keys, as
 *  a key may produce zero, one or more characters.  If you want to know whether
 *  a specific physical key was pressed or released, see the
 *  [key callback](@ref glfwSetKeyCallback) instead.
 *
 *  @param[in] window The window whose callback to set.
 *  @param[in] callback The new callback, or `NULL` to remove the currently set
 *  callback.
 *  @return The previously set callback, or `NULL` if no callback was set or an
 *  [error](@ref error_handling) occurred.
 *
 *  @callback_signature
 *  @code
 *  void function_name(GLFWwindow* window, unsigned int codepoint, int mods)
 *  @endcode
 *  For more information about the callback parameters, see the
 *  [function pointer type](@ref GLFWcharmodsfun).
 *
 *  @deprecated Scheduled for removal in version 4.0.
 *
 *  @errors Possible errors include @ref GLFW_NOT_INITIALIZED.
 *
 *  @thread_safety This function must only be called from the main thread.
 *
 *  @sa @ref input_char
 *
 *  @since Added in version 3.1.
 *
 *  @ingroup input
 */
GLFWAPI GLFWcharmodsfun glfwSetCharModsCallback(GLFWwindow* window, GLFWcharmodsfun callback);

/*! @brief Sets the mouse button callback.
 *
 *  This function sets the mouse button callback of the specified window, which
 *  is called when a mouse button is pressed or released.
 *
 *  When a window loses input focus, it will generate synthetic mouse button
 *  release events for all pressed mouse buttons.  You can tell these events
 *  from user-generated events by the fact that the synthetic ones are generated
 *  after the focus loss event has been processed, i.e. after the
 *  [window focus callback](@ref glfwSetWindowFocusCallback) has been called.
 *
 *  @param[in] window The window whose callback to set.
 *  @param[in] callback The new callback, or `NULL` to remove the currently set
 *  callback.
 *  @return The previously set callback, or `NULL` if no callback was set or the
 *  library had not been [initialized](@ref intro_init).
 *
 *  @callback_signature
 *  @code
 *  void function_name(GLFWwindow* window, int button, int action, int mods)
 *  @endcode
 *  For more information about the callback parameters, see the
 *  [function pointer type](@ref GLFWmousebuttonfun).
 *
 *  @errors Possible errors include @ref GLFW_NOT_INITIALIZED.
 *
 *  @thread_safety This function must only be called from the main thread.
 *
 *  @sa @ref input_mouse_button
 *
 *  @since Added in version 1.0.
 *  @glfw3 Added window handle parameter and return value.
 *
 *  @ingroup input
 */
GLFWAPI GLFWmousebuttonfun glfwSetMouseButtonCallback(GLFWwindow* window, GLFWmousebuttonfun callback);

/*! @brief Sets the cursor position callback.
 *
 *  This function sets the cursor position callback of the specified window,
 *  which is called when the cursor is moved.  The callback is provided with the
 *  position, in screen coordinates, relative to the upper-left corner of the
 *  content area of the window.
 *
 *  @param[in] window The window whose callback to set.
 *  @param[in] callback The new callback, or `NULL` to remove the currently set
 *  callback.
 *  @return The previously set callback, or `NULL` if no callback was set or the
 *  library had not been [initialized](@ref intro_init).
 *
 *  @callback_signature
 *  @code
 *  void function_name(GLFWwindow* window, double xpos, double ypos);
 *  @endcode
 *  For more information about the callback parameters, see the
 *  [function pointer type](@ref GLFWcursorposfun).
 *
 *  @errors Possible errors include @ref GLFW_NOT_INITIALIZED.
 *
 *  @thread_safety This function must only be called from the main thread.
 *
 *  @sa @ref cursor_pos
 *
 *  @since Added in version 3.0.  Replaces `glfwSetMousePosCallback`.
 *
 *  @ingroup input
 */
GLFWAPI GLFWcursorposfun glfwSetCursorPosCallback(GLFWwindow* window, GLFWcursorposfun callback);

/*! @brief Sets the cursor enter/leave callback.
 *
 *  This function sets the cursor boundary crossing callback of the specified
 *  window, which is called when the cursor enters or leaves the content area of
 *  the window.
 *
 *  @param[in] window The window whose callback to set.
 *  @param[in] callback The new callback, or `NULL` to remove the currently set
 *  callback.
 *  @return The previously set callback, or `NULL` if no callback was set or the
 *  library had not been [initialized](@ref intro_init).
 *
 *  @callback_signature
 *  @code
 *  void function_name(GLFWwindow* window, int entered)
 *  @endcode
 *  For more information about the callback parameters, see the
 *  [function pointer type](@ref GLFWcursorenterfun).
 *
 *  @errors Possible errors include @ref GLFW_NOT_INITIALIZED.
 *
 *  @thread_safety This function must only be called from the main thread.
 *
 *  @sa @ref cursor_enter
 *
 *  @since Added in version 3.0.
 *
 *  @ingroup input
 */
GLFWAPI GLFWcursorenterfun glfwSetCursorEnterCallback(GLFWwindow* window, GLFWcursorenterfun callback);

/*! @brief Sets the scroll callback.
 *
 *  This function sets the scroll callback of the specified window, which is
 *  called when a scrolling device is used, such as a mouse wheel or scrolling
 *  area of a touchpad.
 *
 *  The scroll callback receives all scrolling input, like that from a mouse
 *  wheel or a touchpad scrolling area.
 *
 *  @param[in] window The window whose callback to set.
 *  @param[in] callback The new scroll callback, or `NULL` to remove the
 *  currently set callback.
 *  @return The previously set callback, or `NULL` if no callback was set or the
 *  library had not been [initialized](@ref intro_init).
 *
 *  @callback_signature
 *  @code
 *  void function_name(GLFWwindow* window, double xoffset, double yoffset)
 *  @endcode
 *  For more information about the callback parameters, see the
 *  [function pointer type](@ref GLFWscrollfun).
 *
 *  @errors Possible errors include @ref GLFW_NOT_INITIALIZED.
 *
 *  @thread_safety This function must only be called from the main thread.
 *
 *  @sa @ref scrolling
 *
 *  @since Added in version 3.0.  Replaces `glfwSetMouseWheelCallback`.
 *
 *  @ingroup input
 */
GLFWAPI GLFWscrollfun glfwSetScrollCallback(GLFWwindow* window, GLFWscrollfun callback);

/*! @brief Sets the path drop callback.
 *
 *  This function sets the path drop callback of the specified window, which is
 *  called when one or more dragged paths are dropped on the window.
 *
 *  Because the path array and its strings may have been generated specifically
 *  for that event, they are not guaranteed to be valid after the callback has
 *  returned.  If you wish to use them after the callback returns, you need to
 *  make a deep copy.
 *
 *  @param[in] window The window whose callback to set.
 *  @param[in] callback The new file drop callback, or `NULL` to remove the
 *  currently set callback.
 *  @return The previously set callback, or `NULL` if no callback was set or the
 *  library had not been [initialized](@ref intro_init).
 *
 *  @callback_signature
 *  @code
 *  void function_name(GLFWwindow* window, int path_count, const char* paths[])
 *  @endcode
 *  For more information about the callback parameters, see the
 *  [function pointer type](@ref GLFWdropfun).
 *
 *  @errors Possible errors include @ref GLFW_NOT_INITIALIZED.
 *
 *  @remark @wayland File drop is currently unimplemented.
 *
 *  @thread_safety This function must only be called from the main thread.
 *
 *  @sa @ref path_drop
 *
 *  @since Added in version 3.1.
 *
 *  @ingroup input
 */
GLFWAPI GLFWdropfun glfwSetDropCallback(GLFWwindow* window, GLFWdropfun callback);

/*! @brief Returns whether the specified joystick is present.
 *
 *  This function returns whether the specified joystick is present.
 *
 *  There is no need to call this function before other functions that accept
 *  a joystick ID, as they all check for presence before performing any other
 *  work.
 *
 *  @param[in] jid The [joystick](@ref joysticks) to query.
 *  @return `GLFW_TRUE` if the joystick is present, or `GLFW_FALSE` otherwise.
 *
 *  @errors Possible errors include @ref GLFW_NOT_INITIALIZED, @ref
 *  GLFW_INVALID_ENUM and @ref GLFW_PLATFORM_ERROR.
 *
 *  @thread_safety This function must only be called from the main thread.
 *
 *  @sa @ref joystick
 *
 *  @since Added in version 3.0.  Replaces `glfwGetJoystickParam`.
 *
 *  @ingroup input
 */
GLFWAPI int glfwJoystickPresent(int jid);

/*! @brief Returns the values of all axes of the specified joystick.
 *
 *  This function returns the values of all axes of the specified joystick.
 *  Each element in the array is a value between -1.0 and 1.0.
 *
 *  If the specified joystick is not present this function will return `NULL`
 *  but will not generate an error.  This can be used instead of first calling
 *  @ref glfwJoystickPresent.
 *
 *  @param[in] jid The [joystick](@ref joysticks) to query.
 *  @param[out] count Where to store the number of axis values in the returned
 *  array.  This is set to zero if the joystick is not present or an error
 *  occurred.
 *  @return An array of axis values, or `NULL` if the joystick is not present or
 *  an [error](@ref error_handling) occurred.
 *
 *  @errors Possible errors include @ref GLFW_NOT_INITIALIZED, @ref
 *  GLFW_INVALID_ENUM and @ref GLFW_PLATFORM_ERROR.
 *
 *  @pointer_lifetime The returned array is allocated and freed by GLFW.  You
 *  should not free it yourself.  It is valid until the specified joystick is
 *  disconnected or the library is terminated.
 *
 *  @thread_safety This function must only be called from the main thread.
 *
 *  @sa @ref joystick_axis
 *
 *  @since Added in version 3.0.  Replaces `glfwGetJoystickPos`.
 *
 *  @ingroup input
 */
GLFWAPI const float* glfwGetJoystickAxes(int jid, int* count);

/*! @brief Returns the state of all buttons of the specified joystick.
 *
 *  This function returns the state of all buttons of the specified joystick.
 *  Each element in the array is either `GLFW_PRESS` or `GLFW_RELEASE`.
 *
 *  For backward compatibility with earlier versions that did not have @ref
 *  glfwGetJoystickHats, the button array also includes all hats, each
 *  represented as four buttons.  The hats are in the same order as returned by
 *  __glfwGetJoystickHats__ and are in the order _up_, _right_, _down_ and
 *  _left_.  To disable these extra buttons, set the @ref
 *  GLFW_JOYSTICK_HAT_BUTTONS init hint before initialization.
 *
 *  If the specified joystick is not present this function will return `NULL`
 *  but will not generate an error.  This can be used instead of first calling
 *  @ref glfwJoystickPresent.
 *
 *  @param[in] jid The [joystick](@ref joysticks) to query.
 *  @param[out] count Where to store the number of button states in the returned
 *  array.  This is set to zero if the joystick is not present or an error
 *  occurred.
 *  @return An array of button states, or `NULL` if the joystick is not present
 *  or an [error](@ref error_handling) occurred.
 *
 *  @errors Possible errors include @ref GLFW_NOT_INITIALIZED, @ref
 *  GLFW_INVALID_ENUM and @ref GLFW_PLATFORM_ERROR.
 *
 *  @pointer_lifetime The returned array is allocated and freed by GLFW.  You
 *  should not free it yourself.  It is valid until the specified joystick is
 *  disconnected or the library is terminated.
 *
 *  @thread_safety This function must only be called from the main thread.
 *
 *  @sa @ref joystick_button
 *
 *  @since Added in version 2.2.
 *  @glfw3 Changed to return a dynamic array.
 *
 *  @ingroup input
 */
GLFWAPI const unsigned char* glfwGetJoystickButtons(int jid, int* count);

/*! @brief Returns the state of all hats of the specified joystick.
 *
 *  This function returns the state of all hats of the specified joystick.
 *  Each element in the array is one of the following values:
 *
 *  Name                  | Value
 *  ----                  | -----
 *  `GLFW_HAT_CENTERED`   | 0
 *  `GLFW_HAT_UP`         | 1
 *  `GLFW_HAT_RIGHT`      | 2
 *  `GLFW_HAT_DOWN`       | 4
 *  `GLFW_HAT_LEFT`       | 8
 *  `GLFW_HAT_RIGHT_UP`   | `GLFW_HAT_RIGHT` \| `GLFW_HAT_UP`
 *  `GLFW_HAT_RIGHT_DOWN` | `GLFW_HAT_RIGHT` \| `GLFW_HAT_DOWN`
 *  `GLFW_HAT_LEFT_UP`    | `GLFW_HAT_LEFT` \| `GLFW_HAT_UP`
 *  `GLFW_HAT_LEFT_DOWN`  | `GLFW_HAT_LEFT` \| `GLFW_HAT_DOWN`
 *
 *  The diagonal directions are bitwise combinations of the primary (up, right,
 *  down and left) directions and you can test for these individually by ANDing
 *  it with the corresponding direction.
 *
 *  @code
 *  if (hats[2] & GLFW_HAT_RIGHT)
 *  {
 *      // State of hat 2 could be right-up, right or right-down
 *  }
 *  @endcode
 *
 *  If the specified joystick is not present this function will return `NULL`
 *  but will not generate an error.  This can be used instead of first calling
 *  @ref glfwJoystickPresent.
 *
 *  @param[in] jid The [joystick](@ref joysticks) to query.
 *  @param[out] count Where to store the number of hat states in the returned
 *  array.  This is set to zero if the joystick is not present or an error
 *  occurred.
 *  @return An array of hat states, or `NULL` if the joystick is not present
 *  or an [error](@ref error_handling) occurred.
 *
 *  @errors Possible errors include @ref GLFW_NOT_INITIALIZED, @ref
 *  GLFW_INVALID_ENUM and @ref GLFW_PLATFORM_ERROR.
 *
 *  @pointer_lifetime The returned array is allocated and freed by GLFW.  You
 *  should not free it yourself.  It is valid until the specified joystick is
 *  disconnected, this function is called again for that joystick or the library
 *  is terminated.
 *
 *  @thread_safety This function must only be called from the main thread.
 *
 *  @sa @ref joystick_hat
 *
 *  @since Added in version 3.3.
 *
 *  @ingroup input
 */
GLFWAPI const unsigned char* glfwGetJoystickHats(int jid, int* count);

/*! @brief Returns the name of the specified joystick.
 *
 *  This function returns the name, encoded as UTF-8, of the specified joystick.
 *  The returned string is allocated and freed by GLFW.  You should not free it
 *  yourself.
 *
 *  If the specified joystick is not present this function will return `NULL`
 *  but will not generate an error.  This can be used instead of first calling
 *  @ref glfwJoystickPresent.
 *
 *  @param[in] jid The [joystick](@ref joysticks) to query.
 *  @return The UTF-8 encoded name of the joystick, or `NULL` if the joystick
 *  is not present or an [error](@ref error_handling) occurred.
 *
 *  @errors Possible errors include @ref GLFW_NOT_INITIALIZED, @ref
 *  GLFW_INVALID_ENUM and @ref GLFW_PLATFORM_ERROR.
 *
 *  @pointer_lifetime The returned string is allocated and freed by GLFW.  You
 *  should not free it yourself.  It is valid until the specified joystick is
 *  disconnected or the library is terminated.
 *
 *  @thread_safety This function must only be called from the main thread.
 *
 *  @sa @ref joystick_name
 *
 *  @since Added in version 3.0.
 *
 *  @ingroup input
 */
GLFWAPI const char* glfwGetJoystickName(int jid);

/*! @brief Returns the SDL compatible GUID of the specified joystick.
 *
 *  This function returns the SDL compatible GUID, as a UTF-8 encoded
 *  hexadecimal string, of the specified joystick.  The returned string is
 *  allocated and freed by GLFW.  You should not free it yourself.
 *
 *  The GUID is what connects a joystick to a gamepad mapping.  A connected
 *  joystick will always have a GUID even if there is no gamepad mapping
 *  assigned to it.
 *
 *  If the specified joystick is not present this function will return `NULL`
 *  but will not generate an error.  This can be used instead of first calling
 *  @ref glfwJoystickPresent.
 *
 *  The GUID uses the format introduced in SDL 2.0.5.  This GUID tries to
 *  uniquely identify the make and model of a joystick but does not identify
 *  a specific unit, e.g. all wired Xbox 360 controllers will have the same
 *  GUID on that platform.  The GUID for a unit may vary between platforms
 *  depending on what hardware information the platform specific APIs provide.
 *
 *  @param[in] jid The [joystick](@ref joysticks) to query.
 *  @return The UTF-8 encoded GUID of the joystick, or `NULL` if the joystick
 *  is not present or an [error](@ref error_handling) occurred.
 *
 *  @errors Possible errors include @ref GLFW_NOT_INITIALIZED, @ref
 *  GLFW_INVALID_ENUM and @ref GLFW_PLATFORM_ERROR.
 *
 *  @pointer_lifetime The returned string is allocated and freed by GLFW.  You
 *  should not free it yourself.  It is valid until the specified joystick is
 *  disconnected or the library is terminated.
 *
 *  @thread_safety This function must only be called from the main thread.
 *
 *  @sa @ref gamepad
 *
 *  @since Added in version 3.3.
 *
 *  @ingroup input
 */
GLFWAPI const char* glfwGetJoystickGUID(int jid);

/*! @brief Sets the user pointer of the specified joystick.
 *
 *  This function sets the user-defined pointer of the specified joystick.  The
 *  current value is retained until the joystick is disconnected.  The initial
 *  value is `NULL`.
 *
 *  This function may be called from the joystick callback, even for a joystick
 *  that is being disconnected.
 *
 *  @param[in] jid The joystick whose pointer to set.
 *  @param[in] pointer The new value.
 *
 *  @errors Possible errors include @ref GLFW_NOT_INITIALIZED.
 *
 *  @thread_safety This function may be called from any thread.  Access is not
 *  synchronized.
 *
 *  @sa @ref joystick_userptr
 *  @sa @ref glfwGetJoystickUserPointer
 *
 *  @since Added in version 3.3.
 *
 *  @ingroup input
 */
GLFWAPI void glfwSetJoystickUserPointer(int jid, void* pointer);

/*! @brief Returns the user pointer of the specified joystick.
 *
 *  This function returns the current value of the user-defined pointer of the
 *  specified joystick.  The initial value is `NULL`.
 *
 *  This function may be called from the joystick callback, even for a joystick
 *  that is being disconnected.
 *
 *  @param[in] jid The joystick whose pointer to return.
 *
 *  @errors Possible errors include @ref GLFW_NOT_INITIALIZED.
 *
 *  @thread_safety This function may be called from any thread.  Access is not
 *  synchronized.
 *
 *  @sa @ref joystick_userptr
 *  @sa @ref glfwSetJoystickUserPointer
 *
 *  @since Added in version 3.3.
 *
 *  @ingroup input
 */
GLFWAPI void* glfwGetJoystickUserPointer(int jid);

/*! @brief Returns whether the specified joystick has a gamepad mapping.
 *
 *  This function returns whether the specified joystick is both present and has
 *  a gamepad mapping.
 *
 *  If the specified joystick is present but does not have a gamepad mapping
 *  this function will return `GLFW_FALSE` but will not generate an error.  Call
 *  @ref glfwJoystickPresent to check if a joystick is present regardless of
 *  whether it has a mapping.
 *
 *  @param[in] jid The [joystick](@ref joysticks) to query.
 *  @return `GLFW_TRUE` if a joystick is both present and has a gamepad mapping,
 *  or `GLFW_FALSE` otherwise.
 *
 *  @errors Possible errors include @ref GLFW_NOT_INITIALIZED and @ref
 *  GLFW_INVALID_ENUM.
 *
 *  @thread_safety This function must only be called from the main thread.
 *
 *  @sa @ref gamepad
 *  @sa @ref glfwGetGamepadState
 *
 *  @since Added in version 3.3.
 *
 *  @ingroup input
 */
GLFWAPI int glfwJoystickIsGamepad(int jid);

/*! @brief Sets the joystick configuration callback.
 *
 *  This function sets the joystick configuration callback, or removes the
 *  currently set callback.  This is called when a joystick is connected to or
 *  disconnected from the system.
 *
 *  For joystick connection and disconnection events to be delivered on all
 *  platforms, you need to call one of the [event processing](@ref events)
 *  functions.  Joystick disconnection may also be detected and the callback
 *  called by joystick functions.  The function will then return whatever it
 *  returns if the joystick is not present.
 *
 *  @param[in] callback The new callback, or `NULL` to remove the currently set
 *  callback.
 *  @return The previously set callback, or `NULL` if no callback was set or the
 *  library had not been [initialized](@ref intro_init).
 *
 *  @callback_signature
 *  @code
 *  void function_name(int jid, int event)
 *  @endcode
 *  For more information about the callback parameters, see the
 *  [function pointer type](@ref GLFWjoystickfun).
 *
 *  @errors Possible errors include @ref GLFW_NOT_INITIALIZED.
 *
 *  @thread_safety This function must only be called from the main thread.
 *
 *  @sa @ref joystick_event
 *
 *  @since Added in version 3.2.
 *
 *  @ingroup input
 */
GLFWAPI GLFWjoystickfun glfwSetJoystickCallback(GLFWjoystickfun callback);

/*! @brief Adds the specified SDL_GameControllerDB gamepad mappings.
 *
 *  This function parses the specified ASCII encoded string and updates the
 *  internal list with any gamepad mappings it finds.  This string may
 *  contain either a single gamepad mapping or many mappings separated by
 *  newlines.  The parser supports the full format of the `gamecontrollerdb.txt`
 *  source file including empty lines and comments.
 *
 *  See @ref gamepad_mapping for a description of the format.
 *
 *  If there is already a gamepad mapping for a given GUID in the internal list,
 *  it will be replaced by the one passed to this function.  If the library is
 *  terminated and re-initialized the internal list will revert to the built-in
 *  default.
 *
 *  @param[in] string The string containing the gamepad mappings.
 *  @return `GLFW_TRUE` if successful, or `GLFW_FALSE` if an
 *  [error](@ref error_handling) occurred.
 *
 *  @errors Possible errors include @ref GLFW_NOT_INITIALIZED and @ref
 *  GLFW_INVALID_VALUE.
 *
 *  @thread_safety This function must only be called from the main thread.
 *
 *  @sa @ref gamepad
 *  @sa @ref glfwJoystickIsGamepad
 *  @sa @ref glfwGetGamepadName
 *
 *  @since Added in version 3.3.
 *
 *  @ingroup input
 */
GLFWAPI int glfwUpdateGamepadMappings(const char* string);

/*! @brief Returns the human-readable gamepad name for the specified joystick.
 *
 *  This function returns the human-readable name of the gamepad from the
 *  gamepad mapping assigned to the specified joystick.
 *
 *  If the specified joystick is not present or does not have a gamepad mapping
 *  this function will return `NULL` but will not generate an error.  Call
 *  @ref glfwJoystickPresent to check whether it is present regardless of
 *  whether it has a mapping.
 *
 *  @param[in] jid The [joystick](@ref joysticks) to query.
 *  @return The UTF-8 encoded name of the gamepad, or `NULL` if the
 *  joystick is not present, does not have a mapping or an
 *  [error](@ref error_handling) occurred.
 *
 *  @pointer_lifetime The returned string is allocated and freed by GLFW.  You
 *  should not free it yourself.  It is valid until the specified joystick is
 *  disconnected, the gamepad mappings are updated or the library is terminated.
 *
 *  @thread_safety This function must only be called from the main thread.
 *
 *  @sa @ref gamepad
 *  @sa @ref glfwJoystickIsGamepad
 *
 *  @since Added in version 3.3.
 *
 *  @ingroup input
 */
GLFWAPI const char* glfwGetGamepadName(int jid);

/*! @brief Retrieves the state of the specified joystick remapped as a gamepad.
 *
 *  This function retrieves the state of the specified joystick remapped to
 *  an Xbox-like gamepad.
 *
 *  If the specified joystick is not present or does not have a gamepad mapping
 *  this function will return `GLFW_FALSE` but will not generate an error.  Call
 *  @ref glfwJoystickPresent to check whether it is present regardless of
 *  whether it has a mapping.
 *
 *  The Guide button may not be available for input as it is often hooked by the
 *  system or the Steam client.
 *
 *  Not all devices have all the buttons or axes provided by @ref
 *  GLFWgamepadstate.  Unavailable buttons and axes will always report
 *  `GLFW_RELEASE` and 0.0 respectively.
 *
 *  @param[in] jid The [joystick](@ref joysticks) to query.
 *  @param[out] state The gamepad input state of the joystick.
 *  @return `GLFW_TRUE` if successful, or `GLFW_FALSE` if no joystick is
 *  connected, it has no gamepad mapping or an [error](@ref error_handling)
 *  occurred.
 *
 *  @errors Possible errors include @ref GLFW_NOT_INITIALIZED and @ref
 *  GLFW_INVALID_ENUM.
 *
 *  @thread_safety This function must only be called from the main thread.
 *
 *  @sa @ref gamepad
 *  @sa @ref glfwUpdateGamepadMappings
 *  @sa @ref glfwJoystickIsGamepad
 *
 *  @since Added in version 3.3.
 *
 *  @ingroup input
 */
GLFWAPI int glfwGetGamepadState(int jid, GLFWgamepadstate* state);

/*! @brief Sets the clipboard to the specified string.
 *
 *  This function sets the system clipboard to the specified, UTF-8 encoded
 *  string.
 *
 *  @param[in] window Deprecated.  Any valid window or `NULL`.
 *  @param[in] string A UTF-8 encoded string.
 *
 *  @errors Possible errors include @ref GLFW_NOT_INITIALIZED and @ref
 *  GLFW_PLATFORM_ERROR.
 *
 *  @pointer_lifetime The specified string is copied before this function
 *  returns.
 *
 *  @thread_safety This function must only be called from the main thread.
 *
 *  @sa @ref clipboard
 *  @sa @ref glfwGetClipboardString
 *
 *  @since Added in version 3.0.
 *
 *  @ingroup input
 */
GLFWAPI void glfwSetClipboardString(GLFWwindow* window, const char* string);

/*! @brief Returns the contents of the clipboard as a string.
 *
 *  This function returns the contents of the system clipboard, if it contains
 *  or is convertible to a UTF-8 encoded string.  If the clipboard is empty or
 *  if its contents cannot be converted, `NULL` is returned and a @ref
 *  GLFW_FORMAT_UNAVAILABLE error is generated.
 *
 *  @param[in] window Deprecated.  Any valid window or `NULL`.
 *  @return The contents of the clipboard as a UTF-8 encoded string, or `NULL`
 *  if an [error](@ref error_handling) occurred.
 *
 *  @errors Possible errors include @ref GLFW_NOT_INITIALIZED and @ref
 *  GLFW_PLATFORM_ERROR.
 *
 *  @pointer_lifetime The returned string is allocated and freed by GLFW.  You
 *  should not free it yourself.  It is valid until the next call to @ref
 *  glfwGetClipboardString or @ref glfwSetClipboardString, or until the library
 *  is terminated.
 *
 *  @thread_safety This function must only be called from the main thread.
 *
 *  @sa @ref clipboard
 *  @sa @ref glfwSetClipboardString
 *
 *  @since Added in version 3.0.
 *
 *  @ingroup input
 */
GLFWAPI const char* glfwGetClipboardString(GLFWwindow* window);

/*! @brief Returns the GLFW time.
 *
 *  This function returns the current GLFW time, in seconds.  Unless the time
 *  has been set using @ref glfwSetTime it measures time elapsed since GLFW was
 *  initialized.
 *
 *  This function and @ref glfwSetTime are helper functions on top of @ref
 *  glfwGetTimerFrequency and @ref glfwGetTimerValue.
 *
 *  The resolution of the timer is system dependent, but is usually on the order
 *  of a few micro- or nanoseconds.  It uses the highest-resolution monotonic
 *  time source on each supported platform.
 *
 *  @return The current time, in seconds, or zero if an
 *  [error](@ref error_handling) occurred.
 *
 *  @errors Possible errors include @ref GLFW_NOT_INITIALIZED.
 *
 *  @thread_safety This function may be called from any thread.  Reading and
 *  writing of the internal base time is not atomic, so it needs to be
 *  externally synchronized with calls to @ref glfwSetTime.
 *
 *  @sa @ref time
 *
 *  @since Added in version 1.0.
 *
 *  @ingroup input
 */
GLFWAPI double glfwGetTime(void);

/*! @brief Sets the GLFW time.
 *
 *  This function sets the current GLFW time, in seconds.  The value must be
 *  a positive finite number less than or equal to 18446744073.0, which is
 *  approximately 584.5 years.
 *
 *  This function and @ref glfwGetTime are helper functions on top of @ref
 *  glfwGetTimerFrequency and @ref glfwGetTimerValue.
 *
 *  @param[in] time The new value, in seconds.
 *
 *  @errors Possible errors include @ref GLFW_NOT_INITIALIZED and @ref
 *  GLFW_INVALID_VALUE.
 *
 *  @remark The upper limit of GLFW time is calculated as
 *  floor((2<sup>64</sup> - 1) / 10<sup>9</sup>) and is due to implementations
 *  storing nanoseconds in 64 bits.  The limit may be increased in the future.
 *
 *  @thread_safety This function may be called from any thread.  Reading and
 *  writing of the internal base time is not atomic, so it needs to be
 *  externally synchronized with calls to @ref glfwGetTime.
 *
 *  @sa @ref time
 *
 *  @since Added in version 2.2.
 *
 *  @ingroup input
 */
GLFWAPI void glfwSetTime(double time);

/*! @brief Returns the current value of the raw timer.
 *
 *  This function returns the current value of the raw timer, measured in
 *  1&nbsp;/&nbsp;frequency seconds.  To get the frequency, call @ref
 *  glfwGetTimerFrequency.
 *
 *  @return The value of the timer, or zero if an
 *  [error](@ref error_handling) occurred.
 *
 *  @errors Possible errors include @ref GLFW_NOT_INITIALIZED.
 *
 *  @thread_safety This function may be called from any thread.
 *
 *  @sa @ref time
 *  @sa @ref glfwGetTimerFrequency
 *
 *  @since Added in version 3.2.
 *
 *  @ingroup input
 */
GLFWAPI uint64_t glfwGetTimerValue(void);

/*! @brief Returns the frequency, in Hz, of the raw timer.
 *
 *  This function returns the frequency, in Hz, of the raw timer.
 *
 *  @return The frequency of the timer, in Hz, or zero if an
 *  [error](@ref error_handling) occurred.
 *
 *  @errors Possible errors include @ref GLFW_NOT_INITIALIZED.
 *
 *  @thread_safety This function may be called from any thread.
 *
 *  @sa @ref time
 *  @sa @ref glfwGetTimerValue
 *
 *  @since Added in version 3.2.
 *
 *  @ingroup input
 */
GLFWAPI uint64_t glfwGetTimerFrequency(void);

/*! @brief Makes the context of the specified window current for the calling
 *  thread.
 *
 *  This function makes the OpenGL or OpenGL ES context of the specified window
 *  current on the calling thread.  A context must only be made current on
 *  a single thread at a time and each thread can have only a single current
 *  context at a time.
 *
 *  When moving a context between threads, you must make it non-current on the
 *  old thread before making it current on the new one.
 *
 *  By default, making a context non-current implicitly forces a pipeline flush.
 *  On machines that support `GL_KHR_context_flush_control`, you can control
 *  whether a context performs this flush by setting the
 *  [GLFW_CONTEXT_RELEASE_BEHAVIOR](@ref GLFW_CONTEXT_RELEASE_BEHAVIOR_hint)
 *  hint.
 *
 *  The specified window must have an OpenGL or OpenGL ES context.  Specifying
 *  a window without a context will generate a @ref GLFW_NO_WINDOW_CONTEXT
 *  error.
 *
 *  @param[in] window The window whose context to make current, or `NULL` to
 *  detach the current context.
 *
 *  @errors Possible errors include @ref GLFW_NOT_INITIALIZED, @ref
 *  GLFW_NO_WINDOW_CONTEXT and @ref GLFW_PLATFORM_ERROR.
 *
 *  @thread_safety This function may be called from any thread.
 *
 *  @sa @ref context_current
 *  @sa @ref glfwGetCurrentContext
 *
 *  @since Added in version 3.0.
 *
 *  @ingroup context
 */
GLFWAPI void glfwMakeContextCurrent(GLFWwindow* window);

/*! @brief Returns the window whose context is current on the calling thread.
 *
 *  This function returns the window whose OpenGL or OpenGL ES context is
 *  current on the calling thread.
 *
 *  @return The window whose context is current, or `NULL` if no window's
 *  context is current.
 *
 *  @errors Possible errors include @ref GLFW_NOT_INITIALIZED.
 *
 *  @thread_safety This function may be called from any thread.
 *
 *  @sa @ref context_current
 *  @sa @ref glfwMakeContextCurrent
 *
 *  @since Added in version 3.0.
 *
 *  @ingroup context
 */
GLFWAPI GLFWwindow* glfwGetCurrentContext(void);

/*! @brief Swaps the front and back buffers of the specified window.
 *
 *  This function swaps the front and back buffers of the specified window when
 *  rendering with OpenGL or OpenGL ES.  If the swap interval is greater than
 *  zero, the GPU driver waits the specified number of screen updates before
 *  swapping the buffers.
 *
 *  The specified window must have an OpenGL or OpenGL ES context.  Specifying
 *  a window without a context will generate a @ref GLFW_NO_WINDOW_CONTEXT
 *  error.
 *
 *  This function does not apply to Vulkan.  If you are rendering with Vulkan,
 *  see `vkQueuePresentKHR` instead.
 *
 *  @param[in] window The window whose buffers to swap.
 *
 *  @errors Possible errors include @ref GLFW_NOT_INITIALIZED, @ref
 *  GLFW_NO_WINDOW_CONTEXT and @ref GLFW_PLATFORM_ERROR.
 *
 *  @remark __EGL:__ The context of the specified window must be current on the
 *  calling thread.
 *
 *  @thread_safety This function may be called from any thread.
 *
 *  @sa @ref buffer_swap
 *  @sa @ref glfwSwapInterval
 *
 *  @since Added in version 1.0.
 *  @glfw3 Added window handle parameter.
 *
 *  @ingroup window
 */
GLFWAPI void glfwSwapBuffers(GLFWwindow* window);

/*! @brief Sets the swap interval for the current context.
 *
 *  This function sets the swap interval for the current OpenGL or OpenGL ES
 *  context, i.e. the number of screen updates to wait from the time @ref
 *  glfwSwapBuffers was called before swapping the buffers and returning.  This
 *  is sometimes called _vertical synchronization_, _vertical retrace
 *  synchronization_ or just _vsync_.
 *
 *  A context that supports either of the `WGL_EXT_swap_control_tear` and
 *  `GLX_EXT_swap_control_tear` extensions also accepts _negative_ swap
 *  intervals, which allows the driver to swap immediately even if a frame
 *  arrives a little bit late.  You can check for these extensions with @ref
 *  glfwExtensionSupported.
 *
 *  A context must be current on the calling thread.  Calling this function
 *  without a current context will cause a @ref GLFW_NO_CURRENT_CONTEXT error.
 *
 *  This function does not apply to Vulkan.  If you are rendering with Vulkan,
 *  see the present mode of your swapchain instead.
 *
 *  @param[in] interval The minimum number of screen updates to wait for
 *  until the buffers are swapped by @ref glfwSwapBuffers.
 *
 *  @errors Possible errors include @ref GLFW_NOT_INITIALIZED, @ref
 *  GLFW_NO_CURRENT_CONTEXT and @ref GLFW_PLATFORM_ERROR.
 *
 *  @remark This function is not called during context creation, leaving the
 *  swap interval set to whatever is the default on that platform.  This is done
 *  because some swap interval extensions used by GLFW do not allow the swap
 *  interval to be reset to zero once it has been set to a non-zero value.
 *
 *  @remark Some GPU drivers do not honor the requested swap interval, either
 *  because of a user setting that overrides the application's request or due to
 *  bugs in the driver.
 *
 *  @thread_safety This function may be called from any thread.
 *
 *  @sa @ref buffer_swap
 *  @sa @ref glfwSwapBuffers
 *
 *  @since Added in version 1.0.
 *
 *  @ingroup context
 */
GLFWAPI void glfwSwapInterval(int interval);

/*! @brief Returns whether the specified extension is available.
 *
 *  This function returns whether the specified
 *  [API extension](@ref context_glext) is supported by the current OpenGL or
 *  OpenGL ES context.  It searches both for client API extension and context
 *  creation API extensions.
 *
 *  A context must be current on the calling thread.  Calling this function
 *  without a current context will cause a @ref GLFW_NO_CURRENT_CONTEXT error.
 *
 *  As this functions retrieves and searches one or more extension strings each
 *  call, it is recommended that you cache its results if it is going to be used
 *  frequently.  The extension strings will not change during the lifetime of
 *  a context, so there is no danger in doing this.
 *
 *  This function does not apply to Vulkan.  If you are using Vulkan, see @ref
 *  glfwGetRequiredInstanceExtensions, `vkEnumerateInstanceExtensionProperties`
 *  and `vkEnumerateDeviceExtensionProperties` instead.
 *
 *  @param[in] extension The ASCII encoded name of the extension.
 *  @return `GLFW_TRUE` if the extension is available, or `GLFW_FALSE`
 *  otherwise.
 *
 *  @errors Possible errors include @ref GLFW_NOT_INITIALIZED, @ref
 *  GLFW_NO_CURRENT_CONTEXT, @ref GLFW_INVALID_VALUE and @ref
 *  GLFW_PLATFORM_ERROR.
 *
 *  @thread_safety This function may be called from any thread.
 *
 *  @sa @ref context_glext
 *  @sa @ref glfwGetProcAddress
 *
 *  @since Added in version 1.0.
 *
 *  @ingroup context
 */
GLFWAPI int glfwExtensionSupported(const char* extension);

/*! @brief Returns the address of the specified function for the current
 *  context.
 *
 *  This function returns the address of the specified OpenGL or OpenGL ES
 *  [core or extension function](@ref context_glext), if it is supported
 *  by the current context.
 *
 *  A context must be current on the calling thread.  Calling this function
 *  without a current context will cause a @ref GLFW_NO_CURRENT_CONTEXT error.
 *
 *  This function does not apply to Vulkan.  If you are rendering with Vulkan,
 *  see @ref glfwGetInstanceProcAddress, `vkGetInstanceProcAddr` and
 *  `vkGetDeviceProcAddr` instead.
 *
 *  @param[in] procname The ASCII encoded name of the function.
 *  @return The address of the function, or `NULL` if an
 *  [error](@ref error_handling) occurred.
 *
 *  @errors Possible errors include @ref GLFW_NOT_INITIALIZED, @ref
 *  GLFW_NO_CURRENT_CONTEXT and @ref GLFW_PLATFORM_ERROR.
 *
 *  @remark The address of a given function is not guaranteed to be the same
 *  between contexts.
 *
 *  @remark This function may return a non-`NULL` address despite the
 *  associated version or extension not being available.  Always check the
 *  context version or extension string first.
 *
 *  @pointer_lifetime The returned function pointer is valid until the context
 *  is destroyed or the library is terminated.
 *
 *  @thread_safety This function may be called from any thread.
 *
 *  @sa @ref context_glext
 *  @sa @ref glfwExtensionSupported
 *
 *  @since Added in version 1.0.
 *
 *  @ingroup context
 */
GLFWAPI GLFWglproc glfwGetProcAddress(const char* procname);

/*! @brief Returns whether the Vulkan loader and an ICD have been found.
 *
 *  This function returns whether the Vulkan loader and any minimally functional
 *  ICD have been found.
 *
 *  The availability of a Vulkan loader and even an ICD does not by itself
 *  guarantee that surface creation or even instance creation is possible.
 *  For example, on Fermi systems Nvidia will install an ICD that provides no
 *  actual Vulkan support.  Call @ref glfwGetRequiredInstanceExtensions to check
 *  whether the extensions necessary for Vulkan surface creation are available
 *  and @ref glfwGetPhysicalDevicePresentationSupport to check whether a queue
 *  family of a physical device supports image presentation.
 *
 *  @return `GLFW_TRUE` if Vulkan is minimally available, or `GLFW_FALSE`
 *  otherwise.
 *
 *  @errors Possible errors include @ref GLFW_NOT_INITIALIZED.
 *
 *  @thread_safety This function may be called from any thread.
 *
 *  @sa @ref vulkan_support
 *
 *  @since Added in version 3.2.
 *
 *  @ingroup vulkan
 */
GLFWAPI int glfwVulkanSupported(void);

/*! @brief Returns the Vulkan instance extensions required by GLFW.
 *
 *  This function returns an array of names of Vulkan instance extensions required
 *  by GLFW for creating Vulkan surfaces for GLFW windows.  If successful, the
 *  list will always contain `VK_KHR_surface`, so if you don't require any
 *  additional extensions you can pass this list directly to the
 *  `VkInstanceCreateInfo` struct.
 *
 *  If Vulkan is not available on the machine, this function returns `NULL` and
 *  generates a @ref GLFW_API_UNAVAILABLE error.  Call @ref glfwVulkanSupported
 *  to check whether Vulkan is at least minimally available.
 *
 *  If Vulkan is available but no set of extensions allowing window surface
 *  creation was found, this function returns `NULL`.  You may still use Vulkan
 *  for off-screen rendering and compute work.
 *
 *  @param[out] count Where to store the number of extensions in the returned
 *  array.  This is set to zero if an error occurred.
 *  @return An array of ASCII encoded extension names, or `NULL` if an
 *  [error](@ref error_handling) occurred.
 *
 *  @errors Possible errors include @ref GLFW_NOT_INITIALIZED and @ref
 *  GLFW_API_UNAVAILABLE.
 *
 *  @remark Additional extensions may be required by future versions of GLFW.
 *  You should check if any extensions you wish to enable are already in the
 *  returned array, as it is an error to specify an extension more than once in
 *  the `VkInstanceCreateInfo` struct.
 *
 *  @remark @macos This function currently supports either the
 *  `VK_MVK_macos_surface` extension from MoltenVK or `VK_EXT_metal_surface`
 *  extension.
 *
 *  @pointer_lifetime The returned array is allocated and freed by GLFW.  You
 *  should not free it yourself.  It is guaranteed to be valid only until the
 *  library is terminated.
 *
 *  @thread_safety This function may be called from any thread.
 *
 *  @sa @ref vulkan_ext
 *  @sa @ref glfwCreateWindowSurface
 *
 *  @since Added in version 3.2.
 *
 *  @ingroup vulkan
 */
GLFWAPI const char** glfwGetRequiredInstanceExtensions(uint32_t* count);

#if defined(VK_VERSION_1_0)

/*! @brief Returns the address of the specified Vulkan instance function.
 *
 *  This function returns the address of the specified Vulkan core or extension
 *  function for the specified instance.  If instance is set to `NULL` it can
 *  return any function exported from the Vulkan loader, including at least the
 *  following functions:
 *
 *  - `vkEnumerateInstanceExtensionProperties`
 *  - `vkEnumerateInstanceLayerProperties`
 *  - `vkCreateInstance`
 *  - `vkGetInstanceProcAddr`
 *
 *  If Vulkan is not available on the machine, this function returns `NULL` and
 *  generates a @ref GLFW_API_UNAVAILABLE error.  Call @ref glfwVulkanSupported
 *  to check whether Vulkan is at least minimally available.
 *
 *  This function is equivalent to calling `vkGetInstanceProcAddr` with
 *  a platform-specific query of the Vulkan loader as a fallback.
 *
 *  @param[in] instance The Vulkan instance to query, or `NULL` to retrieve
 *  functions related to instance creation.
 *  @param[in] procname The ASCII encoded name of the function.
 *  @return The address of the function, or `NULL` if an
 *  [error](@ref error_handling) occurred.
 *
 *  @errors Possible errors include @ref GLFW_NOT_INITIALIZED and @ref
 *  GLFW_API_UNAVAILABLE.
 *
 *  @pointer_lifetime The returned function pointer is valid until the library
 *  is terminated.
 *
 *  @thread_safety This function may be called from any thread.
 *
 *  @sa @ref vulkan_proc
 *
 *  @since Added in version 3.2.
 *
 *  @ingroup vulkan
 */
GLFWAPI GLFWvkproc glfwGetInstanceProcAddress(VkInstance instance, const char* procname);

/*! @brief Returns whether the specified queue family can present images.
 *
 *  This function returns whether the specified queue family of the specified
 *  physical device supports presentation to the platform GLFW was built for.
 *
 *  If Vulkan or the required window surface creation instance extensions are
 *  not available on the machine, or if the specified instance was not created
 *  with the required extensions, this function returns `GLFW_FALSE` and
 *  generates a @ref GLFW_API_UNAVAILABLE error.  Call @ref glfwVulkanSupported
 *  to check whether Vulkan is at least minimally available and @ref
 *  glfwGetRequiredInstanceExtensions to check what instance extensions are
 *  required.
 *
 *  @param[in] instance The instance that the physical device belongs to.
 *  @param[in] device The physical device that the queue family belongs to.
 *  @param[in] queuefamily The index of the queue family to query.
 *  @return `GLFW_TRUE` if the queue family supports presentation, or
 *  `GLFW_FALSE` otherwise.
 *
 *  @errors Possible errors include @ref GLFW_NOT_INITIALIZED, @ref
 *  GLFW_API_UNAVAILABLE and @ref GLFW_PLATFORM_ERROR.
 *
 *  @remark @macos This function currently always returns `GLFW_TRUE`, as the
 *  `VK_MVK_macos_surface` extension does not provide
 *  a `vkGetPhysicalDevice*PresentationSupport` type function.
 *
 *  @thread_safety This function may be called from any thread.  For
 *  synchronization details of Vulkan objects, see the Vulkan specification.
 *
 *  @sa @ref vulkan_present
 *
 *  @since Added in version 3.2.
 *
 *  @ingroup vulkan
 */
GLFWAPI int glfwGetPhysicalDevicePresentationSupport(VkInstance instance, VkPhysicalDevice device, uint32_t queuefamily);

/*! @brief Creates a Vulkan surface for the specified window.
 *
 *  This function creates a Vulkan surface for the specified window.
 *
 *  If the Vulkan loader or at least one minimally functional ICD were not found,
 *  this function returns `VK_ERROR_INITIALIZATION_FAILED` and generates a @ref
 *  GLFW_API_UNAVAILABLE error.  Call @ref glfwVulkanSupported to check whether
 *  Vulkan is at least minimally available.
 *
 *  If the required window surface creation instance extensions are not
 *  available or if the specified instance was not created with these extensions
 *  enabled, this function returns `VK_ERROR_EXTENSION_NOT_PRESENT` and
 *  generates a @ref GLFW_API_UNAVAILABLE error.  Call @ref
 *  glfwGetRequiredInstanceExtensions to check what instance extensions are
 *  required.
 *
 *  The window surface cannot be shared with another API so the window must
 *  have been created with the [client api hint](@ref GLFW_CLIENT_API_attrib)
 *  set to `GLFW_NO_API` otherwise it generates a @ref GLFW_INVALID_VALUE error
 *  and returns `VK_ERROR_NATIVE_WINDOW_IN_USE_KHR`.
 *
 *  The window surface must be destroyed before the specified Vulkan instance.
 *  It is the responsibility of the caller to destroy the window surface.  GLFW
 *  does not destroy it for you.  Call `vkDestroySurfaceKHR` to destroy the
 *  surface.
 *
 *  @param[in] instance The Vulkan instance to create the surface in.
 *  @param[in] window The window to create the surface for.
 *  @param[in] allocator The allocator to use, or `NULL` to use the default
 *  allocator.
 *  @param[out] surface Where to store the handle of the surface.  This is set
 *  to `VK_NULL_HANDLE` if an error occurred.
 *  @return `VK_SUCCESS` if successful, or a Vulkan error code if an
 *  [error](@ref error_handling) occurred.
 *
 *  @errors Possible errors include @ref GLFW_NOT_INITIALIZED, @ref
 *  GLFW_API_UNAVAILABLE, @ref GLFW_PLATFORM_ERROR and @ref GLFW_INVALID_VALUE
 *
 *  @remark If an error occurs before the creation call is made, GLFW returns
 *  the Vulkan error code most appropriate for the error.  Appropriate use of
 *  @ref glfwVulkanSupported and @ref glfwGetRequiredInstanceExtensions should
 *  eliminate almost all occurrences of these errors.
 *
 *  @remark @macos This function currently only supports the
 *  `VK_MVK_macos_surface` extension from MoltenVK.
 *
 *  @remark @macos This function creates and sets a `CAMetalLayer` instance for
 *  the window content view, which is required for MoltenVK to function.
 *
 *  @thread_safety This function may be called from any thread.  For
 *  synchronization details of Vulkan objects, see the Vulkan specification.
 *
 *  @sa @ref vulkan_surface
 *  @sa @ref glfwGetRequiredInstanceExtensions
 *
 *  @since Added in version 3.2.
 *
 *  @ingroup vulkan
 */
GLFWAPI VkResult glfwCreateWindowSurface(VkInstance instance, GLFWwindow* window, const VkAllocationCallbacks* allocator, VkSurfaceKHR* surface);

#endif /*VK_VERSION_1_0*/


/*************************************************************************
 * Global definition cleanup
 *************************************************************************/

/* ------------------- BEGIN SYSTEM/COMPILER SPECIFIC -------------------- */

#ifdef GLFW_WINGDIAPI_DEFINED
 #undef WINGDIAPI
 #undef GLFW_WINGDIAPI_DEFINED
#endif

#ifdef GLFW_CALLBACK_DEFINED
 #undef CALLBACK
 #undef GLFW_CALLBACK_DEFINED
#endif

/* Some OpenGL related headers need GLAPIENTRY, but it is unconditionally
 * defined by some gl.h variants (OpenBSD) so define it after if needed.
 */
#ifndef GLAPIENTRY
 #define GLAPIENTRY APIENTRY
#endif

/* -------------------- END SYSTEM/COMPILER SPECIFIC --------------------- */


#ifdef __cplusplus
}
#endif

#endif /* _glfw3_h_ */



==> figs/from-dave/deps/glfw/include/GLFW/glfw3native.h <==
/*************************************************************************
 * GLFW 3.3 - www.glfw.org
 * A library for OpenGL, window and input
 *------------------------------------------------------------------------
 * Copyright (c) 2002-2006 Marcus Geelnard
 * Copyright (c) 2006-2018 Camilla Löwy <elmindreda@glfw.org>
 *
 * This software is provided 'as-is', without any express or implied
 * warranty. In no event will the authors be held liable for any damages
 * arising from the use of this software.
 *
 * Permission is granted to anyone to use this software for any purpose,
 * including commercial applications, and to alter it and redistribute it
 * freely, subject to the following restrictions:
 *
 * 1. The origin of this software must not be misrepresented; you must not
 *    claim that you wrote the original software. If you use this software
 *    in a product, an acknowledgment in the product documentation would
 *    be appreciated but is not required.
 *
 * 2. Altered source versions must be plainly marked as such, and must not
 *    be misrepresented as being the original software.
 *
 * 3. This notice may not be removed or altered from any source
 *    distribution.
 *
 *************************************************************************/

#ifndef _glfw3_native_h_
#define _glfw3_native_h_

#ifdef __cplusplus
extern "C" {
#endif


/*************************************************************************
 * Doxygen documentation
 *************************************************************************/

/*! @file glfw3native.h
 *  @brief The header of the native access functions.
 *
 *  This is the header file of the native access functions.  See @ref native for
 *  more information.
 */
/*! @defgroup native Native access
 *  @brief Functions related to accessing native handles.
 *
 *  **By using the native access functions you assert that you know what you're
 *  doing and how to fix problems caused by using them.  If you don't, you
 *  shouldn't be using them.**
 *
 *  Before the inclusion of @ref glfw3native.h, you may define zero or more
 *  window system API macro and zero or more context creation API macros.
 *
 *  The chosen backends must match those the library was compiled for.  Failure
 *  to do this will cause a link-time error.
 *
 *  The available window API macros are:
 *  * `GLFW_EXPOSE_NATIVE_WIN32`
 *  * `GLFW_EXPOSE_NATIVE_COCOA`
 *  * `GLFW_EXPOSE_NATIVE_X11`
 *  * `GLFW_EXPOSE_NATIVE_WAYLAND`
 *
 *  The available context API macros are:
 *  * `GLFW_EXPOSE_NATIVE_WGL`
 *  * `GLFW_EXPOSE_NATIVE_NSGL`
 *  * `GLFW_EXPOSE_NATIVE_GLX`
 *  * `GLFW_EXPOSE_NATIVE_EGL`
 *  * `GLFW_EXPOSE_NATIVE_OSMESA`
 *
 *  These macros select which of the native access functions that are declared
 *  and which platform-specific headers to include.  It is then up your (by
 *  definition platform-specific) code to handle which of these should be
 *  defined.
 */


/*************************************************************************
 * System headers and types
 *************************************************************************/

#if defined(GLFW_EXPOSE_NATIVE_WIN32) || defined(GLFW_EXPOSE_NATIVE_WGL)
 // This is a workaround for the fact that glfw3.h needs to export APIENTRY (for
 // example to allow applications to correctly declare a GL_ARB_debug_output
 // callback) but windows.h assumes no one will define APIENTRY before it does
 #if defined(GLFW_APIENTRY_DEFINED)
  #undef APIENTRY
  #undef GLFW_APIENTRY_DEFINED
 #endif
 #include <windows.h>
#elif defined(GLFW_EXPOSE_NATIVE_COCOA) || defined(GLFW_EXPOSE_NATIVE_NSGL)
 #if defined(__OBJC__)
  #import <Cocoa/Cocoa.h>
 #else
  #include <ApplicationServices/ApplicationServices.h>
  typedef void* id;
 #endif
#elif defined(GLFW_EXPOSE_NATIVE_X11) || defined(GLFW_EXPOSE_NATIVE_GLX)
 #include <X11/Xlib.h>
 #include <X11/extensions/Xrandr.h>
#elif defined(GLFW_EXPOSE_NATIVE_WAYLAND)
 #include <wayland-client.h>
#endif

#if defined(GLFW_EXPOSE_NATIVE_WGL)
 /* WGL is declared by windows.h */
#endif
#if defined(GLFW_EXPOSE_NATIVE_NSGL)
 /* NSGL is declared by Cocoa.h */
#endif
#if defined(GLFW_EXPOSE_NATIVE_GLX)
 #include <GL/glx.h>
#endif
#if defined(GLFW_EXPOSE_NATIVE_EGL)
 #include <EGL/egl.h>
#endif
#if defined(GLFW_EXPOSE_NATIVE_OSMESA)
 #include <GL/osmesa.h>
#endif


/*************************************************************************
 * Functions
 *************************************************************************/

#if defined(GLFW_EXPOSE_NATIVE_WIN32)
/*! @brief Returns the adapter device name of the specified monitor.
 *
 *  @return The UTF-8 encoded adapter device name (for example `\\.\DISPLAY1`)
 *  of the specified monitor, or `NULL` if an [error](@ref error_handling)
 *  occurred.
 *
 *  @thread_safety This function may be called from any thread.  Access is not
 *  synchronized.
 *
 *  @since Added in version 3.1.
 *
 *  @ingroup native
 */
GLFWAPI const char* glfwGetWin32Adapter(GLFWmonitor* monitor);

/*! @brief Returns the display device name of the specified monitor.
 *
 *  @return The UTF-8 encoded display device name (for example
 *  `\\.\DISPLAY1\Monitor0`) of the specified monitor, or `NULL` if an
 *  [error](@ref error_handling) occurred.
 *
 *  @thread_safety This function may be called from any thread.  Access is not
 *  synchronized.
 *
 *  @since Added in version 3.1.
 *
 *  @ingroup native
 */
GLFWAPI const char* glfwGetWin32Monitor(GLFWmonitor* monitor);

/*! @brief Returns the `HWND` of the specified window.
 *
 *  @return The `HWND` of the specified window, or `NULL` if an
 *  [error](@ref error_handling) occurred.
 *
 *  @thread_safety This function may be called from any thread.  Access is not
 *  synchronized.
 *
 *  @since Added in version 3.0.
 *
 *  @ingroup native
 */
GLFWAPI HWND glfwGetWin32Window(GLFWwindow* window);
#endif

#if defined(GLFW_EXPOSE_NATIVE_WGL)
/*! @brief Returns the `HGLRC` of the specified window.
 *
 *  @return The `HGLRC` of the specified window, or `NULL` if an
 *  [error](@ref error_handling) occurred.
 *
 *  @thread_safety This function may be called from any thread.  Access is not
 *  synchronized.
 *
 *  @since Added in version 3.0.
 *
 *  @ingroup native
 */
GLFWAPI HGLRC glfwGetWGLContext(GLFWwindow* window);
#endif

#if defined(GLFW_EXPOSE_NATIVE_COCOA)
/*! @brief Returns the `CGDirectDisplayID` of the specified monitor.
 *
 *  @return The `CGDirectDisplayID` of the specified monitor, or
 *  `kCGNullDirectDisplay` if an [error](@ref error_handling) occurred.
 *
 *  @thread_safety This function may be called from any thread.  Access is not
 *  synchronized.
 *
 *  @since Added in version 3.1.
 *
 *  @ingroup native
 */
GLFWAPI CGDirectDisplayID glfwGetCocoaMonitor(GLFWmonitor* monitor);

/*! @brief Returns the `NSWindow` of the specified window.
 *
 *  @return The `NSWindow` of the specified window, or `nil` if an
 *  [error](@ref error_handling) occurred.
 *
 *  @thread_safety This function may be called from any thread.  Access is not
 *  synchronized.
 *
 *  @since Added in version 3.0.
 *
 *  @ingroup native
 */
GLFWAPI id glfwGetCocoaWindow(GLFWwindow* window);
#endif

#if defined(GLFW_EXPOSE_NATIVE_NSGL)
/*! @brief Returns the `NSOpenGLContext` of the specified window.
 *
 *  @return The `NSOpenGLContext` of the specified window, or `nil` if an
 *  [error](@ref error_handling) occurred.
 *
 *  @thread_safety This function may be called from any thread.  Access is not
 *  synchronized.
 *
 *  @since Added in version 3.0.
 *
 *  @ingroup native
 */
GLFWAPI id glfwGetNSGLContext(GLFWwindow* window);
#endif

#if defined(GLFW_EXPOSE_NATIVE_X11)
/*! @brief Returns the `Display` used by GLFW.
 *
 *  @return The `Display` used by GLFW, or `NULL` if an
 *  [error](@ref error_handling) occurred.
 *
 *  @thread_safety This function may be called from any thread.  Access is not
 *  synchronized.
 *
 *  @since Added in version 3.0.
 *
 *  @ingroup native
 */
GLFWAPI Display* glfwGetX11Display(void);

/*! @brief Returns the `RRCrtc` of the specified monitor.
 *
 *  @return The `RRCrtc` of the specified monitor, or `None` if an
 *  [error](@ref error_handling) occurred.
 *
 *  @thread_safety This function may be called from any thread.  Access is not
 *  synchronized.
 *
 *  @since Added in version 3.1.
 *
 *  @ingroup native
 */
GLFWAPI RRCrtc glfwGetX11Adapter(GLFWmonitor* monitor);

/*! @brief Returns the `RROutput` of the specified monitor.
 *
 *  @return The `RROutput` of the specified monitor, or `None` if an
 *  [error](@ref error_handling) occurred.
 *
 *  @thread_safety This function may be called from any thread.  Access is not
 *  synchronized.
 *
 *  @since Added in version 3.1.
 *
 *  @ingroup native
 */
GLFWAPI RROutput glfwGetX11Monitor(GLFWmonitor* monitor);

/*! @brief Returns the `Window` of the specified window.
 *
 *  @return The `Window` of the specified window, or `None` if an
 *  [error](@ref error_handling) occurred.
 *
 *  @thread_safety This function may be called from any thread.  Access is not
 *  synchronized.
 *
 *  @since Added in version 3.0.
 *
 *  @ingroup native
 */
GLFWAPI Window glfwGetX11Window(GLFWwindow* window);

/*! @brief Sets the current primary selection to the specified string.
 *
 *  @param[in] string A UTF-8 encoded string.
 *
 *  @errors Possible errors include @ref GLFW_NOT_INITIALIZED and @ref
 *  GLFW_PLATFORM_ERROR.
 *
 *  @pointer_lifetime The specified string is copied before this function
 *  returns.
 *
 *  @thread_safety This function must only be called from the main thread.
 *
 *  @sa @ref clipboard
 *  @sa glfwGetX11SelectionString
 *  @sa glfwSetClipboardString
 *
 *  @since Added in version 3.3.
 *
 *  @ingroup native
 */
GLFWAPI void glfwSetX11SelectionString(const char* string);

/*! @brief Returns the contents of the current primary selection as a string.
 *
 *  If the selection is empty or if its contents cannot be converted, `NULL`
 *  is returned and a @ref GLFW_FORMAT_UNAVAILABLE error is generated.
 *
 *  @return The contents of the selection as a UTF-8 encoded string, or `NULL`
 *  if an [error](@ref error_handling) occurred.
 *
 *  @errors Possible errors include @ref GLFW_NOT_INITIALIZED and @ref
 *  GLFW_PLATFORM_ERROR.
 *
 *  @pointer_lifetime The returned string is allocated and freed by GLFW. You
 *  should not free it yourself. It is valid until the next call to @ref
 *  glfwGetX11SelectionString or @ref glfwSetX11SelectionString, or until the
 *  library is terminated.
 *
 *  @thread_safety This function must only be called from the main thread.
 *
 *  @sa @ref clipboard
 *  @sa glfwSetX11SelectionString
 *  @sa glfwGetClipboardString
 *
 *  @since Added in version 3.3.
 *
 *  @ingroup native
 */
GLFWAPI const char* glfwGetX11SelectionString(void);
#endif

#if defined(GLFW_EXPOSE_NATIVE_GLX)
/*! @brief Returns the `GLXContext` of the specified window.
 *
 *  @return The `GLXContext` of the specified window, or `NULL` if an
 *  [error](@ref error_handling) occurred.
 *
 *  @thread_safety This function may be called from any thread.  Access is not
 *  synchronized.
 *
 *  @since Added in version 3.0.
 *
 *  @ingroup native
 */
GLFWAPI GLXContext glfwGetGLXContext(GLFWwindow* window);

/*! @brief Returns the `GLXWindow` of the specified window.
 *
 *  @return The `GLXWindow` of the specified window, or `None` if an
 *  [error](@ref error_handling) occurred.
 *
 *  @thread_safety This function may be called from any thread.  Access is not
 *  synchronized.
 *
 *  @since Added in version 3.2.
 *
 *  @ingroup native
 */
GLFWAPI GLXWindow glfwGetGLXWindow(GLFWwindow* window);
#endif

#if defined(GLFW_EXPOSE_NATIVE_WAYLAND)
/*! @brief Returns the `struct wl_display*` used by GLFW.
 *
 *  @return The `struct wl_display*` used by GLFW, or `NULL` if an
 *  [error](@ref error_handling) occurred.
 *
 *  @thread_safety This function may be called from any thread.  Access is not
 *  synchronized.
 *
 *  @since Added in version 3.2.
 *
 *  @ingroup native
 */
GLFWAPI struct wl_display* glfwGetWaylandDisplay(void);

/*! @brief Returns the `struct wl_output*` of the specified monitor.
 *
 *  @return The `struct wl_output*` of the specified monitor, or `NULL` if an
 *  [error](@ref error_handling) occurred.
 *
 *  @thread_safety This function may be called from any thread.  Access is not
 *  synchronized.
 *
 *  @since Added in version 3.2.
 *
 *  @ingroup native
 */
GLFWAPI struct wl_output* glfwGetWaylandMonitor(GLFWmonitor* monitor);

/*! @brief Returns the main `struct wl_surface*` of the specified window.
 *
 *  @return The main `struct wl_surface*` of the specified window, or `NULL` if
 *  an [error](@ref error_handling) occurred.
 *
 *  @thread_safety This function may be called from any thread.  Access is not
 *  synchronized.
 *
 *  @since Added in version 3.2.
 *
 *  @ingroup native
 */
GLFWAPI struct wl_surface* glfwGetWaylandWindow(GLFWwindow* window);
#endif

#if defined(GLFW_EXPOSE_NATIVE_EGL)
/*! @brief Returns the `EGLDisplay` used by GLFW.
 *
 *  @return The `EGLDisplay` used by GLFW, or `EGL_NO_DISPLAY` if an
 *  [error](@ref error_handling) occurred.
 *
 *  @thread_safety This function may be called from any thread.  Access is not
 *  synchronized.
 *
 *  @since Added in version 3.0.
 *
 *  @ingroup native
 */
GLFWAPI EGLDisplay glfwGetEGLDisplay(void);

/*! @brief Returns the `EGLContext` of the specified window.
 *
 *  @return The `EGLContext` of the specified window, or `EGL_NO_CONTEXT` if an
 *  [error](@ref error_handling) occurred.
 *
 *  @thread_safety This function may be called from any thread.  Access is not
 *  synchronized.
 *
 *  @since Added in version 3.0.
 *
 *  @ingroup native
 */
GLFWAPI EGLContext glfwGetEGLContext(GLFWwindow* window);

/*! @brief Returns the `EGLSurface` of the specified window.
 *
 *  @return The `EGLSurface` of the specified window, or `EGL_NO_SURFACE` if an
 *  [error](@ref error_handling) occurred.
 *
 *  @thread_safety This function may be called from any thread.  Access is not
 *  synchronized.
 *
 *  @since Added in version 3.0.
 *
 *  @ingroup native
 */
GLFWAPI EGLSurface glfwGetEGLSurface(GLFWwindow* window);
#endif

#if defined(GLFW_EXPOSE_NATIVE_OSMESA)
/*! @brief Retrieves the color buffer associated with the specified window.
 *
 *  @param[in] window The window whose color buffer to retrieve.
 *  @param[out] width Where to store the width of the color buffer, or `NULL`.
 *  @param[out] height Where to store the height of the color buffer, or `NULL`.
 *  @param[out] format Where to store the OSMesa pixel format of the color
 *  buffer, or `NULL`.
 *  @param[out] buffer Where to store the address of the color buffer, or
 *  `NULL`.
 *  @return `GLFW_TRUE` if successful, or `GLFW_FALSE` if an
 *  [error](@ref error_handling) occurred.
 *
 *  @thread_safety This function may be called from any thread.  Access is not
 *  synchronized.
 *
 *  @since Added in version 3.3.
 *
 *  @ingroup native
 */
GLFWAPI int glfwGetOSMesaColorBuffer(GLFWwindow* window, int* width, int* height, int* format, void** buffer);

/*! @brief Retrieves the depth buffer associated with the specified window.
 *
 *  @param[in] window The window whose depth buffer to retrieve.
 *  @param[out] width Where to store the width of the depth buffer, or `NULL`.
 *  @param[out] height Where to store the height of the depth buffer, or `NULL`.
 *  @param[out] bytesPerValue Where to store the number of bytes per depth
 *  buffer element, or `NULL`.
 *  @param[out] buffer Where to store the address of the depth buffer, or
 *  `NULL`.
 *  @return `GLFW_TRUE` if successful, or `GLFW_FALSE` if an
 *  [error](@ref error_handling) occurred.
 *
 *  @thread_safety This function may be called from any thread.  Access is not
 *  synchronized.
 *
 *  @since Added in version 3.3.
 *
 *  @ingroup native
 */
GLFWAPI int glfwGetOSMesaDepthBuffer(GLFWwindow* window, int* width, int* height, int* bytesPerValue, void** buffer);

/*! @brief Returns the `OSMesaContext` of the specified window.
 *
 *  @return The `OSMesaContext` of the specified window, or `NULL` if an
 *  [error](@ref error_handling) occurred.
 *
 *  @thread_safety This function may be called from any thread.  Access is not
 *  synchronized.
 *
 *  @since Added in version 3.3.
 *
 *  @ingroup native
 */
GLFWAPI OSMesaContext glfwGetOSMesaContext(GLFWwindow* window);
#endif

#ifdef __cplusplus
}
#endif

#endif /* _glfw3_native_h_ */



==> figs/from-dave/deps/glfw/src/cocoa_init.m <==
//========================================================================
// GLFW 3.3 macOS - www.glfw.org
//------------------------------------------------------------------------
// Copyright (c) 2009-2019 Camilla Löwy <elmindreda@glfw.org>
//
// This software is provided 'as-is', without any express or implied
// warranty. In no event will the authors be held liable for any damages
// arising from the use of this software.
//
// Permission is granted to anyone to use this software for any purpose,
// including commercial applications, and to alter it and redistribute it
// freely, subject to the following restrictions:
//
// 1. The origin of this software must not be misrepresented; you must not
//    claim that you wrote the original software. If you use this software
//    in a product, an acknowledgment in the product documentation would
//    be appreciated but is not required.
//
// 2. Altered source versions must be plainly marked as such, and must not
//    be misrepresented as being the original software.
//
// 3. This notice may not be removed or altered from any source
//    distribution.
//
//========================================================================
// It is fine to use C99 in this file because it will not be built with VS
//========================================================================

#include "internal.h"
#include <sys/param.h> // For MAXPATHLEN

// Needed for _NSGetProgname
#include <crt_externs.h>

// Change to our application bundle's resources directory, if present
//
static void changeToResourcesDirectory(void)
{
    char resourcesPath[MAXPATHLEN];

    CFBundleRef bundle = CFBundleGetMainBundle();
    if (!bundle)
        return;

    CFURLRef resourcesURL = CFBundleCopyResourcesDirectoryURL(bundle);

    CFStringRef last = CFURLCopyLastPathComponent(resourcesURL);
    if (CFStringCompare(CFSTR("Resources"), last, 0) != kCFCompareEqualTo)
    {
        CFRelease(last);
        CFRelease(resourcesURL);
        return;
    }

    CFRelease(last);

    if (!CFURLGetFileSystemRepresentation(resourcesURL,
                                          true,
                                          (UInt8*) resourcesPath,
                                          MAXPATHLEN))
    {
        CFRelease(resourcesURL);
        return;
    }

    CFRelease(resourcesURL);

    chdir(resourcesPath);
}

// Set up the menu bar (manually)
// This is nasty, nasty stuff -- calls to undocumented semi-private APIs that
// could go away at any moment, lots of stuff that really should be
// localize(d|able), etc.  Add a nib to save us this horror.
//
static void createMenuBar(void)
{
    size_t i;
    NSString* appName = nil;
    NSDictionary* bundleInfo = [[NSBundle mainBundle] infoDictionary];
    NSString* nameKeys[] =
    {
        @"CFBundleDisplayName",
        @"CFBundleName",
        @"CFBundleExecutable",
    };

    // Try to figure out what the calling application is called

    for (i = 0;  i < sizeof(nameKeys) / sizeof(nameKeys[0]);  i++)
    {
        id name = bundleInfo[nameKeys[i]];
        if (name &&
            [name isKindOfClass:[NSString class]] &&
            ![name isEqualToString:@""])
        {
            appName = name;
            break;
        }
    }

    if (!appName)
    {
        char** progname = _NSGetProgname();
        if (progname && *progname)
            appName = @(*progname);
        else
            appName = @"GLFW Application";
    }

    NSMenu* bar = [[NSMenu alloc] init];
    [NSApp setMainMenu:bar];

    NSMenuItem* appMenuItem =
        [bar addItemWithTitle:@"" action:NULL keyEquivalent:@""];
    NSMenu* appMenu = [[NSMenu alloc] init];
    [appMenuItem setSubmenu:appMenu];

    [appMenu addItemWithTitle:[NSString stringWithFormat:@"About %@", appName]
                       action:@selector(orderFrontStandardAboutPanel:)
                keyEquivalent:@""];
    [appMenu addItem:[NSMenuItem separatorItem]];
    NSMenu* servicesMenu = [[NSMenu alloc] init];
    [NSApp setServicesMenu:servicesMenu];
    [[appMenu addItemWithTitle:@"Services"
                       action:NULL
                keyEquivalent:@""] setSubmenu:servicesMenu];
    [servicesMenu release];
    [appMenu addItem:[NSMenuItem separatorItem]];
    [appMenu addItemWithTitle:[NSString stringWithFormat:@"Hide %@", appName]
                       action:@selector(hide:)
                keyEquivalent:@"h"];
    [[appMenu addItemWithTitle:@"Hide Others"
                       action:@selector(hideOtherApplications:)
                keyEquivalent:@"h"]
        setKeyEquivalentModifierMask:NSEventModifierFlagOption | NSEventModifierFlagCommand];
    [appMenu addItemWithTitle:@"Show All"
                       action:@selector(unhideAllApplications:)
                keyEquivalent:@""];
    [appMenu addItem:[NSMenuItem separatorItem]];
    [appMenu addItemWithTitle:[NSString stringWithFormat:@"Quit %@", appName]
                       action:@selector(terminate:)
                keyEquivalent:@"q"];

    NSMenuItem* windowMenuItem =
        [bar addItemWithTitle:@"" action:NULL keyEquivalent:@""];
    [bar release];
    NSMenu* windowMenu = [[NSMenu alloc] initWithTitle:@"Window"];
    [NSApp setWindowsMenu:windowMenu];
    [windowMenuItem setSubmenu:windowMenu];

    [windowMenu addItemWithTitle:@"Minimize"
                          action:@selector(performMiniaturize:)
                   keyEquivalent:@"m"];
    [windowMenu addItemWithTitle:@"Zoom"
                          action:@selector(performZoom:)
                   keyEquivalent:@""];
    [windowMenu addItem:[NSMenuItem separatorItem]];
    [windowMenu addItemWithTitle:@"Bring All to Front"
                          action:@selector(arrangeInFront:)
                   keyEquivalent:@""];

    // TODO: Make this appear at the bottom of the menu (for consistency)
    [windowMenu addItem:[NSMenuItem separatorItem]];
    [[windowMenu addItemWithTitle:@"Enter Full Screen"
                           action:@selector(toggleFullScreen:)
                    keyEquivalent:@"f"]
     setKeyEquivalentModifierMask:NSEventModifierFlagControl | NSEventModifierFlagCommand];

    // Prior to Snow Leopard, we need to use this oddly-named semi-private API
    // to get the application menu working properly.
    SEL setAppleMenuSelector = NSSelectorFromString(@"setAppleMenu:");
    [NSApp performSelector:setAppleMenuSelector withObject:appMenu];
}

// Create key code translation tables
//
static void createKeyTables(void)
{
    int scancode;

    memset(_glfw.ns.keycodes, -1, sizeof(_glfw.ns.keycodes));
    memset(_glfw.ns.scancodes, -1, sizeof(_glfw.ns.scancodes));

    _glfw.ns.keycodes[0x1D] = GLFW_KEY_0;
    _glfw.ns.keycodes[0x12] = GLFW_KEY_1;
    _glfw.ns.keycodes[0x13] = GLFW_KEY_2;
    _glfw.ns.keycodes[0x14] = GLFW_KEY_3;
    _glfw.ns.keycodes[0x15] = GLFW_KEY_4;
    _glfw.ns.keycodes[0x17] = GLFW_KEY_5;
    _glfw.ns.keycodes[0x16] = GLFW_KEY_6;
    _glfw.ns.keycodes[0x1A] = GLFW_KEY_7;
    _glfw.ns.keycodes[0x1C] = GLFW_KEY_8;
    _glfw.ns.keycodes[0x19] = GLFW_KEY_9;
    _glfw.ns.keycodes[0x00] = GLFW_KEY_A;
    _glfw.ns.keycodes[0x0B] = GLFW_KEY_B;
    _glfw.ns.keycodes[0x08] = GLFW_KEY_C;
    _glfw.ns.keycodes[0x02] = GLFW_KEY_D;
    _glfw.ns.keycodes[0x0E] = GLFW_KEY_E;
    _glfw.ns.keycodes[0x03] = GLFW_KEY_F;
    _glfw.ns.keycodes[0x05] = GLFW_KEY_G;
    _glfw.ns.keycodes[0x04] = GLFW_KEY_H;
    _glfw.ns.keycodes[0x22] = GLFW_KEY_I;
    _glfw.ns.keycodes[0x26] = GLFW_KEY_J;
    _glfw.ns.keycodes[0x28] = GLFW_KEY_K;
    _glfw.ns.keycodes[0x25] = GLFW_KEY_L;
    _glfw.ns.keycodes[0x2E] = GLFW_KEY_M;
    _glfw.ns.keycodes[0x2D] = GLFW_KEY_N;
    _glfw.ns.keycodes[0x1F] = GLFW_KEY_O;
    _glfw.ns.keycodes[0x23] = GLFW_KEY_P;
    _glfw.ns.keycodes[0x0C] = GLFW_KEY_Q;
    _glfw.ns.keycodes[0x0F] = GLFW_KEY_R;
    _glfw.ns.keycodes[0x01] = GLFW_KEY_S;
    _glfw.ns.keycodes[0x11] = GLFW_KEY_T;
    _glfw.ns.keycodes[0x20] = GLFW_KEY_U;
    _glfw.ns.keycodes[0x09] = GLFW_KEY_V;
    _glfw.ns.keycodes[0x0D] = GLFW_KEY_W;
    _glfw.ns.keycodes[0x07] = GLFW_KEY_X;
    _glfw.ns.keycodes[0x10] = GLFW_KEY_Y;
    _glfw.ns.keycodes[0x06] = GLFW_KEY_Z;

    _glfw.ns.keycodes[0x27] = GLFW_KEY_APOSTROPHE;
    _glfw.ns.keycodes[0x2A] = GLFW_KEY_BACKSLASH;
    _glfw.ns.keycodes[0x2B] = GLFW_KEY_COMMA;
    _glfw.ns.keycodes[0x18] = GLFW_KEY_EQUAL;
    _glfw.ns.keycodes[0x32] = GLFW_KEY_GRAVE_ACCENT;
    _glfw.ns.keycodes[0x21] = GLFW_KEY_LEFT_BRACKET;
    _glfw.ns.keycodes[0x1B] = GLFW_KEY_MINUS;
    _glfw.ns.keycodes[0x2F] = GLFW_KEY_PERIOD;
    _glfw.ns.keycodes[0x1E] = GLFW_KEY_RIGHT_BRACKET;
    _glfw.ns.keycodes[0x29] = GLFW_KEY_SEMICOLON;
    _glfw.ns.keycodes[0x2C] = GLFW_KEY_SLASH;
    _glfw.ns.keycodes[0x0A] = GLFW_KEY_WORLD_1;

    _glfw.ns.keycodes[0x33] = GLFW_KEY_BACKSPACE;
    _glfw.ns.keycodes[0x39] = GLFW_KEY_CAPS_LOCK;
    _glfw.ns.keycodes[0x75] = GLFW_KEY_DELETE;
    _glfw.ns.keycodes[0x7D] = GLFW_KEY_DOWN;
    _glfw.ns.keycodes[0x77] = GLFW_KEY_END;
    _glfw.ns.keycodes[0x24] = GLFW_KEY_ENTER;
    _glfw.ns.keycodes[0x35] = GLFW_KEY_ESCAPE;
    _glfw.ns.keycodes[0x7A] = GLFW_KEY_F1;
    _glfw.ns.keycodes[0x78] = GLFW_KEY_F2;
    _glfw.ns.keycodes[0x63] = GLFW_KEY_F3;
    _glfw.ns.keycodes[0x76] = GLFW_KEY_F4;
    _glfw.ns.keycodes[0x60] = GLFW_KEY_F5;
    _glfw.ns.keycodes[0x61] = GLFW_KEY_F6;
    _glfw.ns.keycodes[0x62] = GLFW_KEY_F7;
    _glfw.ns.keycodes[0x64] = GLFW_KEY_F8;
    _glfw.ns.keycodes[0x65] = GLFW_KEY_F9;
    _glfw.ns.keycodes[0x6D] = GLFW_KEY_F10;
    _glfw.ns.keycodes[0x67] = GLFW_KEY_F11;
    _glfw.ns.keycodes[0x6F] = GLFW_KEY_F12;
    _glfw.ns.keycodes[0x69] = GLFW_KEY_F13;
    _glfw.ns.keycodes[0x6B] = GLFW_KEY_F14;
    _glfw.ns.keycodes[0x71] = GLFW_KEY_F15;
    _glfw.ns.keycodes[0x6A] = GLFW_KEY_F16;
    _glfw.ns.keycodes[0x40] = GLFW_KEY_F17;
    _glfw.ns.keycodes[0x4F] = GLFW_KEY_F18;
    _glfw.ns.keycodes[0x50] = GLFW_KEY_F19;
    _glfw.ns.keycodes[0x5A] = GLFW_KEY_F20;
    _glfw.ns.keycodes[0x73] = GLFW_KEY_HOME;
    _glfw.ns.keycodes[0x72] = GLFW_KEY_INSERT;
    _glfw.ns.keycodes[0x7B] = GLFW_KEY_LEFT;
    _glfw.ns.keycodes[0x3A] = GLFW_KEY_LEFT_ALT;
    _glfw.ns.keycodes[0x3B] = GLFW_KEY_LEFT_CONTROL;
    _glfw.ns.keycodes[0x38] = GLFW_KEY_LEFT_SHIFT;
    _glfw.ns.keycodes[0x37] = GLFW_KEY_LEFT_SUPER;
    _glfw.ns.keycodes[0x6E] = GLFW_KEY_MENU;
    _glfw.ns.keycodes[0x47] = GLFW_KEY_NUM_LOCK;
    _glfw.ns.keycodes[0x79] = GLFW_KEY_PAGE_DOWN;
    _glfw.ns.keycodes[0x74] = GLFW_KEY_PAGE_UP;
    _glfw.ns.keycodes[0x7C] = GLFW_KEY_RIGHT;
    _glfw.ns.keycodes[0x3D] = GLFW_KEY_RIGHT_ALT;
    _glfw.ns.keycodes[0x3E] = GLFW_KEY_RIGHT_CONTROL;
    _glfw.ns.keycodes[0x3C] = GLFW_KEY_RIGHT_SHIFT;
    _glfw.ns.keycodes[0x36] = GLFW_KEY_RIGHT_SUPER;
    _glfw.ns.keycodes[0x31] = GLFW_KEY_SPACE;
    _glfw.ns.keycodes[0x30] = GLFW_KEY_TAB;
    _glfw.ns.keycodes[0x7E] = GLFW_KEY_UP;

    _glfw.ns.keycodes[0x52] = GLFW_KEY_KP_0;
    _glfw.ns.keycodes[0x53] = GLFW_KEY_KP_1;
    _glfw.ns.keycodes[0x54] = GLFW_KEY_KP_2;
    _glfw.ns.keycodes[0x55] = GLFW_KEY_KP_3;
    _glfw.ns.keycodes[0x56] = GLFW_KEY_KP_4;
    _glfw.ns.keycodes[0x57] = GLFW_KEY_KP_5;
    _glfw.ns.keycodes[0x58] = GLFW_KEY_KP_6;
    _glfw.ns.keycodes[0x59] = GLFW_KEY_KP_7;
    _glfw.ns.keycodes[0x5B] = GLFW_KEY_KP_8;
    _glfw.ns.keycodes[0x5C] = GLFW_KEY_KP_9;
    _glfw.ns.keycodes[0x45] = GLFW_KEY_KP_ADD;
    _glfw.ns.keycodes[0x41] = GLFW_KEY_KP_DECIMAL;
    _glfw.ns.keycodes[0x4B] = GLFW_KEY_KP_DIVIDE;
    _glfw.ns.keycodes[0x4C] = GLFW_KEY_KP_ENTER;
    _glfw.ns.keycodes[0x51] = GLFW_KEY_KP_EQUAL;
    _glfw.ns.keycodes[0x43] = GLFW_KEY_KP_MULTIPLY;
    _glfw.ns.keycodes[0x4E] = GLFW_KEY_KP_SUBTRACT;

    for (scancode = 0;  scancode < 256;  scancode++)
    {
        // Store the reverse translation for faster key name lookup
        if (_glfw.ns.keycodes[scancode] >= 0)
            _glfw.ns.scancodes[_glfw.ns.keycodes[scancode]] = scancode;
    }
}

// Retrieve Unicode data for the current keyboard layout
//
static GLFWbool updateUnicodeDataNS(void)
{
    if (_glfw.ns.inputSource)
    {
        CFRelease(_glfw.ns.inputSource);
        _glfw.ns.inputSource = NULL;
        _glfw.ns.unicodeData = nil;
    }

    _glfw.ns.inputSource = TISCopyCurrentKeyboardLayoutInputSource();
    if (!_glfw.ns.inputSource)
    {
        _glfwInputError(GLFW_PLATFORM_ERROR,
                        "Cocoa: Failed to retrieve keyboard layout input source");
        return GLFW_FALSE;
    }

    _glfw.ns.unicodeData =
        TISGetInputSourceProperty(_glfw.ns.inputSource,
                                  kTISPropertyUnicodeKeyLayoutData);
    if (!_glfw.ns.unicodeData)
    {
        _glfwInputError(GLFW_PLATFORM_ERROR,
                        "Cocoa: Failed to retrieve keyboard layout Unicode data");
        return GLFW_FALSE;
    }

    return GLFW_TRUE;
}

// Load HIToolbox.framework and the TIS symbols we need from it
//
static GLFWbool initializeTIS(void)
{
    // This works only because Cocoa has already loaded it properly
    _glfw.ns.tis.bundle =
        CFBundleGetBundleWithIdentifier(CFSTR("com.apple.HIToolbox"));
    if (!_glfw.ns.tis.bundle)
    {
        _glfwInputError(GLFW_PLATFORM_ERROR,
                        "Cocoa: Failed to load HIToolbox.framework");
        return GLFW_FALSE;
    }

    CFStringRef* kPropertyUnicodeKeyLayoutData =
        CFBundleGetDataPointerForName(_glfw.ns.tis.bundle,
                                      CFSTR("kTISPropertyUnicodeKeyLayoutData"));
    _glfw.ns.tis.CopyCurrentKeyboardLayoutInputSource =
        CFBundleGetFunctionPointerForName(_glfw.ns.tis.bundle,
                                          CFSTR("TISCopyCurrentKeyboardLayoutInputSource"));
    _glfw.ns.tis.GetInputSourceProperty =
        CFBundleGetFunctionPointerForName(_glfw.ns.tis.bundle,
                                          CFSTR("TISGetInputSourceProperty"));
    _glfw.ns.tis.GetKbdType =
        CFBundleGetFunctionPointerForName(_glfw.ns.tis.bundle,
                                          CFSTR("LMGetKbdType"));

    if (!kPropertyUnicodeKeyLayoutData ||
        !TISCopyCurrentKeyboardLayoutInputSource ||
        !TISGetInputSourceProperty ||
        !LMGetKbdType)
    {
        _glfwInputError(GLFW_PLATFORM_ERROR,
                        "Cocoa: Failed to load TIS API symbols");
        return GLFW_FALSE;
    }

    _glfw.ns.tis.kPropertyUnicodeKeyLayoutData =
        *kPropertyUnicodeKeyLayoutData;

    return updateUnicodeDataNS();
}

@interface GLFWHelper : NSObject
@end

@implementation GLFWHelper

- (void)selectedKeyboardInputSourceChanged:(NSObject* )object
{
    updateUnicodeDataNS();
}

- (void)doNothing:(id)object
{
}

@end // GLFWHelper

@interface GLFWApplicationDelegate : NSObject <NSApplicationDelegate>
@end

@implementation GLFWApplicationDelegate

- (NSApplicationTerminateReply)applicationShouldTerminate:(NSApplication *)sender
{
    _GLFWwindow* window;

    for (window = _glfw.windowListHead;  window;  window = window->next)
        _glfwInputWindowCloseRequest(window);

    return NSTerminateCancel;
}

- (void)applicationDidChangeScreenParameters:(NSNotification *) notification
{
    _GLFWwindow* window;

    for (window = _glfw.windowListHead;  window;  window = window->next)
    {
        if (window->context.client != GLFW_NO_API)
            [window->context.nsgl.object update];
    }

    _glfwPollMonitorsNS();
}

- (void)applicationWillFinishLaunching:(NSNotification *)notification
{
    if (_glfw.hints.init.ns.menubar)
    {
        // In case we are unbundled, make us a proper UI application
        [NSApp setActivationPolicy:NSApplicationActivationPolicyRegular];

        // Menu bar setup must go between sharedApplication and finishLaunching
        // in order to properly emulate the behavior of NSApplicationMain

        if ([[NSBundle mainBundle] pathForResource:@"MainMenu" ofType:@"nib"])
        {
            [[NSBundle mainBundle] loadNibNamed:@"MainMenu"
                                          owner:NSApp
                                topLevelObjects:&_glfw.ns.nibObjects];
        }
        else
            createMenuBar();
    }
}

- (void)applicationDidFinishLaunching:(NSNotification *)notification
{
    _glfw.ns.finishedLaunching = GLFW_TRUE;
    _glfwPlatformPostEmptyEvent();
    [NSApp stop:nil];
}

- (void)applicationDidHide:(NSNotification *)notification
{
    int i;

    for (i = 0;  i < _glfw.monitorCount;  i++)
        _glfwRestoreVideoModeNS(_glfw.monitors[i]);
}

@end // GLFWApplicationDelegate


//////////////////////////////////////////////////////////////////////////
//////                       GLFW internal API                      //////
//////////////////////////////////////////////////////////////////////////

void* _glfwLoadLocalVulkanLoaderNS(void)
{
    CFBundleRef bundle = CFBundleGetMainBundle();
    if (!bundle)
        return NULL;

    CFURLRef url =
        CFBundleCopyAuxiliaryExecutableURL(bundle, CFSTR("libvulkan.1.dylib"));
    if (!url)
        return NULL;

    char path[PATH_MAX];
    void* handle = NULL;

    if (CFURLGetFileSystemRepresentation(url, true, (UInt8*) path, sizeof(path) - 1))
        handle = _glfw_dlopen(path);

    CFRelease(url);
    return handle;
}


//////////////////////////////////////////////////////////////////////////
//////                       GLFW platform API                      //////
//////////////////////////////////////////////////////////////////////////

int _glfwPlatformInit(void)
{
    @autoreleasepool {

    _glfw.ns.helper = [[GLFWHelper alloc] init];

    [NSThread detachNewThreadSelector:@selector(doNothing:)
                             toTarget:_glfw.ns.helper
                           withObject:nil];

    if (NSApp)
        _glfw.ns.finishedLaunching = GLFW_TRUE;

    [NSApplication sharedApplication];

    _glfw.ns.delegate = [[GLFWApplicationDelegate alloc] init];
    if (_glfw.ns.delegate == nil)
    {
        _glfwInputError(GLFW_PLATFORM_ERROR,
                        "Cocoa: Failed to create application delegate");
        return GLFW_FALSE;
    }

    [NSApp setDelegate:_glfw.ns.delegate];

    NSEvent* (^block)(NSEvent*) = ^ NSEvent* (NSEvent* event)
    {
        if ([event modifierFlags] & NSEventModifierFlagCommand)
            [[NSApp keyWindow] sendEvent:event];

        return event;
    };

    _glfw.ns.keyUpMonitor =
        [NSEvent addLocalMonitorForEventsMatchingMask:NSEventMaskKeyUp
                                              handler:block];

    if (_glfw.hints.init.ns.chdir)
        changeToResourcesDirectory();

    // Press and Hold prevents some keys from emitting repeated characters
    NSDictionary* defaults = @{@"ApplePressAndHoldEnabled":@NO};
    [[NSUserDefaults standardUserDefaults] registerDefaults:defaults];

    [[NSNotificationCenter defaultCenter]
        addObserver:_glfw.ns.helper
           selector:@selector(selectedKeyboardInputSourceChanged:)
               name:NSTextInputContextKeyboardSelectionDidChangeNotification
             object:nil];

    createKeyTables();

    _glfw.ns.eventSource = CGEventSourceCreate(kCGEventSourceStateHIDSystemState);
    if (!_glfw.ns.eventSource)
        return GLFW_FALSE;

    CGEventSourceSetLocalEventsSuppressionInterval(_glfw.ns.eventSource, 0.0);

    if (!initializeTIS())
        return GLFW_FALSE;

    _glfwInitTimerNS();
    _glfwInitJoysticksNS();

    _glfwPollMonitorsNS();
    return GLFW_TRUE;

    } // autoreleasepool
}

void _glfwPlatformTerminate(void)
{
    @autoreleasepool {

    if (_glfw.ns.inputSource)
    {
        CFRelease(_glfw.ns.inputSource);
        _glfw.ns.inputSource = NULL;
        _glfw.ns.unicodeData = nil;
    }

    if (_glfw.ns.eventSource)
    {
        CFRelease(_glfw.ns.eventSource);
        _glfw.ns.eventSource = NULL;
    }

    if (_glfw.ns.delegate)
    {
        [NSApp setDelegate:nil];
        [_glfw.ns.delegate release];
        _glfw.ns.delegate = nil;
    }

    if (_glfw.ns.helper)
    {
        [[NSNotificationCenter defaultCenter]
            removeObserver:_glfw.ns.helper
                      name:NSTextInputContextKeyboardSelectionDidChangeNotification
                    object:nil];
        [[NSNotificationCenter defaultCenter]
            removeObserver:_glfw.ns.helper];
        [_glfw.ns.helper release];
        _glfw.ns.helper = nil;
    }

    if (_glfw.ns.keyUpMonitor)
        [NSEvent removeMonitor:_glfw.ns.keyUpMonitor];

    free(_glfw.ns.clipboardString);

    _glfwTerminateNSGL();
    _glfwTerminateJoysticksNS();

    } // autoreleasepool
}

const char* _glfwPlatformGetVersionString(void)
{
    return _GLFW_VERSION_NUMBER " Cocoa NSGL EGL OSMesa"
#if defined(_GLFW_BUILD_DLL)
        " dynamic"
#endif
        ;
}



==> figs/from-dave/deps/glfw/src/cocoa_joystick.h <==
//========================================================================
// GLFW 3.3 Cocoa - www.glfw.org
//------------------------------------------------------------------------
// Copyright (c) 2006-2017 Camilla Löwy <elmindreda@glfw.org>
//
// This software is provided 'as-is', without any express or implied
// warranty. In no event will the authors be held liable for any damages
// arising from the use of this software.
//
// Permission is granted to anyone to use this software for any purpose,
// including commercial applications, and to alter it and redistribute it
// freely, subject to the following restrictions:
//
// 1. The origin of this software must not be misrepresented; you must not
//    claim that you wrote the original software. If you use this software
//    in a product, an acknowledgment in the product documentation would
//    be appreciated but is not required.
//
// 2. Altered source versions must be plainly marked as such, and must not
//    be misrepresented as being the original software.
//
// 3. This notice may not be removed or altered from any source
//    distribution.
//
//========================================================================

#include <IOKit/IOKitLib.h>
#include <IOKit/IOCFPlugIn.h>
#include <IOKit/hid/IOHIDLib.h>
#include <IOKit/hid/IOHIDKeys.h>

#define _GLFW_PLATFORM_JOYSTICK_STATE         _GLFWjoystickNS ns
#define _GLFW_PLATFORM_LIBRARY_JOYSTICK_STATE struct { int dummyJoystick; }

#define _GLFW_PLATFORM_MAPPING_NAME "Mac OS X"

// Cocoa-specific per-joystick data
//
typedef struct _GLFWjoystickNS
{
    IOHIDDeviceRef      device;
    CFMutableArrayRef   axes;
    CFMutableArrayRef   buttons;
    CFMutableArrayRef   hats;
} _GLFWjoystickNS;


void _glfwInitJoysticksNS(void);
void _glfwTerminateJoysticksNS(void);



==> figs/from-dave/deps/glfw/src/cocoa_joystick.m <==
//========================================================================
// GLFW 3.3 Cocoa - www.glfw.org
//------------------------------------------------------------------------
// Copyright (c) 2009-2019 Camilla Löwy <elmindreda@glfw.org>
// Copyright (c) 2012 Torsten Walluhn <tw@mad-cad.net>
//
// This software is provided 'as-is', without any express or implied
// warranty. In no event will the authors be held liable for any damages
// arising from the use of this software.
//
// Permission is granted to anyone to use this software for any purpose,
// including commercial applications, and to alter it and redistribute it
// freely, subject to the following restrictions:
//
// 1. The origin of this software must not be misrepresented; you must not
//    claim that you wrote the original software. If you use this software
//    in a product, an acknowledgment in the product documentation would
//    be appreciated but is not required.
//
// 2. Altered source versions must be plainly marked as such, and must not
//    be misrepresented as being the original software.
//
// 3. This notice may not be removed or altered from any source
//    distribution.
//
//========================================================================
// It is fine to use C99 in this file because it will not be built with VS
//========================================================================

#include "internal.h"

#include <unistd.h>
#include <ctype.h>
#include <string.h>

#include <mach/mach.h>
#include <mach/mach_error.h>

#include <CoreFoundation/CoreFoundation.h>
#include <Kernel/IOKit/hidsystem/IOHIDUsageTables.h>


// Joystick element information
//
typedef struct _GLFWjoyelementNS
{
    IOHIDElementRef native;
    uint32_t        usage;
    int             index;
    long            minimum;
    long            maximum;

} _GLFWjoyelementNS;


// Returns the value of the specified element of the specified joystick
//
static long getElementValue(_GLFWjoystick* js, _GLFWjoyelementNS* element)
{
    IOHIDValueRef valueRef;
    long value = 0;

    if (js->ns.device)
    {
        if (IOHIDDeviceGetValue(js->ns.device,
                                element->native,
                                &valueRef) == kIOReturnSuccess)
        {
            value = IOHIDValueGetIntegerValue(valueRef);
        }
    }

    return value;
}

// Comparison function for matching the SDL element order
//
static CFComparisonResult compareElements(const void* fp,
                                          const void* sp,
                                          void* user)
{
    const _GLFWjoyelementNS* fe = fp;
    const _GLFWjoyelementNS* se = sp;
    if (fe->usage < se->usage)
        return kCFCompareLessThan;
    if (fe->usage > se->usage)
        return kCFCompareGreaterThan;
    if (fe->index < se->index)
        return kCFCompareLessThan;
    if (fe->index > se->index)
        return kCFCompareGreaterThan;
    return kCFCompareEqualTo;
}

// Removes the specified joystick
//
static void closeJoystick(_GLFWjoystick* js)
{
    int i;

    if (!js->present)
        return;

    for (i = 0;  i < CFArrayGetCount(js->ns.axes);  i++)
        free((void*) CFArrayGetValueAtIndex(js->ns.axes, i));
    CFRelease(js->ns.axes);

    for (i = 0;  i < CFArrayGetCount(js->ns.buttons);  i++)
        free((void*) CFArrayGetValueAtIndex(js->ns.buttons, i));
    CFRelease(js->ns.buttons);

    for (i = 0;  i < CFArrayGetCount(js->ns.hats);  i++)
        free((void*) CFArrayGetValueAtIndex(js->ns.hats, i));
    CFRelease(js->ns.hats);

    _glfwFreeJoystick(js);
    _glfwInputJoystick(js, GLFW_DISCONNECTED);
}

// Callback for user-initiated joystick addition
//
static void matchCallback(void* context,
                          IOReturn result,
                          void* sender,
                          IOHIDDeviceRef device)
{
    int jid;
    char name[256];
    char guid[33];
    CFIndex i;
    CFTypeRef property;
    uint32_t vendor = 0, product = 0, version = 0;
    _GLFWjoystick* js;
    CFMutableArrayRef axes, buttons, hats;

    for (jid = 0;  jid <= GLFW_JOYSTICK_LAST;  jid++)
    {
        if (_glfw.joysticks[jid].ns.device == device)
            return;
    }

    axes    = CFArrayCreateMutable(NULL, 0, NULL);
    buttons = CFArrayCreateMutable(NULL, 0, NULL);
    hats    = CFArrayCreateMutable(NULL, 0, NULL);

    property = IOHIDDeviceGetProperty(device, CFSTR(kIOHIDProductKey));
    if (property)
    {
        CFStringGetCString(property,
                           name,
                           sizeof(name),
                           kCFStringEncodingUTF8);
    }
    else
        strncpy(name, "Unknown", sizeof(name));

    property = IOHIDDeviceGetProperty(device, CFSTR(kIOHIDVendorIDKey));
    if (property)
        CFNumberGetValue(property, kCFNumberSInt32Type, &vendor);

    property = IOHIDDeviceGetProperty(device, CFSTR(kIOHIDProductIDKey));
    if (property)
        CFNumberGetValue(property, kCFNumberSInt32Type, &product);

    property = IOHIDDeviceGetProperty(device, CFSTR(kIOHIDVersionNumberKey));
    if (property)
        CFNumberGetValue(property, kCFNumberSInt32Type, &version);

    // Generate a joystick GUID that matches the SDL 2.0.5+ one
    if (vendor && product)
    {
        sprintf(guid, "03000000%02x%02x0000%02x%02x0000%02x%02x0000",
                (uint8_t) vendor, (uint8_t) (vendor >> 8),
                (uint8_t) product, (uint8_t) (product >> 8),
                (uint8_t) version, (uint8_t) (version >> 8));
    }
    else
    {
        sprintf(guid, "05000000%02x%02x%02x%02x%02x%02x%02x%02x%02x%02x%02x00",
                name[0], name[1], name[2], name[3],
                name[4], name[5], name[6], name[7],
                name[8], name[9], name[10]);
    }

    CFArrayRef elements =
        IOHIDDeviceCopyMatchingElements(device, NULL, kIOHIDOptionsTypeNone);

    for (i = 0;  i < CFArrayGetCount(elements);  i++)
    {
        IOHIDElementRef native = (IOHIDElementRef)
            CFArrayGetValueAtIndex(elements, i);
        if (CFGetTypeID(native) != IOHIDElementGetTypeID())
            continue;

        const IOHIDElementType type = IOHIDElementGetType(native);
        if ((type != kIOHIDElementTypeInput_Axis) &&
            (type != kIOHIDElementTypeInput_Button) &&
            (type != kIOHIDElementTypeInput_Misc))
        {
            continue;
        }

        CFMutableArrayRef target = NULL;

        const uint32_t usage = IOHIDElementGetUsage(native);
        const uint32_t page = IOHIDElementGetUsagePage(native);
        if (page == kHIDPage_GenericDesktop)
        {
            switch (usage)
            {
                case kHIDUsage_GD_X:
                case kHIDUsage_GD_Y:
                case kHIDUsage_GD_Z:
                case kHIDUsage_GD_Rx:
                case kHIDUsage_GD_Ry:
                case kHIDUsage_GD_Rz:
                case kHIDUsage_GD_Slider:
                case kHIDUsage_GD_Dial:
                case kHIDUsage_GD_Wheel:
                    target = axes;
                    break;
                case kHIDUsage_GD_Hatswitch:
                    target = hats;
                    break;
                case kHIDUsage_GD_DPadUp:
                case kHIDUsage_GD_DPadRight:
                case kHIDUsage_GD_DPadDown:
                case kHIDUsage_GD_DPadLeft:
                case kHIDUsage_GD_SystemMainMenu:
                case kHIDUsage_GD_Select:
                case kHIDUsage_GD_Start:
                    target = buttons;
                    break;
            }
        }
        else if (page == kHIDPage_Simulation)
        {
            switch (usage)
            {
                case kHIDUsage_Sim_Accelerator:
                case kHIDUsage_Sim_Brake:
                case kHIDUsage_Sim_Throttle:
                case kHIDUsage_Sim_Rudder:
                case kHIDUsage_Sim_Steering:
                    target = axes;
                    break;
            }
        }
        else if (page == kHIDPage_Button || page == kHIDPage_Consumer)
            target = buttons;

        if (target)
        {
            _GLFWjoyelementNS* element = calloc(1, sizeof(_GLFWjoyelementNS));
            element->native  = native;
            element->usage   = usage;
            element->index   = (int) CFArrayGetCount(target);
            element->minimum = IOHIDElementGetLogicalMin(native);
            element->maximum = IOHIDElementGetLogicalMax(native);
            CFArrayAppendValue(target, element);
        }
    }

    CFRelease(elements);

    CFArraySortValues(axes, CFRangeMake(0, CFArrayGetCount(axes)),
                      compareElements, NULL);
    CFArraySortValues(buttons, CFRangeMake(0, CFArrayGetCount(buttons)),
                      compareElements, NULL);
    CFArraySortValues(hats, CFRangeMake(0, CFArrayGetCount(hats)),
                      compareElements, NULL);

    js = _glfwAllocJoystick(name, guid,
                            (int) CFArrayGetCount(axes),
                            (int) CFArrayGetCount(buttons),
                            (int) CFArrayGetCount(hats));

    js->ns.device  = device;
    js->ns.axes    = axes;
    js->ns.buttons = buttons;
    js->ns.hats    = hats;

    _glfwInputJoystick(js, GLFW_CONNECTED);
}

// Callback for user-initiated joystick removal
//
static void removeCallback(void* context,
                           IOReturn result,
                           void* sender,
                           IOHIDDeviceRef device)
{
    int jid;

    for (jid = 0;  jid <= GLFW_JOYSTICK_LAST;  jid++)
    {
        if (_glfw.joysticks[jid].ns.device == device)
        {
            closeJoystick(_glfw.joysticks + jid);
            break;
        }
    }
}


//////////////////////////////////////////////////////////////////////////
//////                       GLFW internal API                      //////
//////////////////////////////////////////////////////////////////////////

// Initialize joystick interface
//
void _glfwInitJoysticksNS(void)
{
    CFMutableArrayRef matching;
    const long usages[] =
    {
        kHIDUsage_GD_Joystick,
        kHIDUsage_GD_GamePad,
        kHIDUsage_GD_MultiAxisController
    };

    _glfw.ns.hidManager = IOHIDManagerCreate(kCFAllocatorDefault,
                                             kIOHIDOptionsTypeNone);

    matching = CFArrayCreateMutable(kCFAllocatorDefault,
                                    0,
                                    &kCFTypeArrayCallBacks);
    if (!matching)
    {
        _glfwInputError(GLFW_PLATFORM_ERROR, "Cocoa: Failed to create array");
        return;
    }

    for (size_t i = 0;  i < sizeof(usages) / sizeof(long);  i++)
    {
        const long page = kHIDPage_GenericDesktop;

        CFMutableDictionaryRef dict =
            CFDictionaryCreateMutable(kCFAllocatorDefault,
                                      0,
                                      &kCFTypeDictionaryKeyCallBacks,
                                      &kCFTypeDictionaryValueCallBacks);
        if (!dict)
            continue;

        CFNumberRef pageRef = CFNumberCreate(kCFAllocatorDefault,
                                             kCFNumberLongType,
                                             &page);
        CFNumberRef usageRef = CFNumberCreate(kCFAllocatorDefault,
                                              kCFNumberLongType,
                                              &usages[i]);
        if (pageRef && usageRef)
        {
            CFDictionarySetValue(dict,
                                 CFSTR(kIOHIDDeviceUsagePageKey),
                                 pageRef);
            CFDictionarySetValue(dict,
                                 CFSTR(kIOHIDDeviceUsageKey),
                                 usageRef);
            CFArrayAppendValue(matching, dict);
        }

        if (pageRef)
            CFRelease(pageRef);
        if (usageRef)
            CFRelease(usageRef);

        CFRelease(dict);
    }

    IOHIDManagerSetDeviceMatchingMultiple(_glfw.ns.hidManager, matching);
    CFRelease(matching);

    IOHIDManagerRegisterDeviceMatchingCallback(_glfw.ns.hidManager,
                                               &matchCallback, NULL);
    IOHIDManagerRegisterDeviceRemovalCallback(_glfw.ns.hidManager,
                                              &removeCallback, NULL);
    IOHIDManagerScheduleWithRunLoop(_glfw.ns.hidManager,
                                    CFRunLoopGetMain(),
                                    kCFRunLoopDefaultMode);
    IOHIDManagerOpen(_glfw.ns.hidManager, kIOHIDOptionsTypeNone);

    // Execute the run loop once in order to register any initially-attached
    // joysticks
    CFRunLoopRunInMode(kCFRunLoopDefaultMode, 0, false);
}

// Close all opened joystick handles
//
void _glfwTerminateJoysticksNS(void)
{
    int jid;

    for (jid = 0;  jid <= GLFW_JOYSTICK_LAST;  jid++)
        closeJoystick(_glfw.joysticks + jid);

    CFRelease(_glfw.ns.hidManager);
    _glfw.ns.hidManager = NULL;
}


//////////////////////////////////////////////////////////////////////////
//////                       GLFW platform API                      //////
//////////////////////////////////////////////////////////////////////////

int _glfwPlatformPollJoystick(_GLFWjoystick* js, int mode)
{
    if (mode & _GLFW_POLL_AXES)
    {
        CFIndex i;

        for (i = 0;  i < CFArrayGetCount(js->ns.axes);  i++)
        {
            _GLFWjoyelementNS* axis = (_GLFWjoyelementNS*)
                CFArrayGetValueAtIndex(js->ns.axes, i);

            const long raw = getElementValue(js, axis);
            // Perform auto calibration
            if (raw < axis->minimum)
                axis->minimum = raw;
            if (raw > axis->maximum)
                axis->maximum = raw;

            const long size = axis->maximum - axis->minimum;
            if (size == 0)
                _glfwInputJoystickAxis(js, (int) i, 0.f);
            else
            {
                const float value = (2.f * (raw - axis->minimum) / size) - 1.f;
                _glfwInputJoystickAxis(js, (int) i, value);
            }
        }
    }

    if (mode & _GLFW_POLL_BUTTONS)
    {
        CFIndex i;

        for (i = 0;  i < CFArrayGetCount(js->ns.buttons);  i++)
        {
            _GLFWjoyelementNS* button = (_GLFWjoyelementNS*)
                CFArrayGetValueAtIndex(js->ns.buttons, i);
            const char value = getElementValue(js, button) - button->minimum;
            const int state = (value > 0) ? GLFW_PRESS : GLFW_RELEASE;
            _glfwInputJoystickButton(js, (int) i, state);
        }

        for (i = 0;  i < CFArrayGetCount(js->ns.hats);  i++)
        {
            const int states[9] =
            {
                GLFW_HAT_UP,
                GLFW_HAT_RIGHT_UP,
                GLFW_HAT_RIGHT,
                GLFW_HAT_RIGHT_DOWN,
                GLFW_HAT_DOWN,
                GLFW_HAT_LEFT_DOWN,
                GLFW_HAT_LEFT,
                GLFW_HAT_LEFT_UP,
                GLFW_HAT_CENTERED
            };

            _GLFWjoyelementNS* hat = (_GLFWjoyelementNS*)
                CFArrayGetValueAtIndex(js->ns.hats, i);
            long state = getElementValue(js, hat) - hat->minimum;
            if (state < 0 || state > 8)
                state = 8;

            _glfwInputJoystickHat(js, (int) i, states[state]);
        }
    }

    return js->present;
}

void _glfwPlatformUpdateGamepadGUID(char* guid)
{
    if ((strncmp(guid + 4, "000000000000", 12) == 0) &&
        (strncmp(guid + 20, "000000000000", 12) == 0))
    {
        char original[33];
        strncpy(original, guid, sizeof(original) - 1);
        sprintf(guid, "03000000%.4s0000%.4s000000000000",
                original, original + 16);
    }
}



==> figs/from-dave/deps/glfw/src/cocoa_monitor.m <==
//========================================================================
// GLFW 3.3 macOS - www.glfw.org
//------------------------------------------------------------------------
// Copyright (c) 2002-2006 Marcus Geelnard
// Copyright (c) 2006-2019 Camilla Löwy <elmindreda@glfw.org>
//
// This software is provided 'as-is', without any express or implied
// warranty. In no event will the authors be held liable for any damages
// arising from the use of this software.
//
// Permission is granted to anyone to use this software for any purpose,
// including commercial applications, and to alter it and redistribute it
// freely, subject to the following restrictions:
//
// 1. The origin of this software must not be misrepresented; you must not
//    claim that you wrote the original software. If you use this software
//    in a product, an acknowledgment in the product documentation would
//    be appreciated but is not required.
//
// 2. Altered source versions must be plainly marked as such, and must not
//    be misrepresented as being the original software.
//
// 3. This notice may not be removed or altered from any source
//    distribution.
//
//========================================================================
// It is fine to use C99 in this file because it will not be built with VS
//========================================================================

#include "internal.h"

#include <stdlib.h>
#include <limits.h>
#include <math.h>

#include <IOKit/graphics/IOGraphicsLib.h>
#include <ApplicationServices/ApplicationServices.h>


// Get the name of the specified display, or NULL
//
static char* getDisplayName(CGDirectDisplayID displayID)
{
    io_iterator_t it;
    io_service_t service;
    CFDictionaryRef info;

    if (IOServiceGetMatchingServices(kIOMasterPortDefault,
                                     IOServiceMatching("IODisplayConnect"),
                                     &it) != 0)
    {
        // This may happen if a desktop Mac is running headless
        return NULL;
    }

    while ((service = IOIteratorNext(it)) != 0)
    {
        info = IODisplayCreateInfoDictionary(service,
                                             kIODisplayOnlyPreferredName);

        CFNumberRef vendorIDRef =
            CFDictionaryGetValue(info, CFSTR(kDisplayVendorID));
        CFNumberRef productIDRef =
            CFDictionaryGetValue(info, CFSTR(kDisplayProductID));
        if (!vendorIDRef || !productIDRef)
        {
            CFRelease(info);
            continue;
        }

        unsigned int vendorID, productID;
        CFNumberGetValue(vendorIDRef, kCFNumberIntType, &vendorID);
        CFNumberGetValue(productIDRef, kCFNumberIntType, &productID);

        if (CGDisplayVendorNumber(displayID) == vendorID &&
            CGDisplayModelNumber(displayID) == productID)
        {
            // Info dictionary is used and freed below
            break;
        }

        CFRelease(info);
    }

    IOObjectRelease(it);

    if (!service)
    {
        _glfwInputError(GLFW_PLATFORM_ERROR,
                        "Cocoa: Failed to find service port for display");
        return NULL;
    }

    CFDictionaryRef names =
        CFDictionaryGetValue(info, CFSTR(kDisplayProductName));

    CFStringRef nameRef;

    if (!names || !CFDictionaryGetValueIfPresent(names, CFSTR("en_US"),
                                                 (const void**) &nameRef))
    {
        // This may happen if a desktop Mac is running headless
        CFRelease(info);
        return NULL;
    }

    const CFIndex size =
        CFStringGetMaximumSizeForEncoding(CFStringGetLength(nameRef),
                                          kCFStringEncodingUTF8);
    char* name = calloc(size + 1, 1);
    CFStringGetCString(nameRef, name, size, kCFStringEncodingUTF8);

    CFRelease(info);
    return name;
}

// Check whether the display mode should be included in enumeration
//
static GLFWbool modeIsGood(CGDisplayModeRef mode)
{
    uint32_t flags = CGDisplayModeGetIOFlags(mode);

    if (!(flags & kDisplayModeValidFlag) || !(flags & kDisplayModeSafeFlag))
        return GLFW_FALSE;
    if (flags & kDisplayModeInterlacedFlag)
        return GLFW_FALSE;
    if (flags & kDisplayModeStretchedFlag)
        return GLFW_FALSE;

#if MAC_OS_X_VERSION_MAX_ALLOWED <= 101100
    CFStringRef format = CGDisplayModeCopyPixelEncoding(mode);
    if (CFStringCompare(format, CFSTR(IO16BitDirectPixels), 0) &&
        CFStringCompare(format, CFSTR(IO32BitDirectPixels), 0))
    {
        CFRelease(format);
        return GLFW_FALSE;
    }

    CFRelease(format);
#endif /* MAC_OS_X_VERSION_MAX_ALLOWED */
    return GLFW_TRUE;
}

// Convert Core Graphics display mode to GLFW video mode
//
static GLFWvidmode vidmodeFromCGDisplayMode(CGDisplayModeRef mode,
                                            double fallbackRefreshRate)
{
    GLFWvidmode result;
    result.width = (int) CGDisplayModeGetWidth(mode);
    result.height = (int) CGDisplayModeGetHeight(mode);
    result.refreshRate = (int) round(CGDisplayModeGetRefreshRate(mode));

    if (result.refreshRate == 0)
        result.refreshRate = (int) round(fallbackRefreshRate);

#if MAC_OS_X_VERSION_MAX_ALLOWED <= 101100
    CFStringRef format = CGDisplayModeCopyPixelEncoding(mode);
    if (CFStringCompare(format, CFSTR(IO16BitDirectPixels), 0) == 0)
    {
        result.redBits = 5;
        result.greenBits = 5;
        result.blueBits = 5;
    }
    else
#endif /* MAC_OS_X_VERSION_MAX_ALLOWED */
    {
        result.redBits = 8;
        result.greenBits = 8;
        result.blueBits = 8;
    }

#if MAC_OS_X_VERSION_MAX_ALLOWED <= 101100
    CFRelease(format);
#endif /* MAC_OS_X_VERSION_MAX_ALLOWED */
    return result;
}

// Starts reservation for display fading
//
static CGDisplayFadeReservationToken beginFadeReservation(void)
{
    CGDisplayFadeReservationToken token = kCGDisplayFadeReservationInvalidToken;

    if (CGAcquireDisplayFadeReservation(5, &token) == kCGErrorSuccess)
    {
        CGDisplayFade(token, 0.3,
                      kCGDisplayBlendNormal,
                      kCGDisplayBlendSolidColor,
                      0.0, 0.0, 0.0,
                      TRUE);
    }

    return token;
}

// Ends reservation for display fading
//
static void endFadeReservation(CGDisplayFadeReservationToken token)
{
    if (token != kCGDisplayFadeReservationInvalidToken)
    {
        CGDisplayFade(token, 0.5,
                      kCGDisplayBlendSolidColor,
                      kCGDisplayBlendNormal,
                      0.0, 0.0, 0.0,
                      FALSE);
        CGReleaseDisplayFadeReservation(token);
    }
}

// Finds and caches the NSScreen corresponding to the specified monitor
//
static GLFWbool refreshMonitorScreen(_GLFWmonitor* monitor)
{
    if (monitor->ns.screen)
        return GLFW_TRUE;

    for (NSScreen* screen in [NSScreen screens])
    {
        NSNumber* displayID = [screen deviceDescription][@"NSScreenNumber"];

        // HACK: Compare unit numbers instead of display IDs to work around
        //       display replacement on machines with automatic graphics
        //       switching
        if (monitor->ns.unitNumber == CGDisplayUnitNumber([displayID unsignedIntValue]))
        {
            monitor->ns.screen = screen;
            return GLFW_TRUE;
        }
    }

    _glfwInputError(GLFW_PLATFORM_ERROR, "Cocoa: Failed to find a screen for monitor");
    return GLFW_FALSE;
}

// Returns the display refresh rate queried from the I/O registry
//
static double getFallbackRefreshRate(CGDirectDisplayID displayID)
{
    double refreshRate = 60.0;

    io_iterator_t it;
    io_service_t service;

    if (IOServiceGetMatchingServices(kIOMasterPortDefault,
                                     IOServiceMatching("IOFramebuffer"),
                                     &it) != 0)
    {
        return refreshRate;
    }

    while ((service = IOIteratorNext(it)) != 0)
    {
        const CFNumberRef indexRef =
            IORegistryEntryCreateCFProperty(service,
                                            CFSTR("IOFramebufferOpenGLIndex"),
                                            kCFAllocatorDefault,
                                            kNilOptions);
        if (!indexRef)
            continue;

        uint32_t index = 0;
        CFNumberGetValue(indexRef, kCFNumberIntType, &index);
        CFRelease(indexRef);

        if (CGOpenGLDisplayMaskToDisplayID(1 << index) != displayID)
            continue;

        const CFNumberRef clockRef =
            IORegistryEntryCreateCFProperty(service,
                                            CFSTR("IOFBCurrentPixelClock"),
                                            kCFAllocatorDefault,
                                            kNilOptions);
        const CFNumberRef countRef =
            IORegistryEntryCreateCFProperty(service,
                                            CFSTR("IOFBCurrentPixelCount"),
                                            kCFAllocatorDefault,
                                            kNilOptions);
        if (!clockRef || !countRef)
            break;

        uint32_t clock = 0, count = 0;
        CFNumberGetValue(clockRef, kCFNumberIntType, &clock);
        CFNumberGetValue(countRef, kCFNumberIntType, &count);
        CFRelease(clockRef);
        CFRelease(countRef);

        if (clock > 0 && count > 0)
            refreshRate = clock / (double) count;

        break;
    }

    IOObjectRelease(it);
    return refreshRate;
}


//////////////////////////////////////////////////////////////////////////
//////                       GLFW internal API                      //////
//////////////////////////////////////////////////////////////////////////

// Poll for changes in the set of connected monitors
//
void _glfwPollMonitorsNS(void)
{
    uint32_t displayCount;
    CGGetOnlineDisplayList(0, NULL, &displayCount);
    CGDirectDisplayID* displays = calloc(displayCount, sizeof(CGDirectDisplayID));
    CGGetOnlineDisplayList(displayCount, displays, &displayCount);

    for (int i = 0;  i < _glfw.monitorCount;  i++)
        _glfw.monitors[i]->ns.screen = nil;

    _GLFWmonitor** disconnected = NULL;
    uint32_t disconnectedCount = _glfw.monitorCount;
    if (disconnectedCount)
    {
        disconnected = calloc(_glfw.monitorCount, sizeof(_GLFWmonitor*));
        memcpy(disconnected,
               _glfw.monitors,
               _glfw.monitorCount * sizeof(_GLFWmonitor*));
    }

    for (uint32_t i = 0;  i < displayCount;  i++)
    {
        if (CGDisplayIsAsleep(displays[i]))
            continue;

        // HACK: Compare unit numbers instead of display IDs to work around
        //       display replacement on machines with automatic graphics
        //       switching
        const uint32_t unitNumber = CGDisplayUnitNumber(displays[i]);
        for (uint32_t j = 0;  j < disconnectedCount;  j++)
        {
            if (disconnected[j] && disconnected[j]->ns.unitNumber == unitNumber)
            {
                disconnected[j] = NULL;
                break;
            }
        }

        const CGSize size = CGDisplayScreenSize(displays[i]);
        char* name = getDisplayName(displays[i]);
        if (!name)
            name = _glfw_strdup("Unknown");

        _GLFWmonitor* monitor = _glfwAllocMonitor(name, size.width, size.height);
        monitor->ns.displayID  = displays[i];
        monitor->ns.unitNumber = unitNumber;

        free(name);

        CGDisplayModeRef mode = CGDisplayCopyDisplayMode(displays[i]);
        if (CGDisplayModeGetRefreshRate(mode) == 0.0)
            monitor->ns.fallbackRefreshRate = getFallbackRefreshRate(displays[i]);
        CGDisplayModeRelease(mode);

        _glfwInputMonitor(monitor, GLFW_CONNECTED, _GLFW_INSERT_LAST);
    }

    for (uint32_t i = 0;  i < disconnectedCount;  i++)
    {
        if (disconnected[i])
            _glfwInputMonitor(disconnected[i], GLFW_DISCONNECTED, 0);
    }

    free(disconnected);
    free(displays);
}

// Change the current video mode
//
void _glfwSetVideoModeNS(_GLFWmonitor* monitor, const GLFWvidmode* desired)
{
    GLFWvidmode current;
    _glfwPlatformGetVideoMode(monitor, &current);

    const GLFWvidmode* best = _glfwChooseVideoMode(monitor, desired);
    if (_glfwCompareVideoModes(&current, best) == 0)
        return;

    CFArrayRef modes = CGDisplayCopyAllDisplayModes(monitor->ns.displayID, NULL);
    const CFIndex count = CFArrayGetCount(modes);
    CGDisplayModeRef native = NULL;

    for (CFIndex i = 0;  i < count;  i++)
    {
        CGDisplayModeRef dm = (CGDisplayModeRef) CFArrayGetValueAtIndex(modes, i);
        if (!modeIsGood(dm))
            continue;

        const GLFWvidmode mode =
            vidmodeFromCGDisplayMode(dm, monitor->ns.fallbackRefreshRate);
        if (_glfwCompareVideoModes(best, &mode) == 0)
        {
            native = dm;
            break;
        }
    }

    if (native)
    {
        if (monitor->ns.previousMode == NULL)
            monitor->ns.previousMode = CGDisplayCopyDisplayMode(monitor->ns.displayID);

        CGDisplayFadeReservationToken token = beginFadeReservation();
        CGDisplaySetDisplayMode(monitor->ns.displayID, native, NULL);
        endFadeReservation(token);
    }

    CFRelease(modes);
}

// Restore the previously saved (original) video mode
//
void _glfwRestoreVideoModeNS(_GLFWmonitor* monitor)
{
    if (monitor->ns.previousMode)
    {
        CGDisplayFadeReservationToken token = beginFadeReservation();
        CGDisplaySetDisplayMode(monitor->ns.displayID,
                                monitor->ns.previousMode, NULL);
        endFadeReservation(token);

        CGDisplayModeRelease(monitor->ns.previousMode);
        monitor->ns.previousMode = NULL;
    }
}


//////////////////////////////////////////////////////////////////////////
//////                       GLFW platform API                      //////
//////////////////////////////////////////////////////////////////////////

void _glfwPlatformFreeMonitor(_GLFWmonitor* monitor)
{
}

void _glfwPlatformGetMonitorPos(_GLFWmonitor* monitor, int* xpos, int* ypos)
{
    @autoreleasepool {

    const CGRect bounds = CGDisplayBounds(monitor->ns.displayID);

    if (xpos)
        *xpos = (int) bounds.origin.x;
    if (ypos)
        *ypos = (int) bounds.origin.y;

    } // autoreleasepool
}

void _glfwPlatformGetMonitorContentScale(_GLFWmonitor* monitor,
                                         float* xscale, float* yscale)
{
    @autoreleasepool {

    if (!refreshMonitorScreen(monitor))
        return;

    const NSRect points = [monitor->ns.screen frame];
    const NSRect pixels = [monitor->ns.screen convertRectToBacking:points];

    if (xscale)
        *xscale = (float) (pixels.size.width / points.size.width);
    if (yscale)
        *yscale = (float) (pixels.size.height / points.size.height);

    } // autoreleasepool
}

void _glfwPlatformGetMonitorWorkarea(_GLFWmonitor* monitor,
                                     int* xpos, int* ypos,
                                     int* width, int* height)
{
    @autoreleasepool {

    if (!refreshMonitorScreen(monitor))
        return;

    const NSRect frameRect = [monitor->ns.screen visibleFrame];

    if (xpos)
        *xpos = frameRect.origin.x;
    if (ypos)
        *ypos = _glfwTransformYNS(frameRect.origin.y + frameRect.size.height - 1);
    if (width)
        *width = frameRect.size.width;
    if (height)
        *height = frameRect.size.height;

    } // autoreleasepool
}

GLFWvidmode* _glfwPlatformGetVideoModes(_GLFWmonitor* monitor, int* count)
{
    @autoreleasepool {

    *count = 0;

    CFArrayRef modes = CGDisplayCopyAllDisplayModes(monitor->ns.displayID, NULL);
    const CFIndex found = CFArrayGetCount(modes);
    GLFWvidmode* result = calloc(found, sizeof(GLFWvidmode));

    for (CFIndex i = 0;  i < found;  i++)
    {
        CGDisplayModeRef dm = (CGDisplayModeRef) CFArrayGetValueAtIndex(modes, i);
        if (!modeIsGood(dm))
            continue;

        const GLFWvidmode mode =
            vidmodeFromCGDisplayMode(dm, monitor->ns.fallbackRefreshRate);
        CFIndex j;

        for (j = 0;  j < *count;  j++)
        {
            if (_glfwCompareVideoModes(result + j, &mode) == 0)
                break;
        }

        // Skip duplicate modes
        if (i < *count)
            continue;

        (*count)++;
        result[*count - 1] = mode;
    }

    CFRelease(modes);
    return result;

    } // autoreleasepool
}

void _glfwPlatformGetVideoMode(_GLFWmonitor* monitor, GLFWvidmode *mode)
{
    @autoreleasepool {

    CGDisplayModeRef native = CGDisplayCopyDisplayMode(monitor->ns.displayID);
    *mode = vidmodeFromCGDisplayMode(native, monitor->ns.fallbackRefreshRate);
    CGDisplayModeRelease(native);

    } // autoreleasepool
}

GLFWbool _glfwPlatformGetGammaRamp(_GLFWmonitor* monitor, GLFWgammaramp* ramp)
{
    @autoreleasepool {

    uint32_t size = CGDisplayGammaTableCapacity(monitor->ns.displayID);
    CGGammaValue* values = calloc(size * 3, sizeof(CGGammaValue));

    CGGetDisplayTransferByTable(monitor->ns.displayID,
                                size,
                                values,
                                values + size,
                                values + size * 2,
                                &size);

    _glfwAllocGammaArrays(ramp, size);

    for (uint32_t i = 0; i < size; i++)
    {
        ramp->red[i]   = (unsigned short) (values[i] * 65535);
        ramp->green[i] = (unsigned short) (values[i + size] * 65535);
        ramp->blue[i]  = (unsigned short) (values[i + size * 2] * 65535);
    }

    free(values);
    return GLFW_TRUE;

    } // autoreleasepool
}

void _glfwPlatformSetGammaRamp(_GLFWmonitor* monitor, const GLFWgammaramp* ramp)
{
    @autoreleasepool {

    CGGammaValue* values = calloc(ramp->size * 3, sizeof(CGGammaValue));

    for (unsigned int i = 0;  i < ramp->size;  i++)
    {
        values[i]                  = ramp->red[i] / 65535.f;
        values[i + ramp->size]     = ramp->green[i] / 65535.f;
        values[i + ramp->size * 2] = ramp->blue[i] / 65535.f;
    }

    CGSetDisplayTransferByTable(monitor->ns.displayID,
                                ramp->size,
                                values,
                                values + ramp->size,
                                values + ramp->size * 2);

    free(values);

    } // autoreleasepool
}


//////////////////////////////////////////////////////////////////////////
//////                        GLFW native API                       //////
//////////////////////////////////////////////////////////////////////////

GLFWAPI CGDirectDisplayID glfwGetCocoaMonitor(GLFWmonitor* handle)
{
    _GLFWmonitor* monitor = (_GLFWmonitor*) handle;
    _GLFW_REQUIRE_INIT_OR_RETURN(kCGNullDirectDisplay);
    return monitor->ns.displayID;
}



==> figs/from-dave/deps/glfw/src/cocoa_platform.h <==
//========================================================================
// GLFW 3.3 macOS - www.glfw.org
//------------------------------------------------------------------------
// Copyright (c) 2009-2019 Camilla Löwy <elmindreda@glfw.org>
//
// This software is provided 'as-is', without any express or implied
// warranty. In no event will the authors be held liable for any damages
// arising from the use of this software.
//
// Permission is granted to anyone to use this software for any purpose,
// including commercial applications, and to alter it and redistribute it
// freely, subject to the following restrictions:
//
// 1. The origin of this software must not be misrepresented; you must not
//    claim that you wrote the original software. If you use this software
//    in a product, an acknowledgment in the product documentation would
//    be appreciated but is not required.
//
// 2. Altered source versions must be plainly marked as such, and must not
//    be misrepresented as being the original software.
//
// 3. This notice may not be removed or altered from any source
//    distribution.
//
//========================================================================

#include <stdint.h>
#include <dlfcn.h>

#include <Carbon/Carbon.h>

// NOTE: All of NSGL was deprecated in the 10.14 SDK
//       This disables the pointless warnings for every symbol we use
#define GL_SILENCE_DEPRECATION

#if defined(__OBJC__)
#import <Cocoa/Cocoa.h>
#else
typedef void* id;
#endif

// NOTE: Many Cocoa enum values have been renamed and we need to build across
//       SDK versions where one is unavailable or the other deprecated
//       We use the newer names in code and these macros to handle compatibility
#if MAC_OS_X_VERSION_MAX_ALLOWED < 101200
 #define NSBitmapFormatAlphaNonpremultiplied NSAlphaNonpremultipliedBitmapFormat
 #define NSEventMaskAny NSAnyEventMask
 #define NSEventMaskKeyUp NSKeyUpMask
 #define NSEventModifierFlagCapsLock NSAlphaShiftKeyMask
 #define NSEventModifierFlagCommand NSCommandKeyMask
 #define NSEventModifierFlagControl NSControlKeyMask
 #define NSEventModifierFlagDeviceIndependentFlagsMask NSDeviceIndependentModifierFlagsMask
 #define NSEventModifierFlagOption NSAlternateKeyMask
 #define NSEventModifierFlagShift NSShiftKeyMask
 #define NSEventTypeApplicationDefined NSApplicationDefined
 #define NSWindowStyleMaskBorderless NSBorderlessWindowMask
 #define NSWindowStyleMaskClosable NSClosableWindowMask
 #define NSWindowStyleMaskMiniaturizable NSMiniaturizableWindowMask
 #define NSWindowStyleMaskResizable NSResizableWindowMask
 #define NSWindowStyleMaskTitled NSTitledWindowMask
#endif

typedef VkFlags VkMacOSSurfaceCreateFlagsMVK;
typedef VkFlags VkMetalSurfaceCreateFlagsEXT;

typedef struct VkMacOSSurfaceCreateInfoMVK
{
    VkStructureType                 sType;
    const void*                     pNext;
    VkMacOSSurfaceCreateFlagsMVK    flags;
    const void*                     pView;
} VkMacOSSurfaceCreateInfoMVK;

typedef struct VkMetalSurfaceCreateInfoEXT
{
    VkStructureType                 sType;
    const void*                     pNext;
    VkMetalSurfaceCreateFlagsEXT    flags;
    const void*                     pLayer;
} VkMetalSurfaceCreateInfoEXT;

typedef VkResult (APIENTRY *PFN_vkCreateMacOSSurfaceMVK)(VkInstance,const VkMacOSSurfaceCreateInfoMVK*,const VkAllocationCallbacks*,VkSurfaceKHR*);
typedef VkResult (APIENTRY *PFN_vkCreateMetalSurfaceEXT)(VkInstance,const VkMetalSurfaceCreateInfoEXT*,const VkAllocationCallbacks*,VkSurfaceKHR*);

#include "posix_thread.h"
#include "cocoa_joystick.h"
#include "nsgl_context.h"
#include "egl_context.h"
#include "osmesa_context.h"

#define _glfw_dlopen(name) dlopen(name, RTLD_LAZY | RTLD_LOCAL)
#define _glfw_dlclose(handle) dlclose(handle)
#define _glfw_dlsym(handle, name) dlsym(handle, name)

#define _GLFW_EGL_NATIVE_WINDOW  ((EGLNativeWindowType) window->ns.view)
#define _GLFW_EGL_NATIVE_DISPLAY EGL_DEFAULT_DISPLAY

#define _GLFW_PLATFORM_WINDOW_STATE         _GLFWwindowNS  ns
#define _GLFW_PLATFORM_LIBRARY_WINDOW_STATE _GLFWlibraryNS ns
#define _GLFW_PLATFORM_LIBRARY_TIMER_STATE  _GLFWtimerNS   ns
#define _GLFW_PLATFORM_MONITOR_STATE        _GLFWmonitorNS ns
#define _GLFW_PLATFORM_CURSOR_STATE         _GLFWcursorNS  ns

// HIToolbox.framework pointer typedefs
#define kTISPropertyUnicodeKeyLayoutData _glfw.ns.tis.kPropertyUnicodeKeyLayoutData
typedef TISInputSourceRef (*PFN_TISCopyCurrentKeyboardLayoutInputSource)(void);
#define TISCopyCurrentKeyboardLayoutInputSource _glfw.ns.tis.CopyCurrentKeyboardLayoutInputSource
typedef void* (*PFN_TISGetInputSourceProperty)(TISInputSourceRef,CFStringRef);
#define TISGetInputSourceProperty _glfw.ns.tis.GetInputSourceProperty
typedef UInt8 (*PFN_LMGetKbdType)(void);
#define LMGetKbdType _glfw.ns.tis.GetKbdType


// Cocoa-specific per-window data
//
typedef struct _GLFWwindowNS
{
    id              object;
    id              delegate;
    id              view;
    id              layer;

    GLFWbool        maximized;
    GLFWbool        retina;

    // Cached window properties to filter out duplicate events
    int             width, height;
    int             fbWidth, fbHeight;
    float           xscale, yscale;

    // The total sum of the distances the cursor has been warped
    // since the last cursor motion event was processed
    // This is kept to counteract Cocoa doing the same internally
    double          cursorWarpDeltaX, cursorWarpDeltaY;

} _GLFWwindowNS;

// Cocoa-specific global data
//
typedef struct _GLFWlibraryNS
{
    CGEventSourceRef    eventSource;
    id                  delegate;
    GLFWbool            finishedLaunching;
    GLFWbool            cursorHidden;
    TISInputSourceRef   inputSource;
    IOHIDManagerRef     hidManager;
    id                  unicodeData;
    id                  helper;
    id                  keyUpMonitor;
    id                  nibObjects;

    char                keynames[GLFW_KEY_LAST + 1][17];
    short int           keycodes[256];
    short int           scancodes[GLFW_KEY_LAST + 1];
    char*               clipboardString;
    CGPoint             cascadePoint;
    // Where to place the cursor when re-enabled
    double              restoreCursorPosX, restoreCursorPosY;
    // The window whose disabled cursor mode is active
    _GLFWwindow*        disabledCursorWindow;

    struct {
        CFBundleRef     bundle;
        PFN_TISCopyCurrentKeyboardLayoutInputSource CopyCurrentKeyboardLayoutInputSource;
        PFN_TISGetInputSourceProperty GetInputSourceProperty;
        PFN_LMGetKbdType GetKbdType;
        CFStringRef     kPropertyUnicodeKeyLayoutData;
    } tis;

} _GLFWlibraryNS;

// Cocoa-specific per-monitor data
//
typedef struct _GLFWmonitorNS
{
    CGDirectDisplayID   displayID;
    CGDisplayModeRef    previousMode;
    uint32_t            unitNumber;
    id                  screen;
    double              fallbackRefreshRate;

} _GLFWmonitorNS;

// Cocoa-specific per-cursor data
//
typedef struct _GLFWcursorNS
{
    id              object;

} _GLFWcursorNS;

// Cocoa-specific global timer data
//
typedef struct _GLFWtimerNS
{
    uint64_t        frequency;

} _GLFWtimerNS;


void _glfwInitTimerNS(void);

void _glfwPollMonitorsNS(void);
void _glfwSetVideoModeNS(_GLFWmonitor* monitor, const GLFWvidmode* desired);
void _glfwRestoreVideoModeNS(_GLFWmonitor* monitor);

float _glfwTransformYNS(float y);

void* _glfwLoadLocalVulkanLoaderNS(void);



==> figs/from-dave/deps/glfw/src/cocoa_time.c <==
//========================================================================
// GLFW 3.3 macOS - www.glfw.org
//------------------------------------------------------------------------
// Copyright (c) 2009-2016 Camilla Löwy <elmindreda@glfw.org>
//
// This software is provided 'as-is', without any express or implied
// warranty. In no event will the authors be held liable for any damages
// arising from the use of this software.
//
// Permission is granted to anyone to use this software for any purpose,
// including commercial applications, and to alter it and redistribute it
// freely, subject to the following restrictions:
//
// 1. The origin of this software must not be misrepresented; you must not
//    claim that you wrote the original software. If you use this software
//    in a product, an acknowledgment in the product documentation would
//    be appreciated but is not required.
//
// 2. Altered source versions must be plainly marked as such, and must not
//    be misrepresented as being the original software.
//
// 3. This notice may not be removed or altered from any source
//    distribution.
//
//========================================================================
// It is fine to use C99 in this file because it will not be built with VS
//========================================================================

#include "internal.h"

#include <mach/mach_time.h>


//////////////////////////////////////////////////////////////////////////
//////                       GLFW internal API                      //////
//////////////////////////////////////////////////////////////////////////

// Initialise timer
//
void _glfwInitTimerNS(void)
{
    mach_timebase_info_data_t info;
    mach_timebase_info(&info);

    _glfw.timer.ns.frequency = (info.denom * 1e9) / info.numer;
}


//////////////////////////////////////////////////////////////////////////
//////                       GLFW platform API                      //////
//////////////////////////////////////////////////////////////////////////

uint64_t _glfwPlatformGetTimerValue(void)
{
    return mach_absolute_time();
}

uint64_t _glfwPlatformGetTimerFrequency(void)
{
    return _glfw.timer.ns.frequency;
}



==> figs/from-dave/deps/glfw/src/cocoa_window.m <==
//========================================================================
// GLFW 3.3 macOS - www.glfw.org
//------------------------------------------------------------------------
// Copyright (c) 2009-2019 Camilla Löwy <elmindreda@glfw.org>
//
// This software is provided 'as-is', without any express or implied
// warranty. In no event will the authors be held liable for any damages
// arising from the use of this software.
//
// Permission is granted to anyone to use this software for any purpose,
// including commercial applications, and to alter it and redistribute it
// freely, subject to the following restrictions:
//
// 1. The origin of this software must not be misrepresented; you must not
//    claim that you wrote the original software. If you use this software
//    in a product, an acknowledgment in the product documentation would
//    be appreciated but is not required.
//
// 2. Altered source versions must be plainly marked as such, and must not
//    be misrepresented as being the original software.
//
// 3. This notice may not be removed or altered from any source
//    distribution.
//
//========================================================================
// It is fine to use C99 in this file because it will not be built with VS
//========================================================================

#include "internal.h"

#include <float.h>
#include <string.h>

// Returns the style mask corresponding to the window settings
//
static NSUInteger getStyleMask(_GLFWwindow* window)
{
    NSUInteger styleMask = NSWindowStyleMaskMiniaturizable;

    if (window->monitor || !window->decorated)
        styleMask |= NSWindowStyleMaskBorderless;
    else
    {
        styleMask |= NSWindowStyleMaskTitled |
                     NSWindowStyleMaskClosable;

        if (window->resizable)
            styleMask |= NSWindowStyleMaskResizable;
    }

    return styleMask;
}

// Returns whether the cursor is in the content area of the specified window
//
static GLFWbool cursorInContentArea(_GLFWwindow* window)
{
    const NSPoint pos = [window->ns.object mouseLocationOutsideOfEventStream];
    return [window->ns.view mouse:pos inRect:[window->ns.view frame]];
}

// Hides the cursor if not already hidden
//
static void hideCursor(_GLFWwindow* window)
{
    if (!_glfw.ns.cursorHidden)
    {
        [NSCursor hide];
        _glfw.ns.cursorHidden = GLFW_TRUE;
    }
}

// Shows the cursor if not already shown
//
static void showCursor(_GLFWwindow* window)
{
    if (_glfw.ns.cursorHidden)
    {
        [NSCursor unhide];
        _glfw.ns.cursorHidden = GLFW_FALSE;
    }
}

// Updates the cursor image according to its cursor mode
//
static void updateCursorImage(_GLFWwindow* window)
{
    if (window->cursorMode == GLFW_CURSOR_NORMAL)
    {
        showCursor(window);

        if (window->cursor)
            [(NSCursor*) window->cursor->ns.object set];
        else
            [[NSCursor arrowCursor] set];
    }
    else
        hideCursor(window);
}

// Apply chosen cursor mode to a focused window
//
static void updateCursorMode(_GLFWwindow* window)
{
    if (window->cursorMode == GLFW_CURSOR_DISABLED)
    {
        _glfw.ns.disabledCursorWindow = window;
        _glfwPlatformGetCursorPos(window,
                                  &_glfw.ns.restoreCursorPosX,
                                  &_glfw.ns.restoreCursorPosY);
        _glfwCenterCursorInContentArea(window);
        CGAssociateMouseAndMouseCursorPosition(false);
    }
    else if (_glfw.ns.disabledCursorWindow == window)
    {
        _glfw.ns.disabledCursorWindow = NULL;
        CGAssociateMouseAndMouseCursorPosition(true);
        _glfwPlatformSetCursorPos(window,
                                  _glfw.ns.restoreCursorPosX,
                                  _glfw.ns.restoreCursorPosY);
    }

    if (cursorInContentArea(window))
        updateCursorImage(window);
}

// Make the specified window and its video mode active on its monitor
//
static void acquireMonitor(_GLFWwindow* window)
{
    _glfwSetVideoModeNS(window->monitor, &window->videoMode);
    const CGRect bounds = CGDisplayBounds(window->monitor->ns.displayID);
    const NSRect frame = NSMakeRect(bounds.origin.x,
                                    _glfwTransformYNS(bounds.origin.y + bounds.size.height - 1),
                                    bounds.size.width,
                                    bounds.size.height);

    [window->ns.object setFrame:frame display:YES];

    _glfwInputMonitorWindow(window->monitor, window);
}

// Remove the window and restore the original video mode
//
static void releaseMonitor(_GLFWwindow* window)
{
    if (window->monitor->window != window)
        return;

    _glfwInputMonitorWindow(window->monitor, NULL);
    _glfwRestoreVideoModeNS(window->monitor);
}

// Translates macOS key modifiers into GLFW ones
//
static int translateFlags(NSUInteger flags)
{
    int mods = 0;

    if (flags & NSEventModifierFlagShift)
        mods |= GLFW_MOD_SHIFT;
    if (flags & NSEventModifierFlagControl)
        mods |= GLFW_MOD_CONTROL;
    if (flags & NSEventModifierFlagOption)
        mods |= GLFW_MOD_ALT;
    if (flags & NSEventModifierFlagCommand)
        mods |= GLFW_MOD_SUPER;
    if (flags & NSEventModifierFlagCapsLock)
        mods |= GLFW_MOD_CAPS_LOCK;

    return mods;
}

// Translates a macOS keycode to a GLFW keycode
//
static int translateKey(unsigned int key)
{
    if (key >= sizeof(_glfw.ns.keycodes) / sizeof(_glfw.ns.keycodes[0]))
        return GLFW_KEY_UNKNOWN;

    return _glfw.ns.keycodes[key];
}

// Translate a GLFW keycode to a Cocoa modifier flag
//
static NSUInteger translateKeyToModifierFlag(int key)
{
    switch (key)
    {
        case GLFW_KEY_LEFT_SHIFT:
        case GLFW_KEY_RIGHT_SHIFT:
            return NSEventModifierFlagShift;
        case GLFW_KEY_LEFT_CONTROL:
        case GLFW_KEY_RIGHT_CONTROL:
            return NSEventModifierFlagControl;
        case GLFW_KEY_LEFT_ALT:
        case GLFW_KEY_RIGHT_ALT:
            return NSEventModifierFlagOption;
        case GLFW_KEY_LEFT_SUPER:
        case GLFW_KEY_RIGHT_SUPER:
            return NSEventModifierFlagCommand;
        case GLFW_KEY_CAPS_LOCK:
            return NSEventModifierFlagCapsLock;
    }

    return 0;
}

// Defines a constant for empty ranges in NSTextInputClient
//
static const NSRange kEmptyRange = { NSNotFound, 0 };


//------------------------------------------------------------------------
// Delegate for window related notifications
//------------------------------------------------------------------------

@interface GLFWWindowDelegate : NSObject
{
    _GLFWwindow* window;
}

- (instancetype)initWithGlfwWindow:(_GLFWwindow *)initWindow;

@end

@implementation GLFWWindowDelegate

- (instancetype)initWithGlfwWindow:(_GLFWwindow *)initWindow
{
    self = [super init];
    if (self != nil)
        window = initWindow;

    return self;
}

- (BOOL)windowShouldClose:(id)sender
{
    _glfwInputWindowCloseRequest(window);
    return NO;
}

- (void)windowDidResize:(NSNotification *)notification
{
    if (window->context.client != GLFW_NO_API)
        [window->context.nsgl.object update];

    if (_glfw.ns.disabledCursorWindow == window)
        _glfwCenterCursorInContentArea(window);

    const int maximized = [window->ns.object isZoomed];
    if (window->ns.maximized != maximized)
    {
        window->ns.maximized = maximized;
        _glfwInputWindowMaximize(window, maximized);
    }

    const NSRect contentRect = [window->ns.view frame];
    const NSRect fbRect = [window->ns.view convertRectToBacking:contentRect];

    if (fbRect.size.width != window->ns.fbWidth ||
        fbRect.size.height != window->ns.fbHeight)
    {
        window->ns.fbWidth  = fbRect.size.width;
        window->ns.fbHeight = fbRect.size.height;
        _glfwInputFramebufferSize(window, fbRect.size.width, fbRect.size.height);
    }

    if (contentRect.size.width != window->ns.width ||
        contentRect.size.height != window->ns.height)
    {
        window->ns.width  = contentRect.size.width;
        window->ns.height = contentRect.size.height;
        _glfwInputWindowSize(window, contentRect.size.width, contentRect.size.height);
    }
}

- (void)windowDidMove:(NSNotification *)notification
{
    if (window->context.client != GLFW_NO_API)
        [window->context.nsgl.object update];

    if (_glfw.ns.disabledCursorWindow == window)
        _glfwCenterCursorInContentArea(window);

    int x, y;
    _glfwPlatformGetWindowPos(window, &x, &y);
    _glfwInputWindowPos(window, x, y);
}

- (void)windowDidMiniaturize:(NSNotification *)notification
{
    if (window->monitor)
        releaseMonitor(window);

    _glfwInputWindowIconify(window, GLFW_TRUE);
}

- (void)windowDidDeminiaturize:(NSNotification *)notification
{
    if (window->monitor)
        acquireMonitor(window);

    _glfwInputWindowIconify(window, GLFW_FALSE);
}

- (void)windowDidBecomeKey:(NSNotification *)notification
{
    if (_glfw.ns.disabledCursorWindow == window)
        _glfwCenterCursorInContentArea(window);

    _glfwInputWindowFocus(window, GLFW_TRUE);
    updateCursorMode(window);
}

- (void)windowDidResignKey:(NSNotification *)notification
{
    if (window->monitor && window->autoIconify)
        _glfwPlatformIconifyWindow(window);

    _glfwInputWindowFocus(window, GLFW_FALSE);
}

@end


//------------------------------------------------------------------------
// Content view class for the GLFW window
//------------------------------------------------------------------------

@interface GLFWContentView : NSView <NSTextInputClient>
{
    _GLFWwindow* window;
    NSTrackingArea* trackingArea;
    NSMutableAttributedString* markedText;
}

- (instancetype)initWithGlfwWindow:(_GLFWwindow *)initWindow;

@end

@implementation GLFWContentView

- (instancetype)initWithGlfwWindow:(_GLFWwindow *)initWindow
{
    self = [super init];
    if (self != nil)
    {
        window = initWindow;
        trackingArea = nil;
        markedText = [[NSMutableAttributedString alloc] init];

        [self updateTrackingAreas];
        // NOTE: kUTTypeURL corresponds to NSPasteboardTypeURL but is available
        //       on 10.7 without having been deprecated yet
        [self registerForDraggedTypes:@[(__bridge NSString*) kUTTypeURL]];
    }

    return self;
}

- (void)dealloc
{
    [trackingArea release];
    [markedText release];
    [super dealloc];
}

- (BOOL)isOpaque
{
    return [window->ns.object isOpaque];
}

- (BOOL)canBecomeKeyView
{
    return YES;
}

- (BOOL)acceptsFirstResponder
{
    return YES;
}

- (BOOL)wantsUpdateLayer
{
    return YES;
}

- (void)updateLayer
{
    if (window->context.client != GLFW_NO_API)
        [window->context.nsgl.object update];

    _glfwInputWindowDamage(window);
}

- (void)cursorUpdate:(NSEvent *)event
{
    updateCursorImage(window);
}

- (BOOL)acceptsFirstMouse:(NSEvent *)event
{
    return YES;
}

- (void)mouseDown:(NSEvent *)event
{
    _glfwInputMouseClick(window,
                         GLFW_MOUSE_BUTTON_LEFT,
                         GLFW_PRESS,
                         translateFlags([event modifierFlags]));
}

- (void)mouseDragged:(NSEvent *)event
{
    [self mouseMoved:event];
}

- (void)mouseUp:(NSEvent *)event
{
    _glfwInputMouseClick(window,
                         GLFW_MOUSE_BUTTON_LEFT,
                         GLFW_RELEASE,
                         translateFlags([event modifierFlags]));
}

- (void)mouseMoved:(NSEvent *)event
{
    if (window->cursorMode == GLFW_CURSOR_DISABLED)
    {
        const double dx = [event deltaX] - window->ns.cursorWarpDeltaX;
        const double dy = [event deltaY] - window->ns.cursorWarpDeltaY;

        _glfwInputCursorPos(window,
                            window->virtualCursorPosX + dx,
                            window->virtualCursorPosY + dy);
    }
    else
    {
        const NSRect contentRect = [window->ns.view frame];
        // NOTE: The returned location uses base 0,1 not 0,0
        const NSPoint pos = [event locationInWindow];

        _glfwInputCursorPos(window, pos.x, contentRect.size.height - pos.y);
    }

    window->ns.cursorWarpDeltaX = 0;
    window->ns.cursorWarpDeltaY = 0;
}

- (void)rightMouseDown:(NSEvent *)event
{
    _glfwInputMouseClick(window,
                         GLFW_MOUSE_BUTTON_RIGHT,
                         GLFW_PRESS,
                         translateFlags([event modifierFlags]));
}

- (void)rightMouseDragged:(NSEvent *)event
{
    [self mouseMoved:event];
}

- (void)rightMouseUp:(NSEvent *)event
{
    _glfwInputMouseClick(window,
                         GLFW_MOUSE_BUTTON_RIGHT,
                         GLFW_RELEASE,
                         translateFlags([event modifierFlags]));
}

- (void)otherMouseDown:(NSEvent *)event
{
    _glfwInputMouseClick(window,
                         (int) [event buttonNumber],
                         GLFW_PRESS,
                         translateFlags([event modifierFlags]));
}

- (void)otherMouseDragged:(NSEvent *)event
{
    [self mouseMoved:event];
}

- (void)otherMouseUp:(NSEvent *)event
{
    _glfwInputMouseClick(window,
                         (int) [event buttonNumber],
                         GLFW_RELEASE,
                         translateFlags([event modifierFlags]));
}

- (void)mouseExited:(NSEvent *)event
{
    if (window->cursorMode == GLFW_CURSOR_HIDDEN)
        showCursor(window);

    _glfwInputCursorEnter(window, GLFW_FALSE);
}

- (void)mouseEntered:(NSEvent *)event
{
    if (window->cursorMode == GLFW_CURSOR_HIDDEN)
        hideCursor(window);

    _glfwInputCursorEnter(window, GLFW_TRUE);
}

- (void)viewDidChangeBackingProperties
{
    const NSRect contentRect = [window->ns.view frame];
    const NSRect fbRect = [window->ns.view convertRectToBacking:contentRect];

    if (fbRect.size.width != window->ns.fbWidth ||
        fbRect.size.height != window->ns.fbHeight)
    {
        window->ns.fbWidth  = fbRect.size.width;
        window->ns.fbHeight = fbRect.size.height;
        _glfwInputFramebufferSize(window, fbRect.size.width, fbRect.size.height);
    }

    const float xscale = fbRect.size.width / contentRect.size.width;
    const float yscale = fbRect.size.height / contentRect.size.height;

    if (xscale != window->ns.xscale || yscale != window->ns.yscale)
    {
        window->ns.xscale = xscale;
        window->ns.yscale = yscale;
        _glfwInputWindowContentScale(window, xscale, yscale);

        if (window->ns.retina && window->ns.layer)
            [window->ns.layer setContentsScale:[window->ns.object backingScaleFactor]];
    }
}

- (void)drawRect:(NSRect)rect
{
    _glfwInputWindowDamage(window);
}

- (void)updateTrackingAreas
{
    if (trackingArea != nil)
    {
        [self removeTrackingArea:trackingArea];
        [trackingArea release];
    }

    const NSTrackingAreaOptions options = NSTrackingMouseEnteredAndExited |
                                          NSTrackingActiveInKeyWindow |
                                          NSTrackingEnabledDuringMouseDrag |
                                          NSTrackingCursorUpdate |
                                          NSTrackingInVisibleRect |
                                          NSTrackingAssumeInside;

    trackingArea = [[NSTrackingArea alloc] initWithRect:[self bounds]
                                                options:options
                                                  owner:self
                                               userInfo:nil];

    [self addTrackingArea:trackingArea];
    [super updateTrackingAreas];
}

- (void)keyDown:(NSEvent *)event
{
    const int key = translateKey([event keyCode]);
    const int mods = translateFlags([event modifierFlags]);

    _glfwInputKey(window, key, [event keyCode], GLFW_PRESS, mods);

    [self interpretKeyEvents:@[event]];
}

- (void)flagsChanged:(NSEvent *)event
{
    int action;
    const unsigned int modifierFlags =
        [event modifierFlags] & NSEventModifierFlagDeviceIndependentFlagsMask;
    const int key = translateKey([event keyCode]);
    const int mods = translateFlags(modifierFlags);
    const NSUInteger keyFlag = translateKeyToModifierFlag(key);

    if (keyFlag & modifierFlags)
    {
        if (window->keys[key] == GLFW_PRESS)
            action = GLFW_RELEASE;
        else
            action = GLFW_PRESS;
    }
    else
        action = GLFW_RELEASE;

    _glfwInputKey(window, key, [event keyCode], action, mods);
}

- (void)keyUp:(NSEvent *)event
{
    const int key = translateKey([event keyCode]);
    const int mods = translateFlags([event modifierFlags]);
    _glfwInputKey(window, key, [event keyCode], GLFW_RELEASE, mods);
}

- (void)scrollWheel:(NSEvent *)event
{
    double deltaX = [event scrollingDeltaX];
    double deltaY = [event scrollingDeltaY];

    if ([event hasPreciseScrollingDeltas])
    {
        deltaX *= 0.1;
        deltaY *= 0.1;
    }

    if (fabs(deltaX) > 0.0 || fabs(deltaY) > 0.0)
        _glfwInputScroll(window, deltaX, deltaY);
}

- (NSDragOperation)draggingEntered:(id <NSDraggingInfo>)sender
{
    // HACK: We don't know what to say here because we don't know what the
    //       application wants to do with the paths
    return NSDragOperationGeneric;
}

- (BOOL)performDragOperation:(id <NSDraggingInfo>)sender
{
    const NSRect contentRect = [window->ns.view frame];
    // NOTE: The returned location uses base 0,1 not 0,0
    const NSPoint pos = [sender draggingLocation];
    _glfwInputCursorPos(window, pos.x, contentRect.size.height - pos.y);

    NSPasteboard* pasteboard = [sender draggingPasteboard];
    NSDictionary* options = @{NSPasteboardURLReadingFileURLsOnlyKey:@YES};
    NSArray* urls = [pasteboard readObjectsForClasses:@[[NSURL class]]
                                              options:options];
    const NSUInteger count = [urls count];
    if (count)
    {
        char** paths = calloc(count, sizeof(char*));

        for (NSUInteger i = 0;  i < count;  i++)
            paths[i] = _glfw_strdup([urls[i] fileSystemRepresentation]);

        _glfwInputDrop(window, (int) count, (const char**) paths);

        for (NSUInteger i = 0;  i < count;  i++)
            free(paths[i]);
        free(paths);
    }

    return YES;
}

- (BOOL)hasMarkedText
{
    return [markedText length] > 0;
}

- (NSRange)markedRange
{
    if ([markedText length] > 0)
        return NSMakeRange(0, [markedText length] - 1);
    else
        return kEmptyRange;
}

- (NSRange)selectedRange
{
    return kEmptyRange;
}

- (void)setMarkedText:(id)string
        selectedRange:(NSRange)selectedRange
     replacementRange:(NSRange)replacementRange
{
    [markedText release];
    if ([string isKindOfClass:[NSAttributedString class]])
        markedText = [[NSMutableAttributedString alloc] initWithAttributedString:string];
    else
        markedText = [[NSMutableAttributedString alloc] initWithString:string];
}

- (void)unmarkText
{
    [[markedText mutableString] setString:@""];
}

- (NSArray*)validAttributesForMarkedText
{
    return [NSArray array];
}

- (NSAttributedString*)attributedSubstringForProposedRange:(NSRange)range
                                               actualRange:(NSRangePointer)actualRange
{
    return nil;
}

- (NSUInteger)characterIndexForPoint:(NSPoint)point
{
    return 0;
}

- (NSRect)firstRectForCharacterRange:(NSRange)range
                         actualRange:(NSRangePointer)actualRange
{
    const NSRect frame = [window->ns.view frame];
    return NSMakeRect(frame.origin.x, frame.origin.y, 0.0, 0.0);
}

- (void)insertText:(id)string replacementRange:(NSRange)replacementRange
{
    NSString* characters;
    NSEvent* event = [NSApp currentEvent];
    const int mods = translateFlags([event modifierFlags]);
    const int plain = !(mods & GLFW_MOD_SUPER);

    if ([string isKindOfClass:[NSAttributedString class]])
        characters = [string string];
    else
        characters = (NSString*) string;

    const NSUInteger length = [characters length];
    for (NSUInteger i = 0;  i < length;  i++)
    {
        const unichar codepoint = [characters characterAtIndex:i];
        if ((codepoint & 0xff00) == 0xf700)
            continue;

        _glfwInputChar(window, codepoint, mods, plain);
    }
}

- (void)doCommandBySelector:(SEL)selector
{
}

@end


//------------------------------------------------------------------------
// GLFW window class
//------------------------------------------------------------------------

@interface GLFWWindow : NSWindow {}
@end

@implementation GLFWWindow

- (BOOL)canBecomeKeyWindow
{
    // Required for NSWindowStyleMaskBorderless windows
    return YES;
}

- (BOOL)canBecomeMainWindow
{
    return YES;
}

@end


// Create the Cocoa window
//
static GLFWbool createNativeWindow(_GLFWwindow* window,
                                   const _GLFWwndconfig* wndconfig,
                                   const _GLFWfbconfig* fbconfig)
{
    window->ns.delegate = [[GLFWWindowDelegate alloc] initWithGlfwWindow:window];
    if (window->ns.delegate == nil)
    {
        _glfwInputError(GLFW_PLATFORM_ERROR,
                        "Cocoa: Failed to create window delegate");
        return GLFW_FALSE;
    }

    NSRect contentRect;

    if (window->monitor)
    {
        GLFWvidmode mode;
        int xpos, ypos;

        _glfwPlatformGetVideoMode(window->monitor, &mode);
        _glfwPlatformGetMonitorPos(window->monitor, &xpos, &ypos);

        contentRect = NSMakeRect(xpos, ypos, mode.width, mode.height);
    }
    else
        contentRect = NSMakeRect(0, 0, wndconfig->width, wndconfig->height);

    window->ns.object = [[GLFWWindow alloc]
        initWithContentRect:contentRect
                  styleMask:getStyleMask(window)
                    backing:NSBackingStoreBuffered
                      defer:NO];

    if (window->ns.object == nil)
    {
        _glfwInputError(GLFW_PLATFORM_ERROR, "Cocoa: Failed to create window");
        return GLFW_FALSE;
    }

    if (window->monitor)
        [window->ns.object setLevel:NSMainMenuWindowLevel + 1];
    else
    {
        [(NSWindow*) window->ns.object center];
        _glfw.ns.cascadePoint =
            NSPointToCGPoint([window->ns.object cascadeTopLeftFromPoint:
                              NSPointFromCGPoint(_glfw.ns.cascadePoint)]);

        if (wndconfig->resizable)
        {
            const NSWindowCollectionBehavior behavior =
                NSWindowCollectionBehaviorFullScreenPrimary |
                NSWindowCollectionBehaviorManaged;
            [window->ns.object setCollectionBehavior:behavior];
        }

        if (wndconfig->floating)
            [window->ns.object setLevel:NSFloatingWindowLevel];

        if (wndconfig->maximized)
            [window->ns.object zoom:nil];
    }

    if (strlen(wndconfig->ns.frameName))
        [window->ns.object setFrameAutosaveName:@(wndconfig->ns.frameName)];

    window->ns.view = [[GLFWContentView alloc] initWithGlfwWindow:window];
    window->ns.retina = wndconfig->ns.retina;

    if (fbconfig->transparent)
    {
        [window->ns.object setOpaque:NO];
        [window->ns.object setHasShadow:NO];
        [window->ns.object setBackgroundColor:[NSColor clearColor]];
    }

    [window->ns.object setContentView:window->ns.view];
    [window->ns.object makeFirstResponder:window->ns.view];
    [window->ns.object setTitle:@(wndconfig->title)];
    [window->ns.object setDelegate:window->ns.delegate];
    [window->ns.object setAcceptsMouseMovedEvents:YES];
    [window->ns.object setRestorable:NO];

#if MAC_OS_X_VERSION_MAX_ALLOWED >= 101200
    if ([window->ns.object respondsToSelector:@selector(setTabbingMode:)])
        [window->ns.object setTabbingMode:NSWindowTabbingModeDisallowed];
#endif

    _glfwPlatformGetWindowSize(window, &window->ns.width, &window->ns.height);
    _glfwPlatformGetFramebufferSize(window, &window->ns.fbWidth, &window->ns.fbHeight);

    return GLFW_TRUE;
}


//////////////////////////////////////////////////////////////////////////
//////                       GLFW internal API                      //////
//////////////////////////////////////////////////////////////////////////

// Transforms a y-coordinate between the CG display and NS screen spaces
//
float _glfwTransformYNS(float y)
{
    return CGDisplayBounds(CGMainDisplayID()).size.height - y - 1;
}


//////////////////////////////////////////////////////////////////////////
//////                       GLFW platform API                      //////
//////////////////////////////////////////////////////////////////////////

int _glfwPlatformCreateWindow(_GLFWwindow* window,
                              const _GLFWwndconfig* wndconfig,
                              const _GLFWctxconfig* ctxconfig,
                              const _GLFWfbconfig* fbconfig)
{
    @autoreleasepool {

    if (!_glfw.ns.finishedLaunching)
        [NSApp run];

    if (!createNativeWindow(window, wndconfig, fbconfig))
        return GLFW_FALSE;

    if (ctxconfig->client != GLFW_NO_API)
    {
        if (ctxconfig->source == GLFW_NATIVE_CONTEXT_API)
        {
            if (!_glfwInitNSGL())
                return GLFW_FALSE;
            if (!_glfwCreateContextNSGL(window, ctxconfig, fbconfig))
                return GLFW_FALSE;
        }
        else if (ctxconfig->source == GLFW_EGL_CONTEXT_API)
        {
            if (!_glfwInitEGL())
                return GLFW_FALSE;
            if (!_glfwCreateContextEGL(window, ctxconfig, fbconfig))
                return GLFW_FALSE;
        }
        else if (ctxconfig->source == GLFW_OSMESA_CONTEXT_API)
        {
            if (!_glfwInitOSMesa())
                return GLFW_FALSE;
            if (!_glfwCreateContextOSMesa(window, ctxconfig, fbconfig))
                return GLFW_FALSE;
        }
    }

    if (window->monitor)
    {
        _glfwPlatformShowWindow(window);
        _glfwPlatformFocusWindow(window);
        acquireMonitor(window);
    }

    return GLFW_TRUE;

    } // autoreleasepool
}

void _glfwPlatformDestroyWindow(_GLFWwindow* window)
{
    @autoreleasepool {

    if (_glfw.ns.disabledCursorWindow == window)
        _glfw.ns.disabledCursorWindow = NULL;

    [window->ns.object orderOut:nil];

    if (window->monitor)
        releaseMonitor(window);

    if (window->context.destroy)
        window->context.destroy(window);

    [window->ns.object setDelegate:nil];
    [window->ns.delegate release];
    window->ns.delegate = nil;

    [window->ns.view release];
    window->ns.view = nil;

    [window->ns.object close];
    window->ns.object = nil;

    // HACK: Allow Cocoa to catch up before returning
    _glfwPlatformPollEvents();

    } // autoreleasepool
}

void _glfwPlatformSetWindowTitle(_GLFWwindow* window, const char* title)
{
    @autoreleasepool {
    NSString* string = @(title);
    [window->ns.object setTitle:string];
    // HACK: Set the miniwindow title explicitly as setTitle: doesn't update it
    //       if the window lacks NSWindowStyleMaskTitled
    [window->ns.object setMiniwindowTitle:string];
    } // autoreleasepool
}

void _glfwPlatformSetWindowIcon(_GLFWwindow* window,
                                int count, const GLFWimage* images)
{
    // Regular windows do not have icons
}

void _glfwPlatformGetWindowPos(_GLFWwindow* window, int* xpos, int* ypos)
{
    @autoreleasepool {

    const NSRect contentRect =
        [window->ns.object contentRectForFrameRect:[window->ns.object frame]];

    if (xpos)
        *xpos = contentRect.origin.x;
    if (ypos)
        *ypos = _glfwTransformYNS(contentRect.origin.y + contentRect.size.height - 1);

    } // autoreleasepool
}

void _glfwPlatformSetWindowPos(_GLFWwindow* window, int x, int y)
{
    @autoreleasepool {

    const NSRect contentRect = [window->ns.view frame];
    const NSRect dummyRect = NSMakeRect(x, _glfwTransformYNS(y + contentRect.size.height - 1), 0, 0);
    const NSRect frameRect = [window->ns.object frameRectForContentRect:dummyRect];
    [window->ns.object setFrameOrigin:frameRect.origin];

    } // autoreleasepool
}

void _glfwPlatformGetWindowSize(_GLFWwindow* window, int* width, int* height)
{
    @autoreleasepool {

    const NSRect contentRect = [window->ns.view frame];

    if (width)
        *width = contentRect.size.width;
    if (height)
        *height = contentRect.size.height;

    } // autoreleasepool
}

void _glfwPlatformSetWindowSize(_GLFWwindow* window, int width, int height)
{
    @autoreleasepool {

    if (window->monitor)
    {
        if (window->monitor->window == window)
            acquireMonitor(window);
    }
    else
    {
        NSRect contentRect =
            [window->ns.object contentRectForFrameRect:[window->ns.object frame]];
        contentRect.origin.y += contentRect.size.height - height;
        contentRect.size = NSMakeSize(width, height);
        [window->ns.object setFrame:[window->ns.object frameRectForContentRect:contentRect]
                            display:YES];
    }

    } // autoreleasepool
}

void _glfwPlatformSetWindowSizeLimits(_GLFWwindow* window,
                                      int minwidth, int minheight,
                                      int maxwidth, int maxheight)
{
    @autoreleasepool {

    if (minwidth == GLFW_DONT_CARE || minheight == GLFW_DONT_CARE)
        [window->ns.object setContentMinSize:NSMakeSize(0, 0)];
    else
        [window->ns.object setContentMinSize:NSMakeSize(minwidth, minheight)];

    if (maxwidth == GLFW_DONT_CARE || maxheight == GLFW_DONT_CARE)
        [window->ns.object setContentMaxSize:NSMakeSize(DBL_MAX, DBL_MAX)];
    else
        [window->ns.object setContentMaxSize:NSMakeSize(maxwidth, maxheight)];

    } // autoreleasepool
}

void _glfwPlatformSetWindowAspectRatio(_GLFWwindow* window, int numer, int denom)
{
    @autoreleasepool {
    if (numer == GLFW_DONT_CARE || denom == GLFW_DONT_CARE)
        [window->ns.object setResizeIncrements:NSMakeSize(1.0, 1.0)];
    else
        [window->ns.object setContentAspectRatio:NSMakeSize(numer, denom)];
    } // autoreleasepool
}

void _glfwPlatformGetFramebufferSize(_GLFWwindow* window, int* width, int* height)
{
    @autoreleasepool {

    const NSRect contentRect = [window->ns.view frame];
    const NSRect fbRect = [window->ns.view convertRectToBacking:contentRect];

    if (width)
        *width = (int) fbRect.size.width;
    if (height)
        *height = (int) fbRect.size.height;

    } // autoreleasepool
}

void _glfwPlatformGetWindowFrameSize(_GLFWwindow* window,
                                     int* left, int* top,
                                     int* right, int* bottom)
{
    @autoreleasepool {

    const NSRect contentRect = [window->ns.view frame];
    const NSRect frameRect = [window->ns.object frameRectForContentRect:contentRect];

    if (left)
        *left = contentRect.origin.x - frameRect.origin.x;
    if (top)
        *top = frameRect.origin.y + frameRect.size.height -
               contentRect.origin.y - contentRect.size.height;
    if (right)
        *right = frameRect.origin.x + frameRect.size.width -
                 contentRect.origin.x - contentRect.size.width;
    if (bottom)
        *bottom = contentRect.origin.y - frameRect.origin.y;

    } // autoreleasepool
}

void _glfwPlatformGetWindowContentScale(_GLFWwindow* window,
                                        float* xscale, float* yscale)
{
    @autoreleasepool {

    const NSRect points = [window->ns.view frame];
    const NSRect pixels = [window->ns.view convertRectToBacking:points];

    if (xscale)
        *xscale = (float) (pixels.size.width / points.size.width);
    if (yscale)
        *yscale = (float) (pixels.size.height / points.size.height);

    } // autoreleasepool
}

void _glfwPlatformIconifyWindow(_GLFWwindow* window)
{
    @autoreleasepool {
    [window->ns.object miniaturize:nil];
    } // autoreleasepool
}

void _glfwPlatformRestoreWindow(_GLFWwindow* window)
{
    @autoreleasepool {
    if ([window->ns.object isMiniaturized])
        [window->ns.object deminiaturize:nil];
    else if ([window->ns.object isZoomed])
        [window->ns.object zoom:nil];
    } // autoreleasepool
}

void _glfwPlatformMaximizeWindow(_GLFWwindow* window)
{
    @autoreleasepool {
    if (![window->ns.object isZoomed])
        [window->ns.object zoom:nil];
    } // autoreleasepool
}

void _glfwPlatformShowWindow(_GLFWwindow* window)
{
    @autoreleasepool {
    [window->ns.object orderFront:nil];
    } // autoreleasepool
}

void _glfwPlatformHideWindow(_GLFWwindow* window)
{
    @autoreleasepool {
    [window->ns.object orderOut:nil];
    } // autoreleasepool
}

void _glfwPlatformRequestWindowAttention(_GLFWwindow* window)
{
    @autoreleasepool {
    [NSApp requestUserAttention:NSInformationalRequest];
    } // autoreleasepool
}

void _glfwPlatformFocusWindow(_GLFWwindow* window)
{
    @autoreleasepool {
    // Make us the active application
    // HACK: This is here to prevent applications using only hidden windows from
    //       being activated, but should probably not be done every time any
    //       window is shown
    [NSApp activateIgnoringOtherApps:YES];
    [window->ns.object makeKeyAndOrderFront:nil];
    } // autoreleasepool
}

void _glfwPlatformSetWindowMonitor(_GLFWwindow* window,
                                   _GLFWmonitor* monitor,
                                   int xpos, int ypos,
                                   int width, int height,
                                   int refreshRate)
{
    @autoreleasepool {

    if (window->monitor == monitor)
    {
        if (monitor)
        {
            if (monitor->window == window)
                acquireMonitor(window);
        }
        else
        {
            const NSRect contentRect =
                NSMakeRect(xpos, _glfwTransformYNS(ypos + height - 1), width, height);
            const NSRect frameRect =
                [window->ns.object frameRectForContentRect:contentRect
                                                 styleMask:getStyleMask(window)];

            [window->ns.object setFrame:frameRect display:YES];
        }

        return;
    }

    if (window->monitor)
        releaseMonitor(window);

    _glfwInputWindowMonitor(window, monitor);

    // HACK: Allow the state cached in Cocoa to catch up to reality
    // TODO: Solve this in a less terrible way
    _glfwPlatformPollEvents();

    const NSUInteger styleMask = getStyleMask(window);
    [window->ns.object setStyleMask:styleMask];
    // HACK: Changing the style mask can cause the first responder to be cleared
    [window->ns.object makeFirstResponder:window->ns.view];

    if (window->monitor)
    {
        [window->ns.object setLevel:NSMainMenuWindowLevel + 1];
        [window->ns.object setHasShadow:NO];

        acquireMonitor(window);
    }
    else
    {
        NSRect contentRect = NSMakeRect(xpos, _glfwTransformYNS(ypos + height - 1),
                                        width, height);
        NSRect frameRect = [window->ns.object frameRectForContentRect:contentRect
                                                            styleMask:styleMask];
        [window->ns.object setFrame:frameRect display:YES];

        if (window->numer != GLFW_DONT_CARE &&
            window->denom != GLFW_DONT_CARE)
        {
            [window->ns.object setContentAspectRatio:NSMakeSize(window->numer,
                                                                window->denom)];
        }

        if (window->minwidth != GLFW_DONT_CARE &&
            window->minheight != GLFW_DONT_CARE)
        {
            [window->ns.object setContentMinSize:NSMakeSize(window->minwidth,
                                                            window->minheight)];
        }

        if (window->maxwidth != GLFW_DONT_CARE &&
            window->maxheight != GLFW_DONT_CARE)
        {
            [window->ns.object setContentMaxSize:NSMakeSize(window->maxwidth,
                                                            window->maxheight)];
        }

        if (window->floating)
            [window->ns.object setLevel:NSFloatingWindowLevel];
        else
            [window->ns.object setLevel:NSNormalWindowLevel];

        [window->ns.object setHasShadow:YES];
        // HACK: Clearing NSWindowStyleMaskTitled resets and disables the window
        //       title property but the miniwindow title property is unaffected
        [window->ns.object setTitle:[window->ns.object miniwindowTitle]];
    }

    } // autoreleasepool
}

int _glfwPlatformWindowFocused(_GLFWwindow* window)
{
    @autoreleasepool {
    return [window->ns.object isKeyWindow];
    } // autoreleasepool
}

int _glfwPlatformWindowIconified(_GLFWwindow* window)
{
    @autoreleasepool {
    return [window->ns.object isMiniaturized];
    } // autoreleasepool
}

int _glfwPlatformWindowVisible(_GLFWwindow* window)
{
    @autoreleasepool {
    return [window->ns.object isVisible];
    } // autoreleasepool
}

int _glfwPlatformWindowMaximized(_GLFWwindow* window)
{
    @autoreleasepool {
    return [window->ns.object isZoomed];
    } // autoreleasepool
}

int _glfwPlatformWindowHovered(_GLFWwindow* window)
{
    @autoreleasepool {

    const NSPoint point = [NSEvent mouseLocation];

    if ([NSWindow windowNumberAtPoint:point belowWindowWithWindowNumber:0] !=
        [window->ns.object windowNumber])
    {
        return GLFW_FALSE;
    }

    return NSMouseInRect(point,
        [window->ns.object convertRectToScreen:[window->ns.view frame]], NO);

    } // autoreleasepool
}

int _glfwPlatformFramebufferTransparent(_GLFWwindow* window)
{
    @autoreleasepool {
    return ![window->ns.object isOpaque] && ![window->ns.view isOpaque];
    } // autoreleasepool
}

void _glfwPlatformSetWindowResizable(_GLFWwindow* window, GLFWbool enabled)
{
    @autoreleasepool {
    [window->ns.object setStyleMask:getStyleMask(window)];
    } // autoreleasepool
}

void _glfwPlatformSetWindowDecorated(_GLFWwindow* window, GLFWbool enabled)
{
    @autoreleasepool {
    [window->ns.object setStyleMask:getStyleMask(window)];
    [window->ns.object makeFirstResponder:window->ns.view];
    } // autoreleasepool
}

void _glfwPlatformSetWindowFloating(_GLFWwindow* window, GLFWbool enabled)
{
    @autoreleasepool {
    if (enabled)
        [window->ns.object setLevel:NSFloatingWindowLevel];
    else
        [window->ns.object setLevel:NSNormalWindowLevel];
    } // autoreleasepool
}

float _glfwPlatformGetWindowOpacity(_GLFWwindow* window)
{
    @autoreleasepool {
    return (float) [window->ns.object alphaValue];
    } // autoreleasepool
}

void _glfwPlatformSetWindowOpacity(_GLFWwindow* window, float opacity)
{
    @autoreleasepool {
    [window->ns.object setAlphaValue:opacity];
    } // autoreleasepool
}

void _glfwPlatformSetRawMouseMotion(_GLFWwindow *window, GLFWbool enabled)
{
}

GLFWbool _glfwPlatformRawMouseMotionSupported(void)
{
    return GLFW_FALSE;
}

void _glfwPlatformPollEvents(void)
{
    @autoreleasepool {

    if (!_glfw.ns.finishedLaunching)
        [NSApp run];

    for (;;)
    {
        NSEvent* event = [NSApp nextEventMatchingMask:NSEventMaskAny
                                            untilDate:[NSDate distantPast]
                                               inMode:NSDefaultRunLoopMode
                                              dequeue:YES];
        if (event == nil)
            break;

        [NSApp sendEvent:event];
    }

    } // autoreleasepool
}

void _glfwPlatformWaitEvents(void)
{
    @autoreleasepool {

    if (!_glfw.ns.finishedLaunching)
        [NSApp run];

    // I wanted to pass NO to dequeue:, and rely on PollEvents to
    // dequeue and send.  For reasons not at all clear to me, passing
    // NO to dequeue: causes this method never to return.
    NSEvent *event = [NSApp nextEventMatchingMask:NSEventMaskAny
                                        untilDate:[NSDate distantFuture]
                                           inMode:NSDefaultRunLoopMode
                                          dequeue:YES];
    [NSApp sendEvent:event];

    _glfwPlatformPollEvents();

    } // autoreleasepool
}

void _glfwPlatformWaitEventsTimeout(double timeout)
{
    @autoreleasepool {

    if (!_glfw.ns.finishedLaunching)
        [NSApp run];

    NSDate* date = [NSDate dateWithTimeIntervalSinceNow:timeout];
    NSEvent* event = [NSApp nextEventMatchingMask:NSEventMaskAny
                                        untilDate:date
                                           inMode:NSDefaultRunLoopMode
                                          dequeue:YES];
    if (event)
        [NSApp sendEvent:event];

    _glfwPlatformPollEvents();

    } // autoreleasepool
}

void _glfwPlatformPostEmptyEvent(void)
{
    @autoreleasepool {

    if (!_glfw.ns.finishedLaunching)
        [NSApp run];

    NSEvent* event = [NSEvent otherEventWithType:NSEventTypeApplicationDefined
                                        location:NSMakePoint(0, 0)
                                   modifierFlags:0
                                       timestamp:0
                                    windowNumber:0
                                         context:nil
                                         subtype:0
                                           data1:0
                                           data2:0];
    [NSApp postEvent:event atStart:YES];

    } // autoreleasepool
}

void _glfwPlatformGetCursorPos(_GLFWwindow* window, double* xpos, double* ypos)
{
    @autoreleasepool {

    const NSRect contentRect = [window->ns.view frame];
    // NOTE: The returned location uses base 0,1 not 0,0
    const NSPoint pos = [window->ns.object mouseLocationOutsideOfEventStream];

    if (xpos)
        *xpos = pos.x;
    if (ypos)
        *ypos = contentRect.size.height - pos.y;

    } // autoreleasepool
}

void _glfwPlatformSetCursorPos(_GLFWwindow* window, double x, double y)
{
    @autoreleasepool {

    updateCursorImage(window);

    const NSRect contentRect = [window->ns.view frame];
    // NOTE: The returned location uses base 0,1 not 0,0
    const NSPoint pos = [window->ns.object mouseLocationOutsideOfEventStream];

    window->ns.cursorWarpDeltaX += x - pos.x;
    window->ns.cursorWarpDeltaY += y - contentRect.size.height + pos.y;

    if (window->monitor)
    {
        CGDisplayMoveCursorToPoint(window->monitor->ns.displayID,
                                   CGPointMake(x, y));
    }
    else
    {
        const NSRect localRect = NSMakeRect(x, contentRect.size.height - y - 1, 0, 0);
        const NSRect globalRect = [window->ns.object convertRectToScreen:localRect];
        const NSPoint globalPoint = globalRect.origin;

        CGWarpMouseCursorPosition(CGPointMake(globalPoint.x,
                                              _glfwTransformYNS(globalPoint.y)));
    }

    } // autoreleasepool
}

void _glfwPlatformSetCursorMode(_GLFWwindow* window, int mode)
{
    @autoreleasepool {
    if (_glfwPlatformWindowFocused(window))
        updateCursorMode(window);
    } // autoreleasepool
}

const char* _glfwPlatformGetScancodeName(int scancode)
{
    @autoreleasepool {

    if (scancode < 0 || scancode > 0xff ||
        _glfw.ns.keycodes[scancode] == GLFW_KEY_UNKNOWN)
    {
        _glfwInputError(GLFW_INVALID_VALUE, "Invalid scancode");
        return NULL;
    }

    const int key = _glfw.ns.keycodes[scancode];

    UInt32 deadKeyState = 0;
    UniChar characters[4];
    UniCharCount characterCount = 0;

    if (UCKeyTranslate([(NSData*) _glfw.ns.unicodeData bytes],
                       scancode,
                       kUCKeyActionDisplay,
                       0,
                       LMGetKbdType(),
                       kUCKeyTranslateNoDeadKeysBit,
                       &deadKeyState,
                       sizeof(characters) / sizeof(characters[0]),
                       &characterCount,
                       characters) != noErr)
    {
        return NULL;
    }

    if (!characterCount)
        return NULL;

    CFStringRef string = CFStringCreateWithCharactersNoCopy(kCFAllocatorDefault,
                                                            characters,
                                                            characterCount,
                                                            kCFAllocatorNull);
    CFStringGetCString(string,
                       _glfw.ns.keynames[key],
                       sizeof(_glfw.ns.keynames[key]),
                       kCFStringEncodingUTF8);
    CFRelease(string);

    return _glfw.ns.keynames[key];

    } // autoreleasepool
}

int _glfwPlatformGetKeyScancode(int key)
{
    return _glfw.ns.scancodes[key];
}

int _glfwPlatformCreateCursor(_GLFWcursor* cursor,
                              const GLFWimage* image,
                              int xhot, int yhot)
{
    @autoreleasepool {

    NSImage* native;
    NSBitmapImageRep* rep;

    rep = [[NSBitmapImageRep alloc]
        initWithBitmapDataPlanes:NULL
                      pixelsWide:image->width
                      pixelsHigh:image->height
                   bitsPerSample:8
                 samplesPerPixel:4
                        hasAlpha:YES
                        isPlanar:NO
                  colorSpaceName:NSCalibratedRGBColorSpace
                    bitmapFormat:NSBitmapFormatAlphaNonpremultiplied
                     bytesPerRow:image->width * 4
                    bitsPerPixel:32];

    if (rep == nil)
        return GLFW_FALSE;

    memcpy([rep bitmapData], image->pixels, image->width * image->height * 4);

    native = [[NSImage alloc] initWithSize:NSMakeSize(image->width, image->height)];
    [native addRepresentation:rep];

    cursor->ns.object = [[NSCursor alloc] initWithImage:native
                                                hotSpot:NSMakePoint(xhot, yhot)];

    [native release];
    [rep release];

    if (cursor->ns.object == nil)
        return GLFW_FALSE;

    return GLFW_TRUE;

    } // autoreleasepool
}

int _glfwPlatformCreateStandardCursor(_GLFWcursor* cursor, int shape)
{
    @autoreleasepool {

    if (shape == GLFW_ARROW_CURSOR)
        cursor->ns.object = [NSCursor arrowCursor];
    else if (shape == GLFW_IBEAM_CURSOR)
        cursor->ns.object = [NSCursor IBeamCursor];
    else if (shape == GLFW_CROSSHAIR_CURSOR)
        cursor->ns.object = [NSCursor crosshairCursor];
    else if (shape == GLFW_HAND_CURSOR)
        cursor->ns.object = [NSCursor pointingHandCursor];
    else if (shape == GLFW_HRESIZE_CURSOR)
        cursor->ns.object = [NSCursor resizeLeftRightCursor];
    else if (shape == GLFW_VRESIZE_CURSOR)
        cursor->ns.object = [NSCursor resizeUpDownCursor];

    if (!cursor->ns.object)
    {
        _glfwInputError(GLFW_PLATFORM_ERROR,
                        "Cocoa: Failed to retrieve standard cursor");
        return GLFW_FALSE;
    }

    [cursor->ns.object retain];
    return GLFW_TRUE;

    } // autoreleasepool
}

void _glfwPlatformDestroyCursor(_GLFWcursor* cursor)
{
    @autoreleasepool {
    if (cursor->ns.object)
        [(NSCursor*) cursor->ns.object release];
    } // autoreleasepool
}

void _glfwPlatformSetCursor(_GLFWwindow* window, _GLFWcursor* cursor)
{
    @autoreleasepool {
    if (cursorInContentArea(window))
        updateCursorImage(window);
    } // autoreleasepool
}

void _glfwPlatformSetClipboardString(const char* string)
{
    @autoreleasepool {
    NSPasteboard* pasteboard = [NSPasteboard generalPasteboard];
    [pasteboard declareTypes:@[NSPasteboardTypeString] owner:nil];
    [pasteboard setString:@(string) forType:NSPasteboardTypeString];
    } // autoreleasepool
}

const char* _glfwPlatformGetClipboardString(void)
{
    @autoreleasepool {

    NSPasteboard* pasteboard = [NSPasteboard generalPasteboard];

    if (![[pasteboard types] containsObject:NSPasteboardTypeString])
    {
        _glfwInputError(GLFW_FORMAT_UNAVAILABLE,
                        "Cocoa: Failed to retrieve string from pasteboard");
        return NULL;
    }

    NSString* object = [pasteboard stringForType:NSPasteboardTypeString];
    if (!object)
    {
        _glfwInputError(GLFW_PLATFORM_ERROR,
                        "Cocoa: Failed to retrieve object from pasteboard");
        return NULL;
    }

    free(_glfw.ns.clipboardString);
    _glfw.ns.clipboardString = _glfw_strdup([object UTF8String]);

    return _glfw.ns.clipboardString;

    } // autoreleasepool
}

void _glfwPlatformGetRequiredInstanceExtensions(char** extensions)
{
    if (_glfw.vk.KHR_surface && _glfw.vk.EXT_metal_surface)
    {
        extensions[0] = "VK_KHR_surface";
        extensions[1] = "VK_EXT_metal_surface";
    }
    else if (_glfw.vk.KHR_surface && _glfw.vk.MVK_macos_surface)
    {
        extensions[0] = "VK_KHR_surface";
        extensions[1] = "VK_MVK_macos_surface";
    }
}

int _glfwPlatformGetPhysicalDevicePresentationSupport(VkInstance instance,
                                                      VkPhysicalDevice device,
                                                      uint32_t queuefamily)
{
    return GLFW_TRUE;
}

VkResult _glfwPlatformCreateWindowSurface(VkInstance instance,
                                          _GLFWwindow* window,
                                          const VkAllocationCallbacks* allocator,
                                          VkSurfaceKHR* surface)
{
    @autoreleasepool {

#if MAC_OS_X_VERSION_MAX_ALLOWED >= 101100
    // HACK: Dynamically load Core Animation to avoid adding an extra
    //       dependency for the majority who don't use MoltenVK
    NSBundle* bundle = [NSBundle bundleWithPath:@"/System/Library/Frameworks/QuartzCore.framework"];
    if (!bundle)
    {
        _glfwInputError(GLFW_PLATFORM_ERROR,
                        "Cocoa: Failed to find QuartzCore.framework");
        return VK_ERROR_EXTENSION_NOT_PRESENT;
    }

    // NOTE: Create the layer here as makeBackingLayer should not return nil
    window->ns.layer = [[bundle classNamed:@"CAMetalLayer"] layer];
    if (!window->ns.layer)
    {
        _glfwInputError(GLFW_PLATFORM_ERROR,
                        "Cocoa: Failed to create layer for view");
        return VK_ERROR_EXTENSION_NOT_PRESENT;
    }

    if (window->ns.retina)
        [window->ns.layer setContentsScale:[window->ns.object backingScaleFactor]];

    [window->ns.view setLayer:window->ns.layer];
    [window->ns.view setWantsLayer:YES];

    VkResult err;

    if (_glfw.vk.EXT_metal_surface)
    {
        VkMetalSurfaceCreateInfoEXT sci;

        PFN_vkCreateMetalSurfaceEXT vkCreateMetalSurfaceEXT;
        vkCreateMetalSurfaceEXT = (PFN_vkCreateMetalSurfaceEXT)
            vkGetInstanceProcAddr(instance, "vkCreateMetalSurfaceEXT");
        if (!vkCreateMetalSurfaceEXT)
        {
            _glfwInputError(GLFW_API_UNAVAILABLE,
                            "Cocoa: Vulkan instance missing VK_EXT_metal_surface extension");
            return VK_ERROR_EXTENSION_NOT_PRESENT;
        }

        memset(&sci, 0, sizeof(sci));
        sci.sType = VK_STRUCTURE_TYPE_METAL_SURFACE_CREATE_INFO_EXT;
        sci.pLayer = window->ns.layer;

        err = vkCreateMetalSurfaceEXT(instance, &sci, allocator, surface);
    }
    else
    {
        VkMacOSSurfaceCreateInfoMVK sci;

        PFN_vkCreateMacOSSurfaceMVK vkCreateMacOSSurfaceMVK;
        vkCreateMacOSSurfaceMVK = (PFN_vkCreateMacOSSurfaceMVK)
            vkGetInstanceProcAddr(instance, "vkCreateMacOSSurfaceMVK");
        if (!vkCreateMacOSSurfaceMVK)
        {
            _glfwInputError(GLFW_API_UNAVAILABLE,
                            "Cocoa: Vulkan instance missing VK_MVK_macos_surface extension");
            return VK_ERROR_EXTENSION_NOT_PRESENT;
        }

        memset(&sci, 0, sizeof(sci));
        sci.sType = VK_STRUCTURE_TYPE_MACOS_SURFACE_CREATE_INFO_MVK;
        sci.pView = window->ns.view;

        err = vkCreateMacOSSurfaceMVK(instance, &sci, allocator, surface);
    }

    if (err)
    {
        _glfwInputError(GLFW_PLATFORM_ERROR,
                        "Cocoa: Failed to create Vulkan surface: %s",
                        _glfwGetVulkanResultString(err));
    }

    return err;
#else
    return VK_ERROR_EXTENSION_NOT_PRESENT;
#endif

    } // autoreleasepool
}


//////////////////////////////////////////////////////////////////////////
//////                        GLFW native API                       //////
//////////////////////////////////////////////////////////////////////////

GLFWAPI id glfwGetCocoaWindow(GLFWwindow* handle)
{
    _GLFWwindow* window = (_GLFWwindow*) handle;
    _GLFW_REQUIRE_INIT_OR_RETURN(nil);
    return window->ns.object;
}



==> figs/from-dave/deps/glfw/src/context.c <==
//========================================================================
// GLFW 3.3 - www.glfw.org
//------------------------------------------------------------------------
// Copyright (c) 2002-2006 Marcus Geelnard
// Copyright (c) 2006-2016 Camilla Löwy <elmindreda@glfw.org>
//
// This software is provided 'as-is', without any express or implied
// warranty. In no event will the authors be held liable for any damages
// arising from the use of this software.
//
// Permission is granted to anyone to use this software for any purpose,
// including commercial applications, and to alter it and redistribute it
// freely, subject to the following restrictions:
//
// 1. The origin of this software must not be misrepresented; you must not
//    claim that you wrote the original software. If you use this software
//    in a product, an acknowledgment in the product documentation would
//    be appreciated but is not required.
//
// 2. Altered source versions must be plainly marked as such, and must not
//    be misrepresented as being the original software.
//
// 3. This notice may not be removed or altered from any source
//    distribution.
//
//========================================================================
// Please use C89 style variable declarations in this file because VS 2010
//========================================================================

#include "internal.h"

#include <assert.h>
#include <stdio.h>
#include <string.h>
#include <limits.h>
#include <stdio.h>


//////////////////////////////////////////////////////////////////////////
//////                       GLFW internal API                      //////
//////////////////////////////////////////////////////////////////////////

// Checks whether the desired context attributes are valid
//
// This function checks things like whether the specified client API version
// exists and whether all relevant options have supported and non-conflicting
// values
//
GLFWbool _glfwIsValidContextConfig(const _GLFWctxconfig* ctxconfig)
{
    if (ctxconfig->share)
    {
        if (ctxconfig->client == GLFW_NO_API ||
            ctxconfig->share->context.client == GLFW_NO_API)
        {
            _glfwInputError(GLFW_NO_WINDOW_CONTEXT, NULL);
            return GLFW_FALSE;
        }
    }

    if (ctxconfig->source != GLFW_NATIVE_CONTEXT_API &&
        ctxconfig->source != GLFW_EGL_CONTEXT_API &&
        ctxconfig->source != GLFW_OSMESA_CONTEXT_API)
    {
        _glfwInputError(GLFW_INVALID_ENUM,
                        "Invalid context creation API 0x%08X",
                        ctxconfig->source);
        return GLFW_FALSE;
    }

    if (ctxconfig->client != GLFW_NO_API &&
        ctxconfig->client != GLFW_OPENGL_API &&
        ctxconfig->client != GLFW_OPENGL_ES_API)
    {
        _glfwInputError(GLFW_INVALID_ENUM,
                        "Invalid client API 0x%08X",
                        ctxconfig->client);
        return GLFW_FALSE;
    }

    if (ctxconfig->client == GLFW_OPENGL_API)
    {
        if ((ctxconfig->major < 1 || ctxconfig->minor < 0) ||
            (ctxconfig->major == 1 && ctxconfig->minor > 5) ||
            (ctxconfig->major == 2 && ctxconfig->minor > 1) ||
            (ctxconfig->major == 3 && ctxconfig->minor > 3))
        {
            // OpenGL 1.0 is the smallest valid version
            // OpenGL 1.x series ended with version 1.5
            // OpenGL 2.x series ended with version 2.1
            // OpenGL 3.x series ended with version 3.3
            // For now, let everything else through

            _glfwInputError(GLFW_INVALID_VALUE,
                            "Invalid OpenGL version %i.%i",
                            ctxconfig->major, ctxconfig->minor);
            return GLFW_FALSE;
        }

        if (ctxconfig->profile)
        {
            if (ctxconfig->profile != GLFW_OPENGL_CORE_PROFILE &&
                ctxconfig->profile != GLFW_OPENGL_COMPAT_PROFILE)
            {
                _glfwInputError(GLFW_INVALID_ENUM,
                                "Invalid OpenGL profile 0x%08X",
                                ctxconfig->profile);
                return GLFW_FALSE;
            }

            if (ctxconfig->major <= 2 ||
                (ctxconfig->major == 3 && ctxconfig->minor < 2))
            {
                // Desktop OpenGL context profiles are only defined for version 3.2
                // and above

                _glfwInputError(GLFW_INVALID_VALUE,
                                "Context profiles are only defined for OpenGL version 3.2 and above");
                return GLFW_FALSE;
            }
        }

        if (ctxconfig->forward && ctxconfig->major <= 2)
        {
            // Forward-compatible contexts are only defined for OpenGL version 3.0 and above
            _glfwInputError(GLFW_INVALID_VALUE,
                            "Forward-compatibility is only defined for OpenGL version 3.0 and above");
            return GLFW_FALSE;
        }
    }
    else if (ctxconfig->client == GLFW_OPENGL_ES_API)
    {
        if (ctxconfig->major < 1 || ctxconfig->minor < 0 ||
            (ctxconfig->major == 1 && ctxconfig->minor > 1) ||
            (ctxconfig->major == 2 && ctxconfig->minor > 0))
        {
            // OpenGL ES 1.0 is the smallest valid version
            // OpenGL ES 1.x series ended with version 1.1
            // OpenGL ES 2.x series ended with version 2.0
            // For now, let everything else through

            _glfwInputError(GLFW_INVALID_VALUE,
                            "Invalid OpenGL ES version %i.%i",
                            ctxconfig->major, ctxconfig->minor);
            return GLFW_FALSE;
        }
    }

    if (ctxconfig->robustness)
    {
        if (ctxconfig->robustness != GLFW_NO_RESET_NOTIFICATION &&
            ctxconfig->robustness != GLFW_LOSE_CONTEXT_ON_RESET)
        {
            _glfwInputError(GLFW_INVALID_ENUM,
                            "Invalid context robustness mode 0x%08X",
                            ctxconfig->robustness);
            return GLFW_FALSE;
        }
    }

    if (ctxconfig->release)
    {
        if (ctxconfig->release != GLFW_RELEASE_BEHAVIOR_NONE &&
            ctxconfig->release != GLFW_RELEASE_BEHAVIOR_FLUSH)
        {
            _glfwInputError(GLFW_INVALID_ENUM,
                            "Invalid context release behavior 0x%08X",
                            ctxconfig->release);
            return GLFW_FALSE;
        }
    }

    return GLFW_TRUE;
}

// Chooses the framebuffer config that best matches the desired one
//
const _GLFWfbconfig* _glfwChooseFBConfig(const _GLFWfbconfig* desired,
                                         const _GLFWfbconfig* alternatives,
                                         unsigned int count)
{
    unsigned int i;
    unsigned int missing, leastMissing = UINT_MAX;
    unsigned int colorDiff, leastColorDiff = UINT_MAX;
    unsigned int extraDiff, leastExtraDiff = UINT_MAX;
    const _GLFWfbconfig* current;
    const _GLFWfbconfig* closest = NULL;

    for (i = 0;  i < count;  i++)
    {
        current = alternatives + i;

        if (desired->stereo > 0 && current->stereo == 0)
        {
            // Stereo is a hard constraint
            continue;
        }

        if (desired->doublebuffer != current->doublebuffer)
        {
            // Double buffering is a hard constraint
            continue;
        }

        // Count number of missing buffers
        {
            missing = 0;

            if (desired->alphaBits > 0 && current->alphaBits == 0)
                missing++;

            if (desired->depthBits > 0 && current->depthBits == 0)
                missing++;

            if (desired->stencilBits > 0 && current->stencilBits == 0)
                missing++;

            if (desired->auxBuffers > 0 &&
                current->auxBuffers < desired->auxBuffers)
            {
                missing += desired->auxBuffers - current->auxBuffers;
            }

            if (desired->samples > 0 && current->samples == 0)
            {
                // Technically, several multisampling buffers could be
                // involved, but that's a lower level implementation detail and
                // not important to us here, so we count them as one
                missing++;
            }

            if (desired->transparent != current->transparent)
                missing++;
        }

        // These polynomials make many small channel size differences matter
        // less than one large channel size difference

        // Calculate color channel size difference value
        {
            colorDiff = 0;

            if (desired->redBits != GLFW_DONT_CARE)
            {
                colorDiff += (desired->redBits - current->redBits) *
                             (desired->redBits - current->redBits);
            }

            if (desired->greenBits != GLFW_DONT_CARE)
            {
                colorDiff += (desired->greenBits - current->greenBits) *
                             (desired->greenBits - current->greenBits);
            }

            if (desired->blueBits != GLFW_DONT_CARE)
            {
                colorDiff += (desired->blueBits - current->blueBits) *
                             (desired->blueBits - current->blueBits);
            }
        }

        // Calculate non-color channel size difference value
        {
            extraDiff = 0;

            if (desired->alphaBits != GLFW_DONT_CARE)
            {
                extraDiff += (desired->alphaBits - current->alphaBits) *
                             (desired->alphaBits - current->alphaBits);
            }

            if (desired->depthBits != GLFW_DONT_CARE)
            {
                extraDiff += (desired->depthBits - current->depthBits) *
                             (desired->depthBits - current->depthBits);
            }

            if (desired->stencilBits != GLFW_DONT_CARE)
            {
                extraDiff += (desired->stencilBits - current->stencilBits) *
                             (desired->stencilBits - current->stencilBits);
            }

            if (desired->accumRedBits != GLFW_DONT_CARE)
            {
                extraDiff += (desired->accumRedBits - current->accumRedBits) *
                             (desired->accumRedBits - current->accumRedBits);
            }

            if (desired->accumGreenBits != GLFW_DONT_CARE)
            {
                extraDiff += (desired->accumGreenBits - current->accumGreenBits) *
                             (desired->accumGreenBits - current->accumGreenBits);
            }

            if (desired->accumBlueBits != GLFW_DONT_CARE)
            {
                extraDiff += (desired->accumBlueBits - current->accumBlueBits) *
                             (desired->accumBlueBits - current->accumBlueBits);
            }

            if (desired->accumAlphaBits != GLFW_DONT_CARE)
            {
                extraDiff += (desired->accumAlphaBits - current->accumAlphaBits) *
                             (desired->accumAlphaBits - current->accumAlphaBits);
            }

            if (desired->samples != GLFW_DONT_CARE)
            {
                extraDiff += (desired->samples - current->samples) *
                             (desired->samples - current->samples);
            }

            if (desired->sRGB && !current->sRGB)
                extraDiff++;
        }

        // Figure out if the current one is better than the best one found so far
        // Least number of missing buffers is the most important heuristic,
        // then color buffer size match and lastly size match for other buffers

        if (missing < leastMissing)
            closest = current;
        else if (missing == leastMissing)
        {
            if ((colorDiff < leastColorDiff) ||
                (colorDiff == leastColorDiff && extraDiff < leastExtraDiff))
            {
                closest = current;
            }
        }

        if (current == closest)
        {
            leastMissing = missing;
            leastColorDiff = colorDiff;
            leastExtraDiff = extraDiff;
        }
    }

    return closest;
}

// Retrieves the attributes of the current context
//
GLFWbool _glfwRefreshContextAttribs(_GLFWwindow* window,
                                    const _GLFWctxconfig* ctxconfig)
{
    int i;
    _GLFWwindow* previous;
    const char* version;
    const char* prefixes[] =
    {
        "OpenGL ES-CM ",
        "OpenGL ES-CL ",
        "OpenGL ES ",
        NULL
    };

    window->context.source = ctxconfig->source;
    window->context.client = GLFW_OPENGL_API;

    previous = _glfwPlatformGetTls(&_glfw.contextSlot);
    glfwMakeContextCurrent((GLFWwindow*) window);

    window->context.GetIntegerv = (PFNGLGETINTEGERVPROC)
        window->context.getProcAddress("glGetIntegerv");
    window->context.GetString = (PFNGLGETSTRINGPROC)
        window->context.getProcAddress("glGetString");
    if (!window->context.GetIntegerv || !window->context.GetString)
    {
        _glfwInputError(GLFW_PLATFORM_ERROR, "Entry point retrieval is broken");
        glfwMakeContextCurrent((GLFWwindow*) previous);
        return GLFW_FALSE;
    }

    version = (const char*) window->context.GetString(GL_VERSION);
    if (!version)
    {
        if (ctxconfig->client == GLFW_OPENGL_API)
        {
            _glfwInputError(GLFW_PLATFORM_ERROR,
                            "OpenGL version string retrieval is broken");
        }
        else
        {
            _glfwInputError(GLFW_PLATFORM_ERROR,
                            "OpenGL ES version string retrieval is broken");
        }

        glfwMakeContextCurrent((GLFWwindow*) previous);
        return GLFW_FALSE;
    }

    for (i = 0;  prefixes[i];  i++)
    {
        const size_t length = strlen(prefixes[i]);

        if (strncmp(version, prefixes[i], length) == 0)
        {
            version += length;
            window->context.client = GLFW_OPENGL_ES_API;
            break;
        }
    }

    if (!sscanf(version, "%d.%d.%d",
                &window->context.major,
                &window->context.minor,
                &window->context.revision))
    {
        if (window->context.client == GLFW_OPENGL_API)
        {
            _glfwInputError(GLFW_PLATFORM_ERROR,
                            "No version found in OpenGL version string");
        }
        else
        {
            _glfwInputError(GLFW_PLATFORM_ERROR,
                            "No version found in OpenGL ES version string");
        }

        glfwMakeContextCurrent((GLFWwindow*) previous);
        return GLFW_FALSE;
    }

    if (window->context.major < ctxconfig->major ||
        (window->context.major == ctxconfig->major &&
         window->context.minor < ctxconfig->minor))
    {
        // The desired OpenGL version is greater than the actual version
        // This only happens if the machine lacks {GLX|WGL}_ARB_create_context
        // /and/ the user has requested an OpenGL version greater than 1.0

        // For API consistency, we emulate the behavior of the
        // {GLX|WGL}_ARB_create_context extension and fail here

        if (window->context.client == GLFW_OPENGL_API)
        {
            _glfwInputError(GLFW_VERSION_UNAVAILABLE,
                            "Requested OpenGL version %i.%i, got version %i.%i",
                            ctxconfig->major, ctxconfig->minor,
                            window->context.major, window->context.minor);
        }
        else
        {
            _glfwInputError(GLFW_VERSION_UNAVAILABLE,
                            "Requested OpenGL ES version %i.%i, got version %i.%i",
                            ctxconfig->major, ctxconfig->minor,
                            window->context.major, window->context.minor);
        }

        glfwMakeContextCurrent((GLFWwindow*) previous);
        return GLFW_FALSE;
    }

    if (window->context.major >= 3)
    {
        // OpenGL 3.0+ uses a different function for extension string retrieval
        // We cache it here instead of in glfwExtensionSupported mostly to alert
        // users as early as possible that their build may be broken

        window->context.GetStringi = (PFNGLGETSTRINGIPROC)
            window->context.getProcAddress("glGetStringi");
        if (!window->context.GetStringi)
        {
            _glfwInputError(GLFW_PLATFORM_ERROR,
                            "Entry point retrieval is broken");
            glfwMakeContextCurrent((GLFWwindow*) previous);
            return GLFW_FALSE;
        }
    }

    if (window->context.client == GLFW_OPENGL_API)
    {
        // Read back context flags (OpenGL 3.0 and above)
        if (window->context.major >= 3)
        {
            GLint flags;
            window->context.GetIntegerv(GL_CONTEXT_FLAGS, &flags);

            if (flags & GL_CONTEXT_FLAG_FORWARD_COMPATIBLE_BIT)
                window->context.forward = GLFW_TRUE;

            if (flags & GL_CONTEXT_FLAG_DEBUG_BIT)
                window->context.debug = GLFW_TRUE;
            else if (glfwExtensionSupported("GL_ARB_debug_output") &&
                     ctxconfig->debug)
            {
                // HACK: This is a workaround for older drivers (pre KHR_debug)
                //       not setting the debug bit in the context flags for
                //       debug contexts
                window->context.debug = GLFW_TRUE;
            }

            if (flags & GL_CONTEXT_FLAG_NO_ERROR_BIT_KHR)
                window->context.noerror = GLFW_TRUE;
        }

        // Read back OpenGL context profile (OpenGL 3.2 and above)
        if (window->context.major >= 4 ||
            (window->context.major == 3 && window->context.minor >= 2))
        {
            GLint mask;
            window->context.GetIntegerv(GL_CONTEXT_PROFILE_MASK, &mask);

            if (mask & GL_CONTEXT_COMPATIBILITY_PROFILE_BIT)
                window->context.profile = GLFW_OPENGL_COMPAT_PROFILE;
            else if (mask & GL_CONTEXT_CORE_PROFILE_BIT)
                window->context.profile = GLFW_OPENGL_CORE_PROFILE;
            else if (glfwExtensionSupported("GL_ARB_compatibility"))
            {
                // HACK: This is a workaround for the compatibility profile bit
                //       not being set in the context flags if an OpenGL 3.2+
                //       context was created without having requested a specific
                //       version
                window->context.profile = GLFW_OPENGL_COMPAT_PROFILE;
            }
        }

        // Read back robustness strategy
        if (glfwExtensionSupported("GL_ARB_robustness"))
        {
            // NOTE: We avoid using the context flags for detection, as they are
            //       only present from 3.0 while the extension applies from 1.1

            GLint strategy;
            window->context.GetIntegerv(GL_RESET_NOTIFICATION_STRATEGY_ARB,
                                        &strategy);

            if (strategy == GL_LOSE_CONTEXT_ON_RESET_ARB)
                window->context.robustness = GLFW_LOSE_CONTEXT_ON_RESET;
            else if (strategy == GL_NO_RESET_NOTIFICATION_ARB)
                window->context.robustness = GLFW_NO_RESET_NOTIFICATION;
        }
    }
    else
    {
        // Read back robustness strategy
        if (glfwExtensionSupported("GL_EXT_robustness"))
        {
            // NOTE: The values of these constants match those of the OpenGL ARB
            //       one, so we can reuse them here

            GLint strategy;
            window->context.GetIntegerv(GL_RESET_NOTIFICATION_STRATEGY_ARB,
                                        &strategy);

            if (strategy == GL_LOSE_CONTEXT_ON_RESET_ARB)
                window->context.robustness = GLFW_LOSE_CONTEXT_ON_RESET;
            else if (strategy == GL_NO_RESET_NOTIFICATION_ARB)
                window->context.robustness = GLFW_NO_RESET_NOTIFICATION;
        }
    }

    if (glfwExtensionSupported("GL_KHR_context_flush_control"))
    {
        GLint behavior;
        window->context.GetIntegerv(GL_CONTEXT_RELEASE_BEHAVIOR, &behavior);

        if (behavior == GL_NONE)
            window->context.release = GLFW_RELEASE_BEHAVIOR_NONE;
        else if (behavior == GL_CONTEXT_RELEASE_BEHAVIOR_FLUSH)
            window->context.release = GLFW_RELEASE_BEHAVIOR_FLUSH;
    }

    // Clearing the front buffer to black to avoid garbage pixels left over from
    // previous uses of our bit of VRAM
    {
        PFNGLCLEARPROC glClear = (PFNGLCLEARPROC)
            window->context.getProcAddress("glClear");
        glClear(GL_COLOR_BUFFER_BIT);
        window->context.swapBuffers(window);
    }

    glfwMakeContextCurrent((GLFWwindow*) previous);
    return GLFW_TRUE;
}

// Searches an extension string for the specified extension
//
GLFWbool _glfwStringInExtensionString(const char* string, const char* extensions)
{
    const char* start = extensions;

    for (;;)
    {
        const char* where;
        const char* terminator;

        where = strstr(start, string);
        if (!where)
            return GLFW_FALSE;

        terminator = where + strlen(string);
        if (where == start || *(where - 1) == ' ')
        {
            if (*terminator == ' ' || *terminator == '\0')
                break;
        }

        start = terminator;
    }

    return GLFW_TRUE;
}


//////////////////////////////////////////////////////////////////////////
//////                        GLFW public API                       //////
//////////////////////////////////////////////////////////////////////////

GLFWAPI void glfwMakeContextCurrent(GLFWwindow* handle)
{
    _GLFWwindow* window = (_GLFWwindow*) handle;
    _GLFWwindow* previous = _glfwPlatformGetTls(&_glfw.contextSlot);

    _GLFW_REQUIRE_INIT();

    if (window && window->context.client == GLFW_NO_API)
    {
        _glfwInputError(GLFW_NO_WINDOW_CONTEXT,
                        "Cannot make current with a window that has no OpenGL or OpenGL ES context");
        return;
    }

    if (previous)
    {
        if (!window || window->context.source != previous->context.source)
            previous->context.makeCurrent(NULL);
    }

    if (window)
        window->context.makeCurrent(window);
}

GLFWAPI GLFWwindow* glfwGetCurrentContext(void)
{
    _GLFW_REQUIRE_INIT_OR_RETURN(NULL);
    return _glfwPlatformGetTls(&_glfw.contextSlot);
}

GLFWAPI void glfwSwapBuffers(GLFWwindow* handle)
{
    _GLFWwindow* window = (_GLFWwindow*) handle;
    assert(window != NULL);

    _GLFW_REQUIRE_INIT();

    if (window->context.client == GLFW_NO_API)
    {
        _glfwInputError(GLFW_NO_WINDOW_CONTEXT,
                        "Cannot swap buffers of a window that has no OpenGL or OpenGL ES context");
        return;
    }

    window->context.swapBuffers(window);
}

GLFWAPI void glfwSwapInterval(int interval)
{
    _GLFWwindow* window;

    _GLFW_REQUIRE_INIT();

    window = _glfwPlatformGetTls(&_glfw.contextSlot);
    if (!window)
    {
        _glfwInputError(GLFW_NO_CURRENT_CONTEXT,
                        "Cannot set swap interval without a current OpenGL or OpenGL ES context");
        return;
    }

    window->context.swapInterval(interval);
}

GLFWAPI int glfwExtensionSupported(const char* extension)
{
    _GLFWwindow* window;
    assert(extension != NULL);

    _GLFW_REQUIRE_INIT_OR_RETURN(GLFW_FALSE);

    window = _glfwPlatformGetTls(&_glfw.contextSlot);
    if (!window)
    {
        _glfwInputError(GLFW_NO_CURRENT_CONTEXT,
                        "Cannot query extension without a current OpenGL or OpenGL ES context");
        return GLFW_FALSE;
    }

    if (*extension == '\0')
    {
        _glfwInputError(GLFW_INVALID_VALUE, "Extension name cannot be an empty string");
        return GLFW_FALSE;
    }

    if (window->context.major >= 3)
    {
        int i;
        GLint count;

        // Check if extension is in the modern OpenGL extensions string list

        window->context.GetIntegerv(GL_NUM_EXTENSIONS, &count);

        for (i = 0;  i < count;  i++)
        {
            const char* en = (const char*)
                window->context.GetStringi(GL_EXTENSIONS, i);
            if (!en)
            {
                _glfwInputError(GLFW_PLATFORM_ERROR,
                                "Extension string retrieval is broken");
                return GLFW_FALSE;
            }

            if (strcmp(en, extension) == 0)
                return GLFW_TRUE;
        }
    }
    else
    {
        // Check if extension is in the old style OpenGL extensions string

        const char* extensions = (const char*)
            window->context.GetString(GL_EXTENSIONS);
        if (!extensions)
        {
            _glfwInputError(GLFW_PLATFORM_ERROR,
                            "Extension string retrieval is broken");
            return GLFW_FALSE;
        }

        if (_glfwStringInExtensionString(extension, extensions))
            return GLFW_TRUE;
    }

    // Check if extension is in the platform-specific string
    return window->context.extensionSupported(extension);
}

GLFWAPI GLFWglproc glfwGetProcAddress(const char* procname)
{
    _GLFWwindow* window;
    assert(procname != NULL);

    _GLFW_REQUIRE_INIT_OR_RETURN(NULL);

    window = _glfwPlatformGetTls(&_glfw.contextSlot);
    if (!window)
    {
        _glfwInputError(GLFW_NO_CURRENT_CONTEXT,
                        "Cannot query entry point without a current OpenGL or OpenGL ES context");
        return NULL;
    }

    return window->context.getProcAddress(procname);
}



==> figs/from-dave/deps/glfw/src/egl_context.c <==
//========================================================================
// GLFW 3.3 EGL - www.glfw.org
//------------------------------------------------------------------------
// Copyright (c) 2002-2006 Marcus Geelnard
// Copyright (c) 2006-2019 Camilla Löwy <elmindreda@glfw.org>
//
// This software is provided 'as-is', without any express or implied
// warranty. In no event will the authors be held liable for any damages
// arising from the use of this software.
//
// Permission is granted to anyone to use this software for any purpose,
// including commercial applications, and to alter it and redistribute it
// freely, subject to the following restrictions:
//
// 1. The origin of this software must not be misrepresented; you must not
//    claim that you wrote the original software. If you use this software
//    in a product, an acknowledgment in the product documentation would
//    be appreciated but is not required.
//
// 2. Altered source versions must be plainly marked as such, and must not
//    be misrepresented as being the original software.
//
// 3. This notice may not be removed or altered from any source
//    distribution.
//
//========================================================================
// Please use C89 style variable declarations in this file because VS 2010
//========================================================================

#include "internal.h"

#include <stdio.h>
#include <string.h>
#include <stdlib.h>
#include <assert.h>


// Return a description of the specified EGL error
//
static const char* getEGLErrorString(EGLint error)
{
    switch (error)
    {
        case EGL_SUCCESS:
            return "Success";
        case EGL_NOT_INITIALIZED:
            return "EGL is not or could not be initialized";
        case EGL_BAD_ACCESS:
            return "EGL cannot access a requested resource";
        case EGL_BAD_ALLOC:
            return "EGL failed to allocate resources for the requested operation";
        case EGL_BAD_ATTRIBUTE:
            return "An unrecognized attribute or attribute value was passed in the attribute list";
        case EGL_BAD_CONTEXT:
            return "An EGLContext argument does not name a valid EGL rendering context";
        case EGL_BAD_CONFIG:
            return "An EGLConfig argument does not name a valid EGL frame buffer configuration";
        case EGL_BAD_CURRENT_SURFACE:
            return "The current surface of the calling thread is a window, pixel buffer or pixmap that is no longer valid";
        case EGL_BAD_DISPLAY:
            return "An EGLDisplay argument does not name a valid EGL display connection";
        case EGL_BAD_SURFACE:
            return "An EGLSurface argument does not name a valid surface configured for GL rendering";
        case EGL_BAD_MATCH:
            return "Arguments are inconsistent";
        case EGL_BAD_PARAMETER:
            return "One or more argument values are invalid";
        case EGL_BAD_NATIVE_PIXMAP:
            return "A NativePixmapType argument does not refer to a valid native pixmap";
        case EGL_BAD_NATIVE_WINDOW:
            return "A NativeWindowType argument does not refer to a valid native window";
        case EGL_CONTEXT_LOST:
            return "The application must destroy all contexts and reinitialise";
        default:
            return "ERROR: UNKNOWN EGL ERROR";
    }
}

// Returns the specified attribute of the specified EGLConfig
//
static int getEGLConfigAttrib(EGLConfig config, int attrib)
{
    int value;
    eglGetConfigAttrib(_glfw.egl.display, config, attrib, &value);
    return value;
}

// Return the EGLConfig most closely matching the specified hints
//
static GLFWbool chooseEGLConfig(const _GLFWctxconfig* ctxconfig,
                                const _GLFWfbconfig* desired,
                                EGLConfig* result)
{
    EGLConfig* nativeConfigs;
    _GLFWfbconfig* usableConfigs;
    const _GLFWfbconfig* closest;
    int i, nativeCount, usableCount;

    eglGetConfigs(_glfw.egl.display, NULL, 0, &nativeCount);
    if (!nativeCount)
    {
        _glfwInputError(GLFW_API_UNAVAILABLE, "EGL: No EGLConfigs returned");
        return GLFW_FALSE;
    }

    nativeConfigs = calloc(nativeCount, sizeof(EGLConfig));
    eglGetConfigs(_glfw.egl.display, nativeConfigs, nativeCount, &nativeCount);

    usableConfigs = calloc(nativeCount, sizeof(_GLFWfbconfig));
    usableCount = 0;

    for (i = 0;  i < nativeCount;  i++)
    {
        const EGLConfig n = nativeConfigs[i];
        _GLFWfbconfig* u = usableConfigs + usableCount;

        // Only consider RGB(A) EGLConfigs
        if (getEGLConfigAttrib(n, EGL_COLOR_BUFFER_TYPE) != EGL_RGB_BUFFER)
            continue;

        // Only consider window EGLConfigs
        if (!(getEGLConfigAttrib(n, EGL_SURFACE_TYPE) & EGL_WINDOW_BIT))
            continue;

#if defined(_GLFW_X11)
        {
            XVisualInfo vi = {0};

            // Only consider EGLConfigs with associated Visuals
            vi.visualid = getEGLConfigAttrib(n, EGL_NATIVE_VISUAL_ID);
            if (!vi.visualid)
                continue;

            if (desired->transparent)
            {
                int count;
                XVisualInfo* vis =
                    XGetVisualInfo(_glfw.x11.display, VisualIDMask, &vi, &count);
                if (vis)
                {
                    u->transparent = _glfwIsVisualTransparentX11(vis[0].visual);
                    XFree(vis);
                }
            }
        }
#endif // _GLFW_X11

        if (ctxconfig->client == GLFW_OPENGL_ES_API)
        {
            if (ctxconfig->major == 1)
            {
                if (!(getEGLConfigAttrib(n, EGL_RENDERABLE_TYPE) & EGL_OPENGL_ES_BIT))
                    continue;
            }
            else
            {
                if (!(getEGLConfigAttrib(n, EGL_RENDERABLE_TYPE) & EGL_OPENGL_ES2_BIT))
                    continue;
            }
        }
        else if (ctxconfig->client == GLFW_OPENGL_API)
        {
            if (!(getEGLConfigAttrib(n, EGL_RENDERABLE_TYPE) & EGL_OPENGL_BIT))
                continue;
        }

        u->redBits = getEGLConfigAttrib(n, EGL_RED_SIZE);
        u->greenBits = getEGLConfigAttrib(n, EGL_GREEN_SIZE);
        u->blueBits = getEGLConfigAttrib(n, EGL_BLUE_SIZE);

        u->alphaBits = getEGLConfigAttrib(n, EGL_ALPHA_SIZE);
        u->depthBits = getEGLConfigAttrib(n, EGL_DEPTH_SIZE);
        u->stencilBits = getEGLConfigAttrib(n, EGL_STENCIL_SIZE);

        u->samples = getEGLConfigAttrib(n, EGL_SAMPLES);
        u->doublebuffer = GLFW_TRUE;

        u->handle = (uintptr_t) n;
        usableCount++;
    }

    closest = _glfwChooseFBConfig(desired, usableConfigs, usableCount);
    if (closest)
        *result = (EGLConfig) closest->handle;

    free(nativeConfigs);
    free(usableConfigs);

    return closest != NULL;
}

static void makeContextCurrentEGL(_GLFWwindow* window)
{
    if (window)
    {
        if (!eglMakeCurrent(_glfw.egl.display,
                            window->context.egl.surface,
                            window->context.egl.surface,
                            window->context.egl.handle))
        {
            _glfwInputError(GLFW_PLATFORM_ERROR,
                            "EGL: Failed to make context current: %s",
                            getEGLErrorString(eglGetError()));
            return;
        }
    }
    else
    {
        if (!eglMakeCurrent(_glfw.egl.display,
                            EGL_NO_SURFACE,
                            EGL_NO_SURFACE,
                            EGL_NO_CONTEXT))
        {
            _glfwInputError(GLFW_PLATFORM_ERROR,
                            "EGL: Failed to clear current context: %s",
                            getEGLErrorString(eglGetError()));
            return;
        }
    }

    _glfwPlatformSetTls(&_glfw.contextSlot, window);
}

static void swapBuffersEGL(_GLFWwindow* window)
{
    if (window != _glfwPlatformGetTls(&_glfw.contextSlot))
    {
        _glfwInputError(GLFW_PLATFORM_ERROR,
                        "EGL: The context must be current on the calling thread when swapping buffers");
        return;
    }

    eglSwapBuffers(_glfw.egl.display, window->context.egl.surface);
}

static void swapIntervalEGL(int interval)
{
    eglSwapInterval(_glfw.egl.display, interval);
}

static int extensionSupportedEGL(const char* extension)
{
    const char* extensions = eglQueryString(_glfw.egl.display, EGL_EXTENSIONS);
    if (extensions)
    {
        if (_glfwStringInExtensionString(extension, extensions))
            return GLFW_TRUE;
    }

    return GLFW_FALSE;
}

static GLFWglproc getProcAddressEGL(const char* procname)
{
    _GLFWwindow* window = _glfwPlatformGetTls(&_glfw.contextSlot);

    if (window->context.egl.client)
    {
        GLFWglproc proc = (GLFWglproc) _glfw_dlsym(window->context.egl.client,
                                                   procname);
        if (proc)
            return proc;
    }

    return eglGetProcAddress(procname);
}

static void destroyContextEGL(_GLFWwindow* window)
{
#if defined(_GLFW_X11)
    // NOTE: Do not unload libGL.so.1 while the X11 display is still open,
    //       as it will make XCloseDisplay segfault
    if (window->context.client != GLFW_OPENGL_API)
#endif // _GLFW_X11
    {
        if (window->context.egl.client)
        {
            _glfw_dlclose(window->context.egl.client);
            window->context.egl.client = NULL;
        }
    }

    if (window->context.egl.surface)
    {
        eglDestroySurface(_glfw.egl.display, window->context.egl.surface);
        window->context.egl.surface = EGL_NO_SURFACE;
    }

    if (window->context.egl.handle)
    {
        eglDestroyContext(_glfw.egl.display, window->context.egl.handle);
        window->context.egl.handle = EGL_NO_CONTEXT;
    }
}


//////////////////////////////////////////////////////////////////////////
//////                       GLFW internal API                      //////
//////////////////////////////////////////////////////////////////////////

// Initialize EGL
//
GLFWbool _glfwInitEGL(void)
{
    int i;
    const char* sonames[] =
    {
#if defined(_GLFW_EGL_LIBRARY)
        _GLFW_EGL_LIBRARY,
#elif defined(_GLFW_WIN32)
        "libEGL.dll",
        "EGL.dll",
#elif defined(_GLFW_COCOA)
        "libEGL.dylib",
#elif defined(__CYGWIN__)
        "libEGL-1.so",
#else
        "libEGL.so.1",
#endif
        NULL
    };

    if (_glfw.egl.handle)
        return GLFW_TRUE;

    for (i = 0;  sonames[i];  i++)
    {
        _glfw.egl.handle = _glfw_dlopen(sonames[i]);
        if (_glfw.egl.handle)
            break;
    }

    if (!_glfw.egl.handle)
    {
        _glfwInputError(GLFW_API_UNAVAILABLE, "EGL: Library not found");
        return GLFW_FALSE;
    }

    _glfw.egl.prefix = (strncmp(sonames[i], "lib", 3) == 0);

    _glfw.egl.GetConfigAttrib = (PFN_eglGetConfigAttrib)
        _glfw_dlsym(_glfw.egl.handle, "eglGetConfigAttrib");
    _glfw.egl.GetConfigs = (PFN_eglGetConfigs)
        _glfw_dlsym(_glfw.egl.handle, "eglGetConfigs");
    _glfw.egl.GetDisplay = (PFN_eglGetDisplay)
        _glfw_dlsym(_glfw.egl.handle, "eglGetDisplay");
    _glfw.egl.GetError = (PFN_eglGetError)
        _glfw_dlsym(_glfw.egl.handle, "eglGetError");
    _glfw.egl.Initialize = (PFN_eglInitialize)
        _glfw_dlsym(_glfw.egl.handle, "eglInitialize");
    _glfw.egl.Terminate = (PFN_eglTerminate)
        _glfw_dlsym(_glfw.egl.handle, "eglTerminate");
    _glfw.egl.BindAPI = (PFN_eglBindAPI)
        _glfw_dlsym(_glfw.egl.handle, "eglBindAPI");
    _glfw.egl.CreateContext = (PFN_eglCreateContext)
        _glfw_dlsym(_glfw.egl.handle, "eglCreateContext");
    _glfw.egl.DestroySurface = (PFN_eglDestroySurface)
        _glfw_dlsym(_glfw.egl.handle, "eglDestroySurface");
    _glfw.egl.DestroyContext = (PFN_eglDestroyContext)
        _glfw_dlsym(_glfw.egl.handle, "eglDestroyContext");
    _glfw.egl.CreateWindowSurface = (PFN_eglCreateWindowSurface)
        _glfw_dlsym(_glfw.egl.handle, "eglCreateWindowSurface");
    _glfw.egl.MakeCurrent = (PFN_eglMakeCurrent)
        _glfw_dlsym(_glfw.egl.handle, "eglMakeCurrent");
    _glfw.egl.SwapBuffers = (PFN_eglSwapBuffers)
        _glfw_dlsym(_glfw.egl.handle, "eglSwapBuffers");
    _glfw.egl.SwapInterval = (PFN_eglSwapInterval)
        _glfw_dlsym(_glfw.egl.handle, "eglSwapInterval");
    _glfw.egl.QueryString = (PFN_eglQueryString)
        _glfw_dlsym(_glfw.egl.handle, "eglQueryString");
    _glfw.egl.GetProcAddress = (PFN_eglGetProcAddress)
        _glfw_dlsym(_glfw.egl.handle, "eglGetProcAddress");

    if (!_glfw.egl.GetConfigAttrib ||
        !_glfw.egl.GetConfigs ||
        !_glfw.egl.GetDisplay ||
        !_glfw.egl.GetError ||
        !_glfw.egl.Initialize ||
        !_glfw.egl.Terminate ||
        !_glfw.egl.BindAPI ||
        !_glfw.egl.CreateContext ||
        !_glfw.egl.DestroySurface ||
        !_glfw.egl.DestroyContext ||
        !_glfw.egl.CreateWindowSurface ||
        !_glfw.egl.MakeCurrent ||
        !_glfw.egl.SwapBuffers ||
        !_glfw.egl.SwapInterval ||
        !_glfw.egl.QueryString ||
        !_glfw.egl.GetProcAddress)
    {
        _glfwInputError(GLFW_PLATFORM_ERROR,
                        "EGL: Failed to load required entry points");

        _glfwTerminateEGL();
        return GLFW_FALSE;
    }

    _glfw.egl.display = eglGetDisplay(_GLFW_EGL_NATIVE_DISPLAY);
    if (_glfw.egl.display == EGL_NO_DISPLAY)
    {
        _glfwInputError(GLFW_API_UNAVAILABLE,
                        "EGL: Failed to get EGL display: %s",
                        getEGLErrorString(eglGetError()));

        _glfwTerminateEGL();
        return GLFW_FALSE;
    }

    if (!eglInitialize(_glfw.egl.display, &_glfw.egl.major, &_glfw.egl.minor))
    {
        _glfwInputError(GLFW_API_UNAVAILABLE,
                        "EGL: Failed to initialize EGL: %s",
                        getEGLErrorString(eglGetError()));

        _glfwTerminateEGL();
        return GLFW_FALSE;
    }

    _glfw.egl.KHR_create_context =
        extensionSupportedEGL("EGL_KHR_create_context");
    _glfw.egl.KHR_create_context_no_error =
        extensionSupportedEGL("EGL_KHR_create_context_no_error");
    _glfw.egl.KHR_gl_colorspace =
        extensionSupportedEGL("EGL_KHR_gl_colorspace");
    _glfw.egl.KHR_get_all_proc_addresses =
        extensionSupportedEGL("EGL_KHR_get_all_proc_addresses");
    _glfw.egl.KHR_context_flush_control =
        extensionSupportedEGL("EGL_KHR_context_flush_control");

    return GLFW_TRUE;
}

// Terminate EGL
//
void _glfwTerminateEGL(void)
{
    if (_glfw.egl.display)
    {
        eglTerminate(_glfw.egl.display);
        _glfw.egl.display = EGL_NO_DISPLAY;
    }

    if (_glfw.egl.handle)
    {
        _glfw_dlclose(_glfw.egl.handle);
        _glfw.egl.handle = NULL;
    }
}

#define setAttrib(a, v) \
{ \
    assert(((size_t) index + 1) < sizeof(attribs) / sizeof(attribs[0])); \
    attribs[index++] = a; \
    attribs[index++] = v; \
}

// Create the OpenGL or OpenGL ES context
//
GLFWbool _glfwCreateContextEGL(_GLFWwindow* window,
                               const _GLFWctxconfig* ctxconfig,
                               const _GLFWfbconfig* fbconfig)
{
    EGLint attribs[40];
    EGLConfig config;
    EGLContext share = NULL;
    int index = 0;

    if (!_glfw.egl.display)
    {
        _glfwInputError(GLFW_API_UNAVAILABLE, "EGL: API not available");
        return GLFW_FALSE;
    }

    if (ctxconfig->share)
        share = ctxconfig->share->context.egl.handle;

    if (!chooseEGLConfig(ctxconfig, fbconfig, &config))
    {
        _glfwInputError(GLFW_FORMAT_UNAVAILABLE,
                        "EGL: Failed to find a suitable EGLConfig");
        return GLFW_FALSE;
    }

    if (ctxconfig->client == GLFW_OPENGL_ES_API)
    {
        if (!eglBindAPI(EGL_OPENGL_ES_API))
        {
            _glfwInputError(GLFW_API_UNAVAILABLE,
                            "EGL: Failed to bind OpenGL ES: %s",
                            getEGLErrorString(eglGetError()));
            return GLFW_FALSE;
        }
    }
    else
    {
        if (!eglBindAPI(EGL_OPENGL_API))
        {
            _glfwInputError(GLFW_API_UNAVAILABLE,
                            "EGL: Failed to bind OpenGL: %s",
                            getEGLErrorString(eglGetError()));
            return GLFW_FALSE;
        }
    }

    if (_glfw.egl.KHR_create_context)
    {
        int mask = 0, flags = 0;

        if (ctxconfig->client == GLFW_OPENGL_API)
        {
            if (ctxconfig->forward)
                flags |= EGL_CONTEXT_OPENGL_FORWARD_COMPATIBLE_BIT_KHR;

            if (ctxconfig->profile == GLFW_OPENGL_CORE_PROFILE)
                mask |= EGL_CONTEXT_OPENGL_CORE_PROFILE_BIT_KHR;
            else if (ctxconfig->profile == GLFW_OPENGL_COMPAT_PROFILE)
                mask |= EGL_CONTEXT_OPENGL_COMPATIBILITY_PROFILE_BIT_KHR;
        }

        if (ctxconfig->debug)
            flags |= EGL_CONTEXT_OPENGL_DEBUG_BIT_KHR;

        if (ctxconfig->robustness)
        {
            if (ctxconfig->robustness == GLFW_NO_RESET_NOTIFICATION)
            {
                setAttrib(EGL_CONTEXT_OPENGL_RESET_NOTIFICATION_STRATEGY_KHR,
                          EGL_NO_RESET_NOTIFICATION_KHR);
            }
            else if (ctxconfig->robustness == GLFW_LOSE_CONTEXT_ON_RESET)
            {
                setAttrib(EGL_CONTEXT_OPENGL_RESET_NOTIFICATION_STRATEGY_KHR,
                          EGL_LOSE_CONTEXT_ON_RESET_KHR);
            }

            flags |= EGL_CONTEXT_OPENGL_ROBUST_ACCESS_BIT_KHR;
        }

        if (ctxconfig->noerror)
        {
            if (_glfw.egl.KHR_create_context_no_error)
                setAttrib(EGL_CONTEXT_OPENGL_NO_ERROR_KHR, GLFW_TRUE);
        }

        if (ctxconfig->major != 1 || ctxconfig->minor != 0)
        {
            setAttrib(EGL_CONTEXT_MAJOR_VERSION_KHR, ctxconfig->major);
            setAttrib(EGL_CONTEXT_MINOR_VERSION_KHR, ctxconfig->minor);
        }

        if (mask)
            setAttrib(EGL_CONTEXT_OPENGL_PROFILE_MASK_KHR, mask);

        if (flags)
            setAttrib(EGL_CONTEXT_FLAGS_KHR, flags);
    }
    else
    {
        if (ctxconfig->client == GLFW_OPENGL_ES_API)
            setAttrib(EGL_CONTEXT_CLIENT_VERSION, ctxconfig->major);
    }

    if (_glfw.egl.KHR_context_flush_control)
    {
        if (ctxconfig->release == GLFW_RELEASE_BEHAVIOR_NONE)
        {
            setAttrib(EGL_CONTEXT_RELEASE_BEHAVIOR_KHR,
                      EGL_CONTEXT_RELEASE_BEHAVIOR_NONE_KHR);
        }
        else if (ctxconfig->release == GLFW_RELEASE_BEHAVIOR_FLUSH)
        {
            setAttrib(EGL_CONTEXT_RELEASE_BEHAVIOR_KHR,
                      EGL_CONTEXT_RELEASE_BEHAVIOR_FLUSH_KHR);
        }
    }

    setAttrib(EGL_NONE, EGL_NONE);

    window->context.egl.handle = eglCreateContext(_glfw.egl.display,
                                                  config, share, attribs);

    if (window->context.egl.handle == EGL_NO_CONTEXT)
    {
        _glfwInputError(GLFW_VERSION_UNAVAILABLE,
                        "EGL: Failed to create context: %s",
                        getEGLErrorString(eglGetError()));
        return GLFW_FALSE;
    }

    // Set up attributes for surface creation
    {
        int index = 0;

        if (fbconfig->sRGB)
        {
            if (_glfw.egl.KHR_gl_colorspace)
                setAttrib(EGL_GL_COLORSPACE_KHR, EGL_GL_COLORSPACE_SRGB_KHR);
        }

        setAttrib(EGL_NONE, EGL_NONE);
    }

    window->context.egl.surface =
        eglCreateWindowSurface(_glfw.egl.display,
                               config,
                               _GLFW_EGL_NATIVE_WINDOW,
                               attribs);
    if (window->context.egl.surface == EGL_NO_SURFACE)
    {
        _glfwInputError(GLFW_PLATFORM_ERROR,
                        "EGL: Failed to create window surface: %s",
                        getEGLErrorString(eglGetError()));
        return GLFW_FALSE;
    }

    window->context.egl.config = config;

    // Load the appropriate client library
    if (!_glfw.egl.KHR_get_all_proc_addresses)
    {
        int i;
        const char** sonames;
        const char* es1sonames[] =
        {
#if defined(_GLFW_GLESV1_LIBRARY)
            _GLFW_GLESV1_LIBRARY,
#elif defined(_GLFW_WIN32)
            "GLESv1_CM.dll",
            "libGLES_CM.dll",
#elif defined(_GLFW_COCOA)
            "libGLESv1_CM.dylib",
#else
            "libGLESv1_CM.so.1",
            "libGLES_CM.so.1",
#endif
            NULL
        };
        const char* es2sonames[] =
        {
#if defined(_GLFW_GLESV2_LIBRARY)
            _GLFW_GLESV2_LIBRARY,
#elif defined(_GLFW_WIN32)
            "GLESv2.dll",
            "libGLESv2.dll",
#elif defined(_GLFW_COCOA)
            "libGLESv2.dylib",
#elif defined(__CYGWIN__)
            "libGLESv2-2.so",
#else
            "libGLESv2.so.2",
#endif
            NULL
        };
        const char* glsonames[] =
        {
#if defined(_GLFW_OPENGL_LIBRARY)
            _GLFW_OPENGL_LIBRARY,
#elif defined(_GLFW_WIN32)
#elif defined(_GLFW_COCOA)
#else
            "libGL.so.1",
#endif
            NULL
        };

        if (ctxconfig->client == GLFW_OPENGL_ES_API)
        {
            if (ctxconfig->major == 1)
                sonames = es1sonames;
            else
                sonames = es2sonames;
        }
        else
            sonames = glsonames;

        for (i = 0;  sonames[i];  i++)
        {
            // HACK: Match presence of lib prefix to increase chance of finding
            //       a matching pair in the jungle that is Win32 EGL/GLES
            if (_glfw.egl.prefix != (strncmp(sonames[i], "lib", 3) == 0))
                continue;

            window->context.egl.client = _glfw_dlopen(sonames[i]);
            if (window->context.egl.client)
                break;
        }

        if (!window->context.egl.client)
        {
            _glfwInputError(GLFW_API_UNAVAILABLE,
                            "EGL: Failed to load client library");
            return GLFW_FALSE;
        }
    }

    window->context.makeCurrent = makeContextCurrentEGL;
    window->context.swapBuffers = swapBuffersEGL;
    window->context.swapInterval = swapIntervalEGL;
    window->context.extensionSupported = extensionSupportedEGL;
    window->context.getProcAddress = getProcAddressEGL;
    window->context.destroy = destroyContextEGL;

    return GLFW_TRUE;
}

#undef setAttrib

// Returns the Visual and depth of the chosen EGLConfig
//
#if defined(_GLFW_X11)
GLFWbool _glfwChooseVisualEGL(const _GLFWwndconfig* wndconfig,
                              const _GLFWctxconfig* ctxconfig,
                              const _GLFWfbconfig* fbconfig,
                              Visual** visual, int* depth)
{
    XVisualInfo* result;
    XVisualInfo desired;
    EGLConfig native;
    EGLint visualID = 0, count = 0;
    const long vimask = VisualScreenMask | VisualIDMask;

    if (!chooseEGLConfig(ctxconfig, fbconfig, &native))
    {
        _glfwInputError(GLFW_FORMAT_UNAVAILABLE,
                        "EGL: Failed to find a suitable EGLConfig");
        return GLFW_FALSE;
    }

    eglGetConfigAttrib(_glfw.egl.display, native,
                       EGL_NATIVE_VISUAL_ID, &visualID);

    desired.screen = _glfw.x11.screen;
    desired.visualid = visualID;

    result = XGetVisualInfo(_glfw.x11.display, vimask, &desired, &count);
    if (!result)
    {
        _glfwInputError(GLFW_PLATFORM_ERROR,
                        "EGL: Failed to retrieve Visual for EGLConfig");
        return GLFW_FALSE;
    }

    *visual = result->visual;
    *depth = result->depth;

    XFree(result);
    return GLFW_TRUE;
}
#endif // _GLFW_X11


//////////////////////////////////////////////////////////////////////////
//////                        GLFW native API                       //////
//////////////////////////////////////////////////////////////////////////

GLFWAPI EGLDisplay glfwGetEGLDisplay(void)
{
    _GLFW_REQUIRE_INIT_OR_RETURN(EGL_NO_DISPLAY);
    return _glfw.egl.display;
}

GLFWAPI EGLContext glfwGetEGLContext(GLFWwindow* handle)
{
    _GLFWwindow* window = (_GLFWwindow*) handle;
    _GLFW_REQUIRE_INIT_OR_RETURN(EGL_NO_CONTEXT);

    if (window->context.client == GLFW_NO_API)
    {
        _glfwInputError(GLFW_NO_WINDOW_CONTEXT, NULL);
        return EGL_NO_CONTEXT;
    }

    return window->context.egl.handle;
}

GLFWAPI EGLSurface glfwGetEGLSurface(GLFWwindow* handle)
{
    _GLFWwindow* window = (_GLFWwindow*) handle;
    _GLFW_REQUIRE_INIT_OR_RETURN(EGL_NO_SURFACE);

    if (window->context.client == GLFW_NO_API)
    {
        _glfwInputError(GLFW_NO_WINDOW_CONTEXT, NULL);
        return EGL_NO_SURFACE;
    }

    return window->context.egl.surface;
}



==> figs/from-dave/deps/glfw/src/egl_context.h <==
//========================================================================
// GLFW 3.3 EGL - www.glfw.org
//------------------------------------------------------------------------
// Copyright (c) 2002-2006 Marcus Geelnard
// Copyright (c) 2006-2017 Camilla Löwy <elmindreda@glfw.org>
//
// This software is provided 'as-is', without any express or implied
// warranty. In no event will the authors be held liable for any damages
// arising from the use of this software.
//
// Permission is granted to anyone to use this software for any purpose,
// including commercial applications, and to alter it and redistribute it
// freely, subject to the following restrictions:
//
// 1. The origin of this software must not be misrepresented; you must not
//    claim that you wrote the original software. If you use this software
//    in a product, an acknowledgment in the product documentation would
//    be appreciated but is not required.
//
// 2. Altered source versions must be plainly marked as such, and must not
//    be misrepresented as being the original software.
//
// 3. This notice may not be removed or altered from any source
//    distribution.
//
//========================================================================

#if defined(_GLFW_USE_EGLPLATFORM_H)
 #include <EGL/eglplatform.h>
#elif defined(_GLFW_WIN32)
 #define EGLAPIENTRY __stdcall
typedef HDC EGLNativeDisplayType;
typedef HWND EGLNativeWindowType;
#elif defined(_GLFW_COCOA)
 #define EGLAPIENTRY
typedef void* EGLNativeDisplayType;
typedef id EGLNativeWindowType;
#elif defined(_GLFW_X11)
 #define EGLAPIENTRY
typedef Display* EGLNativeDisplayType;
typedef Window EGLNativeWindowType;
#elif defined(_GLFW_WAYLAND)
 #define EGLAPIENTRY
typedef struct wl_display* EGLNativeDisplayType;
typedef struct wl_egl_window* EGLNativeWindowType;
#else
 #error "No supported EGL platform selected"
#endif

#define EGL_SUCCESS 0x3000
#define EGL_NOT_INITIALIZED 0x3001
#define EGL_BAD_ACCESS 0x3002
#define EGL_BAD_ALLOC 0x3003
#define EGL_BAD_ATTRIBUTE 0x3004
#define EGL_BAD_CONFIG 0x3005
#define EGL_BAD_CONTEXT 0x3006
#define EGL_BAD_CURRENT_SURFACE 0x3007
#define EGL_BAD_DISPLAY 0x3008
#define EGL_BAD_MATCH 0x3009
#define EGL_BAD_NATIVE_PIXMAP 0x300a
#define EGL_BAD_NATIVE_WINDOW 0x300b
#define EGL_BAD_PARAMETER 0x300c
#define EGL_BAD_SURFACE 0x300d
#define EGL_CONTEXT_LOST 0x300e
#define EGL_COLOR_BUFFER_TYPE 0x303f
#define EGL_RGB_BUFFER 0x308e
#define EGL_SURFACE_TYPE 0x3033
#define EGL_WINDOW_BIT 0x0004
#define EGL_RENDERABLE_TYPE 0x3040
#define EGL_OPENGL_ES_BIT 0x0001
#define EGL_OPENGL_ES2_BIT 0x0004
#define EGL_OPENGL_BIT 0x0008
#define EGL_ALPHA_SIZE 0x3021
#define EGL_BLUE_SIZE 0x3022
#define EGL_GREEN_SIZE 0x3023
#define EGL_RED_SIZE 0x3024
#define EGL_DEPTH_SIZE 0x3025
#define EGL_STENCIL_SIZE 0x3026
#define EGL_SAMPLES 0x3031
#define EGL_OPENGL_ES_API 0x30a0
#define EGL_OPENGL_API 0x30a2
#define EGL_NONE 0x3038
#define EGL_EXTENSIONS 0x3055
#define EGL_CONTEXT_CLIENT_VERSION 0x3098
#define EGL_NATIVE_VISUAL_ID 0x302e
#define EGL_NO_SURFACE ((EGLSurface) 0)
#define EGL_NO_DISPLAY ((EGLDisplay) 0)
#define EGL_NO_CONTEXT ((EGLContext) 0)
#define EGL_DEFAULT_DISPLAY ((EGLNativeDisplayType) 0)

#define EGL_CONTEXT_OPENGL_FORWARD_COMPATIBLE_BIT_KHR 0x00000002
#define EGL_CONTEXT_OPENGL_CORE_PROFILE_BIT_KHR 0x00000001
#define EGL_CONTEXT_OPENGL_COMPATIBILITY_PROFILE_BIT_KHR 0x00000002
#define EGL_CONTEXT_OPENGL_DEBUG_BIT_KHR 0x00000001
#define EGL_CONTEXT_OPENGL_RESET_NOTIFICATION_STRATEGY_KHR 0x31bd
#define EGL_NO_RESET_NOTIFICATION_KHR 0x31be
#define EGL_LOSE_CONTEXT_ON_RESET_KHR 0x31bf
#define EGL_CONTEXT_OPENGL_ROBUST_ACCESS_BIT_KHR 0x00000004
#define EGL_CONTEXT_MAJOR_VERSION_KHR 0x3098
#define EGL_CONTEXT_MINOR_VERSION_KHR 0x30fb
#define EGL_CONTEXT_OPENGL_PROFILE_MASK_KHR 0x30fd
#define EGL_CONTEXT_FLAGS_KHR 0x30fc
#define EGL_CONTEXT_OPENGL_NO_ERROR_KHR 0x31b3
#define EGL_GL_COLORSPACE_KHR 0x309d
#define EGL_GL_COLORSPACE_SRGB_KHR 0x3089
#define EGL_CONTEXT_RELEASE_BEHAVIOR_KHR 0x2097
#define EGL_CONTEXT_RELEASE_BEHAVIOR_NONE_KHR 0
#define EGL_CONTEXT_RELEASE_BEHAVIOR_FLUSH_KHR 0x2098

typedef int EGLint;
typedef unsigned int EGLBoolean;
typedef unsigned int EGLenum;
typedef void* EGLConfig;
typedef void* EGLContext;
typedef void* EGLDisplay;
typedef void* EGLSurface;

// EGL function pointer typedefs
typedef EGLBoolean (EGLAPIENTRY * PFN_eglGetConfigAttrib)(EGLDisplay,EGLConfig,EGLint,EGLint*);
typedef EGLBoolean (EGLAPIENTRY * PFN_eglGetConfigs)(EGLDisplay,EGLConfig*,EGLint,EGLint*);
typedef EGLDisplay (EGLAPIENTRY * PFN_eglGetDisplay)(EGLNativeDisplayType);
typedef EGLint (EGLAPIENTRY * PFN_eglGetError)(void);
typedef EGLBoolean (EGLAPIENTRY * PFN_eglInitialize)(EGLDisplay,EGLint*,EGLint*);
typedef EGLBoolean (EGLAPIENTRY * PFN_eglTerminate)(EGLDisplay);
typedef EGLBoolean (EGLAPIENTRY * PFN_eglBindAPI)(EGLenum);
typedef EGLContext (EGLAPIENTRY * PFN_eglCreateContext)(EGLDisplay,EGLConfig,EGLContext,const EGLint*);
typedef EGLBoolean (EGLAPIENTRY * PFN_eglDestroySurface)(EGLDisplay,EGLSurface);
typedef EGLBoolean (EGLAPIENTRY * PFN_eglDestroyContext)(EGLDisplay,EGLContext);
typedef EGLSurface (EGLAPIENTRY * PFN_eglCreateWindowSurface)(EGLDisplay,EGLConfig,EGLNativeWindowType,const EGLint*);
typedef EGLBoolean (EGLAPIENTRY * PFN_eglMakeCurrent)(EGLDisplay,EGLSurface,EGLSurface,EGLContext);
typedef EGLBoolean (EGLAPIENTRY * PFN_eglSwapBuffers)(EGLDisplay,EGLSurface);
typedef EGLBoolean (EGLAPIENTRY * PFN_eglSwapInterval)(EGLDisplay,EGLint);
typedef const char* (EGLAPIENTRY * PFN_eglQueryString)(EGLDisplay,EGLint);
typedef GLFWglproc (EGLAPIENTRY * PFN_eglGetProcAddress)(const char*);
#define eglGetConfigAttrib _glfw.egl.GetConfigAttrib
#define eglGetConfigs _glfw.egl.GetConfigs
#define eglGetDisplay _glfw.egl.GetDisplay
#define eglGetError _glfw.egl.GetError
#define eglInitialize _glfw.egl.Initialize
#define eglTerminate _glfw.egl.Terminate
#define eglBindAPI _glfw.egl.BindAPI
#define eglCreateContext _glfw.egl.CreateContext
#define eglDestroySurface _glfw.egl.DestroySurface
#define eglDestroyContext _glfw.egl.DestroyContext
#define eglCreateWindowSurface _glfw.egl.CreateWindowSurface
#define eglMakeCurrent _glfw.egl.MakeCurrent
#define eglSwapBuffers _glfw.egl.SwapBuffers
#define eglSwapInterval _glfw.egl.SwapInterval
#define eglQueryString _glfw.egl.QueryString
#define eglGetProcAddress _glfw.egl.GetProcAddress

#define _GLFW_EGL_CONTEXT_STATE            _GLFWcontextEGL egl
#define _GLFW_EGL_LIBRARY_CONTEXT_STATE    _GLFWlibraryEGL egl


// EGL-specific per-context data
//
typedef struct _GLFWcontextEGL
{
   EGLConfig        config;
   EGLContext       handle;
   EGLSurface       surface;

   void*            client;

} _GLFWcontextEGL;

// EGL-specific global data
//
typedef struct _GLFWlibraryEGL
{
    EGLDisplay      display;
    EGLint          major, minor;
    GLFWbool        prefix;

    GLFWbool        KHR_create_context;
    GLFWbool        KHR_create_context_no_error;
    GLFWbool        KHR_gl_colorspace;
    GLFWbool        KHR_get_all_proc_addresses;
    GLFWbool        KHR_context_flush_control;

    void*           handle;

    PFN_eglGetConfigAttrib      GetConfigAttrib;
    PFN_eglGetConfigs           GetConfigs;
    PFN_eglGetDisplay           GetDisplay;
    PFN_eglGetError             GetError;
    PFN_eglInitialize           Initialize;
    PFN_eglTerminate            Terminate;
    PFN_eglBindAPI              BindAPI;
    PFN_eglCreateContext        CreateContext;
    PFN_eglDestroySurface       DestroySurface;
    PFN_eglDestroyContext       DestroyContext;
    PFN_eglCreateWindowSurface  CreateWindowSurface;
    PFN_eglMakeCurrent          MakeCurrent;
    PFN_eglSwapBuffers          SwapBuffers;
    PFN_eglSwapInterval         SwapInterval;
    PFN_eglQueryString          QueryString;
    PFN_eglGetProcAddress       GetProcAddress;

} _GLFWlibraryEGL;


GLFWbool _glfwInitEGL(void);
void _glfwTerminateEGL(void);
GLFWbool _glfwCreateContextEGL(_GLFWwindow* window,
                               const _GLFWctxconfig* ctxconfig,
                               const _GLFWfbconfig* fbconfig);
#if defined(_GLFW_X11)
GLFWbool _glfwChooseVisualEGL(const _GLFWwndconfig* wndconfig,
                              const _GLFWctxconfig* ctxconfig,
                              const _GLFWfbconfig* fbconfig,
                              Visual** visual, int* depth);
#endif /*_GLFW_X11*/



==> figs/from-dave/deps/glfw/src/glx_context.c <==
//========================================================================
// GLFW 3.3 GLX - www.glfw.org
//------------------------------------------------------------------------
// Copyright (c) 2002-2006 Marcus Geelnard
// Copyright (c) 2006-2019 Camilla Löwy <elmindreda@glfw.org>
//
// This software is provided 'as-is', without any express or implied
// warranty. In no event will the authors be held liable for any damages
// arising from the use of this software.
//
// Permission is granted to anyone to use this software for any purpose,
// including commercial applications, and to alter it and redistribute it
// freely, subject to the following restrictions:
//
// 1. The origin of this software must not be misrepresented; you must not
//    claim that you wrote the original software. If you use this software
//    in a product, an acknowledgment in the product documentation would
//    be appreciated but is not required.
//
// 2. Altered source versions must be plainly marked as such, and must not
//    be misrepresented as being the original software.
//
// 3. This notice may not be removed or altered from any source
//    distribution.
//
//========================================================================
// It is fine to use C99 in this file because it will not be built with VS
//========================================================================

#include "internal.h"

#include <string.h>
#include <stdlib.h>
#include <assert.h>

#ifndef GLXBadProfileARB
 #define GLXBadProfileARB 13
#endif


// Returns the specified attribute of the specified GLXFBConfig
//
static int getGLXFBConfigAttrib(GLXFBConfig fbconfig, int attrib)
{
    int value;
    glXGetFBConfigAttrib(_glfw.x11.display, fbconfig, attrib, &value);
    return value;
}

// Return the GLXFBConfig most closely matching the specified hints
//
static GLFWbool chooseGLXFBConfig(const _GLFWfbconfig* desired,
                                  GLXFBConfig* result)
{
    GLXFBConfig* nativeConfigs;
    _GLFWfbconfig* usableConfigs;
    const _GLFWfbconfig* closest;
    int i, nativeCount, usableCount;
    const char* vendor;
    GLFWbool trustWindowBit = GLFW_TRUE;

    // HACK: This is a (hopefully temporary) workaround for Chromium
    //       (VirtualBox GL) not setting the window bit on any GLXFBConfigs
    vendor = glXGetClientString(_glfw.x11.display, GLX_VENDOR);
    if (vendor && strcmp(vendor, "Chromium") == 0)
        trustWindowBit = GLFW_FALSE;

    nativeConfigs =
        glXGetFBConfigs(_glfw.x11.display, _glfw.x11.screen, &nativeCount);
    if (!nativeConfigs || !nativeCount)
    {
        _glfwInputError(GLFW_API_UNAVAILABLE, "GLX: No GLXFBConfigs returned");
        return GLFW_FALSE;
    }

    usableConfigs = calloc(nativeCount, sizeof(_GLFWfbconfig));
    usableCount = 0;

    for (i = 0;  i < nativeCount;  i++)
    {
        const GLXFBConfig n = nativeConfigs[i];
        _GLFWfbconfig* u = usableConfigs + usableCount;

        // Only consider RGBA GLXFBConfigs
        if (!(getGLXFBConfigAttrib(n, GLX_RENDER_TYPE) & GLX_RGBA_BIT))
            continue;

        // Only consider window GLXFBConfigs
        if (!(getGLXFBConfigAttrib(n, GLX_DRAWABLE_TYPE) & GLX_WINDOW_BIT))
        {
            if (trustWindowBit)
                continue;
        }

        if (desired->transparent)
        {
            XVisualInfo* vi = glXGetVisualFromFBConfig(_glfw.x11.display, n);
            if (vi)
            {
                u->transparent = _glfwIsVisualTransparentX11(vi->visual);
                XFree(vi);
            }
        }

        u->redBits = getGLXFBConfigAttrib(n, GLX_RED_SIZE);
        u->greenBits = getGLXFBConfigAttrib(n, GLX_GREEN_SIZE);
        u->blueBits = getGLXFBConfigAttrib(n, GLX_BLUE_SIZE);

        u->alphaBits = getGLXFBConfigAttrib(n, GLX_ALPHA_SIZE);
        u->depthBits = getGLXFBConfigAttrib(n, GLX_DEPTH_SIZE);
        u->stencilBits = getGLXFBConfigAttrib(n, GLX_STENCIL_SIZE);

        u->accumRedBits = getGLXFBConfigAttrib(n, GLX_ACCUM_RED_SIZE);
        u->accumGreenBits = getGLXFBConfigAttrib(n, GLX_ACCUM_GREEN_SIZE);
        u->accumBlueBits = getGLXFBConfigAttrib(n, GLX_ACCUM_BLUE_SIZE);
        u->accumAlphaBits = getGLXFBConfigAttrib(n, GLX_ACCUM_ALPHA_SIZE);

        u->auxBuffers = getGLXFBConfigAttrib(n, GLX_AUX_BUFFERS);

        if (getGLXFBConfigAttrib(n, GLX_STEREO))
            u->stereo = GLFW_TRUE;
        if (getGLXFBConfigAttrib(n, GLX_DOUBLEBUFFER))
            u->doublebuffer = GLFW_TRUE;

        if (_glfw.glx.ARB_multisample)
            u->samples = getGLXFBConfigAttrib(n, GLX_SAMPLES);

        if (_glfw.glx.ARB_framebuffer_sRGB || _glfw.glx.EXT_framebuffer_sRGB)
            u->sRGB = getGLXFBConfigAttrib(n, GLX_FRAMEBUFFER_SRGB_CAPABLE_ARB);

        u->handle = (uintptr_t) n;
        usableCount++;
    }

    closest = _glfwChooseFBConfig(desired, usableConfigs, usableCount);
    if (closest)
        *result = (GLXFBConfig) closest->handle;

    XFree(nativeConfigs);
    free(usableConfigs);

    return closest != NULL;
}

// Create the OpenGL context using legacy API
//
static GLXContext createLegacyContextGLX(_GLFWwindow* window,
                                         GLXFBConfig fbconfig,
                                         GLXContext share)
{
    return glXCreateNewContext(_glfw.x11.display,
                               fbconfig,
                               GLX_RGBA_TYPE,
                               share,
                               True);
}

static void makeContextCurrentGLX(_GLFWwindow* window)
{
    if (window)
    {
        if (!glXMakeCurrent(_glfw.x11.display,
                            window->context.glx.window,
                            window->context.glx.handle))
        {
            _glfwInputError(GLFW_PLATFORM_ERROR,
                            "GLX: Failed to make context current");
            return;
        }
    }
    else
    {
        if (!glXMakeCurrent(_glfw.x11.display, None, NULL))
        {
            _glfwInputError(GLFW_PLATFORM_ERROR,
                            "GLX: Failed to clear current context");
            return;
        }
    }

    _glfwPlatformSetTls(&_glfw.contextSlot, window);
}

static void swapBuffersGLX(_GLFWwindow* window)
{
    glXSwapBuffers(_glfw.x11.display, window->context.glx.window);
}

static void swapIntervalGLX(int interval)
{
    _GLFWwindow* window = _glfwPlatformGetTls(&_glfw.contextSlot);

    if (_glfw.glx.EXT_swap_control)
    {
        _glfw.glx.SwapIntervalEXT(_glfw.x11.display,
                                  window->context.glx.window,
                                  interval);
    }
    else if (_glfw.glx.MESA_swap_control)
        _glfw.glx.SwapIntervalMESA(interval);
    else if (_glfw.glx.SGI_swap_control)
    {
        if (interval > 0)
            _glfw.glx.SwapIntervalSGI(interval);
    }
}

static int extensionSupportedGLX(const char* extension)
{
    const char* extensions =
        glXQueryExtensionsString(_glfw.x11.display, _glfw.x11.screen);
    if (extensions)
    {
        if (_glfwStringInExtensionString(extension, extensions))
            return GLFW_TRUE;
    }

    return GLFW_FALSE;
}

static GLFWglproc getProcAddressGLX(const char* procname)
{
    if (_glfw.glx.GetProcAddress)
        return _glfw.glx.GetProcAddress((const GLubyte*) procname);
    else if (_glfw.glx.GetProcAddressARB)
        return _glfw.glx.GetProcAddressARB((const GLubyte*) procname);
    else
        return _glfw_dlsym(_glfw.glx.handle, procname);
}

static void destroyContextGLX(_GLFWwindow* window)
{
    if (window->context.glx.window)
    {
        glXDestroyWindow(_glfw.x11.display, window->context.glx.window);
        window->context.glx.window = None;
    }

    if (window->context.glx.handle)
    {
        glXDestroyContext(_glfw.x11.display, window->context.glx.handle);
        window->context.glx.handle = NULL;
    }
}


//////////////////////////////////////////////////////////////////////////
//////                       GLFW internal API                      //////
//////////////////////////////////////////////////////////////////////////

// Initialize GLX
//
GLFWbool _glfwInitGLX(void)
{
    int i;
    const char* sonames[] =
    {
#if defined(_GLFW_GLX_LIBRARY)
        _GLFW_GLX_LIBRARY,
#elif defined(__CYGWIN__)
        "libGL-1.so",
#else
        "libGL.so.1",
        "libGL.so",
#endif
        NULL
    };

    if (_glfw.glx.handle)
        return GLFW_TRUE;

    for (i = 0;  sonames[i];  i++)
    {
        _glfw.glx.handle = _glfw_dlopen(sonames[i]);
        if (_glfw.glx.handle)
            break;
    }

    if (!_glfw.glx.handle)
    {
        _glfwInputError(GLFW_API_UNAVAILABLE, "GLX: Failed to load GLX");
        return GLFW_FALSE;
    }

    _glfw.glx.GetFBConfigs =
        _glfw_dlsym(_glfw.glx.handle, "glXGetFBConfigs");
    _glfw.glx.GetFBConfigAttrib =
        _glfw_dlsym(_glfw.glx.handle, "glXGetFBConfigAttrib");
    _glfw.glx.GetClientString =
        _glfw_dlsym(_glfw.glx.handle, "glXGetClientString");
    _glfw.glx.QueryExtension =
        _glfw_dlsym(_glfw.glx.handle, "glXQueryExtension");
    _glfw.glx.QueryVersion =
        _glfw_dlsym(_glfw.glx.handle, "glXQueryVersion");
    _glfw.glx.DestroyContext =
        _glfw_dlsym(_glfw.glx.handle, "glXDestroyContext");
    _glfw.glx.MakeCurrent =
        _glfw_dlsym(_glfw.glx.handle, "glXMakeCurrent");
    _glfw.glx.SwapBuffers =
        _glfw_dlsym(_glfw.glx.handle, "glXSwapBuffers");
    _glfw.glx.QueryExtensionsString =
        _glfw_dlsym(_glfw.glx.handle, "glXQueryExtensionsString");
    _glfw.glx.CreateNewContext =
        _glfw_dlsym(_glfw.glx.handle, "glXCreateNewContext");
    _glfw.glx.CreateWindow =
        _glfw_dlsym(_glfw.glx.handle, "glXCreateWindow");
    _glfw.glx.DestroyWindow =
        _glfw_dlsym(_glfw.glx.handle, "glXDestroyWindow");
    _glfw.glx.GetProcAddress =
        _glfw_dlsym(_glfw.glx.handle, "glXGetProcAddress");
    _glfw.glx.GetProcAddressARB =
        _glfw_dlsym(_glfw.glx.handle, "glXGetProcAddressARB");
    _glfw.glx.GetVisualFromFBConfig =
        _glfw_dlsym(_glfw.glx.handle, "glXGetVisualFromFBConfig");

    if (!_glfw.glx.GetFBConfigs ||
        !_glfw.glx.GetFBConfigAttrib ||
        !_glfw.glx.GetClientString ||
        !_glfw.glx.QueryExtension ||
        !_glfw.glx.QueryVersion ||
        !_glfw.glx.DestroyContext ||
        !_glfw.glx.MakeCurrent ||
        !_glfw.glx.SwapBuffers ||
        !_glfw.glx.QueryExtensionsString ||
        !_glfw.glx.CreateNewContext ||
        !_glfw.glx.CreateWindow ||
        !_glfw.glx.DestroyWindow ||
        !_glfw.glx.GetProcAddress ||
        !_glfw.glx.GetProcAddressARB ||
        !_glfw.glx.GetVisualFromFBConfig)
    {
        _glfwInputError(GLFW_PLATFORM_ERROR,
                        "GLX: Failed to load required entry points");
        return GLFW_FALSE;
    }

    if (!glXQueryExtension(_glfw.x11.display,
                           &_glfw.glx.errorBase,
                           &_glfw.glx.eventBase))
    {
        _glfwInputError(GLFW_API_UNAVAILABLE, "GLX: GLX extension not found");
        return GLFW_FALSE;
    }

    if (!glXQueryVersion(_glfw.x11.display, &_glfw.glx.major, &_glfw.glx.minor))
    {
        _glfwInputError(GLFW_API_UNAVAILABLE,
                        "GLX: Failed to query GLX version");
        return GLFW_FALSE;
    }

    if (_glfw.glx.major == 1 && _glfw.glx.minor < 3)
    {
        _glfwInputError(GLFW_API_UNAVAILABLE,
                        "GLX: GLX version 1.3 is required");
        return GLFW_FALSE;
    }

    if (extensionSupportedGLX("GLX_EXT_swap_control"))
    {
        _glfw.glx.SwapIntervalEXT = (PFNGLXSWAPINTERVALEXTPROC)
            getProcAddressGLX("glXSwapIntervalEXT");

        if (_glfw.glx.SwapIntervalEXT)
            _glfw.glx.EXT_swap_control = GLFW_TRUE;
    }

    if (extensionSupportedGLX("GLX_SGI_swap_control"))
    {
        _glfw.glx.SwapIntervalSGI = (PFNGLXSWAPINTERVALSGIPROC)
            getProcAddressGLX("glXSwapIntervalSGI");

        if (_glfw.glx.SwapIntervalSGI)
            _glfw.glx.SGI_swap_control = GLFW_TRUE;
    }

    if (extensionSupportedGLX("GLX_MESA_swap_control"))
    {
        _glfw.glx.SwapIntervalMESA = (PFNGLXSWAPINTERVALMESAPROC)
            getProcAddressGLX("glXSwapIntervalMESA");

        if (_glfw.glx.SwapIntervalMESA)
            _glfw.glx.MESA_swap_control = GLFW_TRUE;
    }

    if (extensionSupportedGLX("GLX_ARB_multisample"))
        _glfw.glx.ARB_multisample = GLFW_TRUE;

    if (extensionSupportedGLX("GLX_ARB_framebuffer_sRGB"))
        _glfw.glx.ARB_framebuffer_sRGB = GLFW_TRUE;

    if (extensionSupportedGLX("GLX_EXT_framebuffer_sRGB"))
        _glfw.glx.EXT_framebuffer_sRGB = GLFW_TRUE;

    if (extensionSupportedGLX("GLX_ARB_create_context"))
    {
        _glfw.glx.CreateContextAttribsARB = (PFNGLXCREATECONTEXTATTRIBSARBPROC)
            getProcAddressGLX("glXCreateContextAttribsARB");

        if (_glfw.glx.CreateContextAttribsARB)
            _glfw.glx.ARB_create_context = GLFW_TRUE;
    }

    if (extensionSupportedGLX("GLX_ARB_create_context_robustness"))
        _glfw.glx.ARB_create_context_robustness = GLFW_TRUE;

    if (extensionSupportedGLX("GLX_ARB_create_context_profile"))
        _glfw.glx.ARB_create_context_profile = GLFW_TRUE;

    if (extensionSupportedGLX("GLX_EXT_create_context_es2_profile"))
        _glfw.glx.EXT_create_context_es2_profile = GLFW_TRUE;

    if (extensionSupportedGLX("GLX_ARB_create_context_no_error"))
        _glfw.glx.ARB_create_context_no_error = GLFW_TRUE;

    if (extensionSupportedGLX("GLX_ARB_context_flush_control"))
        _glfw.glx.ARB_context_flush_control = GLFW_TRUE;

    return GLFW_TRUE;
}

// Terminate GLX
//
void _glfwTerminateGLX(void)
{
    // NOTE: This function must not call any X11 functions, as it is called
    //       after XCloseDisplay (see _glfwPlatformTerminate for details)

    if (_glfw.glx.handle)
    {
        _glfw_dlclose(_glfw.glx.handle);
        _glfw.glx.handle = NULL;
    }
}

#define setAttrib(a, v) \
{ \
    assert(((size_t) index + 1) < sizeof(attribs) / sizeof(attribs[0])); \
    attribs[index++] = a; \
    attribs[index++] = v; \
}

// Create the OpenGL or OpenGL ES context
//
GLFWbool _glfwCreateContextGLX(_GLFWwindow* window,
                               const _GLFWctxconfig* ctxconfig,
                               const _GLFWfbconfig* fbconfig)
{
    int attribs[40];
    GLXFBConfig native = NULL;
    GLXContext share = NULL;

    if (ctxconfig->share)
        share = ctxconfig->share->context.glx.handle;

    if (!chooseGLXFBConfig(fbconfig, &native))
    {
        _glfwInputError(GLFW_FORMAT_UNAVAILABLE,
                        "GLX: Failed to find a suitable GLXFBConfig");
        return GLFW_FALSE;
    }

    if (ctxconfig->client == GLFW_OPENGL_ES_API)
    {
        if (!_glfw.glx.ARB_create_context ||
            !_glfw.glx.ARB_create_context_profile ||
            !_glfw.glx.EXT_create_context_es2_profile)
        {
            _glfwInputError(GLFW_API_UNAVAILABLE,
                            "GLX: OpenGL ES requested but GLX_EXT_create_context_es2_profile is unavailable");
            return GLFW_FALSE;
        }
    }

    if (ctxconfig->forward)
    {
        if (!_glfw.glx.ARB_create_context)
        {
            _glfwInputError(GLFW_VERSION_UNAVAILABLE,
                            "GLX: Forward compatibility requested but GLX_ARB_create_context_profile is unavailable");
            return GLFW_FALSE;
        }
    }

    if (ctxconfig->profile)
    {
        if (!_glfw.glx.ARB_create_context ||
            !_glfw.glx.ARB_create_context_profile)
        {
            _glfwInputError(GLFW_VERSION_UNAVAILABLE,
                            "GLX: An OpenGL profile requested but GLX_ARB_create_context_profile is unavailable");
            return GLFW_FALSE;
        }
    }

    _glfwGrabErrorHandlerX11();

    if (_glfw.glx.ARB_create_context)
    {
        int index = 0, mask = 0, flags = 0;

        if (ctxconfig->client == GLFW_OPENGL_API)
        {
            if (ctxconfig->forward)
                flags |= GLX_CONTEXT_FORWARD_COMPATIBLE_BIT_ARB;

            if (ctxconfig->profile == GLFW_OPENGL_CORE_PROFILE)
                mask |= GLX_CONTEXT_CORE_PROFILE_BIT_ARB;
            else if (ctxconfig->profile == GLFW_OPENGL_COMPAT_PROFILE)
                mask |= GLX_CONTEXT_COMPATIBILITY_PROFILE_BIT_ARB;
        }
        else
            mask |= GLX_CONTEXT_ES2_PROFILE_BIT_EXT;

        if (ctxconfig->debug)
            flags |= GLX_CONTEXT_DEBUG_BIT_ARB;

        if (ctxconfig->robustness)
        {
            if (_glfw.glx.ARB_create_context_robustness)
            {
                if (ctxconfig->robustness == GLFW_NO_RESET_NOTIFICATION)
                {
                    setAttrib(GLX_CONTEXT_RESET_NOTIFICATION_STRATEGY_ARB,
                              GLX_NO_RESET_NOTIFICATION_ARB);
                }
                else if (ctxconfig->robustness == GLFW_LOSE_CONTEXT_ON_RESET)
                {
                    setAttrib(GLX_CONTEXT_RESET_NOTIFICATION_STRATEGY_ARB,
                              GLX_LOSE_CONTEXT_ON_RESET_ARB);
                }

                flags |= GLX_CONTEXT_ROBUST_ACCESS_BIT_ARB;
            }
        }

        if (ctxconfig->release)
        {
            if (_glfw.glx.ARB_context_flush_control)
            {
                if (ctxconfig->release == GLFW_RELEASE_BEHAVIOR_NONE)
                {
                    setAttrib(GLX_CONTEXT_RELEASE_BEHAVIOR_ARB,
                              GLX_CONTEXT_RELEASE_BEHAVIOR_NONE_ARB);
                }
                else if (ctxconfig->release == GLFW_RELEASE_BEHAVIOR_FLUSH)
                {
                    setAttrib(GLX_CONTEXT_RELEASE_BEHAVIOR_ARB,
                              GLX_CONTEXT_RELEASE_BEHAVIOR_FLUSH_ARB);
                }
            }
        }

        if (ctxconfig->noerror)
        {
            if (_glfw.glx.ARB_create_context_no_error)
                setAttrib(GLX_CONTEXT_OPENGL_NO_ERROR_ARB, GLFW_TRUE);
        }

        // NOTE: Only request an explicitly versioned context when necessary, as
        //       explicitly requesting version 1.0 does not always return the
        //       highest version supported by the driver
        if (ctxconfig->major != 1 || ctxconfig->minor != 0)
        {
            setAttrib(GLX_CONTEXT_MAJOR_VERSION_ARB, ctxconfig->major);
            setAttrib(GLX_CONTEXT_MINOR_VERSION_ARB, ctxconfig->minor);
        }

        if (mask)
            setAttrib(GLX_CONTEXT_PROFILE_MASK_ARB, mask);

        if (flags)
            setAttrib(GLX_CONTEXT_FLAGS_ARB, flags);

        setAttrib(None, None);

        window->context.glx.handle =
            _glfw.glx.CreateContextAttribsARB(_glfw.x11.display,
                                              native,
                                              share,
                                              True,
                                              attribs);

        // HACK: This is a fallback for broken versions of the Mesa
        //       implementation of GLX_ARB_create_context_profile that fail
        //       default 1.0 context creation with a GLXBadProfileARB error in
        //       violation of the extension spec
        if (!window->context.glx.handle)
        {
            if (_glfw.x11.errorCode == _glfw.glx.errorBase + GLXBadProfileARB &&
                ctxconfig->client == GLFW_OPENGL_API &&
                ctxconfig->profile == GLFW_OPENGL_ANY_PROFILE &&
                ctxconfig->forward == GLFW_FALSE)
            {
                window->context.glx.handle =
                    createLegacyContextGLX(window, native, share);
            }
        }
    }
    else
    {
        window->context.glx.handle =
            createLegacyContextGLX(window, native, share);
    }

    _glfwReleaseErrorHandlerX11();

    if (!window->context.glx.handle)
    {
        _glfwInputErrorX11(GLFW_VERSION_UNAVAILABLE, "GLX: Failed to create context");
        return GLFW_FALSE;
    }

    window->context.glx.window =
        glXCreateWindow(_glfw.x11.display, native, window->x11.handle, NULL);
    if (!window->context.glx.window)
    {
        _glfwInputError(GLFW_PLATFORM_ERROR, "GLX: Failed to create window");
        return GLFW_FALSE;
    }

    window->context.makeCurrent = makeContextCurrentGLX;
    window->context.swapBuffers = swapBuffersGLX;
    window->context.swapInterval = swapIntervalGLX;
    window->context.extensionSupported = extensionSupportedGLX;
    window->context.getProcAddress = getProcAddressGLX;
    window->context.destroy = destroyContextGLX;

    return GLFW_TRUE;
}

#undef setAttrib

// Returns the Visual and depth of the chosen GLXFBConfig
//
GLFWbool _glfwChooseVisualGLX(const _GLFWwndconfig* wndconfig,
                              const _GLFWctxconfig* ctxconfig,
                              const _GLFWfbconfig* fbconfig,
                              Visual** visual, int* depth)
{
    GLXFBConfig native;
    XVisualInfo* result;

    if (!chooseGLXFBConfig(fbconfig, &native))
    {
        _glfwInputError(GLFW_FORMAT_UNAVAILABLE,
                        "GLX: Failed to find a suitable GLXFBConfig");
        return GLFW_FALSE;
    }

    result = glXGetVisualFromFBConfig(_glfw.x11.display, native);
    if (!result)
    {
        _glfwInputError(GLFW_PLATFORM_ERROR,
                        "GLX: Failed to retrieve Visual for GLXFBConfig");
        return GLFW_FALSE;
    }

    *visual = result->visual;
    *depth  = result->depth;

    XFree(result);
    return GLFW_TRUE;
}


//////////////////////////////////////////////////////////////////////////
//////                        GLFW native API                       //////
//////////////////////////////////////////////////////////////////////////

GLFWAPI GLXContext glfwGetGLXContext(GLFWwindow* handle)
{
    _GLFWwindow* window = (_GLFWwindow*) handle;
    _GLFW_REQUIRE_INIT_OR_RETURN(NULL);

    if (window->context.client == GLFW_NO_API)
    {
        _glfwInputError(GLFW_NO_WINDOW_CONTEXT, NULL);
        return NULL;
    }

    return window->context.glx.handle;
}

GLFWAPI GLXWindow glfwGetGLXWindow(GLFWwindow* handle)
{
    _GLFWwindow* window = (_GLFWwindow*) handle;
    _GLFW_REQUIRE_INIT_OR_RETURN(None);

    if (window->context.client == GLFW_NO_API)
    {
        _glfwInputError(GLFW_NO_WINDOW_CONTEXT, NULL);
        return None;
    }

    return window->context.glx.window;
}



==> figs/from-dave/deps/glfw/src/glx_context.h <==
//========================================================================
// GLFW 3.3 GLX - www.glfw.org
//------------------------------------------------------------------------
// Copyright (c) 2002-2006 Marcus Geelnard
// Copyright (c) 2006-2017 Camilla Löwy <elmindreda@glfw.org>
//
// This software is provided 'as-is', without any express or implied
// warranty. In no event will the authors be held liable for any damages
// arising from the use of this software.
//
// Permission is granted to anyone to use this software for any purpose,
// including commercial applications, and to alter it and redistribute it
// freely, subject to the following restrictions:
//
// 1. The origin of this software must not be misrepresented; you must not
//    claim that you wrote the original software. If you use this software
//    in a product, an acknowledgment in the product documentation would
//    be appreciated but is not required.
//
// 2. Altered source versions must be plainly marked as such, and must not
//    be misrepresented as being the original software.
//
// 3. This notice may not be removed or altered from any source
//    distribution.
//
//========================================================================

#define GLX_VENDOR 1
#define GLX_RGBA_BIT 0x00000001
#define GLX_WINDOW_BIT 0x00000001
#define GLX_DRAWABLE_TYPE 0x8010
#define GLX_RENDER_TYPE 0x8011
#define GLX_RGBA_TYPE 0x8014
#define GLX_DOUBLEBUFFER 5
#define GLX_STEREO 6
#define GLX_AUX_BUFFERS 7
#define GLX_RED_SIZE 8
#define GLX_GREEN_SIZE 9
#define GLX_BLUE_SIZE 10
#define GLX_ALPHA_SIZE 11
#define GLX_DEPTH_SIZE 12
#define GLX_STENCIL_SIZE 13
#define GLX_ACCUM_RED_SIZE 14
#define GLX_ACCUM_GREEN_SIZE 15
#define GLX_ACCUM_BLUE_SIZE 16
#define GLX_ACCUM_ALPHA_SIZE 17
#define GLX_SAMPLES 0x186a1
#define GLX_VISUAL_ID 0x800b

#define GLX_FRAMEBUFFER_SRGB_CAPABLE_ARB 0x20b2
#define GLX_CONTEXT_DEBUG_BIT_ARB 0x00000001
#define GLX_CONTEXT_COMPATIBILITY_PROFILE_BIT_ARB 0x00000002
#define GLX_CONTEXT_CORE_PROFILE_BIT_ARB 0x00000001
#define GLX_CONTEXT_PROFILE_MASK_ARB 0x9126
#define GLX_CONTEXT_FORWARD_COMPATIBLE_BIT_ARB 0x00000002
#define GLX_CONTEXT_MAJOR_VERSION_ARB 0x2091
#define GLX_CONTEXT_MINOR_VERSION_ARB 0x2092
#define GLX_CONTEXT_FLAGS_ARB 0x2094
#define GLX_CONTEXT_ES2_PROFILE_BIT_EXT 0x00000004
#define GLX_CONTEXT_ROBUST_ACCESS_BIT_ARB 0x00000004
#define GLX_LOSE_CONTEXT_ON_RESET_ARB 0x8252
#define GLX_CONTEXT_RESET_NOTIFICATION_STRATEGY_ARB 0x8256
#define GLX_NO_RESET_NOTIFICATION_ARB 0x8261
#define GLX_CONTEXT_RELEASE_BEHAVIOR_ARB 0x2097
#define GLX_CONTEXT_RELEASE_BEHAVIOR_NONE_ARB 0
#define GLX_CONTEXT_RELEASE_BEHAVIOR_FLUSH_ARB 0x2098
#define GLX_CONTEXT_OPENGL_NO_ERROR_ARB 0x31b3

typedef XID GLXWindow;
typedef XID GLXDrawable;
typedef struct __GLXFBConfig* GLXFBConfig;
typedef struct __GLXcontext* GLXContext;
typedef void (*__GLXextproc)(void);

typedef int (*PFNGLXGETFBCONFIGATTRIBPROC)(Display*,GLXFBConfig,int,int*);
typedef const char* (*PFNGLXGETCLIENTSTRINGPROC)(Display*,int);
typedef Bool (*PFNGLXQUERYEXTENSIONPROC)(Display*,int*,int*);
typedef Bool (*PFNGLXQUERYVERSIONPROC)(Display*,int*,int*);
typedef void (*PFNGLXDESTROYCONTEXTPROC)(Display*,GLXContext);
typedef Bool (*PFNGLXMAKECURRENTPROC)(Display*,GLXDrawable,GLXContext);
typedef void (*PFNGLXSWAPBUFFERSPROC)(Display*,GLXDrawable);
typedef const char* (*PFNGLXQUERYEXTENSIONSSTRINGPROC)(Display*,int);
typedef GLXFBConfig* (*PFNGLXGETFBCONFIGSPROC)(Display*,int,int*);
typedef GLXContext (*PFNGLXCREATENEWCONTEXTPROC)(Display*,GLXFBConfig,int,GLXContext,Bool);
typedef __GLXextproc (* PFNGLXGETPROCADDRESSPROC)(const GLubyte *procName);
typedef void (*PFNGLXSWAPINTERVALEXTPROC)(Display*,GLXDrawable,int);
typedef XVisualInfo* (*PFNGLXGETVISUALFROMFBCONFIGPROC)(Display*,GLXFBConfig);
typedef GLXWindow (*PFNGLXCREATEWINDOWPROC)(Display*,GLXFBConfig,Window,const int*);
typedef void (*PFNGLXDESTROYWINDOWPROC)(Display*,GLXWindow);

typedef int (*PFNGLXSWAPINTERVALMESAPROC)(int);
typedef int (*PFNGLXSWAPINTERVALSGIPROC)(int);
typedef GLXContext (*PFNGLXCREATECONTEXTATTRIBSARBPROC)(Display*,GLXFBConfig,GLXContext,Bool,const int*);

// libGL.so function pointer typedefs
#define glXGetFBConfigs _glfw.glx.GetFBConfigs
#define glXGetFBConfigAttrib _glfw.glx.GetFBConfigAttrib
#define glXGetClientString _glfw.glx.GetClientString
#define glXQueryExtension _glfw.glx.QueryExtension
#define glXQueryVersion _glfw.glx.QueryVersion
#define glXDestroyContext _glfw.glx.DestroyContext
#define glXMakeCurrent _glfw.glx.MakeCurrent
#define glXSwapBuffers _glfw.glx.SwapBuffers
#define glXQueryExtensionsString _glfw.glx.QueryExtensionsString
#define glXCreateNewContext _glfw.glx.CreateNewContext
#define glXGetVisualFromFBConfig _glfw.glx.GetVisualFromFBConfig
#define glXCreateWindow _glfw.glx.CreateWindow
#define glXDestroyWindow _glfw.glx.DestroyWindow

#define _GLFW_PLATFORM_CONTEXT_STATE            _GLFWcontextGLX glx
#define _GLFW_PLATFORM_LIBRARY_CONTEXT_STATE    _GLFWlibraryGLX glx


// GLX-specific per-context data
//
typedef struct _GLFWcontextGLX
{
    GLXContext      handle;
    GLXWindow       window;

} _GLFWcontextGLX;

// GLX-specific global data
//
typedef struct _GLFWlibraryGLX
{
    int             major, minor;
    int             eventBase;
    int             errorBase;

    // dlopen handle for libGL.so.1
    void*           handle;

    // GLX 1.3 functions
    PFNGLXGETFBCONFIGSPROC              GetFBConfigs;
    PFNGLXGETFBCONFIGATTRIBPROC         GetFBConfigAttrib;
    PFNGLXGETCLIENTSTRINGPROC           GetClientString;
    PFNGLXQUERYEXTENSIONPROC            QueryExtension;
    PFNGLXQUERYVERSIONPROC              QueryVersion;
    PFNGLXDESTROYCONTEXTPROC            DestroyContext;
    PFNGLXMAKECURRENTPROC               MakeCurrent;
    PFNGLXSWAPBUFFERSPROC               SwapBuffers;
    PFNGLXQUERYEXTENSIONSSTRINGPROC     QueryExtensionsString;
    PFNGLXCREATENEWCONTEXTPROC          CreateNewContext;
    PFNGLXGETVISUALFROMFBCONFIGPROC     GetVisualFromFBConfig;
    PFNGLXCREATEWINDOWPROC              CreateWindow;
    PFNGLXDESTROYWINDOWPROC             DestroyWindow;

    // GLX 1.4 and extension functions
    PFNGLXGETPROCADDRESSPROC            GetProcAddress;
    PFNGLXGETPROCADDRESSPROC            GetProcAddressARB;
    PFNGLXSWAPINTERVALSGIPROC           SwapIntervalSGI;
    PFNGLXSWAPINTERVALEXTPROC           SwapIntervalEXT;
    PFNGLXSWAPINTERVALMESAPROC          SwapIntervalMESA;
    PFNGLXCREATECONTEXTATTRIBSARBPROC   CreateContextAttribsARB;
    GLFWbool        SGI_swap_control;
    GLFWbool        EXT_swap_control;
    GLFWbool        MESA_swap_control;
    GLFWbool        ARB_multisample;
    GLFWbool        ARB_framebuffer_sRGB;
    GLFWbool        EXT_framebuffer_sRGB;
    GLFWbool        ARB_create_context;
    GLFWbool        ARB_create_context_profile;
    GLFWbool        ARB_create_context_robustness;
    GLFWbool        EXT_create_context_es2_profile;
    GLFWbool        ARB_create_context_no_error;
    GLFWbool        ARB_context_flush_control;

} _GLFWlibraryGLX;

GLFWbool _glfwInitGLX(void);
void _glfwTerminateGLX(void);
GLFWbool _glfwCreateContextGLX(_GLFWwindow* window,
                               const _GLFWctxconfig* ctxconfig,
                               const _GLFWfbconfig* fbconfig);
void _glfwDestroyContextGLX(_GLFWwindow* window);
GLFWbool _glfwChooseVisualGLX(const _GLFWwndconfig* wndconfig,
                              const _GLFWctxconfig* ctxconfig,
                              const _GLFWfbconfig* fbconfig,
                              Visual** visual, int* depth);



==> figs/from-dave/deps/glfw/src/init.c <==
//========================================================================
// GLFW 3.3 - www.glfw.org
//------------------------------------------------------------------------
// Copyright (c) 2002-2006 Marcus Geelnard
// Copyright (c) 2006-2018 Camilla Löwy <elmindreda@glfw.org>
//
// This software is provided 'as-is', without any express or implied
// warranty. In no event will the authors be held liable for any damages
// arising from the use of this software.
//
// Permission is granted to anyone to use this software for any purpose,
// including commercial applications, and to alter it and redistribute it
// freely, subject to the following restrictions:
//
// 1. The origin of this software must not be misrepresented; you must not
//    claim that you wrote the original software. If you use this software
//    in a product, an acknowledgment in the product documentation would
//    be appreciated but is not required.
//
// 2. Altered source versions must be plainly marked as such, and must not
//    be misrepresented as being the original software.
//
// 3. This notice may not be removed or altered from any source
//    distribution.
//
//========================================================================
// Please use C89 style variable declarations in this file because VS 2010
//========================================================================

#include "internal.h"
#include "mappings.h"

#include <string.h>
#include <stdlib.h>
#include <stdio.h>
#include <stdarg.h>
#include <assert.h>


// The global variables below comprise all mutable global data in GLFW
//
// Any other global variable is a bug

// Global state shared between compilation units of GLFW
//
_GLFWlibrary _glfw = { GLFW_FALSE };

// These are outside of _glfw so they can be used before initialization and
// after termination
//
static _GLFWerror _glfwMainThreadError;
static GLFWerrorfun _glfwErrorCallback;
static _GLFWinitconfig _glfwInitHints =
{
    GLFW_TRUE,      // hat buttons
    {
        GLFW_TRUE,  // macOS menu bar
        GLFW_TRUE   // macOS bundle chdir
    }
};

// Terminate the library
//
static void terminate(void)
{
    int i;

    memset(&_glfw.callbacks, 0, sizeof(_glfw.callbacks));

    while (_glfw.windowListHead)
        glfwDestroyWindow((GLFWwindow*) _glfw.windowListHead);

    while (_glfw.cursorListHead)
        glfwDestroyCursor((GLFWcursor*) _glfw.cursorListHead);

    for (i = 0;  i < _glfw.monitorCount;  i++)
    {
        _GLFWmonitor* monitor = _glfw.monitors[i];
        if (monitor->originalRamp.size)
            _glfwPlatformSetGammaRamp(monitor, &monitor->originalRamp);
        _glfwFreeMonitor(monitor);
    }

    free(_glfw.monitors);
    _glfw.monitors = NULL;
    _glfw.monitorCount = 0;

    free(_glfw.mappings);
    _glfw.mappings = NULL;
    _glfw.mappingCount = 0;

    _glfwTerminateVulkan();
    _glfwPlatformTerminate();

    _glfw.initialized = GLFW_FALSE;

    while (_glfw.errorListHead)
    {
        _GLFWerror* error = _glfw.errorListHead;
        _glfw.errorListHead = error->next;
        free(error);
    }

    _glfwPlatformDestroyTls(&_glfw.contextSlot);
    _glfwPlatformDestroyTls(&_glfw.errorSlot);
    _glfwPlatformDestroyMutex(&_glfw.errorLock);

    memset(&_glfw, 0, sizeof(_glfw));
}


//////////////////////////////////////////////////////////////////////////
//////                       GLFW internal API                      //////
//////////////////////////////////////////////////////////////////////////

char* _glfw_strdup(const char* source)
{
    const size_t length = strlen(source);
    char* result = calloc(length + 1, 1);
    strcpy(result, source);
    return result;
}

float _glfw_fminf(float a, float b)
{
    if (a != a)
        return b;
    else if (b != b)
        return a;
    else if (a < b)
        return a;
    else
        return b;
}

float _glfw_fmaxf(float a, float b)
{
    if (a != a)
        return b;
    else if (b != b)
        return a;
    else if (a > b)
        return a;
    else
        return b;
}


//////////////////////////////////////////////////////////////////////////
//////                         GLFW event API                       //////
//////////////////////////////////////////////////////////////////////////

// Notifies shared code of an error
//
void _glfwInputError(int code, const char* format, ...)
{
    _GLFWerror* error;
    char description[_GLFW_MESSAGE_SIZE];

    if (format)
    {
        va_list vl;

        va_start(vl, format);
        vsnprintf(description, sizeof(description), format, vl);
        va_end(vl);

        description[sizeof(description) - 1] = '\0';
    }
    else
    {
        if (code == GLFW_NOT_INITIALIZED)
            strcpy(description, "The GLFW library is not initialized");
        else if (code == GLFW_NO_CURRENT_CONTEXT)
            strcpy(description, "There is no current context");
        else if (code == GLFW_INVALID_ENUM)
            strcpy(description, "Invalid argument for enum parameter");
        else if (code == GLFW_INVALID_VALUE)
            strcpy(description, "Invalid value for parameter");
        else if (code == GLFW_OUT_OF_MEMORY)
            strcpy(description, "Out of memory");
        else if (code == GLFW_API_UNAVAILABLE)
            strcpy(description, "The requested API is unavailable");
        else if (code == GLFW_VERSION_UNAVAILABLE)
            strcpy(description, "The requested API version is unavailable");
        else if (code == GLFW_PLATFORM_ERROR)
            strcpy(description, "A platform-specific error occurred");
        else if (code == GLFW_FORMAT_UNAVAILABLE)
            strcpy(description, "The requested format is unavailable");
        else if (code == GLFW_NO_WINDOW_CONTEXT)
            strcpy(description, "The specified window has no context");
        else
            strcpy(description, "ERROR: UNKNOWN GLFW ERROR");
    }

    if (_glfw.initialized)
    {
        error = _glfwPlatformGetTls(&_glfw.errorSlot);
        if (!error)
        {
            error = calloc(1, sizeof(_GLFWerror));
            _glfwPlatformSetTls(&_glfw.errorSlot, error);
            _glfwPlatformLockMutex(&_glfw.errorLock);
            error->next = _glfw.errorListHead;
            _glfw.errorListHead = error;
            _glfwPlatformUnlockMutex(&_glfw.errorLock);
        }
    }
    else
        error = &_glfwMainThreadError;

    error->code = code;
    strcpy(error->description, description);

    if (_glfwErrorCallback)
        _glfwErrorCallback(code, description);
}


//////////////////////////////////////////////////////////////////////////
//////                        GLFW public API                       //////
//////////////////////////////////////////////////////////////////////////

GLFWAPI int glfwInit(void)
{
    if (_glfw.initialized)
        return GLFW_TRUE;

    memset(&_glfw, 0, sizeof(_glfw));
    _glfw.hints.init = _glfwInitHints;

    if (!_glfwPlatformInit())
    {
        terminate();
        return GLFW_FALSE;
    }

    if (!_glfwPlatformCreateMutex(&_glfw.errorLock) ||
        !_glfwPlatformCreateTls(&_glfw.errorSlot) ||
        !_glfwPlatformCreateTls(&_glfw.contextSlot))
    {
        terminate();
        return GLFW_FALSE;
    }

    _glfwPlatformSetTls(&_glfw.errorSlot, &_glfwMainThreadError);

    _glfw.initialized = GLFW_TRUE;
    _glfw.timer.offset = _glfwPlatformGetTimerValue();

    glfwDefaultWindowHints();

    {
        int i;

        for (i = 0;  _glfwDefaultMappings[i];  i++)
        {
            if (!glfwUpdateGamepadMappings(_glfwDefaultMappings[i]))
            {
                terminate();
                return GLFW_FALSE;
            }
        }
    }

    return GLFW_TRUE;
}

GLFWAPI void glfwTerminate(void)
{
    if (!_glfw.initialized)
        return;

    terminate();
}

GLFWAPI void glfwInitHint(int hint, int value)
{
    switch (hint)
    {
        case GLFW_JOYSTICK_HAT_BUTTONS:
            _glfwInitHints.hatButtons = value;
            return;
        case GLFW_COCOA_CHDIR_RESOURCES:
            _glfwInitHints.ns.chdir = value;
            return;
        case GLFW_COCOA_MENUBAR:
            _glfwInitHints.ns.menubar = value;
            return;
    }

    _glfwInputError(GLFW_INVALID_ENUM,
                    "Invalid init hint 0x%08X", hint);
}

GLFWAPI void glfwGetVersion(int* major, int* minor, int* rev)
{
    if (major != NULL)
        *major = GLFW_VERSION_MAJOR;
    if (minor != NULL)
        *minor = GLFW_VERSION_MINOR;
    if (rev != NULL)
        *rev = GLFW_VERSION_REVISION;
}

GLFWAPI const char* glfwGetVersionString(void)
{
    return _glfwPlatformGetVersionString();
}

GLFWAPI int glfwGetError(const char** description)
{
    _GLFWerror* error;
    int code = GLFW_NO_ERROR;

    if (description)
        *description = NULL;

    if (_glfw.initialized)
        error = _glfwPlatformGetTls(&_glfw.errorSlot);
    else
        error = &_glfwMainThreadError;

    if (error)
    {
        code = error->code;
        error->code = GLFW_NO_ERROR;
        if (description && code)
            *description = error->description;
    }

    return code;
}

GLFWAPI GLFWerrorfun glfwSetErrorCallback(GLFWerrorfun cbfun)
{
    _GLFW_SWAP_POINTERS(_glfwErrorCallback, cbfun);
    return cbfun;
}



==> figs/from-dave/deps/glfw/src/input.c <==
//========================================================================
// GLFW 3.3 - www.glfw.org
//------------------------------------------------------------------------
// Copyright (c) 2002-2006 Marcus Geelnard
// Copyright (c) 2006-2019 Camilla Löwy <elmindreda@glfw.org>
//
// This software is provided 'as-is', without any express or implied
// warranty. In no event will the authors be held liable for any damages
// arising from the use of this software.
//
// Permission is granted to anyone to use this software for any purpose,
// including commercial applications, and to alter it and redistribute it
// freely, subject to the following restrictions:
//
// 1. The origin of this software must not be misrepresented; you must not
//    claim that you wrote the original software. If you use this software
//    in a product, an acknowledgment in the product documentation would
//    be appreciated but is not required.
//
// 2. Altered source versions must be plainly marked as such, and must not
//    be misrepresented as being the original software.
//
// 3. This notice may not be removed or altered from any source
//    distribution.
//
//========================================================================
// Please use C89 style variable declarations in this file because VS 2010
//========================================================================

#include "internal.h"

#include <assert.h>
#include <float.h>
#include <math.h>
#include <stdlib.h>
#include <string.h>

// Internal key state used for sticky keys
#define _GLFW_STICK 3

// Internal constants for gamepad mapping source types
#define _GLFW_JOYSTICK_AXIS     1
#define _GLFW_JOYSTICK_BUTTON   2
#define _GLFW_JOYSTICK_HATBIT   3

// Finds a mapping based on joystick GUID
//
static _GLFWmapping* findMapping(const char* guid)
{
    int i;

    for (i = 0;  i < _glfw.mappingCount;  i++)
    {
        if (strcmp(_glfw.mappings[i].guid, guid) == 0)
            return _glfw.mappings + i;
    }

    return NULL;
}

// Checks whether a gamepad mapping element is present in the hardware
//
static GLFWbool isValidElementForJoystick(const _GLFWmapelement* e,
                                          const _GLFWjoystick* js)
{
    if (e->type == _GLFW_JOYSTICK_HATBIT && (e->index >> 4) >= js->hatCount)
        return GLFW_FALSE;
    else if (e->type == _GLFW_JOYSTICK_BUTTON && e->index >= js->buttonCount)
        return GLFW_FALSE;
    else if (e->type == _GLFW_JOYSTICK_AXIS && e->index >= js->axisCount)
        return GLFW_FALSE;

    return GLFW_TRUE;
}

// Finds a mapping based on joystick GUID and verifies element indices
//
static _GLFWmapping* findValidMapping(const _GLFWjoystick* js)
{
    _GLFWmapping* mapping = findMapping(js->guid);
    if (mapping)
    {
        int i;

        for (i = 0;  i <= GLFW_GAMEPAD_BUTTON_LAST;  i++)
        {
            if (!isValidElementForJoystick(mapping->buttons + i, js))
            {
                _glfwInputError(GLFW_INVALID_VALUE,
                                "Invalid button in gamepad mapping %s (%s)",
                                mapping->guid,
                                mapping->name);
                return NULL;
            }
        }

        for (i = 0;  i <= GLFW_GAMEPAD_AXIS_LAST;  i++)
        {
            if (!isValidElementForJoystick(mapping->axes + i, js))
            {
                _glfwInputError(GLFW_INVALID_VALUE,
                                "Invalid axis in gamepad mapping %s (%s)",
                                mapping->guid,
                                mapping->name);
                return NULL;
            }
        }
    }

    return mapping;
}

// Parses an SDL_GameControllerDB line and adds it to the mapping list
//
static GLFWbool parseMapping(_GLFWmapping* mapping, const char* string)
{
    const char* c = string;
    size_t i, length;
    struct
    {
        const char* name;
        _GLFWmapelement* element;
    } fields[] =
    {
        { "platform",      NULL },
        { "a",             mapping->buttons + GLFW_GAMEPAD_BUTTON_A },
        { "b",             mapping->buttons + GLFW_GAMEPAD_BUTTON_B },
        { "x",             mapping->buttons + GLFW_GAMEPAD_BUTTON_X },
        { "y",             mapping->buttons + GLFW_GAMEPAD_BUTTON_Y },
        { "back",          mapping->buttons + GLFW_GAMEPAD_BUTTON_BACK },
        { "start",         mapping->buttons + GLFW_GAMEPAD_BUTTON_START },
        { "guide",         mapping->buttons + GLFW_GAMEPAD_BUTTON_GUIDE },
        { "leftshoulder",  mapping->buttons + GLFW_GAMEPAD_BUTTON_LEFT_BUMPER },
        { "rightshoulder", mapping->buttons + GLFW_GAMEPAD_BUTTON_RIGHT_BUMPER },
        { "leftstick",     mapping->buttons + GLFW_GAMEPAD_BUTTON_LEFT_THUMB },
        { "rightstick",    mapping->buttons + GLFW_GAMEPAD_BUTTON_RIGHT_THUMB },
        { "dpup",          mapping->buttons + GLFW_GAMEPAD_BUTTON_DPAD_UP },
        { "dpright",       mapping->buttons + GLFW_GAMEPAD_BUTTON_DPAD_RIGHT },
        { "dpdown",        mapping->buttons + GLFW_GAMEPAD_BUTTON_DPAD_DOWN },
        { "dpleft",        mapping->buttons + GLFW_GAMEPAD_BUTTON_DPAD_LEFT },
        { "lefttrigger",   mapping->axes + GLFW_GAMEPAD_AXIS_LEFT_TRIGGER },
        { "righttrigger",  mapping->axes + GLFW_GAMEPAD_AXIS_RIGHT_TRIGGER },
        { "leftx",         mapping->axes + GLFW_GAMEPAD_AXIS_LEFT_X },
        { "lefty",         mapping->axes + GLFW_GAMEPAD_AXIS_LEFT_Y },
        { "rightx",        mapping->axes + GLFW_GAMEPAD_AXIS_RIGHT_X },
        { "righty",        mapping->axes + GLFW_GAMEPAD_AXIS_RIGHT_Y }
    };

    length = strcspn(c, ",");
    if (length != 32 || c[length] != ',')
    {
        _glfwInputError(GLFW_INVALID_VALUE, NULL);
        return GLFW_FALSE;
    }

    memcpy(mapping->guid, c, length);
    c += length + 1;

    length = strcspn(c, ",");
    if (length >= sizeof(mapping->name) || c[length] != ',')
    {
        _glfwInputError(GLFW_INVALID_VALUE, NULL);
        return GLFW_FALSE;
    }

    memcpy(mapping->name, c, length);
    c += length + 1;

    while (*c)
    {
        // TODO: Implement output modifiers
        if (*c == '+' || *c == '-')
            return GLFW_FALSE;

        for (i = 0;  i < sizeof(fields) / sizeof(fields[0]);  i++)
        {
            length = strlen(fields[i].name);
            if (strncmp(c, fields[i].name, length) != 0 || c[length] != ':')
                continue;

            c += length + 1;

            if (fields[i].element)
            {
                _GLFWmapelement* e = fields[i].element;
                int8_t minimum = -1;
                int8_t maximum = 1;

                if (*c == '+')
                {
                    minimum = 0;
                    c += 1;
                }
                else if (*c == '-')
                {
                    maximum = 0;
                    c += 1;
                }

                if (*c == 'a')
                    e->type = _GLFW_JOYSTICK_AXIS;
                else if (*c == 'b')
                    e->type = _GLFW_JOYSTICK_BUTTON;
                else if (*c == 'h')
                    e->type = _GLFW_JOYSTICK_HATBIT;
                else
                    break;

                if (e->type == _GLFW_JOYSTICK_HATBIT)
                {
                    const unsigned long hat = strtoul(c + 1, (char**) &c, 10);
                    const unsigned long bit = strtoul(c + 1, (char**) &c, 10);
                    e->index = (uint8_t) ((hat << 4) | bit);
                }
                else
                    e->index = (uint8_t) strtoul(c + 1, (char**) &c, 10);

                if (e->type == _GLFW_JOYSTICK_AXIS)
                {
                    e->axisScale = 2 / (maximum - minimum);
                    e->axisOffset = -(maximum + minimum);

                    if (*c == '~')
                    {
                        e->axisScale = -e->axisScale;
                        e->axisOffset = -e->axisOffset;
                    }
                }
            }
            else
            {
                length = strlen(_GLFW_PLATFORM_MAPPING_NAME);
                if (strncmp(c, _GLFW_PLATFORM_MAPPING_NAME, length) != 0)
                    return GLFW_FALSE;
            }

            break;
        }

        c += strcspn(c, ",");
        c += strspn(c, ",");
    }

    for (i = 0;  i < 32;  i++)
    {
        if (mapping->guid[i] >= 'A' && mapping->guid[i] <= 'F')
            mapping->guid[i] += 'a' - 'A';
    }

    _glfwPlatformUpdateGamepadGUID(mapping->guid);
    return GLFW_TRUE;
}


//////////////////////////////////////////////////////////////////////////
//////                         GLFW event API                       //////
//////////////////////////////////////////////////////////////////////////

// Notifies shared code of a physical key event
//
void _glfwInputKey(_GLFWwindow* window, int key, int scancode, int action, int mods)
{
    if (key >= 0 && key <= GLFW_KEY_LAST)
    {
        GLFWbool repeated = GLFW_FALSE;

        if (action == GLFW_RELEASE && window->keys[key] == GLFW_RELEASE)
            return;

        if (action == GLFW_PRESS && window->keys[key] == GLFW_PRESS)
            repeated = GLFW_TRUE;

        if (action == GLFW_RELEASE && window->stickyKeys)
            window->keys[key] = _GLFW_STICK;
        else
            window->keys[key] = (char) action;

        if (repeated)
            action = GLFW_REPEAT;
    }

    if (!window->lockKeyMods)
        mods &= ~(GLFW_MOD_CAPS_LOCK | GLFW_MOD_NUM_LOCK);

    if (window->callbacks.key)
        window->callbacks.key((GLFWwindow*) window, key, scancode, action, mods);
}

// Notifies shared code of a Unicode codepoint input event
// The 'plain' parameter determines whether to emit a regular character event
//
void _glfwInputChar(_GLFWwindow* window, unsigned int codepoint, int mods, GLFWbool plain)
{
    if (codepoint < 32 || (codepoint > 126 && codepoint < 160))
        return;

    if (!window->lockKeyMods)
        mods &= ~(GLFW_MOD_CAPS_LOCK | GLFW_MOD_NUM_LOCK);

    if (window->callbacks.charmods)
        window->callbacks.charmods((GLFWwindow*) window, codepoint, mods);

    if (plain)
    {
        if (window->callbacks.character)
            window->callbacks.character((GLFWwindow*) window, codepoint);
    }
}

// Notifies shared code of a scroll event
//
void _glfwInputScroll(_GLFWwindow* window, double xoffset, double yoffset)
{
    if (window->callbacks.scroll)
        window->callbacks.scroll((GLFWwindow*) window, xoffset, yoffset);
}

// Notifies shared code of a mouse button click event
//
void _glfwInputMouseClick(_GLFWwindow* window, int button, int action, int mods)
{
    if (button < 0 || button > GLFW_MOUSE_BUTTON_LAST)
        return;

    if (!window->lockKeyMods)
        mods &= ~(GLFW_MOD_CAPS_LOCK | GLFW_MOD_NUM_LOCK);

    if (action == GLFW_RELEASE && window->stickyMouseButtons)
        window->mouseButtons[button] = _GLFW_STICK;
    else
        window->mouseButtons[button] = (char) action;

    if (window->callbacks.mouseButton)
        window->callbacks.mouseButton((GLFWwindow*) window, button, action, mods);
}

// Notifies shared code of a cursor motion event
// The position is specified in content area relative screen coordinates
//
void _glfwInputCursorPos(_GLFWwindow* window, double xpos, double ypos)
{
    if (window->virtualCursorPosX == xpos && window->virtualCursorPosY == ypos)
        return;

    window->virtualCursorPosX = xpos;
    window->virtualCursorPosY = ypos;

    if (window->callbacks.cursorPos)
        window->callbacks.cursorPos((GLFWwindow*) window, xpos, ypos);
}

// Notifies shared code of a cursor enter/leave event
//
void _glfwInputCursorEnter(_GLFWwindow* window, GLFWbool entered)
{
    if (window->callbacks.cursorEnter)
        window->callbacks.cursorEnter((GLFWwindow*) window, entered);
}

// Notifies shared code of files or directories dropped on a window
//
void _glfwInputDrop(_GLFWwindow* window, int count, const char** paths)
{
    if (window->callbacks.drop)
        window->callbacks.drop((GLFWwindow*) window, count, paths);
}

// Notifies shared code of a joystick connection or disconnection
//
void _glfwInputJoystick(_GLFWjoystick* js, int event)
{
    const int jid = (int) (js - _glfw.joysticks);

    if (_glfw.callbacks.joystick)
        _glfw.callbacks.joystick(jid, event);
}

// Notifies shared code of the new value of a joystick axis
//
void _glfwInputJoystickAxis(_GLFWjoystick* js, int axis, float value)
{
    js->axes[axis] = value;
}

// Notifies shared code of the new value of a joystick button
//
void _glfwInputJoystickButton(_GLFWjoystick* js, int button, char value)
{
    js->buttons[button] = value;
}

// Notifies shared code of the new value of a joystick hat
//
void _glfwInputJoystickHat(_GLFWjoystick* js, int hat, char value)
{
    const int base = js->buttonCount + hat * 4;

    js->buttons[base + 0] = (value & 0x01) ? GLFW_PRESS : GLFW_RELEASE;
    js->buttons[base + 1] = (value & 0x02) ? GLFW_PRESS : GLFW_RELEASE;
    js->buttons[base + 2] = (value & 0x04) ? GLFW_PRESS : GLFW_RELEASE;
    js->buttons[base + 3] = (value & 0x08) ? GLFW_PRESS : GLFW_RELEASE;

    js->hats[hat] = value;
}


//////////////////////////////////////////////////////////////////////////
//////                       GLFW internal API                      //////
//////////////////////////////////////////////////////////////////////////

// Returns an available joystick object with arrays and name allocated
//
_GLFWjoystick* _glfwAllocJoystick(const char* name,
                                  const char* guid,
                                  int axisCount,
                                  int buttonCount,
                                  int hatCount)
{
    int jid;
    _GLFWjoystick* js;

    for (jid = 0;  jid <= GLFW_JOYSTICK_LAST;  jid++)
    {
        if (!_glfw.joysticks[jid].present)
            break;
    }

    if (jid > GLFW_JOYSTICK_LAST)
        return NULL;

    js = _glfw.joysticks + jid;
    js->present     = GLFW_TRUE;
    js->name        = _glfw_strdup(name);
    js->axes        = calloc(axisCount, sizeof(float));
    js->buttons     = calloc(buttonCount + (size_t) hatCount * 4, 1);
    js->hats        = calloc(hatCount, 1);
    js->axisCount   = axisCount;
    js->buttonCount = buttonCount;
    js->hatCount    = hatCount;

    strncpy(js->guid, guid, sizeof(js->guid) - 1);
    js->mapping = findValidMapping(js);

    return js;
}

// Frees arrays and name and flags the joystick object as unused
//
void _glfwFreeJoystick(_GLFWjoystick* js)
{
    free(js->name);
    free(js->axes);
    free(js->buttons);
    free(js->hats);
    memset(js, 0, sizeof(_GLFWjoystick));
}

// Center the cursor in the content area of the specified window
//
void _glfwCenterCursorInContentArea(_GLFWwindow* window)
{
    int width, height;

    _glfwPlatformGetWindowSize(window, &width, &height);
    _glfwPlatformSetCursorPos(window, width / 2.0, height / 2.0);
}


//////////////////////////////////////////////////////////////////////////
//////                        GLFW public API                       //////
//////////////////////////////////////////////////////////////////////////

GLFWAPI int glfwGetInputMode(GLFWwindow* handle, int mode)
{
    _GLFWwindow* window = (_GLFWwindow*) handle;
    assert(window != NULL);

    _GLFW_REQUIRE_INIT_OR_RETURN(0);

    switch (mode)
    {
        case GLFW_CURSOR:
            return window->cursorMode;
        case GLFW_STICKY_KEYS:
            return window->stickyKeys;
        case GLFW_STICKY_MOUSE_BUTTONS:
            return window->stickyMouseButtons;
        case GLFW_LOCK_KEY_MODS:
            return window->lockKeyMods;
        case GLFW_RAW_MOUSE_MOTION:
            return window->rawMouseMotion;
    }

    _glfwInputError(GLFW_INVALID_ENUM, "Invalid input mode 0x%08X", mode);
    return 0;
}

GLFWAPI void glfwSetInputMode(GLFWwindow* handle, int mode, int value)
{
    _GLFWwindow* window = (_GLFWwindow*) handle;
    assert(window != NULL);

    _GLFW_REQUIRE_INIT();

    if (mode == GLFW_CURSOR)
    {
        if (value != GLFW_CURSOR_NORMAL &&
            value != GLFW_CURSOR_HIDDEN &&
            value != GLFW_CURSOR_DISABLED)
        {
            _glfwInputError(GLFW_INVALID_ENUM,
                            "Invalid cursor mode 0x%08X",
                            value);
            return;
        }

        if (window->cursorMode == value)
            return;

        window->cursorMode = value;

        _glfwPlatformGetCursorPos(window,
                                  &window->virtualCursorPosX,
                                  &window->virtualCursorPosY);
        _glfwPlatformSetCursorMode(window, value);
    }
    else if (mode == GLFW_STICKY_KEYS)
    {
        value = value ? GLFW_TRUE : GLFW_FALSE;
        if (window->stickyKeys == value)
            return;

        if (!value)
        {
            int i;

            // Release all sticky keys
            for (i = 0;  i <= GLFW_KEY_LAST;  i++)
            {
                if (window->keys[i] == _GLFW_STICK)
                    window->keys[i] = GLFW_RELEASE;
            }
        }

        window->stickyKeys = value;
    }
    else if (mode == GLFW_STICKY_MOUSE_BUTTONS)
    {
        value = value ? GLFW_TRUE : GLFW_FALSE;
        if (window->stickyMouseButtons == value)
            return;

        if (!value)
        {
            int i;

            // Release all sticky mouse buttons
            for (i = 0;  i <= GLFW_MOUSE_BUTTON_LAST;  i++)
            {
                if (window->mouseButtons[i] == _GLFW_STICK)
                    window->mouseButtons[i] = GLFW_RELEASE;
            }
        }

        window->stickyMouseButtons = value;
    }
    else if (mode == GLFW_LOCK_KEY_MODS)
    {
        window->lockKeyMods = value ? GLFW_TRUE : GLFW_FALSE;
    }
    else if (mode == GLFW_RAW_MOUSE_MOTION)
    {
        if (!_glfwPlatformRawMouseMotionSupported())
        {
            _glfwInputError(GLFW_PLATFORM_ERROR,
                            "Raw mouse motion is not supported on this system");
            return;
        }

        value = value ? GLFW_TRUE : GLFW_FALSE;
        if (window->rawMouseMotion == value)
            return;

        window->rawMouseMotion = value;
        _glfwPlatformSetRawMouseMotion(window, value);
    }
    else
        _glfwInputError(GLFW_INVALID_ENUM, "Invalid input mode 0x%08X", mode);
}

GLFWAPI int glfwRawMouseMotionSupported(void)
{
    _GLFW_REQUIRE_INIT_OR_RETURN(GLFW_FALSE);
    return _glfwPlatformRawMouseMotionSupported();
}

GLFWAPI const char* glfwGetKeyName(int key, int scancode)
{
    _GLFW_REQUIRE_INIT_OR_RETURN(NULL);

    if (key != GLFW_KEY_UNKNOWN)
    {
        if (key != GLFW_KEY_KP_EQUAL &&
            (key < GLFW_KEY_KP_0 || key > GLFW_KEY_KP_ADD) &&
            (key < GLFW_KEY_APOSTROPHE || key > GLFW_KEY_WORLD_2))
        {
            return NULL;
        }

        scancode = _glfwPlatformGetKeyScancode(key);
    }

    return _glfwPlatformGetScancodeName(scancode);
}

GLFWAPI int glfwGetKeyScancode(int key)
{
    _GLFW_REQUIRE_INIT_OR_RETURN(-1);

    if (key < GLFW_KEY_SPACE || key > GLFW_KEY_LAST)
    {
        _glfwInputError(GLFW_INVALID_ENUM, "Invalid key %i", key);
        return GLFW_RELEASE;
    }

    return _glfwPlatformGetKeyScancode(key);
}

GLFWAPI int glfwGetKey(GLFWwindow* handle, int key)
{
    _GLFWwindow* window = (_GLFWwindow*) handle;
    assert(window != NULL);

    _GLFW_REQUIRE_INIT_OR_RETURN(GLFW_RELEASE);

    if (key < GLFW_KEY_SPACE || key > GLFW_KEY_LAST)
    {
        _glfwInputError(GLFW_INVALID_ENUM, "Invalid key %i", key);
        return GLFW_RELEASE;
    }

    if (window->keys[key] == _GLFW_STICK)
    {
        // Sticky mode: release key now
        window->keys[key] = GLFW_RELEASE;
        return GLFW_PRESS;
    }

    return (int) window->keys[key];
}

GLFWAPI int glfwGetMouseButton(GLFWwindow* handle, int button)
{
    _GLFWwindow* window = (_GLFWwindow*) handle;
    assert(window != NULL);

    _GLFW_REQUIRE_INIT_OR_RETURN(GLFW_RELEASE);

    if (button < GLFW_MOUSE_BUTTON_1 || button > GLFW_MOUSE_BUTTON_LAST)
    {
        _glfwInputError(GLFW_INVALID_ENUM, "Invalid mouse button %i", button);
        return GLFW_RELEASE;
    }

    if (window->mouseButtons[button] == _GLFW_STICK)
    {
        // Sticky mode: release mouse button now
        window->mouseButtons[button] = GLFW_RELEASE;
        return GLFW_PRESS;
    }

    return (int) window->mouseButtons[button];
}

GLFWAPI void glfwGetCursorPos(GLFWwindow* handle, double* xpos, double* ypos)
{
    _GLFWwindow* window = (_GLFWwindow*) handle;
    assert(window != NULL);

    if (xpos)
        *xpos = 0;
    if (ypos)
        *ypos = 0;

    _GLFW_REQUIRE_INIT();

    if (window->cursorMode == GLFW_CURSOR_DISABLED)
    {
        if (xpos)
            *xpos = window->virtualCursorPosX;
        if (ypos)
            *ypos = window->virtualCursorPosY;
    }
    else
        _glfwPlatformGetCursorPos(window, xpos, ypos);
}

GLFWAPI void glfwSetCursorPos(GLFWwindow* handle, double xpos, double ypos)
{
    _GLFWwindow* window = (_GLFWwindow*) handle;
    assert(window != NULL);

    _GLFW_REQUIRE_INIT();

    if (xpos != xpos || xpos < -DBL_MAX || xpos > DBL_MAX ||
        ypos != ypos || ypos < -DBL_MAX || ypos > DBL_MAX)
    {
        _glfwInputError(GLFW_INVALID_VALUE,
                        "Invalid cursor position %f %f",
                        xpos, ypos);
        return;
    }

    if (!_glfwPlatformWindowFocused(window))
        return;

    if (window->cursorMode == GLFW_CURSOR_DISABLED)
    {
        // Only update the accumulated position if the cursor is disabled
        window->virtualCursorPosX = xpos;
        window->virtualCursorPosY = ypos;
    }
    else
    {
        // Update system cursor position
        _glfwPlatformSetCursorPos(window, xpos, ypos);
    }
}

GLFWAPI GLFWcursor* glfwCreateCursor(const GLFWimage* image, int xhot, int yhot)
{
    _GLFWcursor* cursor;

    assert(image != NULL);

    _GLFW_REQUIRE_INIT_OR_RETURN(NULL);

    cursor = calloc(1, sizeof(_GLFWcursor));
    cursor->next = _glfw.cursorListHead;
    _glfw.cursorListHead = cursor;

    if (!_glfwPlatformCreateCursor(cursor, image, xhot, yhot))
    {
        glfwDestroyCursor((GLFWcursor*) cursor);
        return NULL;
    }

    return (GLFWcursor*) cursor;
}

GLFWAPI GLFWcursor* glfwCreateStandardCursor(int shape)
{
    _GLFWcursor* cursor;

    _GLFW_REQUIRE_INIT_OR_RETURN(NULL);

    if (shape != GLFW_ARROW_CURSOR &&
        shape != GLFW_IBEAM_CURSOR &&
        shape != GLFW_CROSSHAIR_CURSOR &&
        shape != GLFW_HAND_CURSOR &&
        shape != GLFW_HRESIZE_CURSOR &&
        shape != GLFW_VRESIZE_CURSOR)
    {
        _glfwInputError(GLFW_INVALID_ENUM, "Invalid standard cursor 0x%08X", shape);
        return NULL;
    }

    cursor = calloc(1, sizeof(_GLFWcursor));
    cursor->next = _glfw.cursorListHead;
    _glfw.cursorListHead = cursor;

    if (!_glfwPlatformCreateStandardCursor(cursor, shape))
    {
        glfwDestroyCursor((GLFWcursor*) cursor);
        return NULL;
    }

    return (GLFWcursor*) cursor;
}

GLFWAPI void glfwDestroyCursor(GLFWcursor* handle)
{
    _GLFWcursor* cursor = (_GLFWcursor*) handle;

    _GLFW_REQUIRE_INIT();

    if (cursor == NULL)
        return;

    // Make sure the cursor is not being used by any window
    {
        _GLFWwindow* window;

        for (window = _glfw.windowListHead;  window;  window = window->next)
        {
            if (window->cursor == cursor)
                glfwSetCursor((GLFWwindow*) window, NULL);
        }
    }

    _glfwPlatformDestroyCursor(cursor);

    // Unlink cursor from global linked list
    {
        _GLFWcursor** prev = &_glfw.cursorListHead;

        while (*prev != cursor)
            prev = &((*prev)->next);

        *prev = cursor->next;
    }

    free(cursor);
}

GLFWAPI void glfwSetCursor(GLFWwindow* windowHandle, GLFWcursor* cursorHandle)
{
    _GLFWwindow* window = (_GLFWwindow*) windowHandle;
    _GLFWcursor* cursor = (_GLFWcursor*) cursorHandle;
    assert(window != NULL);

    _GLFW_REQUIRE_INIT();

    window->cursor = cursor;

    _glfwPlatformSetCursor(window, cursor);
}

GLFWAPI GLFWkeyfun glfwSetKeyCallback(GLFWwindow* handle, GLFWkeyfun cbfun)
{
    _GLFWwindow* window = (_GLFWwindow*) handle;
    assert(window != NULL);

    _GLFW_REQUIRE_INIT_OR_RETURN(NULL);
    _GLFW_SWAP_POINTERS(window->callbacks.key, cbfun);
    return cbfun;
}

GLFWAPI GLFWcharfun glfwSetCharCallback(GLFWwindow* handle, GLFWcharfun cbfun)
{
    _GLFWwindow* window = (_GLFWwindow*) handle;
    assert(window != NULL);

    _GLFW_REQUIRE_INIT_OR_RETURN(NULL);
    _GLFW_SWAP_POINTERS(window->callbacks.character, cbfun);
    return cbfun;
}

GLFWAPI GLFWcharmodsfun glfwSetCharModsCallback(GLFWwindow* handle, GLFWcharmodsfun cbfun)
{
    _GLFWwindow* window = (_GLFWwindow*) handle;
    assert(window != NULL);

    _GLFW_REQUIRE_INIT_OR_RETURN(NULL);
    _GLFW_SWAP_POINTERS(window->callbacks.charmods, cbfun);
    return cbfun;
}

GLFWAPI GLFWmousebuttonfun glfwSetMouseButtonCallback(GLFWwindow* handle,
                                                      GLFWmousebuttonfun cbfun)
{
    _GLFWwindow* window = (_GLFWwindow*) handle;
    assert(window != NULL);

    _GLFW_REQUIRE_INIT_OR_RETURN(NULL);
    _GLFW_SWAP_POINTERS(window->callbacks.mouseButton, cbfun);
    return cbfun;
}

GLFWAPI GLFWcursorposfun glfwSetCursorPosCallback(GLFWwindow* handle,
                                                  GLFWcursorposfun cbfun)
{
    _GLFWwindow* window = (_GLFWwindow*) handle;
    assert(window != NULL);

    _GLFW_REQUIRE_INIT_OR_RETURN(NULL);
    _GLFW_SWAP_POINTERS(window->callbacks.cursorPos, cbfun);
    return cbfun;
}

GLFWAPI GLFWcursorenterfun glfwSetCursorEnterCallback(GLFWwindow* handle,
                                                      GLFWcursorenterfun cbfun)
{
    _GLFWwindow* window = (_GLFWwindow*) handle;
    assert(window != NULL);

    _GLFW_REQUIRE_INIT_OR_RETURN(NULL);
    _GLFW_SWAP_POINTERS(window->callbacks.cursorEnter, cbfun);
    return cbfun;
}

GLFWAPI GLFWscrollfun glfwSetScrollCallback(GLFWwindow* handle,
                                            GLFWscrollfun cbfun)
{
    _GLFWwindow* window = (_GLFWwindow*) handle;
    assert(window != NULL);

    _GLFW_REQUIRE_INIT_OR_RETURN(NULL);
    _GLFW_SWAP_POINTERS(window->callbacks.scroll, cbfun);
    return cbfun;
}

GLFWAPI GLFWdropfun glfwSetDropCallback(GLFWwindow* handle, GLFWdropfun cbfun)
{
    _GLFWwindow* window = (_GLFWwindow*) handle;
    assert(window != NULL);

    _GLFW_REQUIRE_INIT_OR_RETURN(NULL);
    _GLFW_SWAP_POINTERS(window->callbacks.drop, cbfun);
    return cbfun;
}

GLFWAPI int glfwJoystickPresent(int jid)
{
    _GLFWjoystick* js;

    assert(jid >= GLFW_JOYSTICK_1);
    assert(jid <= GLFW_JOYSTICK_LAST);

    _GLFW_REQUIRE_INIT_OR_RETURN(GLFW_FALSE);

    if (jid < 0 || jid > GLFW_JOYSTICK_LAST)
    {
        _glfwInputError(GLFW_INVALID_ENUM, "Invalid joystick ID %i", jid);
        return GLFW_FALSE;
    }

    js = _glfw.joysticks + jid;
    if (!js->present)
        return GLFW_FALSE;

    return _glfwPlatformPollJoystick(js, _GLFW_POLL_PRESENCE);
}

GLFWAPI const float* glfwGetJoystickAxes(int jid, int* count)
{
    _GLFWjoystick* js;

    assert(jid >= GLFW_JOYSTICK_1);
    assert(jid <= GLFW_JOYSTICK_LAST);
    assert(count != NULL);

    *count = 0;

    _GLFW_REQUIRE_INIT_OR_RETURN(NULL);

    if (jid < 0 || jid > GLFW_JOYSTICK_LAST)
    {
        _glfwInputError(GLFW_INVALID_ENUM, "Invalid joystick ID %i", jid);
        return NULL;
    }

    js = _glfw.joysticks + jid;
    if (!js->present)
        return NULL;

    if (!_glfwPlatformPollJoystick(js, _GLFW_POLL_AXES))
        return NULL;

    *count = js->axisCount;
    return js->axes;
}

GLFWAPI const unsigned char* glfwGetJoystickButtons(int jid, int* count)
{
    _GLFWjoystick* js;

    assert(jid >= GLFW_JOYSTICK_1);
    assert(jid <= GLFW_JOYSTICK_LAST);
    assert(count != NULL);

    *count = 0;

    _GLFW_REQUIRE_INIT_OR_RETURN(NULL);

    if (jid < 0 || jid > GLFW_JOYSTICK_LAST)
    {
        _glfwInputError(GLFW_INVALID_ENUM, "Invalid joystick ID %i", jid);
        return NULL;
    }

    js = _glfw.joysticks + jid;
    if (!js->present)
        return NULL;

    if (!_glfwPlatformPollJoystick(js, _GLFW_POLL_BUTTONS))
        return NULL;

    if (_glfw.hints.init.hatButtons)
        *count = js->buttonCount + js->hatCount * 4;
    else
        *count = js->buttonCount;

    return js->buttons;
}

GLFWAPI const unsigned char* glfwGetJoystickHats(int jid, int* count)
{
    _GLFWjoystick* js;

    assert(jid >= GLFW_JOYSTICK_1);
    assert(jid <= GLFW_JOYSTICK_LAST);
    assert(count != NULL);

    *count = 0;

    _GLFW_REQUIRE_INIT_OR_RETURN(NULL);

    if (jid < 0 || jid > GLFW_JOYSTICK_LAST)
    {
        _glfwInputError(GLFW_INVALID_ENUM, "Invalid joystick ID %i", jid);
        return NULL;
    }

    js = _glfw.joysticks + jid;
    if (!js->present)
        return NULL;

    if (!_glfwPlatformPollJoystick(js, _GLFW_POLL_BUTTONS))
        return NULL;

    *count = js->hatCount;
    return js->hats;
}

GLFWAPI const char* glfwGetJoystickName(int jid)
{
    _GLFWjoystick* js;

    assert(jid >= GLFW_JOYSTICK_1);
    assert(jid <= GLFW_JOYSTICK_LAST);

    _GLFW_REQUIRE_INIT_OR_RETURN(NULL);

    if (jid < 0 || jid > GLFW_JOYSTICK_LAST)
    {
        _glfwInputError(GLFW_INVALID_ENUM, "Invalid joystick ID %i", jid);
        return NULL;
    }

    js = _glfw.joysticks + jid;
    if (!js->present)
        return NULL;

    if (!_glfwPlatformPollJoystick(js, _GLFW_POLL_PRESENCE))
        return NULL;

    return js->name;
}

GLFWAPI const char* glfwGetJoystickGUID(int jid)
{
    _GLFWjoystick* js;

    assert(jid >= GLFW_JOYSTICK_1);
    assert(jid <= GLFW_JOYSTICK_LAST);

    _GLFW_REQUIRE_INIT_OR_RETURN(NULL);

    if (jid < 0 || jid > GLFW_JOYSTICK_LAST)
    {
        _glfwInputError(GLFW_INVALID_ENUM, "Invalid joystick ID %i", jid);
        return NULL;
    }

    js = _glfw.joysticks + jid;
    if (!js->present)
        return NULL;

    if (!_glfwPlatformPollJoystick(js, _GLFW_POLL_PRESENCE))
        return NULL;

    return js->guid;
}

GLFWAPI void glfwSetJoystickUserPointer(int jid, void* pointer)
{
    _GLFWjoystick* js;

    assert(jid >= GLFW_JOYSTICK_1);
    assert(jid <= GLFW_JOYSTICK_LAST);

    _GLFW_REQUIRE_INIT();

    js = _glfw.joysticks + jid;
    if (!js->present)
        return;

    js->userPointer = pointer;
}

GLFWAPI void* glfwGetJoystickUserPointer(int jid)
{
    _GLFWjoystick* js;

    assert(jid >= GLFW_JOYSTICK_1);
    assert(jid <= GLFW_JOYSTICK_LAST);

    _GLFW_REQUIRE_INIT_OR_RETURN(NULL);

    js = _glfw.joysticks + jid;
    if (!js->present)
        return NULL;

    return js->userPointer;
}

GLFWAPI GLFWjoystickfun glfwSetJoystickCallback(GLFWjoystickfun cbfun)
{
    _GLFW_REQUIRE_INIT_OR_RETURN(NULL);
    _GLFW_SWAP_POINTERS(_glfw.callbacks.joystick, cbfun);
    return cbfun;
}

GLFWAPI int glfwUpdateGamepadMappings(const char* string)
{
    int jid;
    const char* c = string;

    assert(string != NULL);

    _GLFW_REQUIRE_INIT_OR_RETURN(GLFW_FALSE);

    while (*c)
    {
        if ((*c >= '0' && *c <= '9') ||
            (*c >= 'a' && *c <= 'f') ||
            (*c >= 'A' && *c <= 'F'))
        {
            char line[1024];

            const size_t length = strcspn(c, "\r\n");
            if (length < sizeof(line))
            {
                _GLFWmapping mapping = {{0}};

                memcpy(line, c, length);
                line[length] = '\0';

                if (parseMapping(&mapping, line))
                {
                    _GLFWmapping* previous = findMapping(mapping.guid);
                    if (previous)
                        *previous = mapping;
                    else
                    {
                        _glfw.mappingCount++;
                        _glfw.mappings =
                            realloc(_glfw.mappings,
                                    sizeof(_GLFWmapping) * _glfw.mappingCount);
                        _glfw.mappings[_glfw.mappingCount - 1] = mapping;
                    }
                }
            }

            c += length;
        }
        else
        {
            c += strcspn(c, "\r\n");
            c += strspn(c, "\r\n");
        }
    }

    for (jid = 0;  jid <= GLFW_JOYSTICK_LAST;  jid++)
    {
        _GLFWjoystick* js = _glfw.joysticks + jid;
        if (js->present)
            js->mapping = findValidMapping(js);
    }

    return GLFW_TRUE;
}

GLFWAPI int glfwJoystickIsGamepad(int jid)
{
    _GLFWjoystick* js;

    assert(jid >= GLFW_JOYSTICK_1);
    assert(jid <= GLFW_JOYSTICK_LAST);

    _GLFW_REQUIRE_INIT_OR_RETURN(GLFW_FALSE);

    if (jid < 0 || jid > GLFW_JOYSTICK_LAST)
    {
        _glfwInputError(GLFW_INVALID_ENUM, "Invalid joystick ID %i", jid);
        return GLFW_FALSE;
    }

    js = _glfw.joysticks + jid;
    if (!js->present)
        return GLFW_FALSE;

    if (!_glfwPlatformPollJoystick(js, _GLFW_POLL_PRESENCE))
        return GLFW_FALSE;

    return js->mapping != NULL;
}

GLFWAPI const char* glfwGetGamepadName(int jid)
{
    _GLFWjoystick* js;

    assert(jid >= GLFW_JOYSTICK_1);
    assert(jid <= GLFW_JOYSTICK_LAST);

    _GLFW_REQUIRE_INIT_OR_RETURN(NULL);

    if (jid < 0 || jid > GLFW_JOYSTICK_LAST)
    {
        _glfwInputError(GLFW_INVALID_ENUM, "Invalid joystick ID %i", jid);
        return NULL;
    }

    js = _glfw.joysticks + jid;
    if (!js->present)
        return NULL;

    if (!_glfwPlatformPollJoystick(js, _GLFW_POLL_PRESENCE))
        return NULL;

    if (!js->mapping)
        return NULL;

    return js->mapping->name;
}

GLFWAPI int glfwGetGamepadState(int jid, GLFWgamepadstate* state)
{
    int i;
    _GLFWjoystick* js;

    assert(jid >= GLFW_JOYSTICK_1);
    assert(jid <= GLFW_JOYSTICK_LAST);
    assert(state != NULL);

    memset(state, 0, sizeof(GLFWgamepadstate));

    _GLFW_REQUIRE_INIT_OR_RETURN(GLFW_FALSE);

    if (jid < 0 || jid > GLFW_JOYSTICK_LAST)
    {
        _glfwInputError(GLFW_INVALID_ENUM, "Invalid joystick ID %i", jid);
        return GLFW_FALSE;
    }

    js = _glfw.joysticks + jid;
    if (!js->present)
        return GLFW_FALSE;

    if (!_glfwPlatformPollJoystick(js, _GLFW_POLL_ALL))
        return GLFW_FALSE;

    if (!js->mapping)
        return GLFW_FALSE;

    for (i = 0;  i <= GLFW_GAMEPAD_BUTTON_LAST;  i++)
    {
        const _GLFWmapelement* e = js->mapping->buttons + i;
        if (e->type == _GLFW_JOYSTICK_AXIS)
        {
            const float value = js->axes[e->index] * e->axisScale + e->axisOffset;
            // HACK: This should be baked into the value transform
            // TODO: Bake into transform when implementing output modifiers
            if (e->axisOffset < 0 || (e->axisOffset == 0 && e->axisScale > 0))
            {
                if (value >= 0.f)
                    state->buttons[i] = GLFW_PRESS;
            }
            else
            {
                if (value <= 0.f)
                    state->buttons[i] = GLFW_PRESS;
            }
        }
        else if (e->type == _GLFW_JOYSTICK_HATBIT)
        {
            const unsigned int hat = e->index >> 4;
            const unsigned int bit = e->index & 0xf;
            if (js->hats[hat] & bit)
                state->buttons[i] = GLFW_PRESS;
        }
        else if (e->type == _GLFW_JOYSTICK_BUTTON)
            state->buttons[i] = js->buttons[e->index];
    }

    for (i = 0;  i <= GLFW_GAMEPAD_AXIS_LAST;  i++)
    {
        const _GLFWmapelement* e = js->mapping->axes + i;
        if (e->type == _GLFW_JOYSTICK_AXIS)
        {
            const float value = js->axes[e->index] * e->axisScale + e->axisOffset;
            state->axes[i] = _glfw_fminf(_glfw_fmaxf(value, -1.f), 1.f);
        }
        else if (e->type == _GLFW_JOYSTICK_HATBIT)
        {
            const unsigned int hat = e->index >> 4;
            const unsigned int bit = e->index & 0xf;
            if (js->hats[hat] & bit)
                state->axes[i] = 1.f;
            else
                state->axes[i] = -1.f;
        }
        else if (e->type == _GLFW_JOYSTICK_BUTTON)
            state->axes[i] = js->buttons[e->index] * 2.f - 1.f;
    }

    return GLFW_TRUE;
}

GLFWAPI void glfwSetClipboardString(GLFWwindow* handle, const char* string)
{
    assert(string != NULL);

    _GLFW_REQUIRE_INIT();
    _glfwPlatformSetClipboardString(string);
}

GLFWAPI const char* glfwGetClipboardString(GLFWwindow* handle)
{
    _GLFW_REQUIRE_INIT_OR_RETURN(NULL);
    return _glfwPlatformGetClipboardString();
}

GLFWAPI double glfwGetTime(void)
{
    _GLFW_REQUIRE_INIT_OR_RETURN(0.0);
    return (double) (_glfwPlatformGetTimerValue() - _glfw.timer.offset) /
        _glfwPlatformGetTimerFrequency();
}

GLFWAPI void glfwSetTime(double time)
{
    _GLFW_REQUIRE_INIT();

    if (time != time || time < 0.0 || time > 18446744073.0)
    {
        _glfwInputError(GLFW_INVALID_VALUE, "Invalid time %f", time);
        return;
    }

    _glfw.timer.offset = _glfwPlatformGetTimerValue() -
        (uint64_t) (time * _glfwPlatformGetTimerFrequency());
}

GLFWAPI uint64_t glfwGetTimerValue(void)
{
    _GLFW_REQUIRE_INIT_OR_RETURN(0);
    return _glfwPlatformGetTimerValue();
}

GLFWAPI uint64_t glfwGetTimerFrequency(void)
{
    _GLFW_REQUIRE_INIT_OR_RETURN(0);
    return _glfwPlatformGetTimerFrequency();
}


==> figs/from-dave/deps/glfw/src/internal.h <==
//========================================================================
// GLFW 3.3 - www.glfw.org
//------------------------------------------------------------------------
// Copyright (c) 2002-2006 Marcus Geelnard
// Copyright (c) 2006-2019 Camilla Löwy <elmindreda@glfw.org>
//
// This software is provided 'as-is', without any express or implied
// warranty. In no event will the authors be held liable for any damages
// arising from the use of this software.
//
// Permission is granted to anyone to use this software for any purpose,
// including commercial applications, and to alter it and redistribute it
// freely, subject to the following restrictions:
//
// 1. The origin of this software must not be misrepresented; you must not
//    claim that you wrote the original software. If you use this software
//    in a product, an acknowledgment in the product documentation would
//    be appreciated but is not required.
//
// 2. Altered source versions must be plainly marked as such, and must not
//    be misrepresented as being the original software.
//
// 3. This notice may not be removed or altered from any source
//    distribution.
//
//========================================================================

#pragma once

#if defined(_GLFW_USE_CONFIG_H)
 #include "glfw_config.h"
#endif

#if defined(GLFW_INCLUDE_GLCOREARB) || \
    defined(GLFW_INCLUDE_ES1)       || \
    defined(GLFW_INCLUDE_ES2)       || \
    defined(GLFW_INCLUDE_ES3)       || \
    defined(GLFW_INCLUDE_ES31)      || \
    defined(GLFW_INCLUDE_ES32)      || \
    defined(GLFW_INCLUDE_NONE)      || \
    defined(GLFW_INCLUDE_GLEXT)     || \
    defined(GLFW_INCLUDE_GLU)       || \
    defined(GLFW_INCLUDE_VULKAN)    || \
    defined(GLFW_DLL)
 #error "You must not define any header option macros when compiling GLFW"
#endif

#define GLFW_INCLUDE_NONE
#include "../include/GLFW/glfw3.h"

#define _GLFW_INSERT_FIRST      0
#define _GLFW_INSERT_LAST       1

#define _GLFW_POLL_PRESENCE     0
#define _GLFW_POLL_AXES         1
#define _GLFW_POLL_BUTTONS      2
#define _GLFW_POLL_ALL          (_GLFW_POLL_AXES | _GLFW_POLL_BUTTONS)

#define _GLFW_MESSAGE_SIZE      1024

typedef int GLFWbool;

typedef struct _GLFWerror       _GLFWerror;
typedef struct _GLFWinitconfig  _GLFWinitconfig;
typedef struct _GLFWwndconfig   _GLFWwndconfig;
typedef struct _GLFWctxconfig   _GLFWctxconfig;
typedef struct _GLFWfbconfig    _GLFWfbconfig;
typedef struct _GLFWcontext     _GLFWcontext;
typedef struct _GLFWwindow      _GLFWwindow;
typedef struct _GLFWlibrary     _GLFWlibrary;
typedef struct _GLFWmonitor     _GLFWmonitor;
typedef struct _GLFWcursor      _GLFWcursor;
typedef struct _GLFWmapelement  _GLFWmapelement;
typedef struct _GLFWmapping     _GLFWmapping;
typedef struct _GLFWjoystick    _GLFWjoystick;
typedef struct _GLFWtls         _GLFWtls;
typedef struct _GLFWmutex       _GLFWmutex;

typedef void (* _GLFWmakecontextcurrentfun)(_GLFWwindow*);
typedef void (* _GLFWswapbuffersfun)(_GLFWwindow*);
typedef void (* _GLFWswapintervalfun)(int);
typedef int (* _GLFWextensionsupportedfun)(const char*);
typedef GLFWglproc (* _GLFWgetprocaddressfun)(const char*);
typedef void (* _GLFWdestroycontextfun)(_GLFWwindow*);

#define GL_VERSION 0x1f02
#define GL_NONE 0
#define GL_COLOR_BUFFER_BIT 0x00004000
#define GL_UNSIGNED_BYTE 0x1401
#define GL_EXTENSIONS 0x1f03
#define GL_NUM_EXTENSIONS 0x821d
#define GL_CONTEXT_FLAGS 0x821e
#define GL_CONTEXT_FLAG_FORWARD_COMPATIBLE_BIT 0x00000001
#define GL_CONTEXT_FLAG_DEBUG_BIT 0x00000002
#define GL_CONTEXT_PROFILE_MASK 0x9126
#define GL_CONTEXT_COMPATIBILITY_PROFILE_BIT 0x00000002
#define GL_CONTEXT_CORE_PROFILE_BIT 0x00000001
#define GL_RESET_NOTIFICATION_STRATEGY_ARB 0x8256
#define GL_LOSE_CONTEXT_ON_RESET_ARB 0x8252
#define GL_NO_RESET_NOTIFICATION_ARB 0x8261
#define GL_CONTEXT_RELEASE_BEHAVIOR 0x82fb
#define GL_CONTEXT_RELEASE_BEHAVIOR_FLUSH 0x82fc
#define GL_CONTEXT_FLAG_NO_ERROR_BIT_KHR 0x00000008

typedef int GLint;
typedef unsigned int GLuint;
typedef unsigned int GLenum;
typedef unsigned int GLbitfield;
typedef unsigned char GLubyte;

typedef void (APIENTRY * PFNGLCLEARPROC)(GLbitfield);
typedef const GLubyte* (APIENTRY * PFNGLGETSTRINGPROC)(GLenum);
typedef void (APIENTRY * PFNGLGETINTEGERVPROC)(GLenum,GLint*);
typedef const GLubyte* (APIENTRY * PFNGLGETSTRINGIPROC)(GLenum,GLuint);

#define VK_NULL_HANDLE 0

typedef void* VkInstance;
typedef void* VkPhysicalDevice;
typedef uint64_t VkSurfaceKHR;
typedef uint32_t VkFlags;
typedef uint32_t VkBool32;

typedef enum VkStructureType
{
    VK_STRUCTURE_TYPE_XLIB_SURFACE_CREATE_INFO_KHR = 1000004000,
    VK_STRUCTURE_TYPE_XCB_SURFACE_CREATE_INFO_KHR = 1000005000,
    VK_STRUCTURE_TYPE_WAYLAND_SURFACE_CREATE_INFO_KHR = 1000006000,
    VK_STRUCTURE_TYPE_WIN32_SURFACE_CREATE_INFO_KHR = 1000009000,
    VK_STRUCTURE_TYPE_MACOS_SURFACE_CREATE_INFO_MVK = 1000123000,
    VK_STRUCTURE_TYPE_METAL_SURFACE_CREATE_INFO_EXT = 1000217000,
    VK_STRUCTURE_TYPE_MAX_ENUM = 0x7FFFFFFF
} VkStructureType;

typedef enum VkResult
{
    VK_SUCCESS = 0,
    VK_NOT_READY = 1,
    VK_TIMEOUT = 2,
    VK_EVENT_SET = 3,
    VK_EVENT_RESET = 4,
    VK_INCOMPLETE = 5,
    VK_ERROR_OUT_OF_HOST_MEMORY = -1,
    VK_ERROR_OUT_OF_DEVICE_MEMORY = -2,
    VK_ERROR_INITIALIZATION_FAILED = -3,
    VK_ERROR_DEVICE_LOST = -4,
    VK_ERROR_MEMORY_MAP_FAILED = -5,
    VK_ERROR_LAYER_NOT_PRESENT = -6,
    VK_ERROR_EXTENSION_NOT_PRESENT = -7,
    VK_ERROR_FEATURE_NOT_PRESENT = -8,
    VK_ERROR_INCOMPATIBLE_DRIVER = -9,
    VK_ERROR_TOO_MANY_OBJECTS = -10,
    VK_ERROR_FORMAT_NOT_SUPPORTED = -11,
    VK_ERROR_SURFACE_LOST_KHR = -1000000000,
    VK_SUBOPTIMAL_KHR = 1000001003,
    VK_ERROR_OUT_OF_DATE_KHR = -1000001004,
    VK_ERROR_INCOMPATIBLE_DISPLAY_KHR = -1000003001,
    VK_ERROR_NATIVE_WINDOW_IN_USE_KHR = -1000000001,
    VK_ERROR_VALIDATION_FAILED_EXT = -1000011001,
    VK_RESULT_MAX_ENUM = 0x7FFFFFFF
} VkResult;

typedef struct VkAllocationCallbacks VkAllocationCallbacks;

typedef struct VkExtensionProperties
{
    char            extensionName[256];
    uint32_t        specVersion;
} VkExtensionProperties;

typedef void (APIENTRY * PFN_vkVoidFunction)(void);

#if defined(_GLFW_VULKAN_STATIC)
  PFN_vkVoidFunction vkGetInstanceProcAddr(VkInstance,const char*);
  VkResult vkEnumerateInstanceExtensionProperties(const char*,uint32_t*,VkExtensionProperties*);
#else
  typedef PFN_vkVoidFunction (APIENTRY * PFN_vkGetInstanceProcAddr)(VkInstance,const char*);
  typedef VkResult (APIENTRY * PFN_vkEnumerateInstanceExtensionProperties)(const char*,uint32_t*,VkExtensionProperties*);
  #define vkEnumerateInstanceExtensionProperties _glfw.vk.EnumerateInstanceExtensionProperties
  #define vkGetInstanceProcAddr _glfw.vk.GetInstanceProcAddr
#endif

#if defined(_GLFW_COCOA)
 #include "cocoa_platform.h"
#elif defined(_GLFW_WIN32)
 #include "win32_platform.h"
#elif defined(_GLFW_X11)
 #include "x11_platform.h"
#elif defined(_GLFW_WAYLAND)
 #include "wl_platform.h"
#elif defined(_GLFW_OSMESA)
 #include "null_platform.h"
#else
 #error "No supported window creation API selected"
#endif

// Constructs a version number string from the public header macros
#define _GLFW_CONCAT_VERSION(m, n, r) #m "." #n "." #r
#define _GLFW_MAKE_VERSION(m, n, r) _GLFW_CONCAT_VERSION(m, n, r)
#define _GLFW_VERSION_NUMBER _GLFW_MAKE_VERSION(GLFW_VERSION_MAJOR, \
                                                GLFW_VERSION_MINOR, \
                                                GLFW_VERSION_REVISION)

// Checks for whether the library has been initialized
#define _GLFW_REQUIRE_INIT()                         \
    if (!_glfw.initialized)                          \
    {                                                \
        _glfwInputError(GLFW_NOT_INITIALIZED, NULL); \
        return;                                      \
    }
#define _GLFW_REQUIRE_INIT_OR_RETURN(x)              \
    if (!_glfw.initialized)                          \
    {                                                \
        _glfwInputError(GLFW_NOT_INITIALIZED, NULL); \
        return x;                                    \
    }

// Swaps the provided pointers
#define _GLFW_SWAP_POINTERS(x, y) \
    {                             \
        void* t;                  \
        t = x;                    \
        x = y;                    \
        y = t;                    \
    }

// Per-thread error structure
//
struct _GLFWerror
{
    _GLFWerror*     next;
    int             code;
    char            description[_GLFW_MESSAGE_SIZE];
};

// Initialization configuration
//
// Parameters relating to the initialization of the library
//
struct _GLFWinitconfig
{
    GLFWbool      hatButtons;
    struct {
        GLFWbool  menubar;
        GLFWbool  chdir;
    } ns;
};

// Window configuration
//
// Parameters relating to the creation of the window but not directly related
// to the framebuffer.  This is used to pass window creation parameters from
// shared code to the platform API.
//
struct _GLFWwndconfig
{
    int           width;
    int           height;
    const char*   title;
    GLFWbool      resizable;
    GLFWbool      visible;
    GLFWbool      decorated;
    GLFWbool      focused;
    GLFWbool      autoIconify;
    GLFWbool      floating;
    GLFWbool      maximized;
    GLFWbool      centerCursor;
    GLFWbool      focusOnShow;
    GLFWbool      scaleToMonitor;
    struct {
        GLFWbool  retina;
        char      frameName[256];
    } ns;
    struct {
        char      className[256];
        char      instanceName[256];
    } x11;
};

// Context configuration
//
// Parameters relating to the creation of the context but not directly related
// to the framebuffer.  This is used to pass context creation parameters from
// shared code to the platform API.
//
struct _GLFWctxconfig
{
    int           client;
    int           source;
    int           major;
    int           minor;
    GLFWbool      forward;
    GLFWbool      debug;
    GLFWbool      noerror;
    int           profile;
    int           robustness;
    int           release;
    _GLFWwindow*  share;
    struct {
        GLFWbool  offline;
    } nsgl;
};

// Framebuffer configuration
//
// This describes buffers and their sizes.  It also contains
// a platform-specific ID used to map back to the backend API object.
//
// It is used to pass framebuffer parameters from shared code to the platform
// API and also to enumerate and select available framebuffer configs.
//
struct _GLFWfbconfig
{
    int         redBits;
    int         greenBits;
    int         blueBits;
    int         alphaBits;
    int         depthBits;
    int         stencilBits;
    int         accumRedBits;
    int         accumGreenBits;
    int         accumBlueBits;
    int         accumAlphaBits;
    int         auxBuffers;
    GLFWbool    stereo;
    int         samples;
    GLFWbool    sRGB;
    GLFWbool    doublebuffer;
    GLFWbool    transparent;
    uintptr_t   handle;
};

// Context structure
//
struct _GLFWcontext
{
    int                 client;
    int                 source;
    int                 major, minor, revision;
    GLFWbool            forward, debug, noerror;
    int                 profile;
    int                 robustness;
    int                 release;

    PFNGLGETSTRINGIPROC GetStringi;
    PFNGLGETINTEGERVPROC GetIntegerv;
    PFNGLGETSTRINGPROC  GetString;

    _GLFWmakecontextcurrentfun  makeCurrent;
    _GLFWswapbuffersfun         swapBuffers;
    _GLFWswapintervalfun        swapInterval;
    _GLFWextensionsupportedfun  extensionSupported;
    _GLFWgetprocaddressfun      getProcAddress;
    _GLFWdestroycontextfun      destroy;

    // This is defined in the context API's context.h
    _GLFW_PLATFORM_CONTEXT_STATE;
    // This is defined in egl_context.h
    _GLFW_EGL_CONTEXT_STATE;
    // This is defined in osmesa_context.h
    _GLFW_OSMESA_CONTEXT_STATE;
};

// Window and context structure
//
struct _GLFWwindow
{
    struct _GLFWwindow* next;

    // Window settings and state
    GLFWbool            resizable;
    GLFWbool            decorated;
    GLFWbool            autoIconify;
    GLFWbool            floating;
    GLFWbool            focusOnShow;
    GLFWbool            shouldClose;
    void*               userPointer;
    GLFWvidmode         videoMode;
    _GLFWmonitor*       monitor;
    _GLFWcursor*        cursor;

    int                 minwidth, minheight;
    int                 maxwidth, maxheight;
    int                 numer, denom;

    GLFWbool            stickyKeys;
    GLFWbool            stickyMouseButtons;
    GLFWbool            lockKeyMods;
    int                 cursorMode;
    char                mouseButtons[GLFW_MOUSE_BUTTON_LAST + 1];
    char                keys[GLFW_KEY_LAST + 1];
    // Virtual cursor position when cursor is disabled
    double              virtualCursorPosX, virtualCursorPosY;
    GLFWbool            rawMouseMotion;

    _GLFWcontext        context;

    struct {
        GLFWwindowposfun        pos;
        GLFWwindowsizefun       size;
        GLFWwindowclosefun      close;
        GLFWwindowrefreshfun    refresh;
        GLFWwindowfocusfun      focus;
        GLFWwindowiconifyfun    iconify;
        GLFWwindowmaximizefun   maximize;
        GLFWframebuffersizefun  fbsize;
        GLFWwindowcontentscalefun scale;
        GLFWmousebuttonfun      mouseButton;
        GLFWcursorposfun        cursorPos;
        GLFWcursorenterfun      cursorEnter;
        GLFWscrollfun           scroll;
        GLFWkeyfun              key;
        GLFWcharfun             character;
        GLFWcharmodsfun         charmods;
        GLFWdropfun             drop;
    } callbacks;

    // This is defined in the window API's platform.h
    _GLFW_PLATFORM_WINDOW_STATE;
};

// Monitor structure
//
struct _GLFWmonitor
{
    char*           name;
    void*           userPointer;

    // Physical dimensions in millimeters.
    int             widthMM, heightMM;

    // The window whose video mode is current on this monitor
    _GLFWwindow*    window;

    GLFWvidmode*    modes;
    int             modeCount;
    GLFWvidmode     currentMode;

    GLFWgammaramp   originalRamp;
    GLFWgammaramp   currentRamp;

    // This is defined in the window API's platform.h
    _GLFW_PLATFORM_MONITOR_STATE;
};

// Cursor structure
//
struct _GLFWcursor
{
    _GLFWcursor*    next;

    // This is defined in the window API's platform.h
    _GLFW_PLATFORM_CURSOR_STATE;
};

// Gamepad mapping element structure
//
struct _GLFWmapelement
{
    uint8_t         type;
    uint8_t         index;
    int8_t          axisScale;
    int8_t          axisOffset;
};

// Gamepad mapping structure
//
struct _GLFWmapping
{
    char            name[128];
    char            guid[33];
    _GLFWmapelement buttons[15];
    _GLFWmapelement axes[6];
};

// Joystick structure
//
struct _GLFWjoystick
{
    GLFWbool        present;
    float*          axes;
    int             axisCount;
    unsigned char*  buttons;
    int             buttonCount;
    unsigned char*  hats;
    int             hatCount;
    char*           name;
    void*           userPointer;
    char            guid[33];
    _GLFWmapping*   mapping;

    // This is defined in the joystick API's joystick.h
    _GLFW_PLATFORM_JOYSTICK_STATE;
};

// Thread local storage structure
//
struct _GLFWtls
{
    // This is defined in the platform's thread.h
    _GLFW_PLATFORM_TLS_STATE;
};

// Mutex structure
//
struct _GLFWmutex
{
    // This is defined in the platform's thread.h
    _GLFW_PLATFORM_MUTEX_STATE;
};

// Library global data
//
struct _GLFWlibrary
{
    GLFWbool            initialized;

    struct {
        _GLFWinitconfig init;
        _GLFWfbconfig   framebuffer;
        _GLFWwndconfig  window;
        _GLFWctxconfig  context;
        int             refreshRate;
    } hints;

    _GLFWerror*         errorListHead;
    _GLFWcursor*        cursorListHead;
    _GLFWwindow*        windowListHead;

    _GLFWmonitor**      monitors;
    int                 monitorCount;

    _GLFWjoystick       joysticks[GLFW_JOYSTICK_LAST + 1];
    _GLFWmapping*       mappings;
    int                 mappingCount;

    _GLFWtls            errorSlot;
    _GLFWtls            contextSlot;
    _GLFWmutex          errorLock;

    struct {
        uint64_t        offset;
        // This is defined in the platform's time.h
        _GLFW_PLATFORM_LIBRARY_TIMER_STATE;
    } timer;

    struct {
        GLFWbool        available;
        void*           handle;
        char*           extensions[2];
#if !defined(_GLFW_VULKAN_STATIC)
        PFN_vkEnumerateInstanceExtensionProperties EnumerateInstanceExtensionProperties;
        PFN_vkGetInstanceProcAddr GetInstanceProcAddr;
#endif
        GLFWbool        KHR_surface;
#if defined(_GLFW_WIN32)
        GLFWbool        KHR_win32_surface;
#elif defined(_GLFW_COCOA)
        GLFWbool        MVK_macos_surface;
        GLFWbool        EXT_metal_surface;
#elif defined(_GLFW_X11)
        GLFWbool        KHR_xlib_surface;
        GLFWbool        KHR_xcb_surface;
#elif defined(_GLFW_WAYLAND)
        GLFWbool        KHR_wayland_surface;
#endif
    } vk;

    struct {
        GLFWmonitorfun  monitor;
        GLFWjoystickfun joystick;
    } callbacks;

    // This is defined in the window API's platform.h
    _GLFW_PLATFORM_LIBRARY_WINDOW_STATE;
    // This is defined in the context API's context.h
    _GLFW_PLATFORM_LIBRARY_CONTEXT_STATE;
    // This is defined in the platform's joystick.h
    _GLFW_PLATFORM_LIBRARY_JOYSTICK_STATE;
    // This is defined in egl_context.h
    _GLFW_EGL_LIBRARY_CONTEXT_STATE;
    // This is defined in osmesa_context.h
    _GLFW_OSMESA_LIBRARY_CONTEXT_STATE;
};

// Global state shared between compilation units of GLFW
//
extern _GLFWlibrary _glfw;


//////////////////////////////////////////////////////////////////////////
//////                       GLFW platform API                      //////
//////////////////////////////////////////////////////////////////////////

int _glfwPlatformInit(void);
void _glfwPlatformTerminate(void);
const char* _glfwPlatformGetVersionString(void);

void _glfwPlatformGetCursorPos(_GLFWwindow* window, double* xpos, double* ypos);
void _glfwPlatformSetCursorPos(_GLFWwindow* window, double xpos, double ypos);
void _glfwPlatformSetCursorMode(_GLFWwindow* window, int mode);
void _glfwPlatformSetRawMouseMotion(_GLFWwindow *window, GLFWbool enabled);
GLFWbool _glfwPlatformRawMouseMotionSupported(void);
int _glfwPlatformCreateCursor(_GLFWcursor* cursor,
                              const GLFWimage* image, int xhot, int yhot);
int _glfwPlatformCreateStandardCursor(_GLFWcursor* cursor, int shape);
void _glfwPlatformDestroyCursor(_GLFWcursor* cursor);
void _glfwPlatformSetCursor(_GLFWwindow* window, _GLFWcursor* cursor);

const char* _glfwPlatformGetScancodeName(int scancode);
int _glfwPlatformGetKeyScancode(int key);

void _glfwPlatformFreeMonitor(_GLFWmonitor* monitor);
void _glfwPlatformGetMonitorPos(_GLFWmonitor* monitor, int* xpos, int* ypos);
void _glfwPlatformGetMonitorContentScale(_GLFWmonitor* monitor,
                                         float* xscale, float* yscale);
void _glfwPlatformGetMonitorWorkarea(_GLFWmonitor* monitor, int* xpos, int* ypos, int *width, int *height);
GLFWvidmode* _glfwPlatformGetVideoModes(_GLFWmonitor* monitor, int* count);
void _glfwPlatformGetVideoMode(_GLFWmonitor* monitor, GLFWvidmode* mode);
GLFWbool _glfwPlatformGetGammaRamp(_GLFWmonitor* monitor, GLFWgammaramp* ramp);
void _glfwPlatformSetGammaRamp(_GLFWmonitor* monitor, const GLFWgammaramp* ramp);

void _glfwPlatformSetClipboardString(const char* string);
const char* _glfwPlatformGetClipboardString(void);

int _glfwPlatformPollJoystick(_GLFWjoystick* js, int mode);
void _glfwPlatformUpdateGamepadGUID(char* guid);

uint64_t _glfwPlatformGetTimerValue(void);
uint64_t _glfwPlatformGetTimerFrequency(void);

int _glfwPlatformCreateWindow(_GLFWwindow* window,
                              const _GLFWwndconfig* wndconfig,
                              const _GLFWctxconfig* ctxconfig,
                              const _GLFWfbconfig* fbconfig);
void _glfwPlatformDestroyWindow(_GLFWwindow* window);
void _glfwPlatformSetWindowTitle(_GLFWwindow* window, const char* title);
void _glfwPlatformSetWindowIcon(_GLFWwindow* window,
                                int count, const GLFWimage* images);
void _glfwPlatformGetWindowPos(_GLFWwindow* window, int* xpos, int* ypos);
void _glfwPlatformSetWindowPos(_GLFWwindow* window, int xpos, int ypos);
void _glfwPlatformGetWindowSize(_GLFWwindow* window, int* width, int* height);
void _glfwPlatformSetWindowSize(_GLFWwindow* window, int width, int height);
void _glfwPlatformSetWindowSizeLimits(_GLFWwindow* window,
                                      int minwidth, int minheight,
                                      int maxwidth, int maxheight);
void _glfwPlatformSetWindowAspectRatio(_GLFWwindow* window, int numer, int denom);
void _glfwPlatformGetFramebufferSize(_GLFWwindow* window, int* width, int* height);
void _glfwPlatformGetWindowFrameSize(_GLFWwindow* window,
                                     int* left, int* top,
                                     int* right, int* bottom);
void _glfwPlatformGetWindowContentScale(_GLFWwindow* window,
                                        float* xscale, float* yscale);
void _glfwPlatformIconifyWindow(_GLFWwindow* window);
void _glfwPlatformRestoreWindow(_GLFWwindow* window);
void _glfwPlatformMaximizeWindow(_GLFWwindow* window);
void _glfwPlatformShowWindow(_GLFWwindow* window);
void _glfwPlatformHideWindow(_GLFWwindow* window);
void _glfwPlatformRequestWindowAttention(_GLFWwindow* window);
void _glfwPlatformFocusWindow(_GLFWwindow* window);
void _glfwPlatformSetWindowMonitor(_GLFWwindow* window, _GLFWmonitor* monitor,
                                   int xpos, int ypos, int width, int height,
                                   int refreshRate);
int _glfwPlatformWindowFocused(_GLFWwindow* window);
int _glfwPlatformWindowIconified(_GLFWwindow* window);
int _glfwPlatformWindowVisible(_GLFWwindow* window);
int _glfwPlatformWindowMaximized(_GLFWwindow* window);
int _glfwPlatformWindowHovered(_GLFWwindow* window);
int _glfwPlatformFramebufferTransparent(_GLFWwindow* window);
float _glfwPlatformGetWindowOpacity(_GLFWwindow* window);
void _glfwPlatformSetWindowResizable(_GLFWwindow* window, GLFWbool enabled);
void _glfwPlatformSetWindowDecorated(_GLFWwindow* window, GLFWbool enabled);
void _glfwPlatformSetWindowFloating(_GLFWwindow* window, GLFWbool enabled);
void _glfwPlatformSetWindowOpacity(_GLFWwindow* window, float opacity);

void _glfwPlatformPollEvents(void);
void _glfwPlatformWaitEvents(void);
void _glfwPlatformWaitEventsTimeout(double timeout);
void _glfwPlatformPostEmptyEvent(void);

void _glfwPlatformGetRequiredInstanceExtensions(char** extensions);
int _glfwPlatformGetPhysicalDevicePresentationSupport(VkInstance instance,
                                                      VkPhysicalDevice device,
                                                      uint32_t queuefamily);
VkResult _glfwPlatformCreateWindowSurface(VkInstance instance,
                                          _GLFWwindow* window,
                                          const VkAllocationCallbacks* allocator,
                                          VkSurfaceKHR* surface);

GLFWbool _glfwPlatformCreateTls(_GLFWtls* tls);
void _glfwPlatformDestroyTls(_GLFWtls* tls);
void* _glfwPlatformGetTls(_GLFWtls* tls);
void _glfwPlatformSetTls(_GLFWtls* tls, void* value);

GLFWbool _glfwPlatformCreateMutex(_GLFWmutex* mutex);
void _glfwPlatformDestroyMutex(_GLFWmutex* mutex);
void _glfwPlatformLockMutex(_GLFWmutex* mutex);
void _glfwPlatformUnlockMutex(_GLFWmutex* mutex);


//////////////////////////////////////////////////////////////////////////
//////                         GLFW event API                       //////
//////////////////////////////////////////////////////////////////////////

void _glfwInputWindowFocus(_GLFWwindow* window, GLFWbool focused);
void _glfwInputWindowPos(_GLFWwindow* window, int xpos, int ypos);
void _glfwInputWindowSize(_GLFWwindow* window, int width, int height);
void _glfwInputFramebufferSize(_GLFWwindow* window, int width, int height);
void _glfwInputWindowContentScale(_GLFWwindow* window,
                                  float xscale, float yscale);
void _glfwInputWindowIconify(_GLFWwindow* window, GLFWbool iconified);
void _glfwInputWindowMaximize(_GLFWwindow* window, GLFWbool maximized);
void _glfwInputWindowDamage(_GLFWwindow* window);
void _glfwInputWindowCloseRequest(_GLFWwindow* window);
void _glfwInputWindowMonitor(_GLFWwindow* window, _GLFWmonitor* monitor);

void _glfwInputKey(_GLFWwindow* window,
                   int key, int scancode, int action, int mods);
void _glfwInputChar(_GLFWwindow* window,
                    unsigned int codepoint, int mods, GLFWbool plain);
void _glfwInputScroll(_GLFWwindow* window, double xoffset, double yoffset);
void _glfwInputMouseClick(_GLFWwindow* window, int button, int action, int mods);
void _glfwInputCursorPos(_GLFWwindow* window, double xpos, double ypos);
void _glfwInputCursorEnter(_GLFWwindow* window, GLFWbool entered);
void _glfwInputDrop(_GLFWwindow* window, int count, const char** names);
void _glfwInputJoystick(_GLFWjoystick* js, int event);
void _glfwInputJoystickAxis(_GLFWjoystick* js, int axis, float value);
void _glfwInputJoystickButton(_GLFWjoystick* js, int button, char value);
void _glfwInputJoystickHat(_GLFWjoystick* js, int hat, char value);

void _glfwInputMonitor(_GLFWmonitor* monitor, int action, int placement);
void _glfwInputMonitorWindow(_GLFWmonitor* monitor, _GLFWwindow* window);

#if defined(__GNUC__)
void _glfwInputError(int code, const char* format, ...)
    __attribute__((format(printf, 2, 3)));
#else
void _glfwInputError(int code, const char* format, ...);
#endif


//////////////////////////////////////////////////////////////////////////
//////                       GLFW internal API                      //////
//////////////////////////////////////////////////////////////////////////

GLFWbool _glfwStringInExtensionString(const char* string, const char* extensions);
const _GLFWfbconfig* _glfwChooseFBConfig(const _GLFWfbconfig* desired,
                                         const _GLFWfbconfig* alternatives,
                                         unsigned int count);
GLFWbool _glfwRefreshContextAttribs(_GLFWwindow* window,
                                    const _GLFWctxconfig* ctxconfig);
GLFWbool _glfwIsValidContextConfig(const _GLFWctxconfig* ctxconfig);

const GLFWvidmode* _glfwChooseVideoMode(_GLFWmonitor* monitor,
                                        const GLFWvidmode* desired);
int _glfwCompareVideoModes(const GLFWvidmode* first, const GLFWvidmode* second);
_GLFWmonitor* _glfwAllocMonitor(const char* name, int widthMM, int heightMM);
void _glfwFreeMonitor(_GLFWmonitor* monitor);
void _glfwAllocGammaArrays(GLFWgammaramp* ramp, unsigned int size);
void _glfwFreeGammaArrays(GLFWgammaramp* ramp);
void _glfwSplitBPP(int bpp, int* red, int* green, int* blue);

_GLFWjoystick* _glfwAllocJoystick(const char* name,
                                  const char* guid,
                                  int axisCount,
                                  int buttonCount,
                                  int hatCount);
void _glfwFreeJoystick(_GLFWjoystick* js);
void _glfwCenterCursorInContentArea(_GLFWwindow* window);

GLFWbool _glfwInitVulkan(int mode);
void _glfwTerminateVulkan(void);
const char* _glfwGetVulkanResultString(VkResult result);

char* _glfw_strdup(const char* source);
float _glfw_fminf(float a, float b);
float _glfw_fmaxf(float a, float b);



==> figs/from-dave/deps/glfw/src/linux_joystick.c <==
//========================================================================
// GLFW 3.3 Linux - www.glfw.org
//------------------------------------------------------------------------
// Copyright (c) 2002-2006 Marcus Geelnard
// Copyright (c) 2006-2017 Camilla Löwy <elmindreda@glfw.org>
//
// This software is provided 'as-is', without any express or implied
// warranty. In no event will the authors be held liable for any damages
// arising from the use of this software.
//
// Permission is granted to anyone to use this software for any purpose,
// including commercial applications, and to alter it and redistribute it
// freely, subject to the following restrictions:
//
// 1. The origin of this software must not be misrepresented; you must not
//    claim that you wrote the original software. If you use this software
//    in a product, an acknowledgment in the product documentation would
//    be appreciated but is not required.
//
// 2. Altered source versions must be plainly marked as such, and must not
//    be misrepresented as being the original software.
//
// 3. This notice may not be removed or altered from any source
//    distribution.
//
//========================================================================
// It is fine to use C99 in this file because it will not be built with VS
//========================================================================

#include "internal.h"

#include <sys/types.h>
#include <sys/stat.h>
#include <sys/inotify.h>
#include <fcntl.h>
#include <errno.h>
#include <dirent.h>
#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <unistd.h>

#ifndef SYN_DROPPED // < v2.6.39 kernel headers
// Workaround for CentOS-6, which is supported till 2020-11-30, but still on v2.6.32
#define SYN_DROPPED 3
#endif

// Apply an EV_KEY event to the specified joystick
//
static void handleKeyEvent(_GLFWjoystick* js, int code, int value)
{
    _glfwInputJoystickButton(js,
                             js->linjs.keyMap[code - BTN_MISC],
                             value ? GLFW_PRESS : GLFW_RELEASE);
}

// Apply an EV_ABS event to the specified joystick
//
static void handleAbsEvent(_GLFWjoystick* js, int code, int value)
{
    const int index = js->linjs.absMap[code];

    if (code >= ABS_HAT0X && code <= ABS_HAT3Y)
    {
        static const char stateMap[3][3] =
        {
            { GLFW_HAT_CENTERED, GLFW_HAT_UP,       GLFW_HAT_DOWN },
            { GLFW_HAT_LEFT,     GLFW_HAT_LEFT_UP,  GLFW_HAT_LEFT_DOWN },
            { GLFW_HAT_RIGHT,    GLFW_HAT_RIGHT_UP, GLFW_HAT_RIGHT_DOWN },
        };

        const int hat = (code - ABS_HAT0X) / 2;
        const int axis = (code - ABS_HAT0X) % 2;
        int* state = js->linjs.hats[hat];

        // NOTE: Looking at several input drivers, it seems all hat events use
        //       -1 for left / up, 0 for centered and 1 for right / down
        if (value == 0)
            state[axis] = 0;
        else if (value < 0)
            state[axis] = 1;
        else if (value > 0)
            state[axis] = 2;

        _glfwInputJoystickHat(js, index, stateMap[state[0]][state[1]]);
    }
    else
    {
        const struct input_absinfo* info = &js->linjs.absInfo[code];
        float normalized = value;

        const int range = info->maximum - info->minimum;
        if (range)
        {
            // Normalize to 0.0 -> 1.0
            normalized = (normalized - info->minimum) / range;
            // Normalize to -1.0 -> 1.0
            normalized = normalized * 2.0f - 1.0f;
        }

        _glfwInputJoystickAxis(js, index, normalized);
    }
}

// Poll state of absolute axes
//
static void pollAbsState(_GLFWjoystick* js)
{
    for (int code = 0;  code < ABS_CNT;  code++)
    {
        if (js->linjs.absMap[code] < 0)
            continue;

        struct input_absinfo* info = &js->linjs.absInfo[code];

        if (ioctl(js->linjs.fd, EVIOCGABS(code), info) < 0)
            continue;

        handleAbsEvent(js, code, info->value);
    }
}

#define isBitSet(bit, arr) (arr[(bit) / 8] & (1 << ((bit) % 8)))

// Attempt to open the specified joystick device
//
static GLFWbool openJoystickDevice(const char* path)
{
    for (int jid = 0;  jid <= GLFW_JOYSTICK_LAST;  jid++)
    {
        if (!_glfw.joysticks[jid].present)
            continue;
        if (strcmp(_glfw.joysticks[jid].linjs.path, path) == 0)
            return GLFW_FALSE;
    }

    _GLFWjoystickLinux linjs = {0};
    linjs.fd = open(path, O_RDONLY | O_NONBLOCK);
    if (linjs.fd == -1)
        return GLFW_FALSE;

    char evBits[(EV_CNT + 7) / 8] = {0};
    char keyBits[(KEY_CNT + 7) / 8] = {0};
    char absBits[(ABS_CNT + 7) / 8] = {0};
    struct input_id id;

    if (ioctl(linjs.fd, EVIOCGBIT(0, sizeof(evBits)), evBits) < 0 ||
        ioctl(linjs.fd, EVIOCGBIT(EV_KEY, sizeof(keyBits)), keyBits) < 0 ||
        ioctl(linjs.fd, EVIOCGBIT(EV_ABS, sizeof(absBits)), absBits) < 0 ||
        ioctl(linjs.fd, EVIOCGID, &id) < 0)
    {
        _glfwInputError(GLFW_PLATFORM_ERROR,
                        "Linux: Failed to query input device: %s",
                        strerror(errno));
        close(linjs.fd);
        return GLFW_FALSE;
    }

    // Ensure this device supports the events expected of a joystick
    if (!isBitSet(EV_KEY, evBits) || !isBitSet(EV_ABS, evBits))
    {
        close(linjs.fd);
        return GLFW_FALSE;
    }

    char name[256] = "";

    if (ioctl(linjs.fd, EVIOCGNAME(sizeof(name)), name) < 0)
        strncpy(name, "Unknown", sizeof(name));

    char guid[33] = "";

    // Generate a joystick GUID that matches the SDL 2.0.5+ one
    if (id.vendor && id.product && id.version)
    {
        sprintf(guid, "%02x%02x0000%02x%02x0000%02x%02x0000%02x%02x0000",
                id.bustype & 0xff, id.bustype >> 8,
                id.vendor & 0xff,  id.vendor >> 8,
                id.product & 0xff, id.product >> 8,
                id.version & 0xff, id.version >> 8);
    }
    else
    {
        sprintf(guid, "%02x%02x0000%02x%02x%02x%02x%02x%02x%02x%02x%02x%02x%02x00",
                id.bustype & 0xff, id.bustype >> 8,
                name[0], name[1], name[2], name[3],
                name[4], name[5], name[6], name[7],
                name[8], name[9], name[10]);
    }

    int axisCount = 0, buttonCount = 0, hatCount = 0;

    for (int code = BTN_MISC;  code < KEY_CNT;  code++)
    {
        if (!isBitSet(code, keyBits))
            continue;

        linjs.keyMap[code - BTN_MISC] = buttonCount;
        buttonCount++;
    }

    for (int code = 0;  code < ABS_CNT;  code++)
    {
        linjs.absMap[code] = -1;
        if (!isBitSet(code, absBits))
            continue;

        if (code >= ABS_HAT0X && code <= ABS_HAT3Y)
        {
            linjs.absMap[code] = hatCount;
            hatCount++;
            // Skip the Y axis
            code++;
        }
        else
        {
            if (ioctl(linjs.fd, EVIOCGABS(code), &linjs.absInfo[code]) < 0)
                continue;

            linjs.absMap[code] = axisCount;
            axisCount++;
        }
    }

    _GLFWjoystick* js =
        _glfwAllocJoystick(name, guid, axisCount, buttonCount, hatCount);
    if (!js)
    {
        close(linjs.fd);
        return GLFW_FALSE;
    }

    strncpy(linjs.path, path, sizeof(linjs.path) - 1);
    memcpy(&js->linjs, &linjs, sizeof(linjs));

    pollAbsState(js);

    _glfwInputJoystick(js, GLFW_CONNECTED);
    return GLFW_TRUE;
}

#undef isBitSet

// Frees all resources associated with the specified joystick
//
static void closeJoystick(_GLFWjoystick* js)
{
    close(js->linjs.fd);
    _glfwFreeJoystick(js);
    _glfwInputJoystick(js, GLFW_DISCONNECTED);
}

// Lexically compare joysticks by name; used by qsort
//
static int compareJoysticks(const void* fp, const void* sp)
{
    const _GLFWjoystick* fj = fp;
    const _GLFWjoystick* sj = sp;
    return strcmp(fj->linjs.path, sj->linjs.path);
}


//////////////////////////////////////////////////////////////////////////
//////                       GLFW internal API                      //////
//////////////////////////////////////////////////////////////////////////

// Initialize joystick interface
//
GLFWbool _glfwInitJoysticksLinux(void)
{
    const char* dirname = "/dev/input";

    _glfw.linjs.inotify = inotify_init1(IN_NONBLOCK | IN_CLOEXEC);
    if (_glfw.linjs.inotify > 0)
    {
        // HACK: Register for IN_ATTRIB to get notified when udev is done
        //       This works well in practice but the true way is libudev

        _glfw.linjs.watch = inotify_add_watch(_glfw.linjs.inotify,
                                              dirname,
                                              IN_CREATE | IN_ATTRIB | IN_DELETE);
    }

    // Continue without device connection notifications if inotify fails

    if (regcomp(&_glfw.linjs.regex, "^event[0-9]\\+$", 0) != 0)
    {
        _glfwInputError(GLFW_PLATFORM_ERROR, "Linux: Failed to compile regex");
        return GLFW_FALSE;
    }

    int count = 0;

    DIR* dir = opendir(dirname);
    if (dir)
    {
        struct dirent* entry;

        while ((entry = readdir(dir)))
        {
            regmatch_t match;

            if (regexec(&_glfw.linjs.regex, entry->d_name, 1, &match, 0) != 0)
                continue;

            char path[PATH_MAX];

            snprintf(path, sizeof(path), "%s/%s", dirname, entry->d_name);

            if (openJoystickDevice(path))
                count++;
        }

        closedir(dir);
    }

    // Continue with no joysticks if enumeration fails

    qsort(_glfw.joysticks, count, sizeof(_GLFWjoystick), compareJoysticks);
    return GLFW_TRUE;
}

// Close all opened joystick handles
//
void _glfwTerminateJoysticksLinux(void)
{
    int jid;

    for (jid = 0;  jid <= GLFW_JOYSTICK_LAST;  jid++)
    {
        _GLFWjoystick* js = _glfw.joysticks + jid;
        if (js->present)
            closeJoystick(js);
    }

    regfree(&_glfw.linjs.regex);

    if (_glfw.linjs.inotify > 0)
    {
        if (_glfw.linjs.watch > 0)
            inotify_rm_watch(_glfw.linjs.inotify, _glfw.linjs.watch);

        close(_glfw.linjs.inotify);
    }
}

void _glfwDetectJoystickConnectionLinux(void)
{
    if (_glfw.linjs.inotify <= 0)
        return;

    ssize_t offset = 0;
    char buffer[16384];
    const ssize_t size = read(_glfw.linjs.inotify, buffer, sizeof(buffer));

    while (size > offset)
    {
        regmatch_t match;
        const struct inotify_event* e = (struct inotify_event*) (buffer + offset);

        offset += sizeof(struct inotify_event) + e->len;

        if (regexec(&_glfw.linjs.regex, e->name, 1, &match, 0) != 0)
            continue;

        char path[PATH_MAX];
        snprintf(path, sizeof(path), "/dev/input/%s", e->name);

        if (e->mask & (IN_CREATE | IN_ATTRIB))
            openJoystickDevice(path);
        else if (e->mask & IN_DELETE)
        {
            for (int jid = 0;  jid <= GLFW_JOYSTICK_LAST;  jid++)
            {
                if (strcmp(_glfw.joysticks[jid].linjs.path, path) == 0)
                {
                    closeJoystick(_glfw.joysticks + jid);
                    break;
                }
            }
        }
    }
}


//////////////////////////////////////////////////////////////////////////
//////                       GLFW platform API                      //////
//////////////////////////////////////////////////////////////////////////

int _glfwPlatformPollJoystick(_GLFWjoystick* js, int mode)
{
    // Read all queued events (non-blocking)
    for (;;)
    {
        struct input_event e;

        errno = 0;
        if (read(js->linjs.fd, &e, sizeof(e)) < 0)
        {
            // Reset the joystick slot if the device was disconnected
            if (errno == ENODEV)
                closeJoystick(js);

            break;
        }

        if (e.type == EV_SYN)
        {
            if (e.code == SYN_DROPPED)
                _glfw.linjs.dropped = GLFW_TRUE;
            else if (e.code == SYN_REPORT)
            {
                _glfw.linjs.dropped = GLFW_FALSE;
                pollAbsState(js);
            }
        }

        if (_glfw.linjs.dropped)
            continue;

        if (e.type == EV_KEY)
            handleKeyEvent(js, e.code, e.value);
        else if (e.type == EV_ABS)
            handleAbsEvent(js, e.code, e.value);
    }

    return js->present;
}

void _glfwPlatformUpdateGamepadGUID(char* guid)
{
}



==> figs/from-dave/deps/glfw/src/linux_joystick.h <==
//========================================================================
// GLFW 3.3 Linux - www.glfw.org
//------------------------------------------------------------------------
// Copyright (c) 2014 Jonas Ådahl <jadahl@gmail.com>
//
// This software is provided 'as-is', without any express or implied
// warranty. In no event will the authors be held liable for any damages
// arising from the use of this software.
//
// Permission is granted to anyone to use this software for any purpose,
// including commercial applications, and to alter it and redistribute it
// freely, subject to the following restrictions:
//
// 1. The origin of this software must not be misrepresented; you must not
//    claim that you wrote the original software. If you use this software
//    in a product, an acknowledgment in the product documentation would
//    be appreciated but is not required.
//
// 2. Altered source versions must be plainly marked as such, and must not
//    be misrepresented as being the original software.
//
// 3. This notice may not be removed or altered from any source
//    distribution.
//
//========================================================================

#include <linux/input.h>
#include <linux/limits.h>
#include <regex.h>

#define _GLFW_PLATFORM_JOYSTICK_STATE         _GLFWjoystickLinux linjs
#define _GLFW_PLATFORM_LIBRARY_JOYSTICK_STATE _GLFWlibraryLinux  linjs

#define _GLFW_PLATFORM_MAPPING_NAME "Linux"

// Linux-specific joystick data
//
typedef struct _GLFWjoystickLinux
{
    int                     fd;
    char                    path[PATH_MAX];
    int                     keyMap[KEY_CNT - BTN_MISC];
    int                     absMap[ABS_CNT];
    struct input_absinfo    absInfo[ABS_CNT];
    int                     hats[4][2];
} _GLFWjoystickLinux;

// Linux-specific joystick API data
//
typedef struct _GLFWlibraryLinux
{
    int                     inotify;
    int                     watch;
    regex_t                 regex;
    GLFWbool                dropped;
} _GLFWlibraryLinux;


GLFWbool _glfwInitJoysticksLinux(void);
void _glfwTerminateJoysticksLinux(void);
void _glfwDetectJoystickConnectionLinux(void);



==> figs/from-dave/deps/glfw/src/mappings.h <==
//========================================================================
// GLFW 3.3 - www.glfw.org
//------------------------------------------------------------------------
// Copyright (c) 2006-2018 Camilla Löwy <elmindreda@glfw.org>
//
// This software is provided 'as-is', without any express or implied
// warranty. In no event will the authors be held liable for any damages
// arising from the use of this software.
//
// Permission is granted to anyone to use this software for any purpose,
// including commercial applications, and to alter it and redistribute it
// freely, subject to the following restrictions:
//
// 1. The origin of this software must not be misrepresented; you must not
//    claim that you wrote the original software. If you use this software
//    in a product, an acknowledgment in the product documentation would
//    be appreciated but is not required.
//
// 2. Altered source versions must be plainly marked as such, and must not
//    be misrepresented as being the original software.
//
// 3. This notice may not be removed or altered from any source
//    distribution.
//
//========================================================================
// As mappings.h.in, this file is used by CMake to produce the mappings.h
// header file.  If you are adding a GLFW specific gamepad mapping, this is
// where to put it.
//========================================================================
// As mappings.h, this provides all pre-defined gamepad mappings, including
// all available in SDL_GameControllerDB.  Do not edit this file.  Any gamepad
// mappings not specific to GLFW should be submitted to SDL_GameControllerDB.
// This file can be re-generated from mappings.h.in and the upstream
// gamecontrollerdb.txt with the GenerateMappings.cmake script.
//========================================================================

// All gamepad mappings not labeled GLFW are copied from the
// SDL_GameControllerDB project under the following license:
//
// Simple DirectMedia Layer
// Copyright (C) 1997-2013 Sam Lantinga <slouken@libsdl.org>
//
// This software is provided 'as-is', without any express or implied warranty.
// In no event will the authors be held liable for any damages arising from the
// use of this software.
//
// Permission is granted to anyone to use this software for any purpose,
// including commercial applications, and to alter it and redistribute it
// freely, subject to the following restrictions:
//
// 1. The origin of this software must not be misrepresented; you must not
//    claim that you wrote the original software. If you use this software
//    in a product, an acknowledgment in the product documentation would
//    be appreciated but is not required.
//
// 2. Altered source versions must be plainly marked as such, and must not be
//    misrepresented as being the original software.
//
// 3. This notice may not be removed or altered from any source distribution.

const char* _glfwDefaultMappings[] =
{
"03000000fa2d00000100000000000000,3DRUDDER,leftx:a0,lefty:a1,rightx:a5,righty:a2,platform:Windows,",
"03000000022000000090000000000000,8Bitdo NES30 Pro,a:b1,b:b0,back:b10,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,leftshoulder:b6,leftstick:b13,lefttrigger:b8,leftx:a0,lefty:a1,rightshoulder:b7,rightstick:b14,righttrigger:b9,rightx:a3,righty:a4,start:b11,x:b4,y:b3,platform:Windows,",
"03000000203800000900000000000000,8Bitdo NES30 Pro,a:b1,b:b0,back:b10,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,leftshoulder:b6,leftstick:b13,lefttrigger:b8,leftx:a0,lefty:a1,rightshoulder:b7,rightstick:b14,righttrigger:b9,rightx:a3,righty:a4,start:b11,x:b4,y:b3,platform:Windows,",
"03000000102800000900000000000000,8Bitdo SFC30 GamePad,a:b1,b:b0,back:b10,leftshoulder:b6,leftx:a0,lefty:a1,rightshoulder:b7,start:b11,x:b4,y:b3,platform:Windows,",
"03000000a00500003232000000000000,8Bitdo Zero GamePad,a:b0,b:b1,back:b10,dpdown:+a2,dpleft:-a0,dpright:+a0,dpup:-a2,leftshoulder:b6,rightshoulder:b7,start:b11,x:b3,y:b4,platform:Windows,",
"030000008f0e00001200000000000000,Acme,a:b0,b:b1,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,leftshoulder:b4,leftstick:b10,lefttrigger:b5,leftx:a0,lefty:a1,rightshoulder:b6,rightstick:b11,righttrigger:b7,rightx:a3,righty:a2,start:b9,x:b2,y:b3,platform:Windows,",
"03000000341a00003608000000000000,Afterglow PS3 Controller,a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b12,leftshoulder:b4,leftstick:b10,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:b7,rightx:a2,righty:a3,start:b9,x:b0,y:b3,platform:Windows,",
"03000000c01100001352000000000000,Battalife Joystick,a:b6,b:b7,back:b2,leftshoulder:b0,leftx:a0,lefty:a1,rightshoulder:b1,start:b3,x:b4,y:b5,platform:Windows,",
"030000006b1400000055000000000000,bigben ps3padstreetnew,a:b0,b:b1,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b12,leftshoulder:b4,leftstick:b10,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:b7,rightx:a2,righty:a3,start:b9,x:b2,y:b3,platform:Windows,",
"0300000066f700000500000000000000,BrutalLegendTest,a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,leftshoulder:b4,leftstick:b10,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:b7,rightx:a3,righty:a2,start:b9,x:b0,y:b3,platform:Windows,",
"03000000d81d00000b00000000000000,BUFFALO BSGP1601 Series ,a:b5,b:b3,back:b12,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,leftshoulder:b8,leftstick:b10,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b9,rightstick:b11,righttrigger:b7,rightx:a2,righty:a3,start:b13,x:b4,y:b2,platform:Windows,",
"03000000e82000006058000000000000,Cideko AK08b,a:b2,b:b1,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,leftshoulder:b4,leftstick:b10,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:b7,rightx:a2,righty:a3,start:b9,x:b3,y:b0,platform:Windows,",
"030000005e0400008e02000000000000,Controller (XBOX 360 For Windows),a:b0,b:b1,back:b6,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,leftshoulder:b4,leftstick:b8,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b9,righttrigger:a2,rightx:a3,righty:a4,start:b7,x:b2,y:b3,platform:Windows,",
"03000000260900008888000000000000,Cyber Gadget GameCube Controller,a:b0,b:b1,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,lefttrigger:a5,leftx:a0,lefty:a1,rightshoulder:b6,righttrigger:a4,rightx:a2,righty:a3~,start:b7,x:b2,y:b3,platform:Windows,",
"03000000a306000022f6000000000000,Cyborg V.3 Rumble Pad,a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,leftshoulder:b4,leftstick:b10,lefttrigger:+a3,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:-a3,rightx:a2,righty:a4,start:b9,x:b0,y:b3,platform:Windows,",
"03000000791d00000103000000000000,Dual Box WII,a:b2,b:b1,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b10,leftshoulder:b6,lefttrigger:b4,leftx:a0,lefty:a1,rightshoulder:b7,righttrigger:b5,rightx:a2,righty:a3,start:b9,x:b3,y:b0,platform:Windows,",
"030000004f04000023b3000000000000,Dual Trigger 3-in-1,a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,leftshoulder:b4,leftstick:b10,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:b7,rightx:a2,righty:a5,start:b9,x:b0,y:b3,platform:Windows,",
"03000000341a00000108000000000000,EXEQ RF USB Gamepad 8206,a:b0,b:b1,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,leftshoulder:b4,leftstick:b8,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b7,rightx:a2,righty:a3,start:b9,x:b2,y:b3,platform:Windows,",
"030000000d0f00008500000000000000,Fighting Commander 2016 PS3,a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b12,leftshoulder:b4,leftstick:b10,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:b7,rightx:a2,righty:a3,start:b9,x:b0,y:b3,platform:Windows,",
"030000000d0f00008400000000000000,Fighting Commander 5,a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b12,leftshoulder:b4,leftstick:b10,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:b7,rightx:a2,righty:a5,start:b9,x:b0,y:b3,platform:Windows,",
"030000000d0f00008800000000000000,Fighting Stick mini 4,a:b1,b:b2,back:b9,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b12,leftshoulder:b4,lefttrigger:b6,rightshoulder:b5,righttrigger:b7,start:b8,x:b0,y:b3,platform:Windows,",
"030000000d0f00008700000000000000,Fighting Stick mini 4,a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b12,leftshoulder:b4,lefttrigger:b6,rightshoulder:b5,righttrigger:b7,start:b9,x:b0,y:b3,platform:Windows,",
"030000000d0f00002700000000000000,FIGHTING STICK V3,a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b12,leftshoulder:b4,lefttrigger:b6,rightshoulder:b5,righttrigger:b7,start:b9,x:b0,y:b3,platform:Windows,",
"78696e70757403000000000000000000,Fightstick TES,a:b0,b:b1,back:b6,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b10,leftshoulder:b4,lefttrigger:a2,rightshoulder:b5,righttrigger:a5,start:b7,x:b2,y:b3,platform:Windows,",
"03000000260900002625000000000000,Gamecube Controller,a:b0,b:b1,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b6,lefttrigger:a4,leftx:a0,lefty:a1,righttrigger:a5,rightx:a2,righty:a3,start:b7,x:b2,y:b3,platform:Windows,",
"030000008f0e00000d31000000000000,GAMEPAD 3 TURBO,a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b12,leftshoulder:b4,leftstick:b10,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:b7,rightx:a2,righty:a3,start:b9,x:b0,y:b3,platform:Windows,",
"03000000280400000140000000000000,GamePad Pro USB,a:b1,b:b2,back:b8,leftshoulder:b4,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,righttrigger:b7,start:b9,x:b0,y:b3,platform:Windows,",
"03000000ffff00000000000000000000,GameStop Gamepad,a:b0,b:b1,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,leftshoulder:b4,leftstick:b10,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:b7,rightx:a2,righty:a3,start:b9,x:b2,y:b3,platform:Windows,",
"03000000451300000010000000000000,Generic USB Joystick,a:b0,b:b1,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,leftshoulder:b4,leftstick:b10,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:b7,rightx:a2,righty:a3,start:b9,x:b2,y:b3,platform:Windows,",
"03000000341a00000302000000000000,Hama Scorpad,a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b12,leftshoulder:b4,leftstick:b10,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:b7,rightx:a2,righty:a3,start:b9,x:b0,y:b3,platform:Windows,",
"030000000d0f00004900000000000000,Hatsune Miku Sho Controller,a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b12,leftshoulder:b4,leftstick:b10,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:b7,rightx:a2,righty:a3,start:b9,x:b0,y:b3,platform:Windows,",
"03000000d81400000862000000000000,HitBox Edition Cthulhu+,a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b12,leftshoulder:b5,lefttrigger:b4,rightshoulder:b7,righttrigger:b6,start:b9,x:b0,y:b3,platform:Windows,",
"030000000d0f00005f00000000000000,Hori Fighting Commander 4 (PS3),a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b12,leftshoulder:b4,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,righttrigger:b7,rightx:a2,righty:a3,start:b9,x:b0,y:b3,platform:Windows,",
"030000000d0f00005e00000000000000,Hori Fighting Commander 4 (PS4),a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b12,leftshoulder:b4,lefttrigger:a3,leftx:a0,lefty:a1,rightshoulder:b5,righttrigger:a4,rightx:a2,righty:a5,start:b9,x:b0,y:b3,platform:Windows,",
"030000000d0f00004000000000000000,Hori Fighting Stick Mini 3,a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b12,leftshoulder:b5,lefttrigger:b4,rightshoulder:b7,righttrigger:b6,start:b9,x:b0,y:b3,platform:Windows,",
"030000000d0f00006e00000000000000,HORIPAD 4 (PS3),a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b12,leftshoulder:b4,leftstick:b10,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:b7,rightx:a2,righty:a3,start:b9,x:b0,y:b3,platform:Windows,",
"030000000d0f00006600000000000000,HORIPAD 4 (PS4),a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b12,leftshoulder:b4,leftstick:b10,lefttrigger:a3,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:a4,rightx:a2,righty:a5,start:b9,x:b0,y:b3,platform:Windows,",
"030000000d0f0000ee00000000000000,HORIPAD mini4,a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b12,leftshoulder:b4,leftstick:b10,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:b7,rightx:a2,righty:a5,start:b9,x:b0,y:b3,platform:Windows,",
"030000000d0f00004d00000000000000,HORIPAD3 A,a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b12,leftshoulder:b4,leftstick:b10,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:b7,rightx:a2,righty:a3,start:b9,x:b0,y:b3,platform:Windows,",
"03000000250900000017000000000000,HRAP2 on PS/SS/N64 Joypad to USB BOX,a:b2,b:b1,back:b9,leftshoulder:b5,lefttrigger:b4,leftx:a0,lefty:a1,rightshoulder:b7,righttrigger:b6,start:b8,x:b3,y:b0,platform:Windows,",
"030000008f0e00001330000000000000,HuiJia SNES Controller,a:b2,b:b1,back:b8,dpdown:+a1,dpleft:-a0,dpright:+a0,dpup:-a1,leftshoulder:b6,rightshoulder:b7,start:b9,x:b3,y:b0,platform:Windows,",
"03000000d81d00000f00000000000000,iBUFFALO BSGP1204 Series,a:b2,b:b1,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,leftshoulder:b6,leftstick:b10,lefttrigger:b4,leftx:a0,lefty:a1,rightshoulder:b7,rightstick:b11,righttrigger:b5,rightx:a2,righty:a3,start:b9,x:b3,y:b0,platform:Windows,",
"03000000d81d00001000000000000000,iBUFFALO BSGP1204P Series,a:b2,b:b1,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,leftshoulder:b6,leftstick:b10,lefttrigger:b4,leftx:a0,lefty:a1,rightshoulder:b7,rightstick:b11,righttrigger:b5,rightx:a2,righty:a3,start:b9,x:b3,y:b0,platform:Windows,",
"03000000830500006020000000000000,iBuffalo SNES Controller,a:b1,b:b0,back:b6,dpdown:+a1,dpleft:-a0,dpright:+a0,dpup:-a1,leftshoulder:b4,rightshoulder:b5,start:b7,x:b3,y:b2,platform:Windows,",
"03000000b50700001403000000000000,IMPACT BLACK,a:b2,b:b3,back:b8,leftshoulder:b4,leftstick:b10,lefttrigger:b5,leftx:a0,lefty:a1,rightshoulder:b6,rightstick:b11,righttrigger:b7,rightx:a3,righty:a2,start:b9,x:b0,y:b1,platform:Windows,",
"030000006f0e00002401000000000000,INJUSTICE FightStick for PS3,a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b12,leftshoulder:b4,lefttrigger:b6,rightshoulder:b5,righttrigger:b7,start:b9,x:b0,y:b3,platform:Windows,",
"03000000491900000204000000000000,Ipega PG-9023,a:b0,b:b1,back:b10,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,leftshoulder:b6,leftstick:b13,lefttrigger:b8,leftx:a0,lefty:a1,rightshoulder:b7,rightstick:b14,righttrigger:b9,rightx:a3,righty:a4,start:b11,x:b3,y:b4,platform:Windows,",
"030000006d04000011c2000000000000,Logitech Cordless Wingman,a:b0,b:b1,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,leftshoulder:b9,leftstick:b5,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b10,rightstick:b2,righttrigger:b7,rightx:a3,righty:a4,x:b4,platform:Windows,",
"030000006d04000016c2000000000000,Logitech Dual Action,a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,leftshoulder:b4,leftstick:b10,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:b7,rightx:a2,righty:a3,start:b9,x:b0,y:b3,platform:Windows,",
"030000006d04000018c2000000000000,Logitech F510 Gamepad,a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,leftshoulder:b4,leftstick:b10,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:b7,rightx:a2,righty:a3,start:b9,x:b0,y:b3,platform:Windows,",
"030000006d04000019c2000000000000,Logitech F710 Gamepad,a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,leftshoulder:b4,leftstick:b10,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:b7,rightx:a2,righty:a3,start:b9,x:b0,y:b3,platform:Windows,",
"03000000380700005032000000000000,Mad Catz FightPad PRO (PS3),a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b12,leftshoulder:b4,leftstick:b10,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:b7,rightx:a2,righty:a3,start:b9,x:b0,y:b3,platform:Windows,",
"03000000380700005082000000000000,Mad Catz FightPad PRO (PS4),a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b12,leftshoulder:b4,leftstick:b10,lefttrigger:a3,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:a4,rightx:a2,righty:a5,start:b9,x:b0,y:b3,platform:Windows,",
"03000000380700008433000000000000,Mad Catz FightStick TE S+ PS3,a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b12,leftshoulder:b4,lefttrigger:b6,rightshoulder:b5,righttrigger:b7,start:b9,x:b0,y:b3,platform:Windows,",
"03000000380700008483000000000000,Mad Catz FightStick TE S+ PS4,a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b12,leftshoulder:b4,leftstick:b10,lefttrigger:a3,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:b6,rightx:a2,righty:a5,start:b9,x:b0,y:b3,platform:Windows,",
"03000000380700008134000000000000,Mad Catz FightStick TE2+ PS3,a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b12,leftshoulder:b7,leftstick:b10,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:b4,rightx:a2,righty:a3,start:b9,x:b0,y:b3,platform:Windows,",
"03000000380700008184000000000000,Mad Catz FightStick TE2+ PS4,a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b12,leftshoulder:b5,leftstick:b10,lefttrigger:a4,leftx:a0,lefty:a1,rightshoulder:b4,rightstick:b11,righttrigger:b7,rightx:a2,righty:a5,start:b9,x:b0,y:b3,platform:Windows,",
"03000000380700008034000000000000,Mad Catz TE2 PS3 Fightstick,a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b12,leftshoulder:b4,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,righttrigger:b7,rightx:a2,righty:a3,start:b9,x:b0,y:b3,platform:Windows,",
"03000000380700008084000000000000,Mad Catz TE2 PS4 Fightstick,a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b12,leftshoulder:b4,lefttrigger:a3,leftx:a0,lefty:a1,rightshoulder:b5,righttrigger:a4,rightx:a2,righty:a5,start:b9,x:b0,y:b3,platform:Windows,",
"03000000380700008532000000000000,Madcatz Arcade Fightstick TE S PS3,a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b12,leftshoulder:b4,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,righttrigger:b7,rightx:a2,righty:a3,start:b9,x:b0,y:b3,platform:Windows,",
"03000000380700003888000000000000,Madcatz Arcade Fightstick TE S+ PS3,a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b12,leftshoulder:b4,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,righttrigger:b7,rightx:a2,righty:a3,start:b9,x:b0,y:b3,platform:Windows,",
"03000000380700001888000000000000,MadCatz SFIV FightStick PS3,a:b0,b:b1,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b12,leftshoulder:b5,lefttrigger:b7,leftx:a0,lefty:a1,rightshoulder:b4,righttrigger:b6,rightx:a2,righty:a3,start:b9,x:b2,y:b3,platform:Windows,",
"03000000380700008081000000000000,MADCATZ SFV Arcade FightStick Alpha PS4,a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b12,leftshoulder:b4,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,righttrigger:b7,rightx:a2,righty:a5,start:b9,x:b0,y:b3,platform:Windows,",
"030000008305000031b0000000000000,MaxfireBlaze3,a:b0,b:b1,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b8,leftshoulder:b4,leftstick:b10,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:b7,rightx:a2,righty:a3,start:b9,x:b2,y:b3,platform:Windows,",
"03000000250900000128000000000000,Mayflash Arcade Stick,a:b1,b:b2,back:b8,leftshoulder:b0,lefttrigger:b4,leftx:a0,lefty:a1,rightshoulder:b3,righttrigger:b7,start:b9,x:b5,y:b6,platform:Windows,",
"03000000790000004418000000000000,Mayflash GameCube Controller,a:b1,b:b2,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,lefttrigger:a3,leftx:a0,lefty:a1,rightshoulder:b7,righttrigger:a4,rightx:a5,righty:a2,start:b9,x:b0,y:b3,platform:Windows,",
"03000000790000004318000000000000,Mayflash GameCube Controller Adapter,a:b1,b:b2,back:b0,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b0,leftshoulder:b4,leftstick:b0,lefttrigger:a3,leftx:a0,lefty:a1,rightshoulder:b7,rightstick:b0,righttrigger:a4,rightx:a5,righty:a2,start:b9,x:b0,y:b3,platform:Windows,",
"030000008f0e00001030000000000000,Mayflash USB Adapter for original Sega Saturn controller,a:b0,b:b1,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,leftshoulder:b6,lefttrigger:b5,rightshoulder:b2,righttrigger:b7,start:b9,x:b3,y:b4,platform:Windows,",
"0300000025090000e803000000000000,Mayflash Wii Classic Controller,a:b1,b:b0,back:b8,dpdown:b13,dpleft:b12,dpright:b14,dpup:b11,guide:b10,leftshoulder:b4,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,righttrigger:b7,rightx:a2,righty:a3,start:b9,x:b3,y:b2,platform:Windows,",
"03000000790000000018000000000000,Mayflash WiiU Pro Game Controller Adapter (DInput),a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,leftshoulder:b4,leftstick:b10,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:b7,rightx:a2,righty:a3,start:b9,x:b0,y:b3,platform:Windows,",
"030000001008000001e5000000000000,NEXT SNES Controller,a:b2,b:b1,back:b8,dpdown:+a1,dpleft:-a0,dpright:+a0,dpup:-a1,leftshoulder:b4,rightshoulder:b6,start:b9,x:b3,y:b0,platform:Windows,",
"03000000bd12000015d0000000000000,Nintendo Retrolink USB Super SNES Classic Controller,a:b2,b:b1,back:b8,leftshoulder:b4,leftx:a0,lefty:a1,rightshoulder:b5,start:b9,x:b3,y:b0,platform:Windows,",
"030000007e0500000920000000000000,Nintendo Switch Pro Controller,a:b0,b:b1,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b12,leftshoulder:b4,leftstick:b10,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:b7,rightx:a2,righty:a3,start:b9,x:b2,y:b3,platform:Windows,",
"030000004b120000014d000000000000,NYKO AIRFLO,a:b0,b:b1,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b10,leftshoulder:a3,leftstick:a0,lefttrigger:b6,leftx:h0.6,lefty:h0.12,rightshoulder:b5,rightstick:a2,righttrigger:b7,rightx:h0.9,righty:h0.4,start:b9,x:b2,y:b3,platform:Windows,",
"03000000362800000100000000000000,OUYA Game Controller,a:b0,b:b3,dpdown:b9,dpleft:b10,dpright:b11,dpup:b8,guide:b14,leftshoulder:b4,leftstick:b6,lefttrigger:a2,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b7,righttrigger:b13,rightx:a3,righty:a4,x:b1,y:b2,platform:Windows,",
"03000000120c0000f60e000000000000,P4 Wired Gamepad,a:b1,b:b2,back:b12,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b8,leftshoulder:b5,lefttrigger:b7,rightshoulder:b4,righttrigger:b6,start:b9,x:b0,y:b3,platform:Windows,",
"030000008f0e00000300000000000000,Piranha xtreme,a:b2,b:b1,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,leftshoulder:b6,leftstick:b10,lefttrigger:b4,leftx:a0,lefty:a1,rightshoulder:b7,rightstick:b11,righttrigger:b5,rightx:a3,righty:a2,start:b9,x:b3,y:b0,platform:Windows,",
"03000000d62000006dca000000000000,PowerA Pro Ex,a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b12,leftshoulder:b4,leftstick:b10,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:b7,rightx:a2,righty:a3,start:b9,x:b0,y:b3,platform:Windows,",
"030000008f0e00007530000000000000,PS (R) Gamepad,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b12,leftshoulder:b4,leftstick:b10,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:b1,rightx:a2,righty:a3,start:b9,x:b0,y:b3,platform:Windows,",
"03000000e30500009605000000000000,PS to USB convert cable,a:b2,b:b1,back:b9,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,leftshoulder:b6,leftstick:b10,lefttrigger:b4,leftx:a0,lefty:a1,rightshoulder:b7,rightstick:b11,righttrigger:b5,rightx:a2,righty:a3,start:b8,x:b3,y:b0,platform:Windows,",
"03000000100800000100000000000000,PS1 USB,a:b2,b:b1,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,leftshoulder:b6,leftstick:b10,lefttrigger:b4,leftx:a0,lefty:a1,rightshoulder:b7,rightstick:b11,righttrigger:b5,rightx:a3,righty:a2,start:b9,x:b3,y:b0,platform:Windows,",
"03000000100800000300000000000000,PS2 USB,a:b2,b:b1,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,leftshoulder:b6,leftstick:b10,lefttrigger:b4,leftx:a0,lefty:a1,rightshoulder:b7,rightstick:b11,righttrigger:b5,rightx:a4,righty:a2,start:b9,x:b3,y:b0,platform:Windows,",
"03000000888800000803000000000000,PS3 Controller,a:b2,b:b1,back:b8,dpdown:h0.8,dpleft:h0.4,dpright:h0.2,dpup:h0.1,guide:b12,leftshoulder:b4,leftstick:b9,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b10,righttrigger:b7,rightx:a3,righty:a4,start:b11,x:b0,y:b3,platform:Windows,",
"030000004c0500006802000000000000,PS3 Controller,a:b14,b:b13,back:b0,dpdown:b6,dpleft:b7,dpright:b5,dpup:b4,guide:b16,leftshoulder:b10,leftstick:b1,lefttrigger:b8,leftx:a0,lefty:a1,rightshoulder:b11,rightstick:b2,righttrigger:b9,rightx:a2,righty:a3,start:b3,x:b15,y:b12,platform:Windows,",
"03000000250900000500000000000000,PS3 DualShock,a:b2,b:b1,back:b9,dpdown:h0.8,dpleft:h0.4,dpright:h0.2,dpup:h0.1,leftshoulder:b6,leftstick:b10,lefttrigger:b4,leftx:a0,lefty:a1,rightshoulder:b7,rightstick:b11,righttrigger:b5,rightx:a2,righty:a3,start:b8,x:b0,y:b3,platform:Windows,",
"03000000100000008200000000000000,PS360+ v1.66,a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b12,leftshoulder:b4,lefttrigger:b6,leftx:h0.4,rightshoulder:b5,righttrigger:b7,start:b9,x:b0,y:b3,platform:Windows,",
"030000004c050000a00b000000000000,PS4 Controller,a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b12,leftshoulder:b4,leftstick:b10,lefttrigger:a3,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:a4,rightx:a2,righty:a5,start:b9,x:b0,y:b3,platform:Windows,",
"030000004c050000c405000000000000,PS4 Controller,a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b12,leftshoulder:b4,leftstick:b10,lefttrigger:a3,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:a4,rightx:a2,righty:a5,start:b9,x:b0,y:b3,platform:Windows,",
"030000004c050000cc09000000000000,PS4 Controller,a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b12,leftshoulder:b4,leftstick:b10,lefttrigger:a3,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:a4,rightx:a2,righty:a5,start:b9,x:b0,y:b3,platform:Windows,",
"03000000300f00000011000000000000,QanBa Arcade JoyStick 1008,a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,leftshoulder:b4,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,righttrigger:b7,start:b10,x:b0,y:b3,platform:Windows,",
"03000000300f00001611000000000000,QanBa Arcade JoyStick 4018,a:b1,b:b2,back:b10,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b9,leftshoulder:b4,lefttrigger:b6,rightshoulder:b5,righttrigger:b7,start:b8,x:b0,y:b3,platform:Windows,",
"03000000222c00000020000000000000,QANBA DRONE ARCADE JOYSTICK,a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b12,leftshoulder:b4,lefttrigger:a3,rightshoulder:b5,righttrigger:a4,start:b9,x:b0,y:b3,platform:Windows,",
"03000000300f00001210000000000000,QanBa Joystick Plus,a:b0,b:b1,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,leftshoulder:b4,rightshoulder:b5,start:b9,x:b2,y:b3,platform:Windows,",
"03000000341a00000104000000000000,QanBa Joystick Q4RAF,a:b5,b:b6,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b10,leftshoulder:b0,lefttrigger:b4,leftx:a0,lefty:a1,rightshoulder:b3,righttrigger:b7,start:b9,x:b1,y:b2,platform:Windows,",
"03000000222c00000223000000000000,Qanba Obsidian Arcade Joystick PS3 Mode,a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b12,leftshoulder:b4,leftstick:b10,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:b7,rightx:a2,righty:a3,start:b9,x:b0,y:b3,platform:Windows,",
"03000000222c00000023000000000000,Qanba Obsidian Arcade Joystick PS4 Mode,a:b1,b:b2,back:b13,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b12,leftshoulder:b4,leftstick:b10,lefttrigger:a3,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:a4,rightx:a2,righty:a5,start:b9,x:b0,y:b3,platform:Windows,",
"03000000321500000003000000000000,Razer Hydra,a:b0,b:b1,back:b6,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,leftshoulder:b4,leftstick:b8,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b9,righttrigger:a2,rightx:a3,righty:a4,start:b7,x:b2,y:b3,platform:Windows,",
"030000000d0f00001100000000000000,REAL ARCADE PRO.3,a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b12,leftshoulder:b4,leftstick:b10,lefttrigger:b6,rightshoulder:b5,rightstick:b11,righttrigger:b7,start:b9,x:b0,y:b3,platform:Windows,",
"030000000d0f00008b00000000000000,Real Arcade Pro.4,a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b12,leftshoulder:b4,leftstick:b10,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:b7,rightx:a2,righty:a3,start:b9,x:b0,y:b3,platform:Windows,",
"030000000d0f00008a00000000000000,Real Arcade Pro.4,a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b12,leftshoulder:b4,leftstick:b10,lefttrigger:a3,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:a4,rightx:a2,righty:a5,start:b9,x:b0,y:b3,platform:Windows,",
"030000000d0f00006b00000000000000,Real Arcade Pro.4,a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b12,leftshoulder:b4,leftstick:b10,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:b7,rightx:a2,righty:a3,start:b9,x:b0,y:b3,platform:Windows,",
"030000000d0f00006a00000000000000,Real Arcade Pro.4,a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b12,leftshoulder:b4,leftstick:b10,lefttrigger:a3,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:a4,rightx:a2,righty:a5,start:b9,x:b0,y:b3,platform:Windows,",
"030000000d0f00007000000000000000,REAL ARCADE PRO.4 VLX,a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b12,leftshoulder:b4,leftstick:b10,lefttrigger:b6,rightshoulder:b5,rightstick:b11,righttrigger:b7,start:b9,x:b0,y:b3,platform:Windows,",
"030000000d0f00002200000000000000,REAL ARCADE Pro.V3,a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b12,leftshoulder:b4,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,righttrigger:b7,rightx:a2,righty:a3,start:b9,x:b0,y:b3,platform:Windows,",
"030000000d0f00005c00000000000000,Real Arcade Pro.V4,a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b12,leftshoulder:b4,leftstick:b10,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:b7,rightx:a2,righty:a3,start:b9,x:b0,y:b3,platform:Windows,",
"030000000d0f00005b00000000000000,Real Arcade Pro.V4,a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b12,leftshoulder:b4,leftstick:b10,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:b7,rightx:a2,righty:a5,start:b9,x:b0,y:b3,platform:Windows,",
"03000000790000001100000000000000,Retrolink SNES Controller,a:b2,b:b1,back:b8,dpdown:+a4,dpleft:-a3,dpright:+a3,dpup:-a4,leftshoulder:b4,rightshoulder:b5,start:b9,x:b3,y:b0,platform:Windows,",
"0300000000f000000300000000000000,RetroUSB.com RetroPad,a:b1,b:b5,back:b2,leftshoulder:b6,leftx:a0,lefty:a1,rightshoulder:b7,start:b3,x:b0,y:b4,platform:Windows,",
"0300000000f00000f100000000000000,RetroUSB.com Super RetroPort,a:b1,b:b5,back:b2,leftshoulder:b6,leftx:a0,lefty:a1,rightshoulder:b7,start:b3,x:b0,y:b4,platform:Windows,",
"030000006b140000010d000000000000,Revolution Pro Controller,a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b12,leftshoulder:b4,leftstick:b10,lefttrigger:a3,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:a4,rightx:a2,righty:a5,start:b9,x:b0,y:b3,platform:Windows,",
"030000006f0e00001e01000000000000,Rock Candy Gamepad for PS3,a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b12,leftshoulder:b4,leftstick:b10,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:b7,rightx:a2,righty:a3,start:b9,x:b0,y:b3,platform:Windows,",
"030000004f04000003d0000000000000,run'n'drive,a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b7,leftshoulder:a3,leftstick:b10,lefttrigger:b4,leftx:a0,lefty:a1,rightshoulder:a4,rightstick:b11,righttrigger:b5,rightx:a2,righty:a5,start:b9,x:b0,y:b3,platform:Windows,",
"03000000a30600001af5000000000000,Saitek Cyborg,a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,leftshoulder:b4,leftstick:b10,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:b7,rightx:a3,righty:a4,start:b9,x:b0,y:b3,platform:Windows,",
"03000000a306000023f6000000000000,Saitek Cyborg V.1 Game pad,a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b12,leftshoulder:b4,leftstick:b10,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:b7,rightx:a2,righty:a4,start:b9,x:b0,y:b3,platform:Windows,",
"03000000300f00001201000000000000,Saitek Dual Analog Pad,a:b2,b:b3,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,leftshoulder:b4,leftstick:b10,lefttrigger:b5,leftx:a0,lefty:a1,rightshoulder:b6,rightstick:b11,righttrigger:b7,rightx:a3,righty:a2,start:b9,x:b0,y:b1,platform:Windows,",
"03000000a30600000cff000000000000,Saitek P2500 Force Rumble Pad,a:b2,b:b3,back:b11,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b10,leftshoulder:b4,leftstick:b8,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b9,righttrigger:b7,rightx:a2,righty:a3,x:b0,y:b1,platform:Windows,",
"03000000a30600000c04000000000000,Saitek P2900,a:b1,b:b2,back:b12,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b8,leftshoulder:b4,leftstick:b10,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:b7,rightx:a3,righty:a2,start:b9,x:b0,y:b3,platform:Windows,",
"03000000300f00001001000000000000,Saitek P480 Rumble Pad,a:b2,b:b3,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,leftshoulder:b4,leftstick:b10,lefttrigger:b5,leftx:a0,lefty:a1,rightshoulder:b6,rightstick:b11,righttrigger:b7,rightx:a3,righty:a2,start:b9,x:b0,y:b1,platform:Windows,",
"03000000a30600000b04000000000000,Saitek P990,a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b12,leftshoulder:b4,leftstick:b10,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:b7,rightx:a3,righty:a2,start:b9,x:b0,y:b3,platform:Windows,",
"03000000a30600000b04000000010000,Saitek P990 Dual Analog Pad,a:b1,b:b2,back:b9,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,leftshoulder:b4,leftstick:b10,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:b7,rightx:a3,righty:a2,start:b8,x:b0,y:b3,platform:Windows,",
"03000000300f00001101000000000000,saitek rumble pad,a:b2,b:b3,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b8,leftshoulder:b4,leftstick:b10,lefttrigger:b5,leftx:a0,lefty:a1,rightshoulder:b6,rightstick:b11,righttrigger:b7,rightx:a3,righty:a2,start:b9,x:b0,y:b1,platform:Windows,",
"0300000000050000289b000000000000,Saturn_Adapter_2.0,a:b1,b:b2,leftshoulder:b6,lefttrigger:b4,leftx:a0,lefty:a1,rightshoulder:b7,righttrigger:b5,start:b9,x:b0,y:b3,platform:Windows,",
"030000009b2800000500000000000000,Saturn_Adapter_2.0,a:b1,b:b2,leftshoulder:b6,lefttrigger:b4,leftx:a0,lefty:a1,rightshoulder:b7,righttrigger:b5,start:b9,x:b0,y:b3,platform:Windows,",
"03000000341a00000208000000000000,SL-6555-SBK,a:b0,b:b1,back:b6,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,leftshoulder:b4,leftstick:b8,lefttrigger:-a4,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b9,righttrigger:a4,rightx:a3,righty:a2,start:b7,x:b2,y:b3,platform:Windows,",
"030000008f0e00000800000000000000,SpeedLink Strike FX Wireless,a:b2,b:b1,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,leftshoulder:b4,leftstick:b10,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:b7,rightx:a2,righty:a3,start:b9,x:b3,y:b0,platform:Windows,",
"03000000ff1100003133000000000000,SVEN X-PAD,a:b2,b:b3,back:b4,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,leftshoulder:b6,lefttrigger:b8,leftx:a0,lefty:a1,rightshoulder:b7,righttrigger:b9,rightx:a2,righty:a4,start:b5,x:b0,y:b1,platform:Windows,",
"03000000fa1900000706000000000000,Team 5,a:b2,b:b1,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,leftshoulder:b4,leftstick:b10,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:b7,rightx:a2,righty:a3,start:b9,x:b3,y:b0,platform:Windows,",
"03000000b50700001203000000000000,Techmobility X6-38V,a:b2,b:b3,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,leftshoulder:b4,leftstick:b10,lefttrigger:b5,leftx:a0,lefty:a1,rightshoulder:b6,rightstick:b11,righttrigger:b7,rightx:a3,righty:a2,start:b9,x:b0,y:b1,platform:Windows,",
"030000004f04000015b3000000000000,Thrustmaster Dual Analog 2,a:b0,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,leftshoulder:b4,leftstick:b10,lefttrigger:b5,leftx:a0,lefty:a1,rightshoulder:b6,rightstick:b11,righttrigger:b7,rightx:a2,righty:a3,start:b9,x:b1,y:b3,platform:Windows,",
"030000004f04000000b3000000000000,Thrustmaster Firestorm Dual Power,a:b0,b:b2,back:b9,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b8,leftshoulder:b4,leftstick:b11,lefttrigger:b5,leftx:a0,lefty:a1,rightshoulder:b6,rightstick:b12,righttrigger:b7,rightx:a2,righty:a3,start:b10,x:b1,y:b3,platform:Windows,",
"030000004f04000004b3000000000000,Thrustmaster Firestorm Dual Power 3,a:b0,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,leftshoulder:b4,leftstick:b10,lefttrigger:b5,leftx:a0,lefty:a1,rightshoulder:b6,rightstick:b11,righttrigger:b7,rightx:a2,righty:a3,start:b9,x:b1,y:b3,platform:Windows,",
"03000000666600000488000000000000,TigerGame PS/PS2 Game Controller Adapter,a:b2,b:b1,back:b9,dpdown:b14,dpleft:b15,dpright:b13,dpup:b12,leftshoulder:b6,leftstick:b10,lefttrigger:b4,leftx:a0,lefty:a1,rightshoulder:b7,rightstick:b11,righttrigger:b5,rightx:a2,righty:a3,start:b8,x:b3,y:b0,platform:Windows,",
"03000000d90400000200000000000000,TwinShock PS2,a:b2,b:b1,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,leftshoulder:b6,leftstick:b10,lefttrigger:b4,leftx:a0,lefty:a1,rightshoulder:b7,rightstick:b11,righttrigger:b5,rightx:a3,righty:a2,start:b9,x:b3,y:b0,platform:Windows,",
"03000000380700006652000000000000,UnKnown,a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b12,leftshoulder:b4,leftstick:b10,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:b7,rightx:a3,righty:a4,start:b9,x:b0,y:b3,platform:Windows,",
"03000000632500002305000000000000,USB Vibration Joystick (BM),a:b2,b:b1,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,leftshoulder:b4,leftstick:b10,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:b7,rightx:a2,righty:a3,start:b9,x:b3,y:b0,platform:Windows,",
"03000000790000001b18000000000000,Venom Arcade Joystick,a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b12,leftshoulder:b4,lefttrigger:b6,rightshoulder:b5,righttrigger:b7,start:b9,x:b0,y:b3,platform:Windows,",
"03000000450c00002043000000000000,XEOX Gamepad SL-6556-BK,a:b0,b:b1,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,leftshoulder:b4,leftstick:b10,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:b7,rightx:a2,righty:a3,start:b9,x:b2,y:b3,platform:Windows,",
"03000000172700004431000000000000,XiaoMi Game Controller,a:b0,b:b1,back:b10,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b20,leftshoulder:b6,leftstick:b13,lefttrigger:b8,leftx:a0,lefty:a1,rightshoulder:b7,rightstick:b14,righttrigger:a7,rightx:a2,righty:a5,start:b11,x:b3,y:b4,platform:Windows,",
"03000000786901006e70000000000000,XInput Controller,a:b0,b:b1,back:b6,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b10,leftshoulder:b4,leftstick:b8,lefttrigger:a2,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b9,righttrigger:a5,rightx:a3,righty:a4,start:b7,x:b2,y:b3,platform:Windows,",
"03000000203800000900000000010000,8Bitdo NES30 Pro,a:b1,b:b0,back:b10,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,leftshoulder:b6,leftstick:b13,lefttrigger:b8,leftx:a0,lefty:a1,rightshoulder:b7,rightstick:b14,righttrigger:b9,rightx:a2,righty:a3,start:b11,x:b4,y:b3,platform:Mac OS X,",
"03000000022000000090000001000000,8Bitdo NES30 Pro,a:b1,b:b0,back:b10,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,leftshoulder:b6,leftstick:b13,lefttrigger:b8,leftx:a0,lefty:a1,rightshoulder:b7,rightstick:b14,righttrigger:b9,rightx:a2,righty:a3,start:b11,x:b4,y:b3,platform:Mac OS X,",
"03000000102800000900000000000000,8Bitdo SFC30 GamePad Joystick,a:b1,b:b0,back:b10,leftshoulder:b6,leftx:a0,lefty:a1,rightshoulder:b7,start:b11,x:b4,y:b3,platform:Mac OS X,",
"03000000a00500003232000008010000,8Bitdo Zero GamePad,a:b0,b:b1,back:b10,dpdown:+a1,dpleft:-a0,dpright:+a0,dpup:-a1,leftshoulder:b6,rightshoulder:b7,start:b11,x:b3,y:b4,platform:Mac OS X,",
"030000008305000031b0000000000000,Cideko AK08b,a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,leftshoulder:b4,leftstick:b10,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:b7,rightx:a2,righty:a3,start:b9,x:b0,y:b3,platform:Mac OS X,",
"03000000260900008888000088020000,Cyber Gadget GameCube Controller,a:b0,b:b1,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,lefttrigger:a4,leftx:a0,lefty:a1,rightshoulder:b6,righttrigger:a5,rightx:a2,righty:a3~,start:b7,x:b2,y:b3,platform:Mac OS X,",
"03000000a306000022f6000001030000,Cyborg V.3 Rumble Pad,a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b12,leftshoulder:b4,leftstick:b10,lefttrigger:+a3,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:-a3,rightx:a2,righty:a4,start:b9,x:b0,y:b3,platform:Mac OS X,",
"03000000ad1b000001f9000000000000,Gamestop BB-070 X360 Controller,a:b0,b:b1,back:b9,dpdown:b12,dpleft:b13,dpright:b14,dpup:b11,guide:b10,leftshoulder:b4,leftstick:b6,lefttrigger:a2,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b7,righttrigger:a5,rightx:a3,righty:a4,start:b8,x:b2,y:b3,platform:Mac OS X,",
"0500000047532047616d657061640000,GameStop Gamepad,a:b0,b:b1,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,leftshoulder:b4,leftstick:b10,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:b7,rightx:a2,righty:a3,start:b9,x:b2,y:b3,platform:Mac OS X,",
"030000000d0f00005f00000000010000,Hori Fighting Commander 4 (PS3),a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b12,leftshoulder:b4,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,righttrigger:b7,rightx:a2,righty:a3,start:b9,x:b0,y:b3,platform:Mac OS X,",
"030000000d0f00005e00000000010000,Hori Fighting Commander 4 (PS4),a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b12,leftshoulder:b4,lefttrigger:a3,leftx:a0,lefty:a1,rightshoulder:b5,righttrigger:a4,rightx:a2,righty:a5,start:b9,x:b0,y:b3,platform:Mac OS X,",
"030000000d0f00005f00000000000000,HORI Fighting Commander 4 PS3,a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b12,leftshoulder:b4,leftstick:b10,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:b7,rightx:a2,righty:a3,start:b9,x:b0,y:b3,platform:Mac OS X,",
"030000000d0f00005e00000000000000,HORI Fighting Commander 4 PS4,a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b12,leftshoulder:b4,leftstick:b10,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:b7,rightx:a2,righty:a3,start:b9,x:b0,y:b3,platform:Mac OS X,",
"030000000d0f00004d00000000000000,HORI Gem Pad 3,a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b12,leftshoulder:b4,leftstick:b10,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:b7,rightx:a2,righty:a3,start:b9,x:b0,y:b3,platform:Mac OS X,",
"030000000d0f00006e00000000010000,HORIPAD 4 (PS3),a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b12,leftshoulder:b4,leftstick:b10,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:b7,rightx:a2,righty:a3,start:b9,x:b0,y:b3,platform:Mac OS X,",
"030000000d0f00006600000000010000,HORIPAD 4 (PS4),a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b12,leftshoulder:b4,leftstick:b10,lefttrigger:a3,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:a4,rightx:a2,righty:a5,start:b9,x:b0,y:b3,platform:Mac OS X,",
"030000000d0f00006600000000000000,HORIPAD FPS PLUS 4,a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b12,leftshoulder:b4,leftstick:b10,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:a4,rightx:a2,righty:a5,start:b9,x:b0,y:b3,platform:Mac OS X,",
"030000008f0e00001330000011010000,HuiJia SNES Controller,a:b4,b:b2,back:b16,dpdown:+a2,dpleft:-a0,dpright:+a0,dpup:-a2,leftshoulder:b12,rightshoulder:b14,start:b18,x:b6,y:b0,platform:Mac OS X,",
"03000000830500006020000000010000,iBuffalo SNES Controller,a:b1,b:b0,back:b6,dpdown:+a1,dpleft:-a0,dpright:+a0,dpup:-a1,leftshoulder:b4,rightshoulder:b5,start:b7,x:b3,y:b2,platform:Mac OS X,",
"03000000830500006020000000000000,iBuffalo USB 2-axis 8-button Gamepad,a:b1,b:b0,back:b6,leftshoulder:b4,leftx:a0,lefty:a1,rightshoulder:b5,start:b7,x:b3,y:b2,platform:Mac OS X,",
"030000006d04000016c2000000020000,Logitech Dual Action,a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,leftshoulder:b4,leftstick:b10,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:b7,rightx:a2,righty:a3,start:b9,x:b0,y:b3,platform:Mac OS X,",
"030000006d04000016c2000000030000,Logitech Dual Action,a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,leftshoulder:b4,leftstick:b10,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:b7,rightx:a2,righty:a3,start:b9,x:b0,y:b3,platform:Mac OS X,",
"030000006d04000016c2000014040000,Logitech Dual Action,a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,leftshoulder:b4,leftstick:b10,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:b7,rightx:a2,righty:a3,start:b9,x:b0,y:b3,platform:Mac OS X,",
"030000006d04000016c2000000000000,Logitech F310 Gamepad (DInput),a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,leftshoulder:b4,leftstick:b10,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:b7,rightx:a2,righty:a3,start:b9,x:b0,y:b3,platform:Mac OS X,",
"030000006d04000018c2000000000000,Logitech F510 Gamepad (DInput),a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,leftshoulder:b4,leftstick:b10,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:b7,rightx:a2,righty:a3,start:b9,x:b0,y:b3,platform:Mac OS X,",
"030000006d0400001fc2000000000000,Logitech F710 Gamepad (XInput),a:b0,b:b1,back:b9,dpdown:b12,dpleft:b13,dpright:b14,dpup:b11,guide:b10,leftshoulder:b4,leftstick:b6,lefttrigger:a2,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b7,righttrigger:a5,rightx:a3,righty:a4,start:b8,x:b2,y:b3,platform:Mac OS X,",
"030000006d04000019c2000000000000,Logitech Wireless Gamepad (DInput),a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,leftshoulder:b4,leftstick:b10,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:b7,rightx:a2,righty:a3,start:b9,x:b0,y:b3,platform:Mac OS X,",
"03000000380700005032000000010000,Mad Catz FightPad PRO (PS3),a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b12,leftshoulder:b4,leftstick:b10,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:b7,rightx:a2,righty:a3,start:b9,x:b0,y:b3,platform:Mac OS X,",
"03000000380700005082000000010000,Mad Catz FightPad PRO (PS4),a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b12,leftshoulder:b4,leftstick:b10,lefttrigger:a3,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:a4,rightx:a2,righty:a5,start:b9,x:b0,y:b3,platform:Mac OS X,",
"03000000790000004418000000010000,Mayflash GameCube Controller,a:b1,b:b2,dpdown:b14,dpleft:b15,dpright:b13,dpup:b12,lefttrigger:a3,leftx:a0,lefty:a1,rightshoulder:b7,righttrigger:a4,rightx:a5,righty:a2,start:b9,x:b0,y:b3,platform:Mac OS X,",
"0300000025090000e803000000000000,Mayflash Wii Classic Controller,a:b1,b:b0,back:b8,dpdown:b13,dpleft:b12,dpright:b14,dpup:b11,guide:b10,leftshoulder:b4,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,righttrigger:b7,rightx:a2,righty:a3,start:b9,x:b3,y:b2,platform:Mac OS X,",
"03000000790000000018000000000000,Mayflash WiiU Pro Game Controller Adapter (DInput),a:b4,b:b8,back:b32,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,leftshoulder:b16,leftstick:b40,lefttrigger:b24,leftx:a0,lefty:a4,rightshoulder:b20,rightstick:b44,righttrigger:b28,rightx:a8,righty:a12,start:b36,x:b0,y:b12,platform:Mac OS X,",
"03000000d8140000cecf000000000000,MC Cthulhu,a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,leftshoulder:b4,lefttrigger:b6,rightshoulder:b5,righttrigger:b7,start:b9,x:b0,y:b3,platform:Mac OS X,",
"030000001008000001e5000006010000,NEXT SNES Controller,a:b2,b:b1,back:b8,dpdown:+a1,dpleft:-a0,dpright:+a0,dpup:-a1,leftshoulder:b4,rightshoulder:b6,start:b9,x:b3,y:b0,platform:Mac OS X,",
"030000007e0500000920000000000000,Nintendo Switch Pro Controller,a:b0,b:b1,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b12,leftshoulder:b4,leftstick:b10,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:b7,rightx:a2,righty:a3,start:b9,x:b2,y:b3,platform:Mac OS X,",
"030000008f0e00000300000000000000,Piranha xtreme,a:b2,b:b1,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,leftshoulder:b6,leftstick:b10,lefttrigger:b4,leftx:a0,lefty:a1,rightshoulder:b7,rightstick:b11,righttrigger:b5,rightx:a3,righty:a2,start:b9,x:b3,y:b0,platform:Mac OS X,",
"030000004c0500006802000000010000,PS3 Controller,a:b14,b:b13,back:b0,dpdown:b6,dpleft:b7,dpright:b5,dpup:b4,guide:b16,leftshoulder:b10,leftstick:b1,lefttrigger:b8,leftx:a0,lefty:a1,rightshoulder:b11,rightstick:b2,righttrigger:b9,rightx:a2,righty:a3,start:b3,x:b15,y:b12,platform:Mac OS X,",
"030000004c0500006802000000000000,PS3 Controller,a:b14,b:b13,back:b0,dpdown:b6,dpleft:b7,dpright:b5,dpup:b4,guide:b16,leftshoulder:b10,leftstick:b1,lefttrigger:b8,leftx:a0,lefty:a1,rightshoulder:b11,rightstick:b2,righttrigger:b9,rightx:a2,righty:a3,start:b3,x:b15,y:b12,platform:Mac OS X,",
"030000004c050000a00b000000010000,PS4 Controller,a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b12,leftshoulder:b4,leftstick:b10,lefttrigger:a3,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:a4,rightx:a2,righty:a5,start:b9,x:b0,y:b3,platform:Mac OS X,",
"030000004c050000cc09000000010000,PS4 Controller,a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b12,leftshoulder:b4,leftstick:b10,lefttrigger:a3,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:a4,rightx:a2,righty:a5,start:b9,x:b0,y:b3,platform:Mac OS X,",
"030000004c050000c405000000000000,PS4 Controller,a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b12,leftshoulder:b4,leftstick:b10,lefttrigger:a3,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:a4,rightx:a2,righty:a5,start:b9,x:b0,y:b3,platform:Mac OS X,",
"030000004c050000c405000000010000,PS4 Controller,a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b12,leftshoulder:b4,leftstick:b10,lefttrigger:a3,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:a4,rightx:a2,righty:a5,start:b9,x:b0,y:b3,platform:Mac OS X,",
"030000008916000000fd000000000000,Razer Onza TE,a:b0,b:b1,back:b9,dpdown:b12,dpleft:b13,dpright:b14,dpup:b11,guide:b10,leftshoulder:b4,leftstick:b6,lefttrigger:a2,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b7,righttrigger:a5,rightx:a3,righty:a4,start:b8,x:b2,y:b3,platform:Mac OS X,",
"03000000321500000010000000010000,Razer RAIJU,a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b12,leftshoulder:b4,leftstick:b10,lefttrigger:a3,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:a4,rightx:a2,righty:a5,start:b9,x:b0,y:b3,platform:Mac OS X,",
"0300000032150000030a000000000000,Razer Wildcat,a:b0,b:b1,back:b9,dpdown:b12,dpleft:b13,dpright:b14,dpup:b11,guide:b10,leftshoulder:b4,leftstick:b6,lefttrigger:a2,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b7,righttrigger:a5,rightx:a3,righty:a4,start:b8,x:b2,y:b3,platform:Mac OS X,",
"03000000790000001100000000000000,Retrolink Classic Controller,a:b2,b:b1,back:b8,leftshoulder:b4,leftx:a3,lefty:a4,rightshoulder:b5,start:b9,x:b3,y:b0,platform:Mac OS X,",
"03000000790000001100000006010000,Retrolink SNES Controller,a:b2,b:b1,back:b8,dpdown:+a4,dpleft:-a3,dpright:+a3,dpup:-a4,leftshoulder:b4,rightshoulder:b5,start:b9,x:b3,y:b0,platform:Mac OS X,",
"030000006b140000010d000000010000,Revolution Pro Controller,a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b12,leftshoulder:b4,leftstick:b10,lefttrigger:a3,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:a4,rightx:a2,righty:a5,start:b9,x:b0,y:b3,platform:Mac OS X,",
"03000000811700007e05000000000000,Sega Saturn,a:b2,b:b4,dpdown:b16,dpleft:b15,dpright:b14,dpup:b17,leftshoulder:b8,lefttrigger:a5,leftx:a0,lefty:a2,rightshoulder:b9,righttrigger:a4,start:b13,x:b0,y:b6,platform:Mac OS X,",
"03000000b40400000a01000000000000,Sega Saturn USB Gamepad,a:b0,b:b1,back:b5,guide:b2,leftshoulder:b6,leftx:a0,lefty:a1,rightshoulder:b7,start:b8,x:b3,y:b4,platform:Mac OS X,",
"030000003512000021ab000000000000,SFC30 Joystick,a:b1,b:b0,back:b10,leftshoulder:b6,leftx:a0,lefty:a1,rightshoulder:b7,start:b11,x:b4,y:b3,platform:Mac OS X,",
"030000004c050000cc09000000000000,Sony DualShock 4 V2,a:b1,b:b2,back:b13,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b12,leftshoulder:b4,leftstick:b10,lefttrigger:a3,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:a4,rightx:a2,righty:a5,start:b9,x:b0,y:b3,platform:Mac OS X,",
"030000004c050000a00b000000000000,Sony DualShock 4 Wireless Adaptor,a:b1,b:b2,back:b13,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b12,leftshoulder:b4,leftstick:b10,lefttrigger:a3,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:a4,rightx:a2,righty:a5,start:b9,x:b0,y:b3,platform:Mac OS X,",
"030000005e0400008e02000001000000,Steam Virtual GamePad,a:b0,b:b1,back:b9,dpdown:b12,dpleft:b13,dpright:b14,dpup:b11,leftshoulder:b4,leftstick:b6,lefttrigger:a2,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b7,righttrigger:a5,rightx:a3,righty:a4,start:b8,x:b2,y:b3,platform:Mac OS X,",
"03000000110100002014000000000000,SteelSeries Nimbus,a:b0,b:b1,dpdown:b9,dpleft:b11,dpright:b10,dpup:b8,leftshoulder:b4,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,righttrigger:b7,rightx:a2,righty:a3,start:b12,x:b2,y:b3,platform:Mac OS X,",
"03000000110100002014000001000000,SteelSeries Nimbus,a:b0,b:b1,dpdown:b9,dpleft:b11,dpright:b10,dpup:b8,guide:b12,leftshoulder:b4,lefttrigger:b6,leftx:a0,lefty:a1~,rightshoulder:b5,righttrigger:b7,rightx:a2,righty:a3~,x:b2,y:b3,platform:Mac OS X,",
"03000000381000002014000001000000,SteelSeries Nimbus,a:b0,b:b1,dpdown:b9,dpleft:b11,dpright:b10,dpup:b8,guide:b12,leftshoulder:b4,lefttrigger:b6,leftx:a0,lefty:a1~,rightshoulder:b5,righttrigger:b7,rightx:a2,righty:a3~,x:b2,y:b3,platform:Mac OS X,",
"03000000110100001714000000000000,SteelSeries Stratus XL,a:b0,b:b1,dpdown:b9,dpleft:b11,dpright:b10,dpup:b8,leftshoulder:b4,lefttrigger:b6,leftx:a0,lefty:a1~,rightshoulder:b5,righttrigger:b7,rightx:a2,righty:a3~,start:b12,x:b2,y:b3,platform:Mac OS X,",
"03000000110100001714000020010000,SteelSeries Stratus XL,a:b0,b:b1,dpdown:b9,dpleft:b11,dpright:b10,dpup:b8,leftshoulder:b4,lefttrigger:b6,leftx:a0,lefty:a1~,rightshoulder:b5,righttrigger:b7,rightx:a2,righty:a3~,start:b12,x:b2,y:b3,platform:Mac OS X,",
"030000004f04000015b3000000000000,Thrustmaster Dual Analog 3.2,a:b0,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,leftshoulder:b4,leftstick:b10,lefttrigger:b5,leftx:a0,lefty:a1,rightshoulder:b6,rightstick:b11,righttrigger:b7,rightx:a2,righty:a3,start:b9,x:b1,y:b3,platform:Mac OS X,",
"030000004f04000000b3000000000000,Thrustmaster Firestorm Dual Power,a:b0,b:b2,back:b9,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b8,leftshoulder:b4,leftstick:b11,lefttrigger:b5,leftx:a0,lefty:a1,rightshoulder:b6,righttrigger:b7,rightx:a2,righty:a3,start:b10,x:b1,y:b3,platform:Mac OS X,",
"03000000bd12000015d0000000010000,Tomee SNES USB Controller,a:b2,b:b1,back:b8,dpdown:+a1,dpleft:-a0,dpright:+a0,dpup:-a1,leftshoulder:b4,rightshoulder:b5,start:b9,x:b3,y:b0,platform:Mac OS X,",
"03000000bd12000015d0000000000000,Tomee SNES USB Controller,a:b2,b:b1,back:b8,leftshoulder:b4,leftx:a0,lefty:a1,rightshoulder:b5,start:b9,x:b3,y:b0,platform:Mac OS X,",
"03000000100800000100000000000000,Twin USB Joystick,a:b4,b:b2,back:b16,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,leftshoulder:b12,leftstick:b20,lefttrigger:b8,leftx:a0,lefty:a2,rightshoulder:b14,rightstick:b22,righttrigger:b10,rightx:a6,righty:a4,start:b18,x:b6,y:b0,platform:Mac OS X,",
"050000005769696d6f74652028303000,Wii Remote,a:b4,b:b5,back:b7,dpdown:b3,dpleft:b0,dpright:b1,dpup:b2,guide:b8,leftshoulder:b11,lefttrigger:b12,leftx:a0,lefty:a1,start:b6,x:b10,y:b9,platform:Mac OS X,",
"050000005769696d6f74652028313800,Wii U Pro Controller,a:b16,b:b15,back:b7,dpdown:b12,dpleft:b13,dpright:b14,dpup:b11,guide:b8,leftshoulder:b19,leftstick:b23,lefttrigger:b21,leftx:a0,lefty:a1,rightshoulder:b20,rightstick:b24,righttrigger:b22,rightx:a2,righty:a3,start:b6,x:b18,y:b17,platform:Mac OS X,",
"030000005e0400008e02000000000000,X360 Controller,a:b0,b:b1,back:b9,dpdown:b12,dpleft:b13,dpright:b14,dpup:b11,guide:b10,leftshoulder:b4,leftstick:b6,lefttrigger:a2,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b7,righttrigger:a5,rightx:a3,righty:a4,start:b8,x:b2,y:b3,platform:Mac OS X,",
"03000000c6240000045d000000000000,Xbox 360 Wired Controller,a:b0,b:b1,back:b9,dpdown:b12,dpleft:b13,dpright:b14,dpup:b11,guide:b10,leftshoulder:b4,leftstick:b6,lefttrigger:a2,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b7,righttrigger:a5,rightx:a3,righty:a4,start:b8,x:b2,y:b3,platform:Mac OS X,",
"030000005e040000e302000000000000,Xbox One Wired Controller,a:b0,b:b1,back:b9,dpdown:b12,dpleft:b13,dpright:b14,dpup:b11,guide:b10,leftshoulder:b4,leftstick:b6,lefttrigger:a2,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b7,righttrigger:a5,rightx:a3,righty:a4,start:b8,x:b2,y:b3,platform:Mac OS X,",
"030000005e040000d102000000000000,Xbox One Wired Controller,a:b0,b:b1,back:b9,dpdown:b12,dpleft:b13,dpright:b14,dpup:b11,guide:b10,leftshoulder:b4,leftstick:b6,lefttrigger:a2,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b7,righttrigger:a5,rightx:a3,righty:a4,start:b8,x:b2,y:b3,platform:Mac OS X,",
"030000005e040000dd02000000000000,Xbox One Wired Controller,a:b0,b:b1,back:b9,dpdown:b12,dpleft:b13,dpright:b14,dpup:b11,guide:b10,leftshoulder:b4,leftstick:b6,lefttrigger:a2,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b7,righttrigger:a5,rightx:a3,righty:a4,start:b8,x:b2,y:b3,platform:Mac OS X,",
"030000005e040000e002000000000000,Xbox Wireless Controller,a:b0,b:b1,back:b6,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b10,leftshoulder:b4,leftstick:b8,lefttrigger:a2,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b9,righttrigger:a5,rightx:a3,righty:a4,start:b7,x:b2,y:b3,platform:Mac OS X,",
"030000005e040000fd02000003090000,Xbox Wireless Controller,a:b0,b:b1,back:b16,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b15,leftshoulder:b6,leftstick:b13,lefttrigger:a5,leftx:a0,lefty:a1,rightshoulder:b7,rightstick:b14,righttrigger:a4,rightx:a2,righty:a3,start:b11,x:b3,y:b4,platform:Mac OS X,",
"030000005e040000ea02000000000000,Xbox Wireless Controller,a:b0,b:b1,back:b9,dpdown:b12,dpleft:b13,dpright:b14,dpup:b11,guide:b10,leftshoulder:b4,leftstick:b6,lefttrigger:a2,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b7,righttrigger:a5,rightx:a3,righty:a4,start:b8,x:b2,y:b3,platform:Mac OS X,",
"030000005e040000e002000003090000,Xbox Wireless Controller,a:b0,b:b1,back:b6,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b10,leftshoulder:b4,leftstick:b8,lefttrigger:a2,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b9,righttrigger:a5,rightx:a3,righty:a4,start:b7,x:b2,y:b3,platform:Mac OS X,",
"03000000172700004431000029010000,XiaoMi Game Controller,a:b0,b:b1,back:b10,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b15,leftshoulder:b6,leftstick:b13,lefttrigger:b8,leftx:a0,lefty:a1,rightshoulder:b7,rightstick:b14,righttrigger:a6,rightx:a2,righty:a5,start:b11,x:b3,y:b4,platform:Mac OS X,",
"03000000120c0000100e000000010000,ZEROPLUS P4 Gamepad,a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b12,leftshoulder:b4,leftstick:b10,lefttrigger:a3,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:a4,rightx:a2,righty:a5,start:b9,x:b0,y:b3,platform:Mac OS X,",
"05000000203800000900000000010000,8Bitdo NES30 Pro,a:b1,b:b0,back:b10,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,leftshoulder:b6,leftstick:b13,lefttrigger:b8,leftx:a0,lefty:a1,rightshoulder:b7,rightstick:b14,righttrigger:b9,rightx:a2,righty:a3,start:b11,x:b4,y:b3,platform:Linux,",
"03000000022000000090000011010000,8Bitdo NES30 Pro,a:b1,b:b0,back:b10,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,leftshoulder:b6,leftstick:b13,lefttrigger:b8,leftx:a0,lefty:a1,rightshoulder:b7,rightstick:b14,righttrigger:b9,rightx:a2,righty:a3,start:b11,x:b4,y:b3,platform:Linux,",
"05000000c82d00002038000000010000,8Bitdo NES30 Pro,a:b1,b:b0,back:b10,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b2,leftshoulder:b6,leftstick:b13,lefttrigger:a5,leftx:a0,lefty:a1,rightshoulder:b7,rightstick:b14,righttrigger:a4,rightx:a2,righty:a3,start:b11,x:b4,y:b3,platform:Linux,",
"03000000c82d00000190000011010000,8Bitdo NES30 Pro 8Bitdo NES30 Pro,a:b1,b:b0,back:b10,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,leftshoulder:b6,leftstick:b13,lefttrigger:a4,leftx:a0,lefty:a1,rightshoulder:b7,rightstick:b14,righttrigger:a5,rightx:a2,righty:a3,start:b11,x:b4,y:b3,platform:Linux,",
"05000000c82d00003028000000010000,8Bitdo SFC30 GamePad,a:b1,b:b0,back:b10,leftshoulder:b6,leftx:a0,lefty:a1,rightshoulder:b7,start:b11,x:b4,y:b3,platform:Linux,",
"05000000102800000900000000010000,8Bitdo SFC30 GamePad,a:b1,b:b0,back:b10,leftshoulder:b6,leftx:a0,lefty:a1,rightshoulder:b7,start:b11,x:b4,y:b3,platform:Linux,",
"05000000a00500003232000008010000,8Bitdo Zero GamePad,a:b0,b:b1,back:b10,dpdown:+a1,dpleft:-a0,dpright:+a0,dpup:-a1,leftshoulder:b6,rightshoulder:b7,start:b11,x:b3,y:b4,platform:Linux,",
"05000000a00500003232000001000000,8Bitdo Zero GamePad,a:b0,b:b1,back:b10,leftshoulder:b6,leftx:a0,lefty:a1,rightshoulder:b7,start:b11,x:b3,y:b4,platform:Linux,",
"030000006f0e00003901000020060000,Afterglow Wired Controller for Xbox One,a:b0,b:b1,back:b6,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b8,leftshoulder:b4,leftstick:b9,lefttrigger:a2,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b10,righttrigger:a5,rightx:a3,righty:a4,start:b7,x:b2,y:b3,platform:Linux,",
"03000000100000008200000011010000,Akishop Customs PS360+ v1.66,a:b1,b:b2,back:b12,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b8,leftshoulder:b4,lefttrigger:b6,rightshoulder:b5,righttrigger:b7,start:b9,x:b0,y:b3,platform:Linux,",
"05000000050b00000045000031000000,ASUS Gamepad,a:b0,b:b1,back:b9,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b6,leftshoulder:b4,leftstick:b7,lefttrigger:a5,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b8,righttrigger:a4,rightx:a2,righty:a3,start:b10,x:b2,y:b3,platform:Linux,",
"03000000666600006706000000010000,boom PSX to PC Converter,a:b2,b:b1,back:b8,dpdown:b14,dpleft:b15,dpright:b13,dpup:b12,leftshoulder:b6,leftstick:b9,lefttrigger:b4,leftx:a0,lefty:a1,rightshoulder:b7,rightstick:b10,righttrigger:b5,rightx:a2,righty:a3,start:b11,x:b3,y:b0,platform:Linux,",
"03000000e82000006058000001010000,Cideko AK08b,a:b2,b:b1,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,leftshoulder:b4,leftstick:b10,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:b7,rightx:a2,righty:a3,start:b9,x:b3,y:b0,platform:Linux,",
"03000000260900008888000000010000,Cyber Gadget GameCube Controller,a:b0,b:b1,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,lefttrigger:a4,leftx:a0,lefty:a1,rightshoulder:b6,righttrigger:a5,rightx:a2,righty:a3~,start:b7,x:b2,y:b3,platform:Linux,",
"03000000a306000022f6000011010000,Cyborg V.3 Rumble Pad,a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b12,leftshoulder:b4,leftstick:b10,lefttrigger:+a3,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:-a3,rightx:a2,righty:a4,start:b9,x:b0,y:b3,platform:Linux,",
"03000000b40400000a01000000010000,CYPRESS USB Gamepad,a:b0,b:b1,back:b5,guide:b2,leftshoulder:b6,leftx:a0,lefty:a1,rightshoulder:b7,start:b8,x:b3,y:b4,platform:Linux,",
"03000000790000000600000010010000,DragonRise Inc. Generic USB Joystick,a:b2,b:b1,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,leftshoulder:b4,leftstick:b10,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:b7,rightx:a3,righty:a4,start:b9,x:b3,y:b0,platform:Linux,",
"030000006f0e00003001000001010000,EA Sports PS3 Controller,a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b12,leftshoulder:b4,leftstick:b10,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:b7,rightx:a2,righty:a3,start:b9,x:b0,y:b3,platform:Linux,",
"03000000341a000005f7000010010000,GameCube {HuiJia USB box},a:b1,b:b2,dpdown:b14,dpleft:b15,dpright:b13,dpup:b12,lefttrigger:a3,leftx:a0,lefty:a1,rightshoulder:b7,righttrigger:a4,rightx:a5,righty:a2,start:b9,x:b0,y:b3,platform:Linux,",
"0500000047532047616d657061640000,GameStop Gamepad,a:b0,b:b1,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,leftshoulder:b4,leftstick:b10,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:b7,rightx:a2,righty:a3,start:b9,x:b2,y:b3,platform:Linux,",
"030000006f0e00000104000000010000,Gamestop Logic3 Controller,a:b0,b:b1,back:b6,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b8,leftshoulder:b4,leftstick:b9,lefttrigger:a2,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b10,righttrigger:a5,rightx:a3,righty:a4,start:b7,x:b2,y:b3,platform:Linux,",
"030000006f0e00001304000000010000,Generic X-Box pad,a:b0,b:b1,back:b6,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b8,leftshoulder:b4,leftstick:a0,lefttrigger:a2,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:a3,righttrigger:a5,rightx:a3,righty:a4,start:b7,x:b2,y:b3,platform:Linux,",
"030000006f0e00001f01000000010000,Generic X-Box pad,a:b0,b:b1,back:b6,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b8,leftshoulder:b4,leftstick:b9,lefttrigger:a2,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b10,righttrigger:a5,rightx:a3,righty:a4,start:b7,x:b2,y:b3,platform:Linux,",
"03000000f0250000c183000010010000,Goodbetterbest Ltd USB Controller,a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b12,leftshoulder:b4,leftstick:b10,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:b7,rightx:a2,righty:a3,start:b9,x:b0,y:b3,platform:Linux,",
"03000000280400000140000000010000,Gravis GamePad Pro USB ,a:b1,b:b2,back:b8,leftshoulder:b4,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,righttrigger:b7,start:b9,x:b0,y:b3,platform:Linux,",
"030000008f0e00000610000000010000,GreenAsia Electronics 4Axes 12Keys GamePad ,a:b2,b:b1,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,leftshoulder:b6,leftstick:b9,lefttrigger:b4,leftx:a0,lefty:a1,rightshoulder:b7,rightstick:b10,righttrigger:b5,rightx:a3,righty:a2,start:b11,x:b3,y:b0,platform:Linux,",
"030000008f0e00001200000010010000,GreenAsia Inc. USB Joystick,a:b0,b:b1,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,leftshoulder:b4,leftstick:b10,lefttrigger:b5,leftx:a0,lefty:a1,rightshoulder:b6,rightstick:b11,righttrigger:b7,rightx:a3,righty:a2,start:b9,x:b2,y:b3,platform:Linux,",
"030000008f0e00000300000010010000,GreenAsia Inc. USB Joystick,a:b2,b:b1,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,leftshoulder:b6,leftstick:b10,lefttrigger:b4,leftx:a0,lefty:a1,rightshoulder:b7,rightstick:b11,righttrigger:b5,rightx:a3,righty:a2,start:b9,x:b3,y:b0,platform:Linux,",
"0500000047532067616d657061640000,GS gamepad,a:b0,b:b1,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b8,leftshoulder:b4,leftstick:b10,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:b7,rightx:a2,righty:a3,start:b9,x:b2,y:b3,platform:Linux,",
"06000000adde0000efbe000002010000,Hidromancer Game Controller,a:b0,b:b1,back:b6,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b8,leftshoulder:b4,leftstick:b9,lefttrigger:a2,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b10,righttrigger:a5,rightx:a3,righty:a4,start:b7,x:b2,y:b3,platform:Linux,",
"03000000d81400000862000011010000,HitBox (PS3/PC) Analog Mode,a:b1,b:b2,back:b8,guide:b9,leftshoulder:b4,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,righttrigger:b7,start:b12,x:b0,y:b3,platform:Linux,",
"03000000c9110000f055000011010000,HJC Game GAMEPAD,a:b0,b:b1,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,leftshoulder:b4,leftstick:b10,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:b7,rightx:a2,righty:a3,start:b9,x:b2,y:b3,platform:Linux,",
"030000000d0f00000d00000000010000,hori,a:b0,b:b6,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b10,leftshoulder:b3,leftx:b4,lefty:b5,rightshoulder:b7,start:b9,x:b1,y:b2,platform:Linux,",
"030000000d0f00001000000011010000,HORI CO. LTD. FIGHTING STICK 3,a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b12,leftshoulder:b4,lefttrigger:b6,rightshoulder:b5,righttrigger:b7,start:b9,x:b0,y:b3,platform:Linux,",
"030000000d0f00006a00000011010000,HORI CO. LTD. Real Arcade Pro.4,a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b12,leftshoulder:b4,leftstick:b10,lefttrigger:a3,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:a4,rightx:a2,righty:a5,start:b9,x:b0,y:b3,platform:Linux,",
"030000000d0f00006b00000011010000,HORI CO. LTD. Real Arcade Pro.4,a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b12,leftshoulder:b4,leftstick:b10,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:b7,rightx:a2,righty:a3,start:b9,x:b0,y:b3,platform:Linux,",
"030000000d0f00002200000011010000,HORI CO. LTD. REAL ARCADE Pro.V3,a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b12,leftshoulder:b4,lefttrigger:b6,rightshoulder:b5,righttrigger:b7,start:b9,x:b0,y:b3,platform:Linux,",
"030000000d0f00005f00000011010000,Hori Fighting Commander 4 (PS3),a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b12,leftshoulder:b4,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,righttrigger:b7,rightx:a2,righty:a3,start:b9,x:b0,y:b3,platform:Linux,",
"030000000d0f00005e00000011010000,Hori Fighting Commander 4 (PS4),a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b12,leftshoulder:b4,lefttrigger:a3,leftx:a0,lefty:a1,rightshoulder:b5,righttrigger:a4,rightx:a2,righty:a5,start:b9,x:b0,y:b3,platform:Linux,",
"03000000ad1b000001f5000033050000,Hori Pad EX Turbo 2,a:b0,b:b1,back:b6,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b8,leftshoulder:b4,leftstick:b9,lefttrigger:a2,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b10,righttrigger:a5,rightx:a3,righty:a4,start:b7,x:b2,y:b3,platform:Linux,",
"030000000d0f00006e00000011010000,HORIPAD 4 (PS3),a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b12,leftshoulder:b4,leftstick:b10,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:b7,rightx:a2,righty:a3,start:b9,x:b0,y:b3,platform:Linux,",
"030000000d0f00006600000011010000,HORIPAD 4 (PS4),a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b12,leftshoulder:b4,leftstick:b10,lefttrigger:a3,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:a4,rightx:a2,righty:a5,start:b9,x:b0,y:b3,platform:Linux,",
"030000000d0f00006700000001010000,HORIPAD ONE,a:b0,b:b1,back:b6,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b8,leftshoulder:b4,leftstick:b9,lefttrigger:a2,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b10,righttrigger:a5,rightx:a3,righty:a4,start:b7,x:b2,y:b3,platform:Linux,",
"030000008f0e00001330000010010000,HuiJia SNES Controller,a:b2,b:b1,back:b8,dpdown:+a1,dpleft:-a0,dpright:+a0,dpup:-a1,leftshoulder:b6,rightshoulder:b7,start:b9,x:b3,y:b0,platform:Linux,",
"03000000830500006020000010010000,iBuffalo SNES Controller,a:b1,b:b0,back:b6,dpdown:+a1,dpleft:-a0,dpright:+a0,dpup:-a1,leftshoulder:b4,rightshoulder:b5,start:b7,x:b3,y:b2,platform:Linux,",
"050000006964726f69643a636f6e0000,idroid:con,a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,leftshoulder:b4,leftstick:b10,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:b7,rightx:a2,righty:a3,start:b9,x:b0,y:b3,platform:Linux,",
"03000000b50700001503000010010000,impact,a:b2,b:b3,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,leftshoulder:b4,leftstick:b10,lefttrigger:b5,leftx:a0,lefty:a1,rightshoulder:b6,rightstick:b11,righttrigger:b7,rightx:a3,righty:a2,start:b9,x:b0,y:b1,platform:Linux,",
"03000000fd0500000030000000010000,InterAct GoPad I-73000 (Fighting Game Layout),a:b3,b:b4,back:b6,leftx:a0,lefty:a1,rightshoulder:b2,righttrigger:b5,start:b7,x:b0,y:b1,platform:Linux,",
"030000006e0500000320000010010000,JC-U3613M - DirectInput Mode,a:b2,b:b3,back:b10,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b12,leftshoulder:b4,leftstick:b8,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b9,righttrigger:b7,rightx:a2,righty:a3,start:b11,x:b0,y:b1,platform:Linux,",
"03000000300f00001001000010010000,Jess Tech Dual Analog Rumble Pad,a:b2,b:b3,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,leftshoulder:b4,leftstick:b10,lefttrigger:b5,leftx:a0,lefty:a1,rightshoulder:b6,rightstick:b11,righttrigger:b7,rightx:a3,righty:a2,start:b9,x:b0,y:b1,platform:Linux,",
"03000000ba2200002010000001010000,Jess Technology USB Game Controller,a:b2,b:b1,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,leftshoulder:b4,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,righttrigger:b7,rightx:a3,righty:a2,start:b9,x:b3,y:b0,platform:Linux,",
"030000006f0e00000103000000020000,Logic3 Controller,a:b0,b:b1,back:b6,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b8,leftshoulder:b4,leftstick:b9,lefttrigger:a2,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b10,righttrigger:a5,rightx:a3,righty:a4,start:b7,x:b2,y:b3,platform:Linux,",
"030000006d04000019c2000010010000,Logitech Cordless RumblePad 2,a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,leftshoulder:b4,leftstick:b10,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:b7,rightx:a2,righty:a3,start:b9,x:b0,y:b3,platform:Linux,",
"030000006d04000016c2000011010000,Logitech Dual Action,a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,leftshoulder:b4,leftstick:b10,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:b7,rightx:a2,righty:a3,start:b9,x:b0,y:b3,platform:Linux,",
"030000006d04000016c2000010010000,Logitech Dual Action,a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,leftshoulder:b4,leftstick:b10,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:b7,rightx:a2,righty:a3,start:b9,x:b0,y:b3,platform:Linux,",
"030000006d0400001dc2000014400000,Logitech F310 Gamepad (XInput),a:b0,b:b1,back:b6,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b8,leftshoulder:b4,leftstick:b9,lefttrigger:a2,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b10,righttrigger:a5,rightx:a3,righty:a4,start:b7,x:b2,y:b3,platform:Linux,",
"030000006d0400001ec2000020200000,Logitech F510 Gamepad (XInput),a:b0,b:b1,back:b6,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b8,leftshoulder:b4,leftstick:b9,lefttrigger:a2,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b10,righttrigger:a5,rightx:a3,righty:a4,start:b7,x:b2,y:b3,platform:Linux,",
"030000006d04000019c2000011010000,Logitech F710 Gamepad (DInput),a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,leftshoulder:b4,leftstick:b10,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:b7,rightx:a2,righty:a3,start:b9,x:b0,y:b3,platform:Linux,",
"030000006d0400001fc2000005030000,Logitech F710 Gamepad (XInput),a:b0,b:b1,back:b6,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b8,leftshoulder:b4,leftstick:b9,lefttrigger:a2,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b10,righttrigger:a5,rightx:a3,righty:a4,start:b7,x:b2,y:b3,platform:Linux,",
"030000006d04000015c2000010010000,Logitech Logitech Extreme 3D,a:b0,b:b4,back:b6,guide:b8,leftshoulder:b9,leftstick:h0.8,leftx:a0,lefty:a1,rightshoulder:b10,rightstick:h0.2,start:b7,x:b2,y:b5,platform:Linux,",
"030000006d04000018c2000010010000,Logitech RumblePad 2,a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,leftshoulder:b4,leftstick:b10,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:b7,rightx:a2,righty:a3,start:b9,x:b0,y:b3,platform:Linux,",
"030000006d04000011c2000010010000,Logitech WingMan Cordless RumblePad,a:b0,b:b1,back:b2,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b5,leftshoulder:b6,lefttrigger:b9,leftx:a0,lefty:a1,rightshoulder:b7,righttrigger:b10,rightx:a3,righty:a4,start:b8,x:b3,y:b4,platform:Linux,",
"05000000380700006652000025010000,Mad Catz C.T.R.L.R ,a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b12,leftshoulder:b4,leftstick:b10,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:b7,rightx:a2,righty:a3,start:b9,x:b0,y:b3,platform:Linux,",
"03000000380700005032000011010000,Mad Catz FightPad PRO (PS3),a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b12,leftshoulder:b4,leftstick:b10,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:b7,rightx:a2,righty:a3,start:b9,x:b0,y:b3,platform:Linux,",
"03000000380700005082000011010000,Mad Catz FightPad PRO (PS4),a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b12,leftshoulder:b4,leftstick:b10,lefttrigger:a3,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:a4,rightx:a2,righty:a5,start:b9,x:b0,y:b3,platform:Linux,",
"03000000ad1b00002ef0000090040000,Mad Catz Fightpad SFxT,a:b0,b:b1,back:b6,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b8,leftshoulder:b4,lefttrigger:a2,rightshoulder:b5,righttrigger:a5,start:b7,x:b2,y:b3,platform:Linux,",
"03000000380700008034000011010000,Mad Catz fightstick (PS3),a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b12,leftshoulder:b4,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,righttrigger:b7,rightx:a2,righty:a3,start:b9,x:b0,y:b3,platform:Linux,",
"03000000380700008084000011010000,Mad Catz fightstick (PS4),a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b12,leftshoulder:b4,lefttrigger:a3,leftx:a0,lefty:a1,rightshoulder:b5,righttrigger:a4,rightx:a2,righty:a5,start:b9,x:b0,y:b3,platform:Linux,",
"03000000380700008433000011010000,Mad Catz FightStick TE S+ PS3,a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b12,leftshoulder:b4,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,righttrigger:b7,rightx:a2,righty:a3,start:b9,x:b0,y:b3,platform:Linux,",
"03000000380700008483000011010000,Mad Catz FightStick TE S+ PS4,a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b12,leftshoulder:b4,lefttrigger:a3,leftx:a0,lefty:a1,rightshoulder:b5,righttrigger:a4,rightx:a2,righty:a5,start:b9,x:b0,y:b3,platform:Linux,",
"03000000380700001647000010040000,Mad Catz Wired Xbox 360 Controller,a:b0,b:b1,back:b6,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b8,leftshoulder:b4,leftstick:b9,lefttrigger:a2,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b10,righttrigger:a5,rightx:a3,righty:a4,start:b7,x:b2,y:b3,platform:Linux,",
"03000000380700003847000090040000,Mad Catz Wired Xbox 360 Controller (SFIV),a:b0,b:b1,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b10,leftshoulder:b4,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,righttrigger:b7,rightx:a2,righty:a3,start:b9,x:b2,y:b3,platform:Linux,",
"03000000ad1b000016f0000090040000,Mad Catz Xbox 360 Controller,a:b0,b:b1,back:b6,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b8,leftshoulder:b4,leftstick:b9,lefttrigger:a2,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b10,righttrigger:a5,rightx:a3,righty:a4,start:b7,x:b2,y:b3,platform:Linux,",
"03000000380700001888000010010000,MadCatz PC USB Wired Stick 8818,a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b12,leftshoulder:b4,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,righttrigger:b7,rightx:a2,righty:a3,start:b9,x:b0,y:b3,platform:Linux,",
"03000000380700003888000010010000,MadCatz PC USB Wired Stick 8838,a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b12,leftshoulder:b4,leftstick:a0,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,righttrigger:b7,rightx:a2,righty:a3,start:b9,x:b0,y:b3,platform:Linux,",
"03000000790000004418000010010000,Mayflash GameCube Controller,a:b1,b:b2,dpdown:b14,dpleft:b15,dpright:b13,dpup:b12,lefttrigger:a3,leftx:a0,lefty:a1,rightshoulder:b7,righttrigger:a4,rightx:a5,righty:a2,start:b9,x:b0,y:b3,platform:Linux,",
"03000000780000000600000010010000,Microntek USB Joystick,a:b2,b:b1,back:b8,leftshoulder:b6,lefttrigger:b4,leftx:a0,lefty:a1,rightshoulder:b7,righttrigger:b5,start:b9,x:b3,y:b0,platform:Linux,",
"030000005e0400008e02000004010000,Microsoft X-Box 360 pad,a:b0,b:b1,back:b6,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b8,leftshoulder:b4,leftstick:b9,lefttrigger:a2,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b10,righttrigger:a5,rightx:a3,righty:a4,start:b7,x:b2,y:b3,platform:Linux,",
"030000005e0400008e02000062230000,Microsoft X-Box 360 pad,a:b0,b:b1,back:b6,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b8,leftshoulder:b4,leftstick:b9,lefttrigger:a2,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b10,righttrigger:a5,rightx:a3,righty:a4,start:b7,x:b2,y:b3,platform:Linux,",
"030000005e040000d102000001010000,Microsoft X-Box One pad,a:b0,b:b1,back:b6,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b8,leftshoulder:b4,leftstick:b9,lefttrigger:a2,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b10,righttrigger:a5,rightx:a3,righty:a4,start:b7,x:b2,y:b3,platform:Linux,",
"030000005e040000d102000003020000,Microsoft X-Box One pad v2,a:b0,b:b1,back:b6,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b8,leftshoulder:b4,leftstick:b9,lefttrigger:a2,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b10,righttrigger:a5,rightx:a3,righty:a4,start:b7,x:b2,y:b3,platform:Linux,",
"030000005e0400008502000000010000,Microsoft X-Box pad (Japan),a:b0,b:b1,back:b6,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,leftshoulder:b5,leftstick:b8,lefttrigger:a2,leftx:a0,lefty:a1,rightshoulder:b2,rightstick:b9,righttrigger:a5,rightx:a3,righty:a4,start:b7,x:b3,y:b4,platform:Linux,",
"030000005e0400008902000021010000,Microsoft X-Box pad v2 (US),a:b0,b:b1,back:b6,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,leftshoulder:b5,leftstick:b8,lefttrigger:a2,leftx:a0,lefty:a1,rightshoulder:b2,rightstick:b9,righttrigger:a5,rightx:a3,righty:a4,start:b7,x:b3,y:b4,platform:Linux,",
"05000000d6200000ad0d000001000000,Moga Pro,a:b0,b:b1,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,leftshoulder:b4,leftstick:b7,lefttrigger:a5,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b8,righttrigger:a4,rightx:a2,righty:a3,start:b6,x:b2,y:b3,platform:Linux,",
"030000001008000001e5000010010000,NEXT SNES Controller,a:b2,b:b1,back:b8,dpdown:+a1,dpleft:-a0,dpright:+a0,dpup:-a1,leftshoulder:b4,rightshoulder:b6,start:b9,x:b3,y:b0,platform:Linux,",
"050000007e0500000920000001000000,Nintendo Switch Pro Controller,a:b0,b:b1,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b12,leftshoulder:b4,leftstick:b10,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:b7,rightx:a2,righty:a3,start:b9,x:b2,y:b3,platform:Linux,",
"050000007e0500003003000001000000,Nintendo Wii Remote Pro Controller,a:b0,b:b1,back:b8,dpdown:b14,dpleft:b15,dpright:b16,dpup:b13,guide:b10,leftshoulder:b4,leftstick:b11,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b12,righttrigger:b7,rightx:a2,righty:a3,start:b9,x:b3,y:b2,platform:Linux,",
"05000000010000000100000003000000,Nintendo Wiimote,a:b0,b:b1,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b10,leftshoulder:b4,leftstick:b11,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b12,righttrigger:b7,rightx:a2,righty:a3,start:b9,x:b2,y:b3,platform:Linux,",
"030000000d0500000308000010010000,Nostromo n45 Dual Analog Gamepad,a:b0,b:b1,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b9,leftshoulder:b4,leftstick:b12,lefttrigger:b5,leftx:a0,lefty:a1,rightshoulder:b6,rightstick:b11,righttrigger:b7,rightx:a3,righty:a2,start:b10,x:b2,y:b3,platform:Linux,",
"03000000550900001072000011010000,NVIDIA Controller,a:b0,b:b1,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b13,leftshoulder:b4,leftstick:b8,lefttrigger:a5,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b9,righttrigger:a4,rightx:a2,righty:a3,start:b7,x:b2,y:b3,platform:Linux,",
"03000000451300000830000010010000,NYKO CORE,a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b12,leftshoulder:b4,leftstick:b10,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:b7,rightx:a2,righty:a5,start:b9,x:b0,y:b3,platform:Linux,",
"030000005e0400000202000000010000,Old Xbox pad,a:b0,b:b1,back:b6,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,leftshoulder:b5,leftstick:b8,lefttrigger:a2,leftx:a0,lefty:a1,rightshoulder:b2,rightstick:b9,righttrigger:a5,rightx:a3,righty:a4,start:b7,x:b3,y:b4,platform:Linux,",
"05000000362800000100000002010000,OUYA Game Controller,a:b0,b:b3,dpdown:b9,dpleft:b10,dpright:b11,dpup:b8,guide:b14,leftshoulder:b4,leftstick:b6,lefttrigger:a2,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b7,righttrigger:a5,rightx:a3,righty:a4,x:b1,y:b2,platform:Linux,",
"05000000362800000100000003010000,OUYA Game Controller,a:b0,b:b3,dpdown:b9,dpleft:b10,dpright:b11,dpup:b8,guide:b14,leftshoulder:b4,leftstick:b6,lefttrigger:a2,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b7,righttrigger:a5,rightx:a3,righty:a4,x:b1,y:b2,platform:Linux,",
"03000000ff1100003133000010010000,PC Game Controller,a:b2,b:b1,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,leftshoulder:b4,leftstick:b10,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:b7,rightx:a2,righty:a3,start:b9,x:b3,y:b0,platform:Linux,",
"030000006f0e00006401000001010000,PDP Battlefield One,a:b0,b:b1,back:b6,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b8,leftshoulder:b4,leftstick:b9,lefttrigger:a2,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b10,righttrigger:a5,rightx:a3,righty:a4,start:b7,x:b2,y:b3,platform:Linux,",
"03000000ff1100004133000010010000,PS2 Controller,a:b2,b:b1,back:b8,leftshoulder:b6,lefttrigger:b4,leftx:a0,lefty:a1,rightshoulder:b7,righttrigger:b5,start:b9,x:b3,y:b0,platform:Linux,",
"030000004c0500006802000010010000,PS3 Controller,a:b14,b:b13,back:b0,dpdown:b6,dpleft:b7,dpright:b5,dpup:b4,guide:b16,leftshoulder:b10,leftstick:b1,lefttrigger:b8,leftx:a0,lefty:a1,rightshoulder:b11,rightstick:b2,righttrigger:b9,rightx:a2,righty:a3,start:b3,x:b15,y:b12,platform:Linux,",
"050000004c0500006802000000810000,PS3 Controller,a:b0,b:b1,back:b8,dpdown:b14,dpleft:b15,dpright:b16,dpup:b13,guide:b10,leftshoulder:b4,leftstick:b11,lefttrigger:a2,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b12,righttrigger:a5,rightx:a3,righty:a4,start:b9,x:b3,y:b2,platform:Linux,",
"03000000341a00003608000011010000,PS3 Controller,a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b12,leftshoulder:b4,leftstick:b10,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:b7,rightx:a2,righty:a3,start:b9,x:b0,y:b3,platform:Linux,",
"030000004c0500006802000011810000,PS3 Controller,a:b0,b:b1,back:b8,dpdown:b14,dpleft:b15,dpright:b16,dpup:b13,guide:b10,leftshoulder:b4,leftstick:b11,lefttrigger:a2,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b12,righttrigger:a5,rightx:a3,righty:a4,start:b9,x:b3,y:b2,platform:Linux,",
"050000004c0500006802000000010000,PS3 Controller,a:b14,b:b13,back:b0,dpdown:b6,dpleft:b7,dpright:b5,dpup:b4,guide:b16,leftshoulder:b10,leftstick:b1,lefttrigger:a12,leftx:a0,lefty:a1,rightshoulder:b11,rightstick:b2,righttrigger:a13,rightx:a2,righty:a3,start:b3,x:b15,y:b12,platform:Linux,",
"030000004c0500006802000010810000,PS3 Controller,a:b0,b:b1,back:b8,dpdown:b14,dpleft:b15,dpright:b16,dpup:b13,guide:b10,leftshoulder:b4,leftstick:b11,lefttrigger:a2,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b12,righttrigger:a5,rightx:a3,righty:a4,start:b9,x:b3,y:b2,platform:Linux,",
"030000004c0500006802000011010000,PS3 Controller,a:b14,b:b13,back:b0,dpdown:b6,dpleft:b7,dpright:b5,dpup:b4,guide:b16,leftshoulder:b10,leftstick:b1,lefttrigger:b8,leftx:a0,lefty:a1,rightshoulder:b11,rightstick:b2,righttrigger:b9,rightx:a2,righty:a3,start:b3,x:b15,y:b12,platform:Linux,",
"060000004c0500006802000000010000,PS3 Controller (Bluetooth),a:b14,b:b13,back:b0,dpdown:b6,dpleft:b7,dpright:b5,dpup:b4,guide:b16,leftshoulder:b10,leftstick:b1,lefttrigger:b8,leftx:a0,lefty:a1,rightshoulder:b11,rightstick:b2,righttrigger:b9,rightx:a2,righty:a3,start:b3,x:b15,y:b12,platform:Linux,",
"05000000504c415953544154494f4e00,PS3 Controller (Bluetooth),a:b14,b:b13,back:b0,dpdown:b6,dpleft:b7,dpright:b5,dpup:b4,guide:b16,leftshoulder:b10,leftstick:b1,lefttrigger:b8,leftx:a0,lefty:a1,rightshoulder:b11,rightstick:b2,righttrigger:b9,rightx:a2,righty:a3,start:b3,x:b15,y:b12,platform:Linux,",
"050000004c050000c405000000010000,PS4 Controller,a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b12,leftshoulder:b4,leftstick:b10,lefttrigger:a3,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:a4,rightx:a2,righty:a5,start:b9,x:b0,y:b3,platform:Linux,",
"030000004c050000a00b000011010000,PS4 Controller,a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b12,leftshoulder:b4,leftstick:b10,lefttrigger:a3,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:a4,rightx:a2,righty:a5,start:b9,x:b0,y:b3,platform:Linux,",
"050000004c050000cc09000000810000,PS4 Controller,a:b0,b:b1,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b10,leftshoulder:b4,leftstick:b11,lefttrigger:a2,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b12,righttrigger:a5,rightx:a3,righty:a4,start:b9,x:b3,y:b2,platform:Linux,",
"050000004c050000c405000000810000,PS4 Controller,a:b0,b:b1,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b10,leftshoulder:b4,leftstick:b11,lefttrigger:a2,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b12,righttrigger:a5,rightx:a3,righty:a4,start:b9,x:b3,y:b2,platform:Linux,",
"030000004c050000c405000011810000,PS4 Controller,a:b0,b:b1,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b10,leftshoulder:b4,leftstick:b11,lefttrigger:a2,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b12,righttrigger:a5,rightx:a3,righty:a4,start:b9,x:b3,y:b2,platform:Linux,",
"050000004c050000cc09000000010000,PS4 Controller,a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b12,leftshoulder:b4,leftstick:b10,lefttrigger:a3,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:a4,rightx:a2,righty:a5,start:b9,x:b0,y:b3,platform:Linux,",
"030000004c050000cc09000011010000,PS4 Controller,a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b12,leftshoulder:b4,leftstick:b10,lefttrigger:a3,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:a4,rightx:a2,righty:a5,start:b9,x:b0,y:b3,platform:Linux,",
"030000004c050000a00b000011810000,PS4 Controller,a:b0,b:b1,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b10,leftshoulder:b4,leftstick:b11,lefttrigger:a2,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b12,righttrigger:a5,rightx:a3,righty:a4,start:b9,x:b3,y:b2,platform:Linux,",
"030000004c050000cc09000011810000,PS4 Controller,a:b0,b:b1,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b10,leftshoulder:b4,leftstick:b11,lefttrigger:a2,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b12,righttrigger:a5,rightx:a3,righty:a4,start:b9,x:b3,y:b2,platform:Linux,",
"030000004c050000c405000011010000,PS4 Controller,a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b12,leftshoulder:b4,leftstick:b10,lefttrigger:a3,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:a4,rightx:a2,righty:a5,start:b9,x:b0,y:b3,platform:Linux,",
"03000000300f00001211000011010000,QanBa Arcade JoyStick,a:b2,b:b0,back:b10,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b8,leftshoulder:b5,lefttrigger:b4,leftx:a0,lefty:a1,rightshoulder:b7,righttrigger:b6,start:b9,x:b1,y:b3,platform:Linux,",
"030000009b2800000300000001010000,raphnet.net 4nes4snes v1.5,a:b0,b:b4,back:b2,leftshoulder:b6,leftx:a0,lefty:a1,rightshoulder:b7,start:b3,x:b1,y:b5,platform:Linux,",
"030000008916000001fd000024010000,Razer Onza Classic Edition,a:b0,b:b1,back:b6,dpdown:b14,dpleft:b11,dpright:b12,dpup:b13,guide:b8,leftshoulder:b4,leftstick:b9,lefttrigger:a2,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b10,righttrigger:a5,rightx:a3,righty:a4,start:b7,x:b2,y:b3,platform:Linux,",
"030000008916000000fd000024010000,Razer Onza Tournament,a:b0,b:b1,back:b6,dpdown:b14,dpleft:b11,dpright:b12,dpup:b13,guide:b8,leftshoulder:b4,leftstick:b9,lefttrigger:a2,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b10,righttrigger:a5,rightx:a3,righty:a4,start:b7,x:b2,y:b3,platform:Linux,",
"03000000321500000010000011010000,Razer RAIJU,a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b12,leftshoulder:b4,leftstick:b10,lefttrigger:a3,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:a4,rightx:a2,righty:a5,start:b9,x:b0,y:b3,platform:Linux,",
"03000000c6240000045d000025010000,Razer Sabertooth,a:b0,b:b1,back:b6,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b8,leftshoulder:b4,leftstick:b9,lefttrigger:a2,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b10,righttrigger:a5,rightx:a3,righty:a4,start:b7,x:b2,y:b3,platform:Linux,",
"03000000321500000009000011010000,Razer Serval,a:b0,b:b1,back:b6,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b8,leftshoulder:b4,leftstick:b9,lefttrigger:a5,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b10,righttrigger:a4,rightx:a2,righty:a3,start:b7,x:b2,y:b3,platform:Linux,",
"050000003215000000090000163a0000,Razer Serval,a:b0,b:b1,back:b6,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b8,leftshoulder:b4,leftstick:b9,lefttrigger:a5,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b10,righttrigger:a4,rightx:a2,righty:a3,start:b7,x:b2,y:b3,platform:Linux,",
"0300000032150000030a000001010000,Razer Wildcat,a:b0,b:b1,back:b6,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b8,leftshoulder:b4,leftstick:b9,lefttrigger:a2,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b10,righttrigger:a5,rightx:a3,righty:a4,start:b7,x:b2,y:b3,platform:Linux,",
"03000000790000001100000010010000,Retrolink SNES Controller,a:b2,b:b1,back:b8,dpdown:+a1,dpleft:-a0,dpright:+a0,dpup:-a1,leftshoulder:b4,rightshoulder:b5,start:b9,x:b3,y:b0,platform:Linux,",
"0300000000f000000300000000010000,RetroUSB.com RetroPad,a:b1,b:b5,back:b2,leftshoulder:b6,leftx:a0,lefty:a1,rightshoulder:b7,start:b3,x:b0,y:b4,platform:Linux,",
"0300000000f00000f100000000010000,RetroUSB.com Super RetroPort,a:b1,b:b5,back:b2,leftshoulder:b6,leftx:a0,lefty:a1,rightshoulder:b7,start:b3,x:b0,y:b4,platform:Linux,",
"030000006b140000010d000011010000,Revolution Pro Controller,a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b12,leftshoulder:b4,leftstick:b10,lefttrigger:a3,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:a4,rightx:a2,righty:a5,start:b9,x:b0,y:b3,platform:Linux,",
"030000006f0e00001e01000011010000,Rock Candy Gamepad for PS3,a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b12,leftshoulder:b4,leftstick:b10,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:b7,rightx:a2,righty:a3,start:b9,x:b0,y:b3,platform:Linux,",
"030000006f0e00004601000001010000,Rock Candy Wired Controller for Xbox One,a:b0,b:b1,back:b6,guide:b8,leftshoulder:b4,leftstick:b9,lefttrigger:a2,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b10,righttrigger:a5,rightx:a3,righty:a4,start:b7,x:b2,y:b3,platform:Linux,",
"03000000a306000023f6000011010000,Saitek Cyborg V.1 Game Pad,a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b12,leftshoulder:b4,leftstick:b10,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:b7,rightx:a2,righty:a4,start:b9,x:b0,y:b3,platform:Linux,",
"03000000a30600000cff000010010000,Saitek P2500 Force Rumble Pad,a:b2,b:b3,back:b11,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b10,leftshoulder:b4,leftstick:b8,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b9,righttrigger:b7,rightx:a3,righty:a2,x:b0,y:b1,platform:Linux,",
"03000000a30600000c04000011010000,Saitek P2900 Wireless Pad,a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b9,leftshoulder:b6,leftstick:b10,lefttrigger:b4,leftx:a0,lefty:a1,rightshoulder:b7,rightstick:b11,righttrigger:b5,rightx:a3,righty:a2,start:b12,x:b0,y:b3,platform:Linux,",
"03000000a30600000901000000010000,Saitek P880,a:b2,b:b3,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,leftshoulder:b4,leftstick:b8,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b9,righttrigger:b7,rightx:a3,righty:a2,x:b0,y:b1,platform:Linux,",
"03000000a30600000b04000000010000,Saitek P990 Dual Analog Pad,a:b1,b:b2,back:b9,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,leftshoulder:b4,leftstick:b10,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:b7,rightx:a3,righty:a2,start:b8,x:b0,y:b3,platform:Linux,",
"03000000a306000018f5000010010000,Saitek PLC Saitek P3200 Rumble Pad,a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,leftshoulder:b4,leftstick:b10,lefttrigger:a2,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:b7,rightx:a3,righty:a4,start:b9,x:b0,y:b3,platform:Linux,",
"03000000c01600008704000011010000,Serial/Keyboard/Mouse/Joystick,a:b12,b:b10,back:b4,dpdown:b2,dpleft:b3,dpright:b1,dpup:b0,leftshoulder:b9,leftstick:b14,lefttrigger:b6,leftx:a1,lefty:a0,rightshoulder:b8,rightstick:b15,righttrigger:b7,rightx:a2,righty:a3,start:b5,x:b13,y:b11,platform:Linux,",
"03000000f025000021c1000010010000,ShanWan Gioteck PS3 Wired Controller,a:b2,b:b1,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,leftshoulder:b4,leftstick:b10,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:b7,rightx:a2,righty:a3,start:b9,x:b3,y:b0,platform:Linux,",
"03000000250900000500000000010000,Sony PS2 pad with SmartJoy adapter,a:b2,b:b1,back:b9,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,leftshoulder:b6,leftstick:b10,lefttrigger:b4,leftx:a0,lefty:a1,rightshoulder:b7,rightstick:b11,righttrigger:b5,rightx:a2,righty:a3,start:b8,x:b3,y:b0,platform:Linux,",
"030000005e0400008e02000073050000,Speedlink TORID Wireless Gamepad,a:b0,b:b1,back:b6,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b8,leftshoulder:b4,leftstick:b9,lefttrigger:a2,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b10,righttrigger:a5,rightx:a3,righty:a4,start:b7,x:b2,y:b3,platform:Linux,",
"030000005e0400008e02000020200000,SpeedLink XEOX Pro Analog Gamepad pad,a:b0,b:b1,back:b6,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b8,leftshoulder:b4,leftstick:b9,lefttrigger:a2,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b10,righttrigger:a5,rightx:a3,righty:a4,start:b7,x:b2,y:b3,platform:Linux,",
"03000000de2800000211000001000000,Steam Controller,a:b0,b:b1,back:b6,guide:b8,leftshoulder:b4,leftstick:b9,lefttrigger:a2,leftx:a0,lefty:a1,rightshoulder:b5,righttrigger:a3,start:b7,x:b2,y:b3,platform:Linux,",
"05000000de2800000511000001000000,Steam Controller,a:b0,b:b1,back:b6,guide:b8,leftshoulder:b4,leftstick:b9,lefttrigger:a2,leftx:a0,lefty:a1,rightshoulder:b5,righttrigger:a3,start:b7,x:b2,y:b3,platform:Linux,",
"03000000de2800000112000001000000,Steam Controller,a:b0,b:b1,back:b6,guide:b8,leftshoulder:b4,leftstick:b9,lefttrigger:a2,leftx:a0,lefty:a1,rightshoulder:b5,righttrigger:a3,start:b7,x:b2,y:b3,platform:Linux,",
"05000000de2800000212000001000000,Steam Controller,a:b0,b:b1,back:b6,guide:b8,leftshoulder:b4,leftstick:b9,lefttrigger:a2,leftx:a0,lefty:a1,rightshoulder:b5,righttrigger:a3,start:b7,x:b2,y:b3,platform:Linux,",
"03000000de280000fc11000001000000,Steam Controller,a:b0,b:b1,back:b6,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b8,leftshoulder:b4,leftstick:b9,lefttrigger:a2,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b10,righttrigger:a5,rightx:a3,righty:a4,start:b7,x:b2,y:b3,platform:Linux,",
"03000000de2800004211000001000000,Steam Controller,a:b0,b:b1,back:b6,guide:b8,leftshoulder:b4,leftstick:b9,lefttrigger:a2,leftx:a0,lefty:a1,rightshoulder:b5,righttrigger:a3,start:b7,x:b2,y:b3,platform:Linux,",
"03000000de280000ff11000001000000,Steam Virtual Gamepad,a:b0,b:b1,back:b6,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b8,leftshoulder:b4,leftstick:b9,lefttrigger:a2,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b10,righttrigger:a5,rightx:a3,righty:a4,start:b7,x:b2,y:b3,platform:Linux,",
"03000000666600000488000000010000,Super Joy Box 5 Pro,a:b2,b:b1,back:b9,dpdown:b14,dpleft:b15,dpright:b13,dpup:b12,leftshoulder:b6,leftstick:b10,lefttrigger:b4,leftx:a0,lefty:a1,rightshoulder:b7,rightstick:b11,righttrigger:b5,rightx:a2,righty:a3,start:b8,x:b3,y:b0,platform:Linux,",
"030000004f04000020b3000010010000,Thrustmaster 2 in 1 DT,a:b0,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,leftshoulder:b4,leftstick:b10,lefttrigger:b5,leftx:a0,lefty:a1,rightshoulder:b6,rightstick:b11,righttrigger:b7,rightx:a2,righty:a3,start:b9,x:b1,y:b3,platform:Linux,",
"030000004f04000015b3000010010000,Thrustmaster Dual Analog 4,a:b0,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,leftshoulder:b4,leftstick:b10,lefttrigger:b5,leftx:a0,lefty:a1,rightshoulder:b6,rightstick:b11,righttrigger:b7,rightx:a2,righty:a3,start:b9,x:b1,y:b3,platform:Linux,",
"030000004f04000023b3000000010000,Thrustmaster Dual Trigger 3-in-1,a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,leftshoulder:b4,leftstick:b10,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:b7,rightx:a2,righty:a5,start:b9,x:b0,y:b3,platform:Linux,",
"030000004f04000000b3000010010000,Thrustmaster Firestorm Dual Power,a:b0,b:b2,back:b9,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b8,leftshoulder:b4,leftstick:b11,lefttrigger:b5,leftx:a0,lefty:a1,rightshoulder:b6,rightstick:b12,righttrigger:b7,rightx:a2,righty:a3,start:b10,x:b1,y:b3,platform:Linux,",
"030000004f04000008d0000000010000,Thrustmaster Run N Drive Wireless,a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,leftshoulder:b4,leftstick:b10,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:b7,rightx:a2,righty:a5,start:b9,x:b0,y:b3,platform:Linux,",
"030000004f04000009d0000000010000,Thrustmaster Run N Drive Wireless PS3,a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b12,leftshoulder:b4,leftstick:b10,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:b7,rightx:a2,righty:a3,start:b9,x:b0,y:b3,platform:Linux,",
"03000000bd12000015d0000010010000,Tomee SNES USB Controller,a:b2,b:b1,back:b8,dpdown:+a1,dpleft:-a0,dpright:+a0,dpup:-a1,leftshoulder:b4,rightshoulder:b5,start:b9,x:b3,y:b0,platform:Linux,",
"03000000d814000007cd000011010000,Toodles 2008 Chimp PC/PS3,a:b0,b:b1,back:b8,leftshoulder:b4,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,righttrigger:b7,start:b9,x:b3,y:b2,platform:Linux,",
"03000000100800000100000010010000,Twin USB PS2 Adapter,a:b2,b:b1,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,leftshoulder:b6,leftstick:b10,lefttrigger:b4,leftx:a0,lefty:a1,rightshoulder:b7,rightstick:b11,righttrigger:b5,rightx:a3,righty:a2,start:b9,x:b3,y:b0,platform:Linux,",
"03000000100800000300000010010000,USB Gamepad,a:b2,b:b1,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,leftshoulder:b6,leftstick:b10,lefttrigger:b4,leftx:a0,lefty:a1,rightshoulder:b7,rightstick:b11,righttrigger:b5,rightx:a3,righty:a2,start:b9,x:b3,y:b0,platform:Linux,",
"03000000790000001100000000010000,USB Gamepad1,a:b2,b:b1,back:b8,dpdown:a0,dpleft:a1,dpright:a2,dpup:a4,start:b9,platform:Linux,",
"05000000ac0500003232000001000000,VR-BOX,a:b0,b:b1,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,leftshoulder:b6,leftstick:b10,lefttrigger:b4,leftx:a0,lefty:a1,rightshoulder:b7,rightstick:b11,righttrigger:b5,rightx:a3,righty:a2,start:b9,x:b2,y:b3,platform:Linux,",
"030000005e0400008e02000014010000,X360 Controller,a:b0,b:b1,back:b6,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b8,leftshoulder:b4,leftstick:b9,lefttrigger:a2,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b10,righttrigger:a5,rightx:a3,righty:a4,start:b7,x:b2,y:b3,platform:Linux,",
"030000005e0400008e02000010010000,X360 Controller,a:b0,b:b1,back:b6,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b8,leftshoulder:b4,leftstick:b9,lefttrigger:a2,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b10,righttrigger:a5,rightx:a3,righty:a4,start:b7,x:b2,y:b3,platform:Linux,",
"030000005e0400001907000000010000,X360 Wireless Controller,a:b0,b:b1,back:b6,dpdown:b14,dpleft:b11,dpright:b12,dpup:b13,guide:b8,leftshoulder:b4,leftstick:b9,lefttrigger:a2,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b10,righttrigger:a5,rightx:a3,righty:a4,start:b7,x:b2,y:b3,platform:Linux,",
"030000005e0400009102000007010000,X360 Wireless Controller,a:b0,b:b1,back:b6,dpdown:b14,dpleft:b11,dpright:b12,dpup:b13,guide:b8,leftshoulder:b4,leftstick:b9,lefttrigger:a2,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b10,righttrigger:a5,rightx:a3,righty:a4,start:b7,x:b2,y:b3,platform:Linux,",
"030000005e040000a102000007010000,X360 Wireless Controller,a:b0,b:b1,back:b6,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b8,leftshoulder:b4,leftstick:b9,lefttrigger:a2,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b10,righttrigger:a5,rightx:a3,righty:a4,start:b7,x:b2,y:b3,platform:Linux,",
"030000005e040000a102000000010000,X360 Wireless Controller,a:b0,b:b1,back:b6,dpdown:b14,dpleft:b11,dpright:b12,dpup:b13,guide:b8,leftshoulder:b4,leftstick:b9,lefttrigger:a2,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b10,righttrigger:a5,rightx:a3,righty:a4,start:b7,x:b2,y:b3,platform:Linux,",
"0000000058626f782033363020576900,Xbox 360 Wireless Controller,a:b0,b:b1,back:b14,dpdown:b11,dpleft:b12,dpright:b13,dpup:b10,guide:b7,leftshoulder:b4,leftstick:b8,lefttrigger:a2,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b9,righttrigger:a5,rightx:a3,righty:a4,start:b6,x:b2,y:b3,platform:Linux,",
"0000000058626f782047616d65706100,Xbox Gamepad (userspace driver),a:b0,b:b1,back:b6,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b8,leftshoulder:b4,leftstick:b9,lefttrigger:a5,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b10,righttrigger:a4,rightx:a2,righty:a3,start:b7,x:b2,y:b3,platform:Linux,",
"050000005e040000e002000003090000,Xbox One Wireless Controller,a:b0,b:b1,back:b6,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b10,leftshoulder:b4,leftstick:b8,lefttrigger:a2,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b9,righttrigger:a5,rightx:a3,righty:a4,start:b7,x:b2,y:b3,platform:Linux,",
"050000005e040000fd02000003090000,Xbox One Wireless Controller,a:b0,b:b1,back:b15,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b16,leftshoulder:b6,leftstick:b13,lefttrigger:a5,leftx:a0,lefty:a1,rightshoulder:b7,rightstick:b14,righttrigger:a4,rightx:a2,righty:a3,start:b11,x:b3,y:b4,platform:Linux,",
"03000000450c00002043000010010000,XEOX Gamepad SL-6556-BK,a:b0,b:b1,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,leftshoulder:b4,leftstick:b10,lefttrigger:b6,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:b7,rightx:a2,righty:a3,start:b9,x:b2,y:b3,platform:Linux,",
"05000000172700004431000029010000,XiaoMi Game Controller,a:b0,b:b1,back:b10,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b20,leftshoulder:b6,leftstick:b13,lefttrigger:a7,leftx:a0,lefty:a1,rightshoulder:b7,rightstick:b14,righttrigger:a6,rightx:a2,righty:a5,start:b11,x:b3,y:b4,platform:Linux,",
"03000000c0160000e105000001010000,Xin-Mo Xin-Mo Dual Arcade,a:b4,b:b3,back:b6,dpdown:b12,dpleft:b13,dpright:b14,dpup:b11,guide:b9,leftshoulder:b2,leftx:a0,lefty:a1,rightshoulder:b5,start:b7,x:b1,y:b0,platform:Linux,",
"03000000120c0000100e000011010000,ZEROPLUS P4 Gamepad,a:b1,b:b2,back:b8,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b12,leftshoulder:b4,leftstick:b10,lefttrigger:a3,leftx:a0,lefty:a1,rightshoulder:b5,rightstick:b11,righttrigger:a4,rightx:a2,righty:a5,start:b9,x:b0,y:b3,platform:Linux,",
"64633436313965656664373634323364,Microsoft X-Box 360 pad,a:b0,b:b1,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,leftshoulder:b9,leftstick:b7,lefttrigger:a4,leftx:a0,lefty:a1,rightshoulder:b10,rightstick:b8,righttrigger:a5,rightx:a2,righty:a3,x:b2,y:b3,platform:Android,",
"61363931656135336130663561616264,NVIDIA Controller,a:b0,b:b1,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,leftshoulder:b9,leftstick:b7,lefttrigger:a4,leftx:a0,lefty:a1,rightshoulder:b10,rightstick:b8,righttrigger:a5,rightx:a2,righty:a3,start:b6,x:b2,y:b3,platform:Android,",
"4e564944494120436f72706f72617469,NVIDIA Controller,a:b0,b:b1,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,leftshoulder:b9,leftstick:b7,lefttrigger:a4,leftx:a0,lefty:a1,rightshoulder:b10,rightstick:b8,righttrigger:a5,rightx:a2,righty:a3,start:b6,x:b2,y:b3,platform:Android,",
"37336435666338653565313731303834,NVIDIA Controller,a:b0,b:b1,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,leftshoulder:b9,leftstick:b7,lefttrigger:a4,leftx:a0,lefty:a1,rightshoulder:b10,rightstick:b8,righttrigger:a5,rightx:a2,righty:a3,start:b6,x:b2,y:b3,platform:Android,",
"35643031303033326130316330353564,PS4 Controller,a:b1,b:b17,back:b15,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b5,leftshoulder:b3,leftstick:b4,lefttrigger:+a3,leftx:a0,lefty:a1,rightshoulder:b18,rightstick:b6,righttrigger:+a4,rightx:a2,righty:a5,start:b16,x:b0,y:b2,platform:Android,",
"05000000de2800000511000001000000,Steam Controller,a:b0,b:b1,back:b6,guide:b8,leftshoulder:b4,leftstick:b9,lefttrigger:a2,leftx:a0,lefty:a1,rightshoulder:b5,righttrigger:a3,start:b7,x:b2,y:b3,platform:Android,",
"5477696e20555342204a6f7973746963,Twin USB Joystick,a:b22,b:b21,back:b28,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,leftshoulder:b26,leftstick:b30,lefttrigger:b24,leftx:a0,lefty:a1,rightshoulder:b27,rightstick:b31,righttrigger:b25,rightx:a3,righty:a2,start:b29,x:b23,y:b20,platform:Android,",
"34356136633366613530316338376136,Xbox Wireless Controller,a:b0,b:b1,back:b9,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,guide:b10,leftshoulder:b3,leftstick:b15,lefttrigger:a2,leftx:a0,lefty:a1,rightshoulder:b18,rightstick:b16,righttrigger:a5,rightx:a3,righty:a4,x:b17,y:b2,platform:Android,",
"4d466947616d65706164010000000000,MFi Extended Gamepad,a:b0,b:b1,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,leftshoulder:b4,lefttrigger:a2,leftx:a0,lefty:a1,rightshoulder:b5,righttrigger:a5,rightx:a3,righty:a4,start:b6,x:b2,y:b3,platform:iOS,",
"4d466947616d65706164020000000000,MFi Gamepad,a:b0,b:b1,dpdown:h0.4,dpleft:h0.8,dpright:h0.2,dpup:h0.1,leftshoulder:b4,rightshoulder:b5,start:b6,x:b2,y:b3,platform:iOS,",
"05000000de2800000511000001000000,Steam Controller,a:b0,b:b1,back:b6,guide:b8,leftshoulder:b4,leftstick:b9,lefttrigger:a2,leftx:a0,lefty:a1,rightshoulder:b5,righttrigger:a3,start:b7,x:b2,y:b3,platform:iOS,",

"78696e70757401000000000000000000,XInput Gamepad (GLFW),platform:Windows,a:b0,b:b1,x:b2,y:b3,leftshoulder:b4,rightshoulder:b5,back:b6,start:b7,leftstick:b8,rightstick:b9,leftx:a0,lefty:a1,rightx:a2,righty:a3,lefttrigger:a4,righttrigger:a5,dpup:h0.1,dpright:h0.2,dpdown:h0.4,dpleft:h0.8,",
"78696e70757402000000000000000000,XInput Wheel (GLFW),platform:Windows,a:b0,b:b1,x:b2,y:b3,leftshoulder:b4,rightshoulder:b5,back:b6,start:b7,leftstick:b8,rightstick:b9,leftx:a0,lefty:a1,rightx:a2,righty:a3,lefttrigger:a4,righttrigger:a5,dpup:h0.1,dpright:h0.2,dpdown:h0.4,dpleft:h0.8,",
"78696e70757403000000000000000000,XInput Arcade Stick (GLFW),platform:Windows,a:b0,b:b1,x:b2,y:b3,leftshoulder:b4,rightshoulder:b5,back:b6,start:b7,leftstick:b8,rightstick:b9,leftx:a0,lefty:a1,rightx:a2,righty:a3,lefttrigger:a4,righttrigger:a5,dpup:h0.1,dpright:h0.2,dpdown:h0.4,dpleft:h0.8,",
"78696e70757404000000000000000000,XInput Flight Stick (GLFW),platform:Windows,a:b0,b:b1,x:b2,y:b3,leftshoulder:b4,rightshoulder:b5,back:b6,start:b7,leftstick:b8,rightstick:b9,leftx:a0,lefty:a1,rightx:a2,righty:a3,lefttrigger:a4,righttrigger:a5,dpup:h0.1,dpright:h0.2,dpdown:h0.4,dpleft:h0.8,",
"78696e70757405000000000000000000,XInput Dance Pad (GLFW),platform:Windows,a:b0,b:b1,x:b2,y:b3,leftshoulder:b4,rightshoulder:b5,back:b6,start:b7,leftstick:b8,rightstick:b9,leftx:a0,lefty:a1,rightx:a2,righty:a3,lefttrigger:a4,righttrigger:a5,dpup:h0.1,dpright:h0.2,dpdown:h0.4,dpleft:h0.8,",
"78696e70757406000000000000000000,XInput Guitar (GLFW),platform:Windows,a:b0,b:b1,x:b2,y:b3,leftshoulder:b4,rightshoulder:b5,back:b6,start:b7,leftstick:b8,rightstick:b9,leftx:a0,lefty:a1,rightx:a2,righty:a3,lefttrigger:a4,righttrigger:a5,dpup:h0.1,dpright:h0.2,dpdown:h0.4,dpleft:h0.8,",
"78696e70757408000000000000000000,XInput Drum Kit (GLFW),platform:Windows,a:b0,b:b1,x:b2,y:b3,leftshoulder:b4,rightshoulder:b5,back:b6,start:b7,leftstick:b8,rightstick:b9,leftx:a0,lefty:a1,rightx:a2,righty:a3,lefttrigger:a4,righttrigger:a5,dpup:h0.1,dpright:h0.2,dpdown:h0.4,dpleft:h0.8,",
NULL
};



==> figs/from-dave/deps/glfw/src/monitor.c <==
//========================================================================
// GLFW 3.3 - www.glfw.org
//------------------------------------------------------------------------
// Copyright (c) 2002-2006 Marcus Geelnard
// Copyright (c) 2006-2019 Camilla Löwy <elmindreda@glfw.org>
//
// This software is provided 'as-is', without any express or implied
// warranty. In no event will the authors be held liable for any damages
// arising from the use of this software.
//
// Permission is granted to anyone to use this software for any purpose,
// including commercial applications, and to alter it and redistribute it
// freely, subject to the following restrictions:
//
// 1. The origin of this software must not be misrepresented; you must not
//    claim that you wrote the original software. If you use this software
//    in a product, an acknowledgment in the product documentation would
//    be appreciated but is not required.
//
// 2. Altered source versions must be plainly marked as such, and must not
//    be misrepresented as being the original software.
//
// 3. This notice may not be removed or altered from any source
//    distribution.
//
//========================================================================
// Please use C89 style variable declarations in this file because VS 2010
//========================================================================

#include "internal.h"

#include <assert.h>
#include <math.h>
#include <float.h>
#include <string.h>
#include <stdlib.h>
#include <limits.h>


// Lexically compare video modes, used by qsort
//
static int compareVideoModes(const void* fp, const void* sp)
{
    const GLFWvidmode* fm = fp;
    const GLFWvidmode* sm = sp;
    const int fbpp = fm->redBits + fm->greenBits + fm->blueBits;
    const int sbpp = sm->redBits + sm->greenBits + sm->blueBits;
    const int farea = fm->width * fm->height;
    const int sarea = sm->width * sm->height;

    // First sort on color bits per pixel
    if (fbpp != sbpp)
        return fbpp - sbpp;

    // Then sort on screen area
    if (farea != sarea)
        return farea - sarea;

    // Then sort on width
    if (fm->width != sm->width)
        return fm->width - sm->width;

    // Lastly sort on refresh rate
    return fm->refreshRate - sm->refreshRate;
}

// Retrieves the available modes for the specified monitor
//
static GLFWbool refreshVideoModes(_GLFWmonitor* monitor)
{
    int modeCount;
    GLFWvidmode* modes;

    if (monitor->modes)
        return GLFW_TRUE;

    modes = _glfwPlatformGetVideoModes(monitor, &modeCount);
    if (!modes)
        return GLFW_FALSE;

    qsort(modes, modeCount, sizeof(GLFWvidmode), compareVideoModes);

    free(monitor->modes);
    monitor->modes = modes;
    monitor->modeCount = modeCount;

    return GLFW_TRUE;
}


//////////////////////////////////////////////////////////////////////////
//////                         GLFW event API                       //////
//////////////////////////////////////////////////////////////////////////

// Notifies shared code of a monitor connection or disconnection
//
void _glfwInputMonitor(_GLFWmonitor* monitor, int action, int placement)
{
    if (action == GLFW_CONNECTED)
    {
        _glfw.monitorCount++;
        _glfw.monitors =
            realloc(_glfw.monitors, sizeof(_GLFWmonitor*) * _glfw.monitorCount);

        if (placement == _GLFW_INSERT_FIRST)
        {
            memmove(_glfw.monitors + 1,
                    _glfw.monitors,
                    ((size_t) _glfw.monitorCount - 1) * sizeof(_GLFWmonitor*));
            _glfw.monitors[0] = monitor;
        }
        else
            _glfw.monitors[_glfw.monitorCount - 1] = monitor;
    }
    else if (action == GLFW_DISCONNECTED)
    {
        int i;
        _GLFWwindow* window;

        for (window = _glfw.windowListHead;  window;  window = window->next)
        {
            if (window->monitor == monitor)
            {
                int width, height, xoff, yoff;
                _glfwPlatformGetWindowSize(window, &width, &height);
                _glfwPlatformSetWindowMonitor(window, NULL, 0, 0, width, height, 0);
                _glfwPlatformGetWindowFrameSize(window, &xoff, &yoff, NULL, NULL);
                _glfwPlatformSetWindowPos(window, xoff, yoff);
            }
        }

        for (i = 0;  i < _glfw.monitorCount;  i++)
        {
            if (_glfw.monitors[i] == monitor)
            {
                _glfw.monitorCount--;
                memmove(_glfw.monitors + i,
                        _glfw.monitors + i + 1,
                        ((size_t) _glfw.monitorCount - i) * sizeof(_GLFWmonitor*));
                break;
            }
        }
    }

    if (_glfw.callbacks.monitor)
        _glfw.callbacks.monitor((GLFWmonitor*) monitor, action);

    if (action == GLFW_DISCONNECTED)
        _glfwFreeMonitor(monitor);
}

// Notifies shared code that a full screen window has acquired or released
// a monitor
//
void _glfwInputMonitorWindow(_GLFWmonitor* monitor, _GLFWwindow* window)
{
    monitor->window = window;
}


//////////////////////////////////////////////////////////////////////////
//////                       GLFW internal API                      //////
//////////////////////////////////////////////////////////////////////////

// Allocates and returns a monitor object with the specified name and dimensions
//
_GLFWmonitor* _glfwAllocMonitor(const char* name, int widthMM, int heightMM)
{
    _GLFWmonitor* monitor = calloc(1, sizeof(_GLFWmonitor));
    monitor->widthMM = widthMM;
    monitor->heightMM = heightMM;

    if (name)
        monitor->name = _glfw_strdup(name);

    return monitor;
}

// Frees a monitor object and any data associated with it
//
void _glfwFreeMonitor(_GLFWmonitor* monitor)
{
    if (monitor == NULL)
        return;

    _glfwPlatformFreeMonitor(monitor);

    _glfwFreeGammaArrays(&monitor->originalRamp);
    _glfwFreeGammaArrays(&monitor->currentRamp);

    free(monitor->modes);
    free(monitor->name);
    free(monitor);
}

// Allocates red, green and blue value arrays of the specified size
//
void _glfwAllocGammaArrays(GLFWgammaramp* ramp, unsigned int size)
{
    ramp->red = calloc(size, sizeof(unsigned short));
    ramp->green = calloc(size, sizeof(unsigned short));
    ramp->blue = calloc(size, sizeof(unsigned short));
    ramp->size = size;
}

// Frees the red, green and blue value arrays and clears the struct
//
void _glfwFreeGammaArrays(GLFWgammaramp* ramp)
{
    free(ramp->red);
    free(ramp->green);
    free(ramp->blue);

    memset(ramp, 0, sizeof(GLFWgammaramp));
}

// Chooses the video mode most closely matching the desired one
//
const GLFWvidmode* _glfwChooseVideoMode(_GLFWmonitor* monitor,
                                        const GLFWvidmode* desired)
{
    int i;
    unsigned int sizeDiff, leastSizeDiff = UINT_MAX;
    unsigned int rateDiff, leastRateDiff = UINT_MAX;
    unsigned int colorDiff, leastColorDiff = UINT_MAX;
    const GLFWvidmode* current;
    const GLFWvidmode* closest = NULL;

    if (!refreshVideoModes(monitor))
        return NULL;

    for (i = 0;  i < monitor->modeCount;  i++)
    {
        current = monitor->modes + i;

        colorDiff = 0;

        if (desired->redBits != GLFW_DONT_CARE)
            colorDiff += abs(current->redBits - desired->redBits);
        if (desired->greenBits != GLFW_DONT_CARE)
            colorDiff += abs(current->greenBits - desired->greenBits);
        if (desired->blueBits != GLFW_DONT_CARE)
            colorDiff += abs(current->blueBits - desired->blueBits);

        sizeDiff = abs((current->width - desired->width) *
                       (current->width - desired->width) +
                       (current->height - desired->height) *
                       (current->height - desired->height));

        if (desired->refreshRate != GLFW_DONT_CARE)
            rateDiff = abs(current->refreshRate - desired->refreshRate);
        else
            rateDiff = UINT_MAX - current->refreshRate;

        if ((colorDiff < leastColorDiff) ||
            (colorDiff == leastColorDiff && sizeDiff < leastSizeDiff) ||
            (colorDiff == leastColorDiff && sizeDiff == leastSizeDiff && rateDiff < leastRateDiff))
        {
            closest = current;
            leastSizeDiff = sizeDiff;
            leastRateDiff = rateDiff;
            leastColorDiff = colorDiff;
        }
    }

    return closest;
}

// Performs lexical comparison between two @ref GLFWvidmode structures
//
int _glfwCompareVideoModes(const GLFWvidmode* fm, const GLFWvidmode* sm)
{
    return compareVideoModes(fm, sm);
}

// Splits a color depth into red, green and blue bit depths
//
void _glfwSplitBPP(int bpp, int* red, int* green, int* blue)
{
    int delta;

    // We assume that by 32 the user really meant 24
    if (bpp == 32)
        bpp = 24;

    // Convert "bits per pixel" to red, green & blue sizes

    *red = *green = *blue = bpp / 3;
    delta = bpp - (*red * 3);
    if (delta >= 1)
        *green = *green + 1;

    if (delta == 2)
        *red = *red + 1;
}


//////////////////////////////////////////////////////////////////////////
//////                        GLFW public API                       //////
//////////////////////////////////////////////////////////////////////////

GLFWAPI GLFWmonitor** glfwGetMonitors(int* count)
{
    assert(count != NULL);

    *count = 0;

    _GLFW_REQUIRE_INIT_OR_RETURN(NULL);

    *count = _glfw.monitorCount;
    return (GLFWmonitor**) _glfw.monitors;
}

GLFWAPI GLFWmonitor* glfwGetPrimaryMonitor(void)
{
    _GLFW_REQUIRE_INIT_OR_RETURN(NULL);

    if (!_glfw.monitorCount)
        return NULL;

    return (GLFWmonitor*) _glfw.monitors[0];
}

GLFWAPI void glfwGetMonitorPos(GLFWmonitor* handle, int* xpos, int* ypos)
{
    _GLFWmonitor* monitor = (_GLFWmonitor*) handle;
    assert(monitor != NULL);

    if (xpos)
        *xpos = 0;
    if (ypos)
        *ypos = 0;

    _GLFW_REQUIRE_INIT();

    _glfwPlatformGetMonitorPos(monitor, xpos, ypos);
}

GLFWAPI void glfwGetMonitorWorkarea(GLFWmonitor* handle,
                                    int* xpos, int* ypos,
                                    int* width, int* height)
{
    _GLFWmonitor* monitor = (_GLFWmonitor*) handle;
    assert(monitor != NULL);

    if (xpos)
        *xpos = 0;
    if (ypos)
        *ypos = 0;
    if (width)
        *width = 0;
    if (height)
        *height = 0;

    _GLFW_REQUIRE_INIT();

    _glfwPlatformGetMonitorWorkarea(monitor, xpos, ypos, width, height);
}

GLFWAPI void glfwGetMonitorPhysicalSize(GLFWmonitor* handle, int* widthMM, int* heightMM)
{
    _GLFWmonitor* monitor = (_GLFWmonitor*) handle;
    assert(monitor != NULL);

    if (widthMM)
        *widthMM = 0;
    if (heightMM)
        *heightMM = 0;

    _GLFW_REQUIRE_INIT();

    if (widthMM)
        *widthMM = monitor->widthMM;
    if (heightMM)
        *heightMM = monitor->heightMM;
}

GLFWAPI void glfwGetMonitorContentScale(GLFWmonitor* handle,
                                        float* xscale, float* yscale)
{
    _GLFWmonitor* monitor = (_GLFWmonitor*) handle;
    assert(monitor != NULL);

    if (xscale)
        *xscale = 0.f;
    if (yscale)
        *yscale = 0.f;

    _GLFW_REQUIRE_INIT();
    _glfwPlatformGetMonitorContentScale(monitor, xscale, yscale);
}

GLFWAPI const char* glfwGetMonitorName(GLFWmonitor* handle)
{
    _GLFWmonitor* monitor = (_GLFWmonitor*) handle;
    assert(monitor != NULL);

    _GLFW_REQUIRE_INIT_OR_RETURN(NULL);
    return monitor->name;
}

GLFWAPI void glfwSetMonitorUserPointer(GLFWmonitor* handle, void* pointer)
{
    _GLFWmonitor* monitor = (_GLFWmonitor*) handle;
    assert(monitor != NULL);

    _GLFW_REQUIRE_INIT();
    monitor->userPointer = pointer;
}

GLFWAPI void* glfwGetMonitorUserPointer(GLFWmonitor* handle)
{
    _GLFWmonitor* monitor = (_GLFWmonitor*) handle;
    assert(monitor != NULL);

    _GLFW_REQUIRE_INIT_OR_RETURN(NULL);
    return monitor->userPointer;
}

GLFWAPI GLFWmonitorfun glfwSetMonitorCallback(GLFWmonitorfun cbfun)
{
    _GLFW_REQUIRE_INIT_OR_RETURN(NULL);
    _GLFW_SWAP_POINTERS(_glfw.callbacks.monitor, cbfun);
    return cbfun;
}

GLFWAPI const GLFWvidmode* glfwGetVideoModes(GLFWmonitor* handle, int* count)
{
    _GLFWmonitor* monitor = (_GLFWmonitor*) handle;
    assert(monitor != NULL);
    assert(count != NULL);

    *count = 0;

    _GLFW_REQUIRE_INIT_OR_RETURN(NULL);

    if (!refreshVideoModes(monitor))
        return NULL;

    *count = monitor->modeCount;
    return monitor->modes;
}

GLFWAPI const GLFWvidmode* glfwGetVideoMode(GLFWmonitor* handle)
{
    _GLFWmonitor* monitor = (_GLFWmonitor*) handle;
    assert(monitor != NULL);

    _GLFW_REQUIRE_INIT_OR_RETURN(NULL);

    _glfwPlatformGetVideoMode(monitor, &monitor->currentMode);
    return &monitor->currentMode;
}

GLFWAPI void glfwSetGamma(GLFWmonitor* handle, float gamma)
{
    unsigned int i;
    unsigned short* values;
    GLFWgammaramp ramp;
    const GLFWgammaramp* original;
    assert(handle != NULL);
    assert(gamma > 0.f);
    assert(gamma <= FLT_MAX);

    _GLFW_REQUIRE_INIT();

    if (gamma != gamma || gamma <= 0.f || gamma > FLT_MAX)
    {
        _glfwInputError(GLFW_INVALID_VALUE, "Invalid gamma value %f", gamma);
        return;
    }

    original = glfwGetGammaRamp(handle);
    if (!original)
        return;

    values = calloc(original->size, sizeof(unsigned short));

    for (i = 0;  i < original->size;  i++)
    {
        float value;

        // Calculate intensity
        value = i / (float) (original->size - 1);
        // Apply gamma curve
        value = powf(value, 1.f / gamma) * 65535.f + 0.5f;
        // Clamp to value range
        value = _glfw_fminf(value, 65535.f);

        values[i] = (unsigned short) value;
    }

    ramp.red = values;
    ramp.green = values;
    ramp.blue = values;
    ramp.size = original->size;

    glfwSetGammaRamp(handle, &ramp);
    free(values);
}

GLFWAPI const GLFWgammaramp* glfwGetGammaRamp(GLFWmonitor* handle)
{
    _GLFWmonitor* monitor = (_GLFWmonitor*) handle;
    assert(monitor != NULL);

    _GLFW_REQUIRE_INIT_OR_RETURN(NULL);

    _glfwFreeGammaArrays(&monitor->currentRamp);
    if (!_glfwPlatformGetGammaRamp(monitor, &monitor->currentRamp))
        return NULL;

    return &monitor->currentRamp;
}

GLFWAPI void glfwSetGammaRamp(GLFWmonitor* handle, const GLFWgammaramp* ramp)
{
    _GLFWmonitor* monitor = (_GLFWmonitor*) handle;
    assert(monitor != NULL);
    assert(ramp != NULL);
    assert(ramp->size > 0);
    assert(ramp->red != NULL);
    assert(ramp->green != NULL);
    assert(ramp->blue != NULL);

    if (ramp->size <= 0)
    {
        _glfwInputError(GLFW_INVALID_VALUE,
                        "Invalid gamma ramp size %i",
                        ramp->size);
        return;
    }

    _GLFW_REQUIRE_INIT();

    if (!monitor->originalRamp.size)
    {
        if (!_glfwPlatformGetGammaRamp(monitor, &monitor->originalRamp))
            return;
    }

    _glfwPlatformSetGammaRamp(monitor, ramp);
}



==> figs/from-dave/deps/glfw/src/nsgl_context.h <==
//========================================================================
// GLFW 3.3 macOS - www.glfw.org
//------------------------------------------------------------------------
// Copyright (c) 2009-2019 Camilla Löwy <elmindreda@glfw.org>
//
// This software is provided 'as-is', without any express or implied
// warranty. In no event will the authors be held liable for any damages
// arising from the use of this software.
//
// Permission is granted to anyone to use this software for any purpose,
// including commercial applications, and to alter it and redistribute it
// freely, subject to the following restrictions:
//
// 1. The origin of this software must not be misrepresented; you must not
//    claim that you wrote the original software. If you use this software
//    in a product, an acknowledgment in the product documentation would
//    be appreciated but is not required.
//
// 2. Altered source versions must be plainly marked as such, and must not
//    be misrepresented as being the original software.
//
// 3. This notice may not be removed or altered from any source
//    distribution.
//
//========================================================================

// NOTE: Many Cocoa enum values have been renamed and we need to build across
//       SDK versions where one is unavailable or the other deprecated
//       We use the newer names in code and these macros to handle compatibility
#if MAC_OS_X_VERSION_MAX_ALLOWED < 101400
 #define NSOpenGLContextParameterSwapInterval NSOpenGLCPSwapInterval
 #define NSOpenGLContextParameterSurfaceOpacity NSOpenGLCPSurfaceOpacity
#endif

#define _GLFW_PLATFORM_CONTEXT_STATE            _GLFWcontextNSGL nsgl
#define _GLFW_PLATFORM_LIBRARY_CONTEXT_STATE    _GLFWlibraryNSGL nsgl

#include <stdatomic.h>


// NSGL-specific per-context data
//
typedef struct _GLFWcontextNSGL
{
    id                pixelFormat;
    id                object;

} _GLFWcontextNSGL;

// NSGL-specific global data
//
typedef struct _GLFWlibraryNSGL
{
    // dlopen handle for OpenGL.framework (for glfwGetProcAddress)
    CFBundleRef     framework;

} _GLFWlibraryNSGL;


GLFWbool _glfwInitNSGL(void);
void _glfwTerminateNSGL(void);
GLFWbool _glfwCreateContextNSGL(_GLFWwindow* window,
                                const _GLFWctxconfig* ctxconfig,
                                const _GLFWfbconfig* fbconfig);
void _glfwDestroyContextNSGL(_GLFWwindow* window);



==> figs/from-dave/deps/glfw/src/nsgl_context.m <==
//========================================================================
// GLFW 3.3 macOS - www.glfw.org
//------------------------------------------------------------------------
// Copyright (c) 2009-2019 Camilla Löwy <elmindreda@glfw.org>
//
// This software is provided 'as-is', without any express or implied
// warranty. In no event will the authors be held liable for any damages
// arising from the use of this software.
//
// Permission is granted to anyone to use this software for any purpose,
// including commercial applications, and to alter it and redistribute it
// freely, subject to the following restrictions:
//
// 1. The origin of this software must not be misrepresented; you must not
//    claim that you wrote the original software. If you use this software
//    in a product, an acknowledgment in the product documentation would
//    be appreciated but is not required.
//
// 2. Altered source versions must be plainly marked as such, and must not
//    be misrepresented as being the original software.
//
// 3. This notice may not be removed or altered from any source
//    distribution.
//
//========================================================================
// It is fine to use C99 in this file because it will not be built with VS
//========================================================================

#include "internal.h"

#include <unistd.h>
#include <math.h>

static void makeContextCurrentNSGL(_GLFWwindow* window)
{
    @autoreleasepool {

    if (window)
        [window->context.nsgl.object makeCurrentContext];
    else
        [NSOpenGLContext clearCurrentContext];

    _glfwPlatformSetTls(&_glfw.contextSlot, window);

    } // autoreleasepool
}

static void swapBuffersNSGL(_GLFWwindow* window)
{
    @autoreleasepool {

    // HACK: Simulate vsync with usleep as NSGL swap interval does not apply to
    //       windows with a non-visible occlusion state
    if (!([window->ns.object occlusionState] & NSWindowOcclusionStateVisible))
    {
        int interval = 0;
        [window->context.nsgl.object getValues:&interval
                                  forParameter:NSOpenGLContextParameterSwapInterval];

        if (interval > 0)
        {
            const double framerate = 60.0;
            const uint64_t frequency = _glfwPlatformGetTimerFrequency();
            const uint64_t value = _glfwPlatformGetTimerValue();

            const double elapsed = value / (double) frequency;
            const double period = 1.0 / framerate;
            const double delay = period - fmod(elapsed, period);

            usleep(floorl(delay * 1e6));
        }
    }

    [window->context.nsgl.object flushBuffer];

    } // autoreleasepool
}

static void swapIntervalNSGL(int interval)
{
    @autoreleasepool {

    _GLFWwindow* window = _glfwPlatformGetTls(&_glfw.contextSlot);
    if (window)
    {
        [window->context.nsgl.object setValues:&interval
                                  forParameter:NSOpenGLContextParameterSwapInterval];
    }

    } // autoreleasepool
}

static int extensionSupportedNSGL(const char* extension)
{
    // There are no NSGL extensions
    return GLFW_FALSE;
}

static GLFWglproc getProcAddressNSGL(const char* procname)
{
    CFStringRef symbolName = CFStringCreateWithCString(kCFAllocatorDefault,
                                                       procname,
                                                       kCFStringEncodingASCII);

    GLFWglproc symbol = CFBundleGetFunctionPointerForName(_glfw.nsgl.framework,
                                                          symbolName);

    CFRelease(symbolName);

    return symbol;
}

static void destroyContextNSGL(_GLFWwindow* window)
{
    @autoreleasepool {

    [window->context.nsgl.pixelFormat release];
    window->context.nsgl.pixelFormat = nil;

    [window->context.nsgl.object release];
    window->context.nsgl.object = nil;

    } // autoreleasepool
}


//////////////////////////////////////////////////////////////////////////
//////                       GLFW internal API                      //////
//////////////////////////////////////////////////////////////////////////

// Initialize OpenGL support
//
GLFWbool _glfwInitNSGL(void)
{
    if (_glfw.nsgl.framework)
        return GLFW_TRUE;

    _glfw.nsgl.framework =
        CFBundleGetBundleWithIdentifier(CFSTR("com.apple.opengl"));
    if (_glfw.nsgl.framework == NULL)
    {
        _glfwInputError(GLFW_API_UNAVAILABLE,
                        "NSGL: Failed to locate OpenGL framework");
        return GLFW_FALSE;
    }

    return GLFW_TRUE;
}

// Terminate OpenGL support
//
void _glfwTerminateNSGL(void)
{
}

// Create the OpenGL context
//
GLFWbool _glfwCreateContextNSGL(_GLFWwindow* window,
                                const _GLFWctxconfig* ctxconfig,
                                const _GLFWfbconfig* fbconfig)
{
    if (ctxconfig->client == GLFW_OPENGL_ES_API)
    {
        _glfwInputError(GLFW_API_UNAVAILABLE,
                        "NSGL: OpenGL ES is not available on macOS");
        return GLFW_FALSE;
    }

    if (ctxconfig->major > 2)
    {
        if (ctxconfig->major == 3 && ctxconfig->minor < 2)
        {
            _glfwInputError(GLFW_VERSION_UNAVAILABLE,
                            "NSGL: The targeted version of macOS does not support OpenGL 3.0 or 3.1 but may support 3.2 and above");
            return GLFW_FALSE;
        }

        if (!ctxconfig->forward || ctxconfig->profile != GLFW_OPENGL_CORE_PROFILE)
        {
            _glfwInputError(GLFW_VERSION_UNAVAILABLE,
                            "NSGL: The targeted version of macOS only supports forward-compatible core profile contexts for OpenGL 3.2 and above");
            return GLFW_FALSE;
        }
    }

    // Context robustness modes (GL_KHR_robustness) are not yet supported by
    // macOS but are not a hard constraint, so ignore and continue

    // Context release behaviors (GL_KHR_context_flush_control) are not yet
    // supported by macOS but are not a hard constraint, so ignore and continue

    // Debug contexts (GL_KHR_debug) are not yet supported by macOS but are not
    // a hard constraint, so ignore and continue

    // No-error contexts (GL_KHR_no_error) are not yet supported by macOS but
    // are not a hard constraint, so ignore and continue

#define addAttrib(a) \
{ \
    assert((size_t) index < sizeof(attribs) / sizeof(attribs[0])); \
    attribs[index++] = a; \
}
#define setAttrib(a, v) { addAttrib(a); addAttrib(v); }

    NSOpenGLPixelFormatAttribute attribs[40];
    int index = 0;

    addAttrib(NSOpenGLPFAAccelerated);
    addAttrib(NSOpenGLPFAClosestPolicy);

    if (ctxconfig->nsgl.offline)
    {
        addAttrib(NSOpenGLPFAAllowOfflineRenderers);
        // NOTE: This replaces the NSSupportsAutomaticGraphicsSwitching key in
        //       Info.plist for unbundled applications
        // HACK: This assumes that NSOpenGLPixelFormat will remain
        //       a straightforward wrapper of its CGL counterpart
        addAttrib(kCGLPFASupportsAutomaticGraphicsSwitching);
    }

#if MAC_OS_X_VERSION_MAX_ALLOWED >= 101000
    if (ctxconfig->major >= 4)
    {
        setAttrib(NSOpenGLPFAOpenGLProfile, NSOpenGLProfileVersion4_1Core);
    }
    else
#endif /*MAC_OS_X_VERSION_MAX_ALLOWED*/
    if (ctxconfig->major >= 3)
    {
        setAttrib(NSOpenGLPFAOpenGLProfile, NSOpenGLProfileVersion3_2Core);
    }

    if (ctxconfig->major <= 2)
    {
        if (fbconfig->auxBuffers != GLFW_DONT_CARE)
            setAttrib(NSOpenGLPFAAuxBuffers, fbconfig->auxBuffers);

        if (fbconfig->accumRedBits != GLFW_DONT_CARE &&
            fbconfig->accumGreenBits != GLFW_DONT_CARE &&
            fbconfig->accumBlueBits != GLFW_DONT_CARE &&
            fbconfig->accumAlphaBits != GLFW_DONT_CARE)
        {
            const int accumBits = fbconfig->accumRedBits +
                                  fbconfig->accumGreenBits +
                                  fbconfig->accumBlueBits +
                                  fbconfig->accumAlphaBits;

            setAttrib(NSOpenGLPFAAccumSize, accumBits);
        }
    }

    if (fbconfig->redBits != GLFW_DONT_CARE &&
        fbconfig->greenBits != GLFW_DONT_CARE &&
        fbconfig->blueBits != GLFW_DONT_CARE)
    {
        int colorBits = fbconfig->redBits +
                        fbconfig->greenBits +
                        fbconfig->blueBits;

        // macOS needs non-zero color size, so set reasonable values
        if (colorBits == 0)
            colorBits = 24;
        else if (colorBits < 15)
            colorBits = 15;

        setAttrib(NSOpenGLPFAColorSize, colorBits);
    }

    if (fbconfig->alphaBits != GLFW_DONT_CARE)
        setAttrib(NSOpenGLPFAAlphaSize, fbconfig->alphaBits);

    if (fbconfig->depthBits != GLFW_DONT_CARE)
        setAttrib(NSOpenGLPFADepthSize, fbconfig->depthBits);

    if (fbconfig->stencilBits != GLFW_DONT_CARE)
        setAttrib(NSOpenGLPFAStencilSize, fbconfig->stencilBits);

    if (fbconfig->stereo)
    {
#if MAC_OS_X_VERSION_MAX_ALLOWED >= 101200
        _glfwInputError(GLFW_FORMAT_UNAVAILABLE,
                        "NSGL: Stereo rendering is deprecated");
        return GLFW_FALSE;
#else
        addAttrib(NSOpenGLPFAStereo);
#endif
    }

    if (fbconfig->doublebuffer)
        addAttrib(NSOpenGLPFADoubleBuffer);

    if (fbconfig->samples != GLFW_DONT_CARE)
    {
        if (fbconfig->samples == 0)
        {
            setAttrib(NSOpenGLPFASampleBuffers, 0);
        }
        else
        {
            setAttrib(NSOpenGLPFASampleBuffers, 1);
            setAttrib(NSOpenGLPFASamples, fbconfig->samples);
        }
    }

    // NOTE: All NSOpenGLPixelFormats on the relevant cards support sRGB
    //       framebuffer, so there's no need (and no way) to request it

    addAttrib(0);

#undef addAttrib
#undef setAttrib

    window->context.nsgl.pixelFormat =
        [[NSOpenGLPixelFormat alloc] initWithAttributes:attribs];
    if (window->context.nsgl.pixelFormat == nil)
    {
        _glfwInputError(GLFW_FORMAT_UNAVAILABLE,
                        "NSGL: Failed to find a suitable pixel format");
        return GLFW_FALSE;
    }

    NSOpenGLContext* share = nil;

    if (ctxconfig->share)
        share = ctxconfig->share->context.nsgl.object;

    window->context.nsgl.object =
        [[NSOpenGLContext alloc] initWithFormat:window->context.nsgl.pixelFormat
                                   shareContext:share];
    if (window->context.nsgl.object == nil)
    {
        _glfwInputError(GLFW_VERSION_UNAVAILABLE,
                        "NSGL: Failed to create OpenGL context");
        return GLFW_FALSE;
    }

    if (fbconfig->transparent)
    {
        GLint opaque = 0;
        [window->context.nsgl.object setValues:&opaque
                                  forParameter:NSOpenGLContextParameterSurfaceOpacity];
    }

    [window->ns.view setWantsBestResolutionOpenGLSurface:window->ns.retina];

    [window->context.nsgl.object setView:window->ns.view];

    window->context.makeCurrent = makeContextCurrentNSGL;
    window->context.swapBuffers = swapBuffersNSGL;
    window->context.swapInterval = swapIntervalNSGL;
    window->context.extensionSupported = extensionSupportedNSGL;
    window->context.getProcAddress = getProcAddressNSGL;
    window->context.destroy = destroyContextNSGL;

    return GLFW_TRUE;
}


//////////////////////////////////////////////////////////////////////////
//////                        GLFW native API                       //////
//////////////////////////////////////////////////////////////////////////

GLFWAPI id glfwGetNSGLContext(GLFWwindow* handle)
{
    _GLFWwindow* window = (_GLFWwindow*) handle;
    _GLFW_REQUIRE_INIT_OR_RETURN(nil);

    if (window->context.client == GLFW_NO_API)
    {
        _glfwInputError(GLFW_NO_WINDOW_CONTEXT, NULL);
        return nil;
    }

    return window->context.nsgl.object;
}



==> figs/from-dave/deps/glfw/src/null_init.c <==
//========================================================================
// GLFW 3.3 - www.glfw.org
//------------------------------------------------------------------------
// Copyright (c) 2016 Google Inc.
// Copyright (c) 2016-2017 Camilla Löwy <elmindreda@glfw.org>
//
// This software is provided 'as-is', without any express or implied
// warranty. In no event will the authors be held liable for any damages
// arising from the use of this software.
//
// Permission is granted to anyone to use this software for any purpose,
// including commercial applications, and to alter it and redistribute it
// freely, subject to the following restrictions:
//
// 1. The origin of this software must not be misrepresented; you must not
//    claim that you wrote the original software. If you use this software
//    in a product, an acknowledgment in the product documentation would
//    be appreciated but is not required.
//
// 2. Altered source versions must be plainly marked as such, and must not
//    be misrepresented as being the original software.
//
// 3. This notice may not be removed or altered from any source
//    distribution.
//
//========================================================================
// It is fine to use C99 in this file because it will not be built with VS
//========================================================================

#include "internal.h"


//////////////////////////////////////////////////////////////////////////
//////                       GLFW platform API                      //////
//////////////////////////////////////////////////////////////////////////

int _glfwPlatformInit(void)
{
    _glfwInitTimerPOSIX();
    return GLFW_TRUE;
}

void _glfwPlatformTerminate(void)
{
    _glfwTerminateOSMesa();
}

const char* _glfwPlatformGetVersionString(void)
{
    return _GLFW_VERSION_NUMBER " null OSMesa";
}



==> figs/from-dave/deps/glfw/src/null_joystick.c <==
//========================================================================
// GLFW 3.3 - www.glfw.org
//------------------------------------------------------------------------
// Copyright (c) 2016-2017 Camilla Löwy <elmindreda@glfw.org>
//
// This software is provided 'as-is', without any express or implied
// warranty. In no event will the authors be held liable for any damages
// arising from the use of this software.
//
// Permission is granted to anyone to use this software for any purpose,
// including commercial applications, and to alter it and redistribute it
// freely, subject to the following restrictions:
//
// 1. The origin of this software must not be misrepresented; you must not
//    claim that you wrote the original software. If you use this software
//    in a product, an acknowledgment in the product documentation would
//    be appreciated but is not required.
//
// 2. Altered source versions must be plainly marked as such, and must not
//    be misrepresented as being the original software.
//
// 3. This notice may not be removed or altered from any source
//    distribution.
//
//========================================================================
// It is fine to use C99 in this file because it will not be built with VS
//========================================================================

#include "internal.h"


//////////////////////////////////////////////////////////////////////////
//////                       GLFW platform API                      //////
//////////////////////////////////////////////////////////////////////////

int _glfwPlatformPollJoystick(_GLFWjoystick* js, int mode)
{
    return GLFW_FALSE;
}

void _glfwPlatformUpdateGamepadGUID(char* guid)
{
}



==> figs/from-dave/deps/glfw/src/null_joystick.h <==
//========================================================================
// GLFW 3.3 - www.glfw.org
//------------------------------------------------------------------------
// Copyright (c) 2006-2017 Camilla Löwy <elmindreda@glfw.org>
//
// This software is provided 'as-is', without any express or implied
// warranty. In no event will the authors be held liable for any damages
// arising from the use of this software.
//
// Permission is granted to anyone to use this software for any purpose,
// including commercial applications, and to alter it and redistribute it
// freely, subject to the following restrictions:
//
// 1. The origin of this software must not be misrepresented; you must not
//    claim that you wrote the original software. If you use this software
//    in a product, an acknowledgment in the product documentation would
//    be appreciated but is not required.
//
// 2. Altered source versions must be plainly marked as such, and must not
//    be misrepresented as being the original software.
//
// 3. This notice may not be removed or altered from any source
//    distribution.
//
//========================================================================

#define _GLFW_PLATFORM_JOYSTICK_STATE         struct { int dummyJoystick; }
#define _GLFW_PLATFORM_LIBRARY_JOYSTICK_STATE struct { int dummyLibraryJoystick; }

#define _GLFW_PLATFORM_MAPPING_NAME ""



==> figs/from-dave/deps/glfw/src/null_monitor.c <==
//========================================================================
// GLFW 3.3 - www.glfw.org
//------------------------------------------------------------------------
// Copyright (c) 2016 Google Inc.
// Copyright (c) 2016-2019 Camilla Löwy <elmindreda@glfw.org>
//
// This software is provided 'as-is', without any express or implied
// warranty. In no event will the authors be held liable for any damages
// arising from the use of this software.
//
// Permission is granted to anyone to use this software for any purpose,
// including commercial applications, and to alter it and redistribute it
// freely, subject to the following restrictions:
//
// 1. The origin of this software must not be misrepresented; you must not
//    claim that you wrote the original software. If you use this software
//    in a product, an acknowledgment in the product documentation would
//    be appreciated but is not required.
//
// 2. Altered source versions must be plainly marked as such, and must not
//    be misrepresented as being the original software.
//
// 3. This notice may not be removed or altered from any source
//    distribution.
//
//========================================================================
// It is fine to use C99 in this file because it will not be built with VS
//========================================================================

#include "internal.h"


//////////////////////////////////////////////////////////////////////////
//////                       GLFW platform API                      //////
//////////////////////////////////////////////////////////////////////////

void _glfwPlatformFreeMonitor(_GLFWmonitor* monitor)
{
}

void _glfwPlatformGetMonitorPos(_GLFWmonitor* monitor, int* xpos, int* ypos)
{
}

void _glfwPlatformGetMonitorContentScale(_GLFWmonitor* monitor,
                                         float* xscale, float* yscale)
{
    if (xscale)
        *xscale = 1.f;
    if (yscale)
        *yscale = 1.f;
}

void _glfwPlatformGetMonitorWorkarea(_GLFWmonitor* monitor,
                                     int* xpos, int* ypos,
                                     int* width, int* height)
{
}

GLFWvidmode* _glfwPlatformGetVideoModes(_GLFWmonitor* monitor, int* found)
{
    return NULL;
}

void _glfwPlatformGetVideoMode(_GLFWmonitor* monitor, GLFWvidmode* mode)
{
}

GLFWbool _glfwPlatformGetGammaRamp(_GLFWmonitor* monitor, GLFWgammaramp* ramp)
{
    return GLFW_FALSE;
}

void _glfwPlatformSetGammaRamp(_GLFWmonitor* monitor, const GLFWgammaramp* ramp)
{
}



==> figs/from-dave/deps/glfw/src/null_platform.h <==
//========================================================================
// GLFW 3.3 - www.glfw.org
//------------------------------------------------------------------------
// Copyright (c) 2016 Google Inc.
// Copyright (c) 2016-2017 Camilla Löwy <elmindreda@glfw.org>
//
// This software is provided 'as-is', without any express or implied
// warranty. In no event will the authors be held liable for any damages
// arising from the use of this software.
//
// Permission is granted to anyone to use this software for any purpose,
// including commercial applications, and to alter it and redistribute it
// freely, subject to the following restrictions:
//
// 1. The origin of this software must not be misrepresented; you must not
//    claim that you wrote the original software. If you use this software
//    in a product, an acknowledgment in the product documentation would
//    be appreciated but is not required.
//
// 2. Altered source versions must be plainly marked as such, and must not
//    be misrepresented as being the original software.
//
// 3. This notice may not be removed or altered from any source
//    distribution.
//
//========================================================================

#include <dlfcn.h>

#define _GLFW_PLATFORM_WINDOW_STATE _GLFWwindowNull null

#define _GLFW_PLATFORM_CONTEXT_STATE         struct { int dummyContext; }
#define _GLFW_PLATFORM_MONITOR_STATE         struct { int dummyMonitor; }
#define _GLFW_PLATFORM_CURSOR_STATE          struct { int dummyCursor; }
#define _GLFW_PLATFORM_LIBRARY_WINDOW_STATE  struct { int dummyLibraryWindow; }
#define _GLFW_PLATFORM_LIBRARY_CONTEXT_STATE struct { int dummyLibraryContext; }
#define _GLFW_EGL_CONTEXT_STATE              struct { int dummyEGLContext; }
#define _GLFW_EGL_LIBRARY_CONTEXT_STATE      struct { int dummyEGLLibraryContext; }

#include "osmesa_context.h"
#include "posix_time.h"
#include "posix_thread.h"
#include "null_joystick.h"

#if defined(_GLFW_WIN32)
 #define _glfw_dlopen(name) LoadLibraryA(name)
 #define _glfw_dlclose(handle) FreeLibrary((HMODULE) handle)
 #define _glfw_dlsym(handle, name) GetProcAddress((HMODULE) handle, name)
#else
 #define _glfw_dlopen(name) dlopen(name, RTLD_LAZY | RTLD_LOCAL)
 #define _glfw_dlclose(handle) dlclose(handle)
 #define _glfw_dlsym(handle, name) dlsym(handle, name)
#endif

// Null-specific per-window data
//
typedef struct _GLFWwindowNull
{
    int width;
    int height;
} _GLFWwindowNull;



==> figs/from-dave/deps/glfw/src/null_window.c <==
//========================================================================
// GLFW 3.3 - www.glfw.org
//------------------------------------------------------------------------
// Copyright (c) 2016 Google Inc.
// Copyright (c) 2016-2019 Camilla Löwy <elmindreda@glfw.org>
//
// This software is provided 'as-is', without any express or implied
// warranty. In no event will the authors be held liable for any damages
// arising from the use of this software.
//
// Permission is granted to anyone to use this software for any purpose,
// including commercial applications, and to alter it and redistribute it
// freely, subject to the following restrictions:
//
// 1. The origin of this software must not be misrepresented; you must not
//    claim that you wrote the original software. If you use this software
//    in a product, an acknowledgment in the product documentation would
//    be appreciated but is not required.
//
// 2. Altered source versions must be plainly marked as such, and must not
//    be misrepresented as being the original software.
//
// 3. This notice may not be removed or altered from any source
//    distribution.
//
//========================================================================
// It is fine to use C99 in this file because it will not be built with VS
//========================================================================

#include "internal.h"


static int createNativeWindow(_GLFWwindow* window,
                              const _GLFWwndconfig* wndconfig)
{
    window->null.width = wndconfig->width;
    window->null.height = wndconfig->height;

    return GLFW_TRUE;
}


//////////////////////////////////////////////////////////////////////////
//////                       GLFW platform API                      //////
//////////////////////////////////////////////////////////////////////////

int _glfwPlatformCreateWindow(_GLFWwindow* window,
                              const _GLFWwndconfig* wndconfig,
                              const _GLFWctxconfig* ctxconfig,
                              const _GLFWfbconfig* fbconfig)
{
    if (!createNativeWindow(window, wndconfig))
        return GLFW_FALSE;

    if (ctxconfig->client != GLFW_NO_API)
    {
        if (ctxconfig->source == GLFW_NATIVE_CONTEXT_API ||
            ctxconfig->source == GLFW_OSMESA_CONTEXT_API)
        {
            if (!_glfwInitOSMesa())
                return GLFW_FALSE;
            if (!_glfwCreateContextOSMesa(window, ctxconfig, fbconfig))
                return GLFW_FALSE;
        }
        else
        {
            _glfwInputError(GLFW_API_UNAVAILABLE, "Null: EGL not available");
            return GLFW_FALSE;
        }
    }

    return GLFW_TRUE;
}

void _glfwPlatformDestroyWindow(_GLFWwindow* window)
{
    if (window->context.destroy)
        window->context.destroy(window);
}

void _glfwPlatformSetWindowTitle(_GLFWwindow* window, const char* title)
{
}

void _glfwPlatformSetWindowIcon(_GLFWwindow* window, int count,
                                const GLFWimage* images)
{
}

void _glfwPlatformSetWindowMonitor(_GLFWwindow* window,
                                   _GLFWmonitor* monitor,
                                   int xpos, int ypos,
                                   int width, int height,
                                   int refreshRate)
{
}

void _glfwPlatformGetWindowPos(_GLFWwindow* window, int* xpos, int* ypos)
{
}

void _glfwPlatformSetWindowPos(_GLFWwindow* window, int xpos, int ypos)
{
}

void _glfwPlatformGetWindowSize(_GLFWwindow* window, int* width, int* height)
{
    if (width)
        *width = window->null.width;
    if (height)
        *height = window->null.height;
}

void _glfwPlatformSetWindowSize(_GLFWwindow* window, int width, int height)
{
    window->null.width = width;
    window->null.height = height;
}

void _glfwPlatformSetWindowSizeLimits(_GLFWwindow* window,
                                      int minwidth, int minheight,
                                      int maxwidth, int maxheight)
{
}

void _glfwPlatformSetWindowAspectRatio(_GLFWwindow* window, int n, int d)
{
}

void _glfwPlatformGetFramebufferSize(_GLFWwindow* window, int* width, int* height)
{
    if (width)
        *width = window->null.width;
    if (height)
        *height = window->null.height;
}

void _glfwPlatformGetWindowFrameSize(_GLFWwindow* window,
                                     int* left, int* top,
                                     int* right, int* bottom)
{
}

void _glfwPlatformGetWindowContentScale(_GLFWwindow* window,
                                        float* xscale, float* yscale)
{
    if (xscale)
        *xscale = 1.f;
    if (yscale)
        *yscale = 1.f;
}

void _glfwPlatformIconifyWindow(_GLFWwindow* window)
{
}

void _glfwPlatformRestoreWindow(_GLFWwindow* window)
{
}

void _glfwPlatformMaximizeWindow(_GLFWwindow* window)
{
}

int _glfwPlatformWindowMaximized(_GLFWwindow* window)
{
    return GLFW_FALSE;
}

int _glfwPlatformWindowHovered(_GLFWwindow* window)
{
    return GLFW_FALSE;
}

int _glfwPlatformFramebufferTransparent(_GLFWwindow* window)
{
    return GLFW_FALSE;
}

void _glfwPlatformSetWindowResizable(_GLFWwindow* window, GLFWbool enabled)
{
}

void _glfwPlatformSetWindowDecorated(_GLFWwindow* window, GLFWbool enabled)
{
}

void _glfwPlatformSetWindowFloating(_GLFWwindow* window, GLFWbool enabled)
{
}

float _glfwPlatformGetWindowOpacity(_GLFWwindow* window)
{
    return 1.f;
}

void _glfwPlatformSetWindowOpacity(_GLFWwindow* window, float opacity)
{
}

void _glfwPlatformSetRawMouseMotion(_GLFWwindow *window, GLFWbool enabled)
{
}

GLFWbool _glfwPlatformRawMouseMotionSupported(void)
{
    return GLFW_FALSE;
}

void _glfwPlatformShowWindow(_GLFWwindow* window)
{
}


void _glfwPlatformRequestWindowAttention(_GLFWwindow* window)
{
}

void _glfwPlatformUnhideWindow(_GLFWwindow* window)
{
}

void _glfwPlatformHideWindow(_GLFWwindow* window)
{
}

void _glfwPlatformFocusWindow(_GLFWwindow* window)
{
}

int _glfwPlatformWindowFocused(_GLFWwindow* window)
{
    return GLFW_FALSE;
}

int _glfwPlatformWindowIconified(_GLFWwindow* window)
{
    return GLFW_FALSE;
}

int _glfwPlatformWindowVisible(_GLFWwindow* window)
{
    return GLFW_FALSE;
}

void _glfwPlatformPollEvents(void)
{
}

void _glfwPlatformWaitEvents(void)
{
}

void _glfwPlatformWaitEventsTimeout(double timeout)
{
}

void _glfwPlatformPostEmptyEvent(void)
{
}

void _glfwPlatformGetCursorPos(_GLFWwindow* window, double* xpos, double* ypos)
{
}

void _glfwPlatformSetCursorPos(_GLFWwindow* window, double x, double y)
{
}

void _glfwPlatformSetCursorMode(_GLFWwindow* window, int mode)
{
}

int _glfwPlatformCreateCursor(_GLFWcursor* cursor,
                              const GLFWimage* image,
                              int xhot, int yhot)
{
    return GLFW_TRUE;
}

int _glfwPlatformCreateStandardCursor(_GLFWcursor* cursor, int shape)
{
    return GLFW_TRUE;
}

void _glfwPlatformDestroyCursor(_GLFWcursor* cursor)
{
}

void _glfwPlatformSetCursor(_GLFWwindow* window, _GLFWcursor* cursor)
{
}

void _glfwPlatformSetClipboardString(const char* string)
{
}

const char* _glfwPlatformGetClipboardString(void)
{
    return NULL;
}

const char* _glfwPlatformGetScancodeName(int scancode)
{
    return "";
}

int _glfwPlatformGetKeyScancode(int key)
{
    return -1;
}

void _glfwPlatformGetRequiredInstanceExtensions(char** extensions)
{
}

int _glfwPlatformGetPhysicalDevicePresentationSupport(VkInstance instance,
                                                      VkPhysicalDevice device,
                                                      uint32_t queuefamily)
{
    return GLFW_FALSE;
}

VkResult _glfwPlatformCreateWindowSurface(VkInstance instance,
                                          _GLFWwindow* window,
                                          const VkAllocationCallbacks* allocator,
                                          VkSurfaceKHR* surface)
{
    // This seems like the most appropriate error to return here
    return VK_ERROR_INITIALIZATION_FAILED;
}



==> figs/from-dave/deps/glfw/src/osmesa_context.c <==
//========================================================================
// GLFW 3.3 OSMesa - www.glfw.org
//------------------------------------------------------------------------
// Copyright (c) 2016 Google Inc.
// Copyright (c) 2016-2017 Camilla Löwy <elmindreda@glfw.org>
//
// This software is provided 'as-is', without any express or implied
// warranty. In no event will the authors be held liable for any damages
// arising from the use of this software.
//
// Permission is granted to anyone to use this software for any purpose,
// including commercial applications, and to alter it and redistribute it
// freely, subject to the following restrictions:
//
// 1. The origin of this software must not be misrepresented; you must not
//    claim that you wrote the original software. If you use this software
//    in a product, an acknowledgment in the product documentation would
//    be appreciated but is not required.
//
// 2. Altered source versions must be plainly marked as such, and must not
//    be misrepresented as being the original software.
//
// 3. This notice may not be removed or altered from any source
//    distribution.
//
//========================================================================
// Please use C89 style variable declarations in this file because VS 2010
//========================================================================

#include <stdlib.h>
#include <string.h>
#include <assert.h>

#include "internal.h"


static void makeContextCurrentOSMesa(_GLFWwindow* window)
{
    if (window)
    {
        int width, height;
        _glfwPlatformGetFramebufferSize(window, &width, &height);

        // Check to see if we need to allocate a new buffer
        if ((window->context.osmesa.buffer == NULL) ||
            (width != window->context.osmesa.width) ||
            (height != window->context.osmesa.height))
        {
            free(window->context.osmesa.buffer);

            // Allocate the new buffer (width * height * 8-bit RGBA)
            window->context.osmesa.buffer = calloc(4, (size_t) width * height);
            window->context.osmesa.width  = width;
            window->context.osmesa.height = height;
        }

        if (!OSMesaMakeCurrent(window->context.osmesa.handle,
                               window->context.osmesa.buffer,
                               GL_UNSIGNED_BYTE,
                               width, height))
        {
            _glfwInputError(GLFW_PLATFORM_ERROR,
                            "OSMesa: Failed to make context current");
            return;
        }
    }

    _glfwPlatformSetTls(&_glfw.contextSlot, window);
}

static GLFWglproc getProcAddressOSMesa(const char* procname)
{
    return (GLFWglproc) OSMesaGetProcAddress(procname);
}

static void destroyContextOSMesa(_GLFWwindow* window)
{
    if (window->context.osmesa.handle)
    {
        OSMesaDestroyContext(window->context.osmesa.handle);
        window->context.osmesa.handle = NULL;
    }

    if (window->context.osmesa.buffer)
    {
        free(window->context.osmesa.buffer);
        window->context.osmesa.width = 0;
        window->context.osmesa.height = 0;
    }
}

static void swapBuffersOSMesa(_GLFWwindow* window)
{
    // No double buffering on OSMesa
}

static void swapIntervalOSMesa(int interval)
{
    // No swap interval on OSMesa
}

static int extensionSupportedOSMesa(const char* extension)
{
    // OSMesa does not have extensions
    return GLFW_FALSE;
}


//////////////////////////////////////////////////////////////////////////
//////                       GLFW internal API                      //////
//////////////////////////////////////////////////////////////////////////

GLFWbool _glfwInitOSMesa(void)
{
    int i;
    const char* sonames[] =
    {
#if defined(_GLFW_OSMESA_LIBRARY)
        _GLFW_OSMESA_LIBRARY,
#elif defined(_WIN32)
        "libOSMesa.dll",
        "OSMesa.dll",
#elif defined(__APPLE__)
        "libOSMesa.8.dylib",
#elif defined(__CYGWIN__)
        "libOSMesa-8.so",
#else
        "libOSMesa.so.8",
        "libOSMesa.so.6",
#endif
        NULL
    };

    if (_glfw.osmesa.handle)
        return GLFW_TRUE;

    for (i = 0;  sonames[i];  i++)
    {
        _glfw.osmesa.handle = _glfw_dlopen(sonames[i]);
        if (_glfw.osmesa.handle)
            break;
    }

    if (!_glfw.osmesa.handle)
    {
        _glfwInputError(GLFW_API_UNAVAILABLE, "OSMesa: Library not found");
        return GLFW_FALSE;
    }

    _glfw.osmesa.CreateContextExt = (PFN_OSMesaCreateContextExt)
        _glfw_dlsym(_glfw.osmesa.handle, "OSMesaCreateContextExt");
    _glfw.osmesa.CreateContextAttribs = (PFN_OSMesaCreateContextAttribs)
        _glfw_dlsym(_glfw.osmesa.handle, "OSMesaCreateContextAttribs");
    _glfw.osmesa.DestroyContext = (PFN_OSMesaDestroyContext)
        _glfw_dlsym(_glfw.osmesa.handle, "OSMesaDestroyContext");
    _glfw.osmesa.MakeCurrent = (PFN_OSMesaMakeCurrent)
        _glfw_dlsym(_glfw.osmesa.handle, "OSMesaMakeCurrent");
    _glfw.osmesa.GetColorBuffer = (PFN_OSMesaGetColorBuffer)
        _glfw_dlsym(_glfw.osmesa.handle, "OSMesaGetColorBuffer");
    _glfw.osmesa.GetDepthBuffer = (PFN_OSMesaGetDepthBuffer)
        _glfw_dlsym(_glfw.osmesa.handle, "OSMesaGetDepthBuffer");
    _glfw.osmesa.GetProcAddress = (PFN_OSMesaGetProcAddress)
        _glfw_dlsym(_glfw.osmesa.handle, "OSMesaGetProcAddress");

    if (!_glfw.osmesa.CreateContextExt ||
        !_glfw.osmesa.DestroyContext ||
        !_glfw.osmesa.MakeCurrent ||
        !_glfw.osmesa.GetColorBuffer ||
        !_glfw.osmesa.GetDepthBuffer ||
        !_glfw.osmesa.GetProcAddress)
    {
        _glfwInputError(GLFW_PLATFORM_ERROR,
                        "OSMesa: Failed to load required entry points");

        _glfwTerminateOSMesa();
        return GLFW_FALSE;
    }

    return GLFW_TRUE;
}

void _glfwTerminateOSMesa(void)
{
    if (_glfw.osmesa.handle)
    {
        _glfw_dlclose(_glfw.osmesa.handle);
        _glfw.osmesa.handle = NULL;
    }
}

#define setAttrib(a, v) \
{ \
    assert(((size_t) index + 1) < sizeof(attribs) / sizeof(attribs[0])); \
    attribs[index++] = a; \
    attribs[index++] = v; \
}

GLFWbool _glfwCreateContextOSMesa(_GLFWwindow* window,
                                  const _GLFWctxconfig* ctxconfig,
                                  const _GLFWfbconfig* fbconfig)
{
    OSMesaContext share = NULL;
    const int accumBits = fbconfig->accumRedBits +
                          fbconfig->accumGreenBits +
                          fbconfig->accumBlueBits +
                          fbconfig->accumAlphaBits;

    if (ctxconfig->client == GLFW_OPENGL_ES_API)
    {
        _glfwInputError(GLFW_API_UNAVAILABLE,
                        "OSMesa: OpenGL ES is not available on OSMesa");
        return GLFW_FALSE;
    }

    if (ctxconfig->share)
        share = ctxconfig->share->context.osmesa.handle;

    if (OSMesaCreateContextAttribs)
    {
        int index = 0, attribs[40];

        setAttrib(OSMESA_FORMAT, OSMESA_RGBA);
        setAttrib(OSMESA_DEPTH_BITS, fbconfig->depthBits);
        setAttrib(OSMESA_STENCIL_BITS, fbconfig->stencilBits);
        setAttrib(OSMESA_ACCUM_BITS, accumBits);

        if (ctxconfig->profile == GLFW_OPENGL_CORE_PROFILE)
        {
            setAttrib(OSMESA_PROFILE, OSMESA_CORE_PROFILE);
        }
        else if (ctxconfig->profile == GLFW_OPENGL_COMPAT_PROFILE)
        {
            setAttrib(OSMESA_PROFILE, OSMESA_COMPAT_PROFILE);
        }

        if (ctxconfig->major != 1 || ctxconfig->minor != 0)
        {
            setAttrib(OSMESA_CONTEXT_MAJOR_VERSION, ctxconfig->major);
            setAttrib(OSMESA_CONTEXT_MINOR_VERSION, ctxconfig->minor);
        }

        if (ctxconfig->forward)
        {
            _glfwInputError(GLFW_VERSION_UNAVAILABLE,
                            "OSMesa: Forward-compatible contexts not supported");
            return GLFW_FALSE;
        }

        setAttrib(0, 0);

        window->context.osmesa.handle =
            OSMesaCreateContextAttribs(attribs, share);
    }
    else
    {
        if (ctxconfig->profile)
        {
            _glfwInputError(GLFW_VERSION_UNAVAILABLE,
                            "OSMesa: OpenGL profiles unavailable");
            return GLFW_FALSE;
        }

        window->context.osmesa.handle =
            OSMesaCreateContextExt(OSMESA_RGBA,
                                   fbconfig->depthBits,
                                   fbconfig->stencilBits,
                                   accumBits,
                                   share);
    }

    if (window->context.osmesa.handle == NULL)
    {
        _glfwInputError(GLFW_VERSION_UNAVAILABLE,
                        "OSMesa: Failed to create context");
        return GLFW_FALSE;
    }

    window->context.makeCurrent = makeContextCurrentOSMesa;
    window->context.swapBuffers = swapBuffersOSMesa;
    window->context.swapInterval = swapIntervalOSMesa;
    window->context.extensionSupported = extensionSupportedOSMesa;
    window->context.getProcAddress = getProcAddressOSMesa;
    window->context.destroy = destroyContextOSMesa;

    return GLFW_TRUE;
}

#undef setAttrib


//////////////////////////////////////////////////////////////////////////
//////                        GLFW native API                       //////
//////////////////////////////////////////////////////////////////////////

GLFWAPI int glfwGetOSMesaColorBuffer(GLFWwindow* handle, int* width,
                                     int* height, int* format, void** buffer)
{
    void* mesaBuffer;
    GLint mesaWidth, mesaHeight, mesaFormat;
    _GLFWwindow* window = (_GLFWwindow*) handle;
    assert(window != NULL);

    _GLFW_REQUIRE_INIT_OR_RETURN(GLFW_FALSE);

    if (!OSMesaGetColorBuffer(window->context.osmesa.handle,
                              &mesaWidth, &mesaHeight,
                              &mesaFormat, &mesaBuffer))
    {
        _glfwInputError(GLFW_PLATFORM_ERROR,
                        "OSMesa: Failed to retrieve color buffer");
        return GLFW_FALSE;
    }

    if (width)
        *width = mesaWidth;
    if (height)
        *height = mesaHeight;
    if (format)
        *format = mesaFormat;
    if (buffer)
        *buffer = mesaBuffer;

    return GLFW_TRUE;
}

GLFWAPI int glfwGetOSMesaDepthBuffer(GLFWwindow* handle,
                                     int* width, int* height,
                                     int* bytesPerValue,
                                     void** buffer)
{
    void* mesaBuffer;
    GLint mesaWidth, mesaHeight, mesaBytes;
    _GLFWwindow* window = (_GLFWwindow*) handle;
    assert(window != NULL);

    _GLFW_REQUIRE_INIT_OR_RETURN(GLFW_FALSE);

    if (!OSMesaGetDepthBuffer(window->context.osmesa.handle,
                              &mesaWidth, &mesaHeight,
                              &mesaBytes, &mesaBuffer))
    {
        _glfwInputError(GLFW_PLATFORM_ERROR,
                        "OSMesa: Failed to retrieve depth buffer");
        return GLFW_FALSE;
    }

    if (width)
        *width = mesaWidth;
    if (height)
        *height = mesaHeight;
    if (bytesPerValue)
        *bytesPerValue = mesaBytes;
    if (buffer)
        *buffer = mesaBuffer;

    return GLFW_TRUE;
}

GLFWAPI OSMesaContext glfwGetOSMesaContext(GLFWwindow* handle)
{
    _GLFWwindow* window = (_GLFWwindow*) handle;
    _GLFW_REQUIRE_INIT_OR_RETURN(NULL);

    if (window->context.client == GLFW_NO_API)
    {
        _glfwInputError(GLFW_NO_WINDOW_CONTEXT, NULL);
        return NULL;
    }

    return window->context.osmesa.handle;
}



==> figs/from-dave/deps/glfw/src/osmesa_context.h <==
//========================================================================
// GLFW 3.3 OSMesa - www.glfw.org
//------------------------------------------------------------------------
// Copyright (c) 2016 Google Inc.
// Copyright (c) 2016-2017 Camilla Löwy <elmindreda@glfw.org>
//
// This software is provided 'as-is', without any express or implied
// warranty. In no event will the authors be held liable for any damages
// arising from the use of this software.
//
// Permission is granted to anyone to use this software for any purpose,
// including commercial applications, and to alter it and redistribute it
// freely, subject to the following restrictions:
//
// 1. The origin of this software must not be misrepresented; you must not
//    claim that you wrote the original software. If you use this software
//    in a product, an acknowledgment in the product documentation would
//    be appreciated but is not required.
//
// 2. Altered source versions must be plainly marked as such, and must not
//    be misrepresented as being the original software.
//
// 3. This notice may not be removed or altered from any source
//    distribution.
//
//========================================================================

#define OSMESA_RGBA 0x1908
#define OSMESA_FORMAT 0x22
#define OSMESA_DEPTH_BITS 0x30
#define OSMESA_STENCIL_BITS 0x31
#define OSMESA_ACCUM_BITS 0x32
#define OSMESA_PROFILE 0x33
#define OSMESA_CORE_PROFILE 0x34
#define OSMESA_COMPAT_PROFILE 0x35
#define OSMESA_CONTEXT_MAJOR_VERSION 0x36
#define OSMESA_CONTEXT_MINOR_VERSION 0x37

typedef void* OSMesaContext;
typedef void (*OSMESAproc)(void);

typedef OSMesaContext (GLAPIENTRY * PFN_OSMesaCreateContextExt)(GLenum,GLint,GLint,GLint,OSMesaContext);
typedef OSMesaContext (GLAPIENTRY * PFN_OSMesaCreateContextAttribs)(const int*,OSMesaContext);
typedef void (GLAPIENTRY * PFN_OSMesaDestroyContext)(OSMesaContext);
typedef int (GLAPIENTRY * PFN_OSMesaMakeCurrent)(OSMesaContext,void*,int,int,int);
typedef int (GLAPIENTRY * PFN_OSMesaGetColorBuffer)(OSMesaContext,int*,int*,int*,void**);
typedef int (GLAPIENTRY * PFN_OSMesaGetDepthBuffer)(OSMesaContext,int*,int*,int*,void**);
typedef GLFWglproc (GLAPIENTRY * PFN_OSMesaGetProcAddress)(const char*);
#define OSMesaCreateContextExt _glfw.osmesa.CreateContextExt
#define OSMesaCreateContextAttribs _glfw.osmesa.CreateContextAttribs
#define OSMesaDestroyContext _glfw.osmesa.DestroyContext
#define OSMesaMakeCurrent _glfw.osmesa.MakeCurrent
#define OSMesaGetColorBuffer _glfw.osmesa.GetColorBuffer
#define OSMesaGetDepthBuffer _glfw.osmesa.GetDepthBuffer
#define OSMesaGetProcAddress _glfw.osmesa.GetProcAddress

#define _GLFW_OSMESA_CONTEXT_STATE              _GLFWcontextOSMesa osmesa
#define _GLFW_OSMESA_LIBRARY_CONTEXT_STATE      _GLFWlibraryOSMesa osmesa


// OSMesa-specific per-context data
//
typedef struct _GLFWcontextOSMesa
{
    OSMesaContext       handle;
    int                 width;
    int                 height;
    void*               buffer;

} _GLFWcontextOSMesa;

// OSMesa-specific global data
//
typedef struct _GLFWlibraryOSMesa
{
    void*           handle;

    PFN_OSMesaCreateContextExt      CreateContextExt;
    PFN_OSMesaCreateContextAttribs  CreateContextAttribs;
    PFN_OSMesaDestroyContext        DestroyContext;
    PFN_OSMesaMakeCurrent           MakeCurrent;
    PFN_OSMesaGetColorBuffer        GetColorBuffer;
    PFN_OSMesaGetDepthBuffer        GetDepthBuffer;
    PFN_OSMesaGetProcAddress        GetProcAddress;

} _GLFWlibraryOSMesa;


GLFWbool _glfwInitOSMesa(void);
void _glfwTerminateOSMesa(void);
GLFWbool _glfwCreateContextOSMesa(_GLFWwindow* window,
                                  const _GLFWctxconfig* ctxconfig,
                                  const _GLFWfbconfig* fbconfig);



==> figs/from-dave/deps/glfw/src/posix_thread.c <==
//========================================================================
// GLFW 3.3 POSIX - www.glfw.org
//------------------------------------------------------------------------
// Copyright (c) 2002-2006 Marcus Geelnard
// Copyright (c) 2006-2017 Camilla Löwy <elmindreda@glfw.org>
//
// This software is provided 'as-is', without any express or implied
// warranty. In no event will the authors be held liable for any damages
// arising from the use of this software.
//
// Permission is granted to anyone to use this software for any purpose,
// including commercial applications, and to alter it and redistribute it
// freely, subject to the following restrictions:
//
// 1. The origin of this software must not be misrepresented; you must not
//    claim that you wrote the original software. If you use this software
//    in a product, an acknowledgment in the product documentation would
//    be appreciated but is not required.
//
// 2. Altered source versions must be plainly marked as such, and must not
//    be misrepresented as being the original software.
//
// 3. This notice may not be removed or altered from any source
//    distribution.
//
//========================================================================
// It is fine to use C99 in this file because it will not be built with VS
//========================================================================

#include "internal.h"

#include <assert.h>
#include <string.h>


//////////////////////////////////////////////////////////////////////////
//////                       GLFW platform API                      //////
//////////////////////////////////////////////////////////////////////////

GLFWbool _glfwPlatformCreateTls(_GLFWtls* tls)
{
    assert(tls->posix.allocated == GLFW_FALSE);

    if (pthread_key_create(&tls->posix.key, NULL) != 0)
    {
        _glfwInputError(GLFW_PLATFORM_ERROR,
                        "POSIX: Failed to create context TLS");
        return GLFW_FALSE;
    }

    tls->posix.allocated = GLFW_TRUE;
    return GLFW_TRUE;
}

void _glfwPlatformDestroyTls(_GLFWtls* tls)
{
    if (tls->posix.allocated)
        pthread_key_delete(tls->posix.key);
    memset(tls, 0, sizeof(_GLFWtls));
}

void* _glfwPlatformGetTls(_GLFWtls* tls)
{
    assert(tls->posix.allocated == GLFW_TRUE);
    return pthread_getspecific(tls->posix.key);
}

void _glfwPlatformSetTls(_GLFWtls* tls, void* value)
{
    assert(tls->posix.allocated == GLFW_TRUE);
    pthread_setspecific(tls->posix.key, value);
}

GLFWbool _glfwPlatformCreateMutex(_GLFWmutex* mutex)
{
    assert(mutex->posix.allocated == GLFW_FALSE);

    if (pthread_mutex_init(&mutex->posix.handle, NULL) != 0)
    {
        _glfwInputError(GLFW_PLATFORM_ERROR, "POSIX: Failed to create mutex");
        return GLFW_FALSE;
    }

    return mutex->posix.allocated = GLFW_TRUE;
}

void _glfwPlatformDestroyMutex(_GLFWmutex* mutex)
{
    if (mutex->posix.allocated)
        pthread_mutex_destroy(&mutex->posix.handle);
    memset(mutex, 0, sizeof(_GLFWmutex));
}

void _glfwPlatformLockMutex(_GLFWmutex* mutex)
{
    assert(mutex->posix.allocated == GLFW_TRUE);
    pthread_mutex_lock(&mutex->posix.handle);
}

void _glfwPlatformUnlockMutex(_GLFWmutex* mutex)
{
    assert(mutex->posix.allocated == GLFW_TRUE);
    pthread_mutex_unlock(&mutex->posix.handle);
}



==> figs/from-dave/deps/glfw/src/posix_thread.h <==
//========================================================================
// GLFW 3.3 POSIX - www.glfw.org
//------------------------------------------------------------------------
// Copyright (c) 2002-2006 Marcus Geelnard
// Copyright (c) 2006-2017 Camilla Löwy <elmindreda@glfw.org>
//
// This software is provided 'as-is', without any express or implied
// warranty. In no event will the authors be held liable for any damages
// arising from the use of this software.
//
// Permission is granted to anyone to use this software for any purpose,
// including commercial applications, and to alter it and redistribute it
// freely, subject to the following restrictions:
//
// 1. The origin of this software must not be misrepresented; you must not
//    claim that you wrote the original software. If you use this software
//    in a product, an acknowledgment in the product documentation would
//    be appreciated but is not required.
//
// 2. Altered source versions must be plainly marked as such, and must not
//    be misrepresented as being the original software.
//
// 3. This notice may not be removed or altered from any source
//    distribution.
//
//========================================================================

#include <pthread.h>

#define _GLFW_PLATFORM_TLS_STATE    _GLFWtlsPOSIX   posix
#define _GLFW_PLATFORM_MUTEX_STATE  _GLFWmutexPOSIX posix


// POSIX-specific thread local storage data
//
typedef struct _GLFWtlsPOSIX
{
    GLFWbool        allocated;
    pthread_key_t   key;

} _GLFWtlsPOSIX;

// POSIX-specific mutex data
//
typedef struct _GLFWmutexPOSIX
{
    GLFWbool        allocated;
    pthread_mutex_t handle;

} _GLFWmutexPOSIX;



==> figs/from-dave/deps/glfw/src/posix_time.c <==
//========================================================================
// GLFW 3.3 POSIX - www.glfw.org
//------------------------------------------------------------------------
// Copyright (c) 2002-2006 Marcus Geelnard
// Copyright (c) 2006-2017 Camilla Löwy <elmindreda@glfw.org>
//
// This software is provided 'as-is', without any express or implied
// warranty. In no event will the authors be held liable for any damages
// arising from the use of this software.
//
// Permission is granted to anyone to use this software for any purpose,
// including commercial applications, and to alter it and redistribute it
// freely, subject to the following restrictions:
//
// 1. The origin of this software must not be misrepresented; you must not
//    claim that you wrote the original software. If you use this software
//    in a product, an acknowledgment in the product documentation would
//    be appreciated but is not required.
//
// 2. Altered source versions must be plainly marked as such, and must not
//    be misrepresented as being the original software.
//
// 3. This notice may not be removed or altered from any source
//    distribution.
//
//========================================================================
// It is fine to use C99 in this file because it will not be built with VS
//========================================================================

#include "internal.h"

#include <sys/time.h>
#include <time.h>


//////////////////////////////////////////////////////////////////////////
//////                       GLFW internal API                      //////
//////////////////////////////////////////////////////////////////////////

// Initialise timer
//
void _glfwInitTimerPOSIX(void)
{
#if defined(CLOCK_MONOTONIC)
    struct timespec ts;

    if (clock_gettime(CLOCK_MONOTONIC, &ts) == 0)
    {
        _glfw.timer.posix.monotonic = GLFW_TRUE;
        _glfw.timer.posix.frequency = 1000000000;
    }
    else
#endif
    {
        _glfw.timer.posix.monotonic = GLFW_FALSE;
        _glfw.timer.posix.frequency = 1000000;
    }
}


//////////////////////////////////////////////////////////////////////////
//////                       GLFW platform API                      //////
//////////////////////////////////////////////////////////////////////////

uint64_t _glfwPlatformGetTimerValue(void)
{
#if defined(CLOCK_MONOTONIC)
    if (_glfw.timer.posix.monotonic)
    {
        struct timespec ts;
        clock_gettime(CLOCK_MONOTONIC, &ts);
        return (uint64_t) ts.tv_sec * (uint64_t) 1000000000 + (uint64_t) ts.tv_nsec;
    }
    else
#endif
    {
        struct timeval tv;
        gettimeofday(&tv, NULL);
        return (uint64_t) tv.tv_sec * (uint64_t) 1000000 + (uint64_t) tv.tv_usec;
    }
}

uint64_t _glfwPlatformGetTimerFrequency(void)
{
    return _glfw.timer.posix.frequency;
}



==> figs/from-dave/deps/glfw/src/posix_time.h <==
//========================================================================
// GLFW 3.3 POSIX - www.glfw.org
//------------------------------------------------------------------------
// Copyright (c) 2002-2006 Marcus Geelnard
// Copyright (c) 2006-2017 Camilla Löwy <elmindreda@glfw.org>
//
// This software is provided 'as-is', without any express or implied
// warranty. In no event will the authors be held liable for any damages
// arising from the use of this software.
//
// Permission is granted to anyone to use this software for any purpose,
// including commercial applications, and to alter it and redistribute it
// freely, subject to the following restrictions:
//
// 1. The origin of this software must not be misrepresented; you must not
//    claim that you wrote the original software. If you use this software
//    in a product, an acknowledgment in the product documentation would
//    be appreciated but is not required.
//
// 2. Altered source versions must be plainly marked as such, and must not
//    be misrepresented as being the original software.
//
// 3. This notice may not be removed or altered from any source
//    distribution.
//
//========================================================================

#define _GLFW_PLATFORM_LIBRARY_TIMER_STATE _GLFWtimerPOSIX posix

#include <stdint.h>


// POSIX-specific global timer data
//
typedef struct _GLFWtimerPOSIX
{
    GLFWbool    monotonic;
    uint64_t    frequency;

} _GLFWtimerPOSIX;


void _glfwInitTimerPOSIX(void);



==> figs/from-dave/deps/glfw/src/vulkan.c <==
//========================================================================
// GLFW 3.3 - www.glfw.org
//------------------------------------------------------------------------
// Copyright (c) 2002-2006 Marcus Geelnard
// Copyright (c) 2006-2018 Camilla Löwy <elmindreda@glfw.org>
//
// This software is provided 'as-is', without any express or implied
// warranty. In no event will the authors be held liable for any damages
// arising from the use of this software.
//
// Permission is granted to anyone to use this software for any purpose,
// including commercial applications, and to alter it and redistribute it
// freely, subject to the following restrictions:
//
// 1. The origin of this software must not be misrepresented; you must not
//    claim that you wrote the original software. If you use this software
//    in a product, an acknowledgment in the product documentation would
//    be appreciated but is not required.
//
// 2. Altered source versions must be plainly marked as such, and must not
//    be misrepresented as being the original software.
//
// 3. This notice may not be removed or altered from any source
//    distribution.
//
//========================================================================
// Please use C89 style variable declarations in this file because VS 2010
//========================================================================

#include "internal.h"

#include <assert.h>
#include <string.h>
#include <stdlib.h>

#define _GLFW_FIND_LOADER    1
#define _GLFW_REQUIRE_LOADER 2


//////////////////////////////////////////////////////////////////////////
//////                       GLFW internal API                      //////
//////////////////////////////////////////////////////////////////////////

GLFWbool _glfwInitVulkan(int mode)
{
    VkResult err;
    VkExtensionProperties* ep;
    uint32_t i, count;

    if (_glfw.vk.available)
        return GLFW_TRUE;

#if !defined(_GLFW_VULKAN_STATIC)
#if defined(_GLFW_VULKAN_LIBRARY)
    _glfw.vk.handle = _glfw_dlopen(_GLFW_VULKAN_LIBRARY);
#elif defined(_GLFW_WIN32)
    _glfw.vk.handle = _glfw_dlopen("vulkan-1.dll");
#elif defined(_GLFW_COCOA)
    _glfw.vk.handle = _glfw_dlopen("libvulkan.1.dylib");
    if (!_glfw.vk.handle)
        _glfw.vk.handle = _glfwLoadLocalVulkanLoaderNS();
#else
    _glfw.vk.handle = _glfw_dlopen("libvulkan.so.1");
#endif
    if (!_glfw.vk.handle)
    {
        if (mode == _GLFW_REQUIRE_LOADER)
            _glfwInputError(GLFW_API_UNAVAILABLE, "Vulkan: Loader not found");

        return GLFW_FALSE;
    }

    _glfw.vk.GetInstanceProcAddr = (PFN_vkGetInstanceProcAddr)
        _glfw_dlsym(_glfw.vk.handle, "vkGetInstanceProcAddr");
    if (!_glfw.vk.GetInstanceProcAddr)
    {
        _glfwInputError(GLFW_API_UNAVAILABLE,
                        "Vulkan: Loader does not export vkGetInstanceProcAddr");

        _glfwTerminateVulkan();
        return GLFW_FALSE;
    }

    _glfw.vk.EnumerateInstanceExtensionProperties = (PFN_vkEnumerateInstanceExtensionProperties)
        vkGetInstanceProcAddr(NULL, "vkEnumerateInstanceExtensionProperties");
    if (!_glfw.vk.EnumerateInstanceExtensionProperties)
    {
        _glfwInputError(GLFW_API_UNAVAILABLE,
                        "Vulkan: Failed to retrieve vkEnumerateInstanceExtensionProperties");

        _glfwTerminateVulkan();
        return GLFW_FALSE;
    }
#endif // _GLFW_VULKAN_STATIC

    err = vkEnumerateInstanceExtensionProperties(NULL, &count, NULL);
    if (err)
    {
        // NOTE: This happens on systems with a loader but without any Vulkan ICD
        if (mode == _GLFW_REQUIRE_LOADER)
        {
            _glfwInputError(GLFW_API_UNAVAILABLE,
                            "Vulkan: Failed to query instance extension count: %s",
                            _glfwGetVulkanResultString(err));
        }

        _glfwTerminateVulkan();
        return GLFW_FALSE;
    }

    ep = calloc(count, sizeof(VkExtensionProperties));

    err = vkEnumerateInstanceExtensionProperties(NULL, &count, ep);
    if (err)
    {
        _glfwInputError(GLFW_API_UNAVAILABLE,
                        "Vulkan: Failed to query instance extensions: %s",
                        _glfwGetVulkanResultString(err));

        free(ep);
        _glfwTerminateVulkan();
        return GLFW_FALSE;
    }

    for (i = 0;  i < count;  i++)
    {
        if (strcmp(ep[i].extensionName, "VK_KHR_surface") == 0)
            _glfw.vk.KHR_surface = GLFW_TRUE;
#if defined(_GLFW_WIN32)
        else if (strcmp(ep[i].extensionName, "VK_KHR_win32_surface") == 0)
            _glfw.vk.KHR_win32_surface = GLFW_TRUE;
#elif defined(_GLFW_COCOA)
        else if (strcmp(ep[i].extensionName, "VK_MVK_macos_surface") == 0)
            _glfw.vk.MVK_macos_surface = GLFW_TRUE;
        else if (strcmp(ep[i].extensionName, "VK_EXT_metal_surface") == 0)
            _glfw.vk.EXT_metal_surface = GLFW_TRUE;
#elif defined(_GLFW_X11)
        else if (strcmp(ep[i].extensionName, "VK_KHR_xlib_surface") == 0)
            _glfw.vk.KHR_xlib_surface = GLFW_TRUE;
        else if (strcmp(ep[i].extensionName, "VK_KHR_xcb_surface") == 0)
            _glfw.vk.KHR_xcb_surface = GLFW_TRUE;
#elif defined(_GLFW_WAYLAND)
        else if (strcmp(ep[i].extensionName, "VK_KHR_wayland_surface") == 0)
            _glfw.vk.KHR_wayland_surface = GLFW_TRUE;
#endif
    }

    free(ep);

    _glfw.vk.available = GLFW_TRUE;

    _glfwPlatformGetRequiredInstanceExtensions(_glfw.vk.extensions);

    return GLFW_TRUE;
}

void _glfwTerminateVulkan(void)
{
#if !defined(_GLFW_VULKAN_STATIC)
    if (_glfw.vk.handle)
        _glfw_dlclose(_glfw.vk.handle);
#endif
}

const char* _glfwGetVulkanResultString(VkResult result)
{
    switch (result)
    {
        case VK_SUCCESS:
            return "Success";
        case VK_NOT_READY:
            return "A fence or query has not yet completed";
        case VK_TIMEOUT:
            return "A wait operation has not completed in the specified time";
        case VK_EVENT_SET:
            return "An event is signaled";
        case VK_EVENT_RESET:
            return "An event is unsignaled";
        case VK_INCOMPLETE:
            return "A return array was too small for the result";
        case VK_ERROR_OUT_OF_HOST_MEMORY:
            return "A host memory allocation has failed";
        case VK_ERROR_OUT_OF_DEVICE_MEMORY:
            return "A device memory allocation has failed";
        case VK_ERROR_INITIALIZATION_FAILED:
            return "Initialization of an object could not be completed for implementation-specific reasons";
        case VK_ERROR_DEVICE_LOST:
            return "The logical or physical device has been lost";
        case VK_ERROR_MEMORY_MAP_FAILED:
            return "Mapping of a memory object has failed";
        case VK_ERROR_LAYER_NOT_PRESENT:
            return "A requested layer is not present or could not be loaded";
        case VK_ERROR_EXTENSION_NOT_PRESENT:
            return "A requested extension is not supported";
        case VK_ERROR_FEATURE_NOT_PRESENT:
            return "A requested feature is not supported";
        case VK_ERROR_INCOMPATIBLE_DRIVER:
            return "The requested version of Vulkan is not supported by the driver or is otherwise incompatible";
        case VK_ERROR_TOO_MANY_OBJECTS:
            return "Too many objects of the type have already been created";
        case VK_ERROR_FORMAT_NOT_SUPPORTED:
            return "A requested format is not supported on this device";
        case VK_ERROR_SURFACE_LOST_KHR:
            return "A surface is no longer available";
        case VK_SUBOPTIMAL_KHR:
            return "A swapchain no longer matches the surface properties exactly, but can still be used";
        case VK_ERROR_OUT_OF_DATE_KHR:
            return "A surface has changed in such a way that it is no longer compatible with the swapchain";
        case VK_ERROR_INCOMPATIBLE_DISPLAY_KHR:
            return "The display used by a swapchain does not use the same presentable image layout";
        case VK_ERROR_NATIVE_WINDOW_IN_USE_KHR:
            return "The requested window is already connected to a VkSurfaceKHR, or to some other non-Vulkan API";
        case VK_ERROR_VALIDATION_FAILED_EXT:
            return "A validation layer found an error";
        default:
            return "ERROR: UNKNOWN VULKAN ERROR";
    }
}


//////////////////////////////////////////////////////////////////////////
//////                        GLFW public API                       //////
//////////////////////////////////////////////////////////////////////////

GLFWAPI int glfwVulkanSupported(void)
{
    _GLFW_REQUIRE_INIT_OR_RETURN(GLFW_FALSE);
    return _glfwInitVulkan(_GLFW_FIND_LOADER);
}

GLFWAPI const char** glfwGetRequiredInstanceExtensions(uint32_t* count)
{
    assert(count != NULL);

    *count = 0;

    _GLFW_REQUIRE_INIT_OR_RETURN(NULL);

    if (!_glfwInitVulkan(_GLFW_REQUIRE_LOADER))
        return NULL;

    if (!_glfw.vk.extensions[0])
        return NULL;

    *count = 2;
    return (const char**) _glfw.vk.extensions;
}

GLFWAPI GLFWvkproc glfwGetInstanceProcAddress(VkInstance instance,
                                              const char* procname)
{
    GLFWvkproc proc;
    assert(procname != NULL);

    _GLFW_REQUIRE_INIT_OR_RETURN(NULL);

    if (!_glfwInitVulkan(_GLFW_REQUIRE_LOADER))
        return NULL;

    proc = (GLFWvkproc) vkGetInstanceProcAddr(instance, procname);
#if defined(_GLFW_VULKAN_STATIC)
    if (!proc)
    {
        if (strcmp(procname, "vkGetInstanceProcAddr") == 0)
            return (GLFWvkproc) vkGetInstanceProcAddr;
    }
#else
    if (!proc)
        proc = (GLFWvkproc) _glfw_dlsym(_glfw.vk.handle, procname);
#endif

    return proc;
}

GLFWAPI int glfwGetPhysicalDevicePresentationSupport(VkInstance instance,
                                                     VkPhysicalDevice device,
                                                     uint32_t queuefamily)
{
    assert(instance != VK_NULL_HANDLE);
    assert(device != VK_NULL_HANDLE);

    _GLFW_REQUIRE_INIT_OR_RETURN(GLFW_FALSE);

    if (!_glfwInitVulkan(_GLFW_REQUIRE_LOADER))
        return GLFW_FALSE;

    if (!_glfw.vk.extensions[0])
    {
        _glfwInputError(GLFW_API_UNAVAILABLE,
                        "Vulkan: Window surface creation extensions not found");
        return GLFW_FALSE;
    }

    return _glfwPlatformGetPhysicalDevicePresentationSupport(instance,
                                                             device,
                                                             queuefamily);
}

GLFWAPI VkResult glfwCreateWindowSurface(VkInstance instance,
                                         GLFWwindow* handle,
                                         const VkAllocationCallbacks* allocator,
                                         VkSurfaceKHR* surface)
{
    _GLFWwindow* window = (_GLFWwindow*) handle;
    assert(instance != VK_NULL_HANDLE);
    assert(window != NULL);
    assert(surface != NULL);

    *surface = VK_NULL_HANDLE;

    _GLFW_REQUIRE_INIT_OR_RETURN(VK_ERROR_INITIALIZATION_FAILED);

    if (!_glfwInitVulkan(_GLFW_REQUIRE_LOADER))
        return VK_ERROR_INITIALIZATION_FAILED;

    if (!_glfw.vk.extensions[0])
    {
        _glfwInputError(GLFW_API_UNAVAILABLE,
                        "Vulkan: Window surface creation extensions not found");
        return VK_ERROR_EXTENSION_NOT_PRESENT;
    }

    if (window->context.client != GLFW_NO_API)
    {
        _glfwInputError(GLFW_INVALID_VALUE,
                        "Vulkan: Window surface creation requires the window to have the client API set to GLFW_NO_API");
        return VK_ERROR_NATIVE_WINDOW_IN_USE_KHR;
    }

    return _glfwPlatformCreateWindowSurface(instance, window, allocator, surface);
}



==> figs/from-dave/deps/glfw/src/wgl_context.c <==
//========================================================================
// GLFW 3.3 WGL - www.glfw.org
//------------------------------------------------------------------------
// Copyright (c) 2002-2006 Marcus Geelnard
// Copyright (c) 2006-2019 Camilla Löwy <elmindreda@glfw.org>
//
// This software is provided 'as-is', without any express or implied
// warranty. In no event will the authors be held liable for any damages
// arising from the use of this software.
//
// Permission is granted to anyone to use this software for any purpose,
// including commercial applications, and to alter it and redistribute it
// freely, subject to the following restrictions:
//
// 1. The origin of this software must not be misrepresented; you must not
//    claim that you wrote the original software. If you use this software
//    in a product, an acknowledgment in the product documentation would
//    be appreciated but is not required.
//
// 2. Altered source versions must be plainly marked as such, and must not
//    be misrepresented as being the original software.
//
// 3. This notice may not be removed or altered from any source
//    distribution.
//
//========================================================================
// Please use C89 style variable declarations in this file because VS 2010
//========================================================================

#include "internal.h"

#include <stdlib.h>
#include <malloc.h>
#include <assert.h>

// Return the value corresponding to the specified attribute
//
static int findPixelFormatAttribValue(const int* attribs,
                                      int attribCount,
                                      const int* values,
                                      int attrib)
{
    int i;

    for (i = 0;  i < attribCount;  i++)
    {
        if (attribs[i] == attrib)
            return values[i];
    }

    _glfwInputErrorWin32(GLFW_PLATFORM_ERROR,
                         "WGL: Unknown pixel format attribute requested");
    return 0;
}

#define addAttrib(a) \
{ \
    assert((size_t) attribCount < sizeof(attribs) / sizeof(attribs[0])); \
    attribs[attribCount++] = a; \
}
#define findAttribValue(a) \
    findPixelFormatAttribValue(attribs, attribCount, values, a)

// Return a list of available and usable framebuffer configs
//
static int choosePixelFormat(_GLFWwindow* window,
                             const _GLFWctxconfig* ctxconfig,
                             const _GLFWfbconfig* fbconfig)
{
    _GLFWfbconfig* usableConfigs;
    const _GLFWfbconfig* closest;
    int i, pixelFormat, nativeCount, usableCount = 0, attribCount = 0;
    int attribs[40];
    int values[sizeof(attribs) / sizeof(attribs[0])];

    if (_glfw.wgl.ARB_pixel_format)
    {
        const int attrib = WGL_NUMBER_PIXEL_FORMATS_ARB;

        if (!wglGetPixelFormatAttribivARB(window->context.wgl.dc,
                                          1, 0, 1, &attrib, &nativeCount))
        {
            _glfwInputErrorWin32(GLFW_PLATFORM_ERROR,
                                 "WGL: Failed to retrieve pixel format attribute");
            return 0;
        }

        addAttrib(WGL_SUPPORT_OPENGL_ARB);
        addAttrib(WGL_DRAW_TO_WINDOW_ARB);
        addAttrib(WGL_PIXEL_TYPE_ARB);
        addAttrib(WGL_ACCELERATION_ARB);
        addAttrib(WGL_RED_BITS_ARB);
        addAttrib(WGL_RED_SHIFT_ARB);
        addAttrib(WGL_GREEN_BITS_ARB);
        addAttrib(WGL_GREEN_SHIFT_ARB);
        addAttrib(WGL_BLUE_BITS_ARB);
        addAttrib(WGL_BLUE_SHIFT_ARB);
        addAttrib(WGL_ALPHA_BITS_ARB);
        addAttrib(WGL_ALPHA_SHIFT_ARB);
        addAttrib(WGL_DEPTH_BITS_ARB);
        addAttrib(WGL_STENCIL_BITS_ARB);
        addAttrib(WGL_ACCUM_BITS_ARB);
        addAttrib(WGL_ACCUM_RED_BITS_ARB);
        addAttrib(WGL_ACCUM_GREEN_BITS_ARB);
        addAttrib(WGL_ACCUM_BLUE_BITS_ARB);
        addAttrib(WGL_ACCUM_ALPHA_BITS_ARB);
        addAttrib(WGL_AUX_BUFFERS_ARB);
        addAttrib(WGL_STEREO_ARB);
        addAttrib(WGL_DOUBLE_BUFFER_ARB);

        if (_glfw.wgl.ARB_multisample)
            addAttrib(WGL_SAMPLES_ARB);

        if (ctxconfig->client == GLFW_OPENGL_API)
        {
            if (_glfw.wgl.ARB_framebuffer_sRGB || _glfw.wgl.EXT_framebuffer_sRGB)
                addAttrib(WGL_FRAMEBUFFER_SRGB_CAPABLE_ARB);
        }
        else
        {
            if (_glfw.wgl.EXT_colorspace)
                addAttrib(WGL_COLORSPACE_EXT);
        }
    }
    else
    {
        nativeCount = DescribePixelFormat(window->context.wgl.dc,
                                          1,
                                          sizeof(PIXELFORMATDESCRIPTOR),
                                          NULL);
    }

    usableConfigs = calloc(nativeCount, sizeof(_GLFWfbconfig));

    for (i = 0;  i < nativeCount;  i++)
    {
        _GLFWfbconfig* u = usableConfigs + usableCount;
        pixelFormat = i + 1;

        if (_glfw.wgl.ARB_pixel_format)
        {
            // Get pixel format attributes through "modern" extension

            if (!wglGetPixelFormatAttribivARB(window->context.wgl.dc,
                                              pixelFormat, 0,
                                              attribCount,
                                              attribs, values))
            {
                _glfwInputErrorWin32(GLFW_PLATFORM_ERROR,
                                    "WGL: Failed to retrieve pixel format attributes");

                free(usableConfigs);
                return 0;
            }

            if (!findAttribValue(WGL_SUPPORT_OPENGL_ARB) ||
                !findAttribValue(WGL_DRAW_TO_WINDOW_ARB))
            {
                continue;
            }

            if (findAttribValue(WGL_PIXEL_TYPE_ARB) != WGL_TYPE_RGBA_ARB)
                continue;

            if (findAttribValue(WGL_ACCELERATION_ARB) == WGL_NO_ACCELERATION_ARB)
                continue;

            u->redBits = findAttribValue(WGL_RED_BITS_ARB);
            u->greenBits = findAttribValue(WGL_GREEN_BITS_ARB);
            u->blueBits = findAttribValue(WGL_BLUE_BITS_ARB);
            u->alphaBits = findAttribValue(WGL_ALPHA_BITS_ARB);

            u->depthBits = findAttribValue(WGL_DEPTH_BITS_ARB);
            u->stencilBits = findAttribValue(WGL_STENCIL_BITS_ARB);

            u->accumRedBits = findAttribValue(WGL_ACCUM_RED_BITS_ARB);
            u->accumGreenBits = findAttribValue(WGL_ACCUM_GREEN_BITS_ARB);
            u->accumBlueBits = findAttribValue(WGL_ACCUM_BLUE_BITS_ARB);
            u->accumAlphaBits = findAttribValue(WGL_ACCUM_ALPHA_BITS_ARB);

            u->auxBuffers = findAttribValue(WGL_AUX_BUFFERS_ARB);

            if (findAttribValue(WGL_STEREO_ARB))
                u->stereo = GLFW_TRUE;
            if (findAttribValue(WGL_DOUBLE_BUFFER_ARB))
                u->doublebuffer = GLFW_TRUE;

            if (_glfw.wgl.ARB_multisample)
                u->samples = findAttribValue(WGL_SAMPLES_ARB);

            if (ctxconfig->client == GLFW_OPENGL_API)
            {
                if (_glfw.wgl.ARB_framebuffer_sRGB ||
                    _glfw.wgl.EXT_framebuffer_sRGB)
                {
                    if (findAttribValue(WGL_FRAMEBUFFER_SRGB_CAPABLE_ARB))
                        u->sRGB = GLFW_TRUE;
                }
            }
            else
            {
                if (_glfw.wgl.EXT_colorspace)
                {
                    if (findAttribValue(WGL_COLORSPACE_EXT) == WGL_COLORSPACE_SRGB_EXT)
                        u->sRGB = GLFW_TRUE;
                }
            }
        }
        else
        {
            // Get pixel format attributes through legacy PFDs

            PIXELFORMATDESCRIPTOR pfd;

            if (!DescribePixelFormat(window->context.wgl.dc,
                                     pixelFormat,
                                     sizeof(PIXELFORMATDESCRIPTOR),
                                     &pfd))
            {
                _glfwInputErrorWin32(GLFW_PLATFORM_ERROR,
                                    "WGL: Failed to describe pixel format");

                free(usableConfigs);
                return 0;
            }

            if (!(pfd.dwFlags & PFD_DRAW_TO_WINDOW) ||
                !(pfd.dwFlags & PFD_SUPPORT_OPENGL))
            {
                continue;
            }

            if (!(pfd.dwFlags & PFD_GENERIC_ACCELERATED) &&
                (pfd.dwFlags & PFD_GENERIC_FORMAT))
            {
                continue;
            }

            if (pfd.iPixelType != PFD_TYPE_RGBA)
                continue;

            u->redBits = pfd.cRedBits;
            u->greenBits = pfd.cGreenBits;
            u->blueBits = pfd.cBlueBits;
            u->alphaBits = pfd.cAlphaBits;

            u->depthBits = pfd.cDepthBits;
            u->stencilBits = pfd.cStencilBits;

            u->accumRedBits = pfd.cAccumRedBits;
            u->accumGreenBits = pfd.cAccumGreenBits;
            u->accumBlueBits = pfd.cAccumBlueBits;
            u->accumAlphaBits = pfd.cAccumAlphaBits;

            u->auxBuffers = pfd.cAuxBuffers;

            if (pfd.dwFlags & PFD_STEREO)
                u->stereo = GLFW_TRUE;
            if (pfd.dwFlags & PFD_DOUBLEBUFFER)
                u->doublebuffer = GLFW_TRUE;
        }

        u->handle = pixelFormat;
        usableCount++;
    }

    if (!usableCount)
    {
        _glfwInputError(GLFW_API_UNAVAILABLE,
                        "WGL: The driver does not appear to support OpenGL");

        free(usableConfigs);
        return 0;
    }

    closest = _glfwChooseFBConfig(fbconfig, usableConfigs, usableCount);
    if (!closest)
    {
        _glfwInputError(GLFW_FORMAT_UNAVAILABLE,
                        "WGL: Failed to find a suitable pixel format");

        free(usableConfigs);
        return 0;
    }

    pixelFormat = (int) closest->handle;
    free(usableConfigs);

    return pixelFormat;
}

#undef addAttrib
#undef findAttribValue

static void makeContextCurrentWGL(_GLFWwindow* window)
{
    if (window)
    {
        if (wglMakeCurrent(window->context.wgl.dc, window->context.wgl.handle))
            _glfwPlatformSetTls(&_glfw.contextSlot, window);
        else
        {
            _glfwInputErrorWin32(GLFW_PLATFORM_ERROR,
                                 "WGL: Failed to make context current");
            _glfwPlatformSetTls(&_glfw.contextSlot, NULL);
        }
    }
    else
    {
        if (!wglMakeCurrent(NULL, NULL))
        {
            _glfwInputErrorWin32(GLFW_PLATFORM_ERROR,
                                 "WGL: Failed to clear current context");
        }

        _glfwPlatformSetTls(&_glfw.contextSlot, NULL);
    }
}

static void swapBuffersWGL(_GLFWwindow* window)
{
    if (!window->monitor)
    {
        if (IsWindowsVistaOrGreater())
        {
            // DWM Composition is always enabled on Win8+
            BOOL enabled = IsWindows8OrGreater();

            // HACK: Use DwmFlush when desktop composition is enabled
            if (enabled ||
                (SUCCEEDED(DwmIsCompositionEnabled(&enabled)) && enabled))
            {
                int count = abs(window->context.wgl.interval);
                while (count--)
                    DwmFlush();
            }
        }
    }

    SwapBuffers(window->context.wgl.dc);
}

static void swapIntervalWGL(int interval)
{
    _GLFWwindow* window = _glfwPlatformGetTls(&_glfw.contextSlot);

    window->context.wgl.interval = interval;

    if (!window->monitor)
    {
        if (IsWindowsVistaOrGreater())
        {
            // DWM Composition is always enabled on Win8+
            BOOL enabled = IsWindows8OrGreater();

            // HACK: Disable WGL swap interval when desktop composition is enabled to
            //       avoid interfering with DWM vsync
            if (enabled ||
                (SUCCEEDED(DwmIsCompositionEnabled(&enabled)) && enabled))
                interval = 0;
        }
    }

    if (_glfw.wgl.EXT_swap_control)
        wglSwapIntervalEXT(interval);
}

static int extensionSupportedWGL(const char* extension)
{
    const char* extensions = NULL;

    if (_glfw.wgl.GetExtensionsStringARB)
        extensions = wglGetExtensionsStringARB(wglGetCurrentDC());
    else if (_glfw.wgl.GetExtensionsStringEXT)
        extensions = wglGetExtensionsStringEXT();

    if (!extensions)
        return GLFW_FALSE;

    return _glfwStringInExtensionString(extension, extensions);
}

static GLFWglproc getProcAddressWGL(const char* procname)
{
    const GLFWglproc proc = (GLFWglproc) wglGetProcAddress(procname);
    if (proc)
        return proc;

    return (GLFWglproc) GetProcAddress(_glfw.wgl.instance, procname);
}

static void destroyContextWGL(_GLFWwindow* window)
{
    if (window->context.wgl.handle)
    {
        wglDeleteContext(window->context.wgl.handle);
        window->context.wgl.handle = NULL;
    }
}


//////////////////////////////////////////////////////////////////////////
//////                       GLFW internal API                      //////
//////////////////////////////////////////////////////////////////////////

// Initialize WGL
//
GLFWbool _glfwInitWGL(void)
{
    PIXELFORMATDESCRIPTOR pfd;
    HGLRC prc, rc;
    HDC pdc, dc;

    if (_glfw.wgl.instance)
        return GLFW_TRUE;

    _glfw.wgl.instance = LoadLibraryA("opengl32.dll");
    if (!_glfw.wgl.instance)
    {
        _glfwInputErrorWin32(GLFW_PLATFORM_ERROR,
                             "WGL: Failed to load opengl32.dll");
        return GLFW_FALSE;
    }

    _glfw.wgl.CreateContext = (PFN_wglCreateContext)
        GetProcAddress(_glfw.wgl.instance, "wglCreateContext");
    _glfw.wgl.DeleteContext = (PFN_wglDeleteContext)
        GetProcAddress(_glfw.wgl.instance, "wglDeleteContext");
    _glfw.wgl.GetProcAddress = (PFN_wglGetProcAddress)
        GetProcAddress(_glfw.wgl.instance, "wglGetProcAddress");
    _glfw.wgl.GetCurrentDC = (PFN_wglGetCurrentDC)
        GetProcAddress(_glfw.wgl.instance, "wglGetCurrentDC");
    _glfw.wgl.GetCurrentContext = (PFN_wglGetCurrentContext)
        GetProcAddress(_glfw.wgl.instance, "wglGetCurrentContext");
    _glfw.wgl.MakeCurrent = (PFN_wglMakeCurrent)
        GetProcAddress(_glfw.wgl.instance, "wglMakeCurrent");
    _glfw.wgl.ShareLists = (PFN_wglShareLists)
        GetProcAddress(_glfw.wgl.instance, "wglShareLists");

    // NOTE: A dummy context has to be created for opengl32.dll to load the
    //       OpenGL ICD, from which we can then query WGL extensions
    // NOTE: This code will accept the Microsoft GDI ICD; accelerated context
    //       creation failure occurs during manual pixel format enumeration

    dc = GetDC(_glfw.win32.helperWindowHandle);

    ZeroMemory(&pfd, sizeof(pfd));
    pfd.nSize = sizeof(pfd);
    pfd.nVersion = 1;
    pfd.dwFlags = PFD_DRAW_TO_WINDOW | PFD_SUPPORT_OPENGL | PFD_DOUBLEBUFFER;
    pfd.iPixelType = PFD_TYPE_RGBA;
    pfd.cColorBits = 24;

    if (!SetPixelFormat(dc, ChoosePixelFormat(dc, &pfd), &pfd))
    {
        _glfwInputErrorWin32(GLFW_PLATFORM_ERROR,
                             "WGL: Failed to set pixel format for dummy context");
        return GLFW_FALSE;
    }

    rc = wglCreateContext(dc);
    if (!rc)
    {
        _glfwInputErrorWin32(GLFW_PLATFORM_ERROR,
                             "WGL: Failed to create dummy context");
        return GLFW_FALSE;
    }

    pdc = wglGetCurrentDC();
    prc = wglGetCurrentContext();

    if (!wglMakeCurrent(dc, rc))
    {
        _glfwInputErrorWin32(GLFW_PLATFORM_ERROR,
                             "WGL: Failed to make dummy context current");
        wglMakeCurrent(pdc, prc);
        wglDeleteContext(rc);
        return GLFW_FALSE;
    }

    // NOTE: Functions must be loaded first as they're needed to retrieve the
    //       extension string that tells us whether the functions are supported
    _glfw.wgl.GetExtensionsStringEXT = (PFNWGLGETEXTENSIONSSTRINGEXTPROC)
        wglGetProcAddress("wglGetExtensionsStringEXT");
    _glfw.wgl.GetExtensionsStringARB = (PFNWGLGETEXTENSIONSSTRINGARBPROC)
        wglGetProcAddress("wglGetExtensionsStringARB");
    _glfw.wgl.CreateContextAttribsARB = (PFNWGLCREATECONTEXTATTRIBSARBPROC)
        wglGetProcAddress("wglCreateContextAttribsARB");
    _glfw.wgl.SwapIntervalEXT = (PFNWGLSWAPINTERVALEXTPROC)
        wglGetProcAddress("wglSwapIntervalEXT");
    _glfw.wgl.GetPixelFormatAttribivARB = (PFNWGLGETPIXELFORMATATTRIBIVARBPROC)
        wglGetProcAddress("wglGetPixelFormatAttribivARB");

    // NOTE: WGL_ARB_extensions_string and WGL_EXT_extensions_string are not
    //       checked below as we are already using them
    _glfw.wgl.ARB_multisample =
        extensionSupportedWGL("WGL_ARB_multisample");
    _glfw.wgl.ARB_framebuffer_sRGB =
        extensionSupportedWGL("WGL_ARB_framebuffer_sRGB");
    _glfw.wgl.EXT_framebuffer_sRGB =
        extensionSupportedWGL("WGL_EXT_framebuffer_sRGB");
    _glfw.wgl.ARB_create_context =
        extensionSupportedWGL("WGL_ARB_create_context");
    _glfw.wgl.ARB_create_context_profile =
        extensionSupportedWGL("WGL_ARB_create_context_profile");
    _glfw.wgl.EXT_create_context_es2_profile =
        extensionSupportedWGL("WGL_EXT_create_context_es2_profile");
    _glfw.wgl.ARB_create_context_robustness =
        extensionSupportedWGL("WGL_ARB_create_context_robustness");
    _glfw.wgl.ARB_create_context_no_error =
        extensionSupportedWGL("WGL_ARB_create_context_no_error");
    _glfw.wgl.EXT_swap_control =
        extensionSupportedWGL("WGL_EXT_swap_control");
    _glfw.wgl.EXT_colorspace =
        extensionSupportedWGL("WGL_EXT_colorspace");
    _glfw.wgl.ARB_pixel_format =
        extensionSupportedWGL("WGL_ARB_pixel_format");
    _glfw.wgl.ARB_context_flush_control =
        extensionSupportedWGL("WGL_ARB_context_flush_control");

    wglMakeCurrent(pdc, prc);
    wglDeleteContext(rc);
    return GLFW_TRUE;
}

// Terminate WGL
//
void _glfwTerminateWGL(void)
{
    if (_glfw.wgl.instance)
        FreeLibrary(_glfw.wgl.instance);
}

#define setAttrib(a, v) \
{ \
    assert(((size_t) index + 1) < sizeof(attribs) / sizeof(attribs[0])); \
    attribs[index++] = a; \
    attribs[index++] = v; \
}

// Create the OpenGL or OpenGL ES context
//
GLFWbool _glfwCreateContextWGL(_GLFWwindow* window,
                               const _GLFWctxconfig* ctxconfig,
                               const _GLFWfbconfig* fbconfig)
{
    int attribs[40];
    int pixelFormat;
    PIXELFORMATDESCRIPTOR pfd;
    HGLRC share = NULL;

    if (ctxconfig->share)
        share = ctxconfig->share->context.wgl.handle;

    window->context.wgl.dc = GetDC(window->win32.handle);
    if (!window->context.wgl.dc)
    {
        _glfwInputError(GLFW_PLATFORM_ERROR,
                        "WGL: Failed to retrieve DC for window");
        return GLFW_FALSE;
    }

    pixelFormat = choosePixelFormat(window, ctxconfig, fbconfig);
    if (!pixelFormat)
        return GLFW_FALSE;

    if (!DescribePixelFormat(window->context.wgl.dc,
                             pixelFormat, sizeof(pfd), &pfd))
    {
        _glfwInputErrorWin32(GLFW_PLATFORM_ERROR,
                             "WGL: Failed to retrieve PFD for selected pixel format");
        return GLFW_FALSE;
    }

    if (!SetPixelFormat(window->context.wgl.dc, pixelFormat, &pfd))
    {
        _glfwInputErrorWin32(GLFW_PLATFORM_ERROR,
                             "WGL: Failed to set selected pixel format");
        return GLFW_FALSE;
    }

    if (ctxconfig->client == GLFW_OPENGL_API)
    {
        if (ctxconfig->forward)
        {
            if (!_glfw.wgl.ARB_create_context)
            {
                _glfwInputError(GLFW_VERSION_UNAVAILABLE,
                                "WGL: A forward compatible OpenGL context requested but WGL_ARB_create_context is unavailable");
                return GLFW_FALSE;
            }
        }

        if (ctxconfig->profile)
        {
            if (!_glfw.wgl.ARB_create_context_profile)
            {
                _glfwInputError(GLFW_VERSION_UNAVAILABLE,
                                "WGL: OpenGL profile requested but WGL_ARB_create_context_profile is unavailable");
                return GLFW_FALSE;
            }
        }
    }
    else
    {
        if (!_glfw.wgl.ARB_create_context ||
            !_glfw.wgl.ARB_create_context_profile ||
            !_glfw.wgl.EXT_create_context_es2_profile)
        {
            _glfwInputError(GLFW_API_UNAVAILABLE,
                            "WGL: OpenGL ES requested but WGL_ARB_create_context_es2_profile is unavailable");
            return GLFW_FALSE;
        }
    }

    if (_glfw.wgl.ARB_create_context)
    {
        int index = 0, mask = 0, flags = 0;

        if (ctxconfig->client == GLFW_OPENGL_API)
        {
            if (ctxconfig->forward)
                flags |= WGL_CONTEXT_FORWARD_COMPATIBLE_BIT_ARB;

            if (ctxconfig->profile == GLFW_OPENGL_CORE_PROFILE)
                mask |= WGL_CONTEXT_CORE_PROFILE_BIT_ARB;
            else if (ctxconfig->profile == GLFW_OPENGL_COMPAT_PROFILE)
                mask |= WGL_CONTEXT_COMPATIBILITY_PROFILE_BIT_ARB;
        }
        else
            mask |= WGL_CONTEXT_ES2_PROFILE_BIT_EXT;

        if (ctxconfig->debug)
            flags |= WGL_CONTEXT_DEBUG_BIT_ARB;

        if (ctxconfig->robustness)
        {
            if (_glfw.wgl.ARB_create_context_robustness)
            {
                if (ctxconfig->robustness == GLFW_NO_RESET_NOTIFICATION)
                {
                    setAttrib(WGL_CONTEXT_RESET_NOTIFICATION_STRATEGY_ARB,
                              WGL_NO_RESET_NOTIFICATION_ARB);
                }
                else if (ctxconfig->robustness == GLFW_LOSE_CONTEXT_ON_RESET)
                {
                    setAttrib(WGL_CONTEXT_RESET_NOTIFICATION_STRATEGY_ARB,
                              WGL_LOSE_CONTEXT_ON_RESET_ARB);
                }

                flags |= WGL_CONTEXT_ROBUST_ACCESS_BIT_ARB;
            }
        }

        if (ctxconfig->release)
        {
            if (_glfw.wgl.ARB_context_flush_control)
            {
                if (ctxconfig->release == GLFW_RELEASE_BEHAVIOR_NONE)
                {
                    setAttrib(WGL_CONTEXT_RELEASE_BEHAVIOR_ARB,
                              WGL_CONTEXT_RELEASE_BEHAVIOR_NONE_ARB);
                }
                else if (ctxconfig->release == GLFW_RELEASE_BEHAVIOR_FLUSH)
                {
                    setAttrib(WGL_CONTEXT_RELEASE_BEHAVIOR_ARB,
                              WGL_CONTEXT_RELEASE_BEHAVIOR_FLUSH_ARB);
                }
            }
        }

        if (ctxconfig->noerror)
        {
            if (_glfw.wgl.ARB_create_context_no_error)
                setAttrib(WGL_CONTEXT_OPENGL_NO_ERROR_ARB, GLFW_TRUE);
        }

        // NOTE: Only request an explicitly versioned context when necessary, as
        //       explicitly requesting version 1.0 does not always return the
        //       highest version supported by the driver
        if (ctxconfig->major != 1 || ctxconfig->minor != 0)
        {
            setAttrib(WGL_CONTEXT_MAJOR_VERSION_ARB, ctxconfig->major);
            setAttrib(WGL_CONTEXT_MINOR_VERSION_ARB, ctxconfig->minor);
        }

        if (flags)
            setAttrib(WGL_CONTEXT_FLAGS_ARB, flags);

        if (mask)
            setAttrib(WGL_CONTEXT_PROFILE_MASK_ARB, mask);

        setAttrib(0, 0);

        window->context.wgl.handle =
            wglCreateContextAttribsARB(window->context.wgl.dc, share, attribs);
        if (!window->context.wgl.handle)
        {
            const DWORD error = GetLastError();

            if (error == (0xc0070000 | ERROR_INVALID_VERSION_ARB))
            {
                if (ctxconfig->client == GLFW_OPENGL_API)
                {
                    _glfwInputError(GLFW_VERSION_UNAVAILABLE,
                                    "WGL: Driver does not support OpenGL version %i.%i",
                                    ctxconfig->major,
                                    ctxconfig->minor);
                }
                else
                {
                    _glfwInputError(GLFW_VERSION_UNAVAILABLE,
                                    "WGL: Driver does not support OpenGL ES version %i.%i",
                                    ctxconfig->major,
                                    ctxconfig->minor);
                }
            }
            else if (error == (0xc0070000 | ERROR_INVALID_PROFILE_ARB))
            {
                _glfwInputError(GLFW_VERSION_UNAVAILABLE,
                                "WGL: Driver does not support the requested OpenGL profile");
            }
            else if (error == (0xc0070000 | ERROR_INCOMPATIBLE_DEVICE_CONTEXTS_ARB))
            {
                _glfwInputError(GLFW_INVALID_VALUE,
                                "WGL: The share context is not compatible with the requested context");
            }
            else
            {
                if (ctxconfig->client == GLFW_OPENGL_API)
                {
                    _glfwInputError(GLFW_VERSION_UNAVAILABLE,
                                    "WGL: Failed to create OpenGL context");
                }
                else
                {
                    _glfwInputError(GLFW_VERSION_UNAVAILABLE,
                                    "WGL: Failed to create OpenGL ES context");
                }
            }

            return GLFW_FALSE;
        }
    }
    else
    {
        window->context.wgl.handle = wglCreateContext(window->context.wgl.dc);
        if (!window->context.wgl.handle)
        {
            _glfwInputErrorWin32(GLFW_VERSION_UNAVAILABLE,
                                 "WGL: Failed to create OpenGL context");
            return GLFW_FALSE;
        }

        if (share)
        {
            if (!wglShareLists(share, window->context.wgl.handle))
            {
                _glfwInputErrorWin32(GLFW_PLATFORM_ERROR,
                                     "WGL: Failed to enable sharing with specified OpenGL context");
                return GLFW_FALSE;
            }
        }
    }

    window->context.makeCurrent = makeContextCurrentWGL;
    window->context.swapBuffers = swapBuffersWGL;
    window->context.swapInterval = swapIntervalWGL;
    window->context.extensionSupported = extensionSupportedWGL;
    window->context.getProcAddress = getProcAddressWGL;
    window->context.destroy = destroyContextWGL;

    return GLFW_TRUE;
}

#undef setAttrib


//////////////////////////////////////////////////////////////////////////
//////                        GLFW native API                       //////
//////////////////////////////////////////////////////////////////////////

GLFWAPI HGLRC glfwGetWGLContext(GLFWwindow* handle)
{
    _GLFWwindow* window = (_GLFWwindow*) handle;
    _GLFW_REQUIRE_INIT_OR_RETURN(NULL);

    if (window->context.client == GLFW_NO_API)
    {
        _glfwInputError(GLFW_NO_WINDOW_CONTEXT, NULL);
        return NULL;
    }

    return window->context.wgl.handle;
}



==> figs/from-dave/deps/glfw/src/wgl_context.h <==
//========================================================================
// GLFW 3.3 WGL - www.glfw.org
//------------------------------------------------------------------------
// Copyright (c) 2002-2006 Marcus Geelnard
// Copyright (c) 2006-2018 Camilla Löwy <elmindreda@glfw.org>
//
// This software is provided 'as-is', without any express or implied
// warranty. In no event will the authors be held liable for any damages
// arising from the use of this software.
//
// Permission is granted to anyone to use this software for any purpose,
// including commercial applications, and to alter it and redistribute it
// freely, subject to the following restrictions:
//
// 1. The origin of this software must not be misrepresented; you must not
//    claim that you wrote the original software. If you use this software
//    in a product, an acknowledgment in the product documentation would
//    be appreciated but is not required.
//
// 2. Altered source versions must be plainly marked as such, and must not
//    be misrepresented as being the original software.
//
// 3. This notice may not be removed or altered from any source
//    distribution.
//
//========================================================================

#define WGL_NUMBER_PIXEL_FORMATS_ARB 0x2000
#define WGL_SUPPORT_OPENGL_ARB 0x2010
#define WGL_DRAW_TO_WINDOW_ARB 0x2001
#define WGL_PIXEL_TYPE_ARB 0x2013
#define WGL_TYPE_RGBA_ARB 0x202b
#define WGL_ACCELERATION_ARB 0x2003
#define WGL_NO_ACCELERATION_ARB 0x2025
#define WGL_RED_BITS_ARB 0x2015
#define WGL_RED_SHIFT_ARB 0x2016
#define WGL_GREEN_BITS_ARB 0x2017
#define WGL_GREEN_SHIFT_ARB 0x2018
#define WGL_BLUE_BITS_ARB 0x2019
#define WGL_BLUE_SHIFT_ARB 0x201a
#define WGL_ALPHA_BITS_ARB 0x201b
#define WGL_ALPHA_SHIFT_ARB 0x201c
#define WGL_ACCUM_BITS_ARB 0x201d
#define WGL_ACCUM_RED_BITS_ARB 0x201e
#define WGL_ACCUM_GREEN_BITS_ARB 0x201f
#define WGL_ACCUM_BLUE_BITS_ARB 0x2020
#define WGL_ACCUM_ALPHA_BITS_ARB 0x2021
#define WGL_DEPTH_BITS_ARB 0x2022
#define WGL_STENCIL_BITS_ARB 0x2023
#define WGL_AUX_BUFFERS_ARB 0x2024
#define WGL_STEREO_ARB 0x2012
#define WGL_DOUBLE_BUFFER_ARB 0x2011
#define WGL_SAMPLES_ARB 0x2042
#define WGL_FRAMEBUFFER_SRGB_CAPABLE_ARB 0x20a9
#define WGL_CONTEXT_DEBUG_BIT_ARB 0x00000001
#define WGL_CONTEXT_FORWARD_COMPATIBLE_BIT_ARB 0x00000002
#define WGL_CONTEXT_PROFILE_MASK_ARB 0x9126
#define WGL_CONTEXT_CORE_PROFILE_BIT_ARB 0x00000001
#define WGL_CONTEXT_COMPATIBILITY_PROFILE_BIT_ARB 0x00000002
#define WGL_CONTEXT_MAJOR_VERSION_ARB 0x2091
#define WGL_CONTEXT_MINOR_VERSION_ARB 0x2092
#define WGL_CONTEXT_FLAGS_ARB 0x2094
#define WGL_CONTEXT_ES2_PROFILE_BIT_EXT 0x00000004
#define WGL_CONTEXT_ROBUST_ACCESS_BIT_ARB 0x00000004
#define WGL_LOSE_CONTEXT_ON_RESET_ARB 0x8252
#define WGL_CONTEXT_RESET_NOTIFICATION_STRATEGY_ARB 0x8256
#define WGL_NO_RESET_NOTIFICATION_ARB 0x8261
#define WGL_CONTEXT_RELEASE_BEHAVIOR_ARB 0x2097
#define WGL_CONTEXT_RELEASE_BEHAVIOR_NONE_ARB 0
#define WGL_CONTEXT_RELEASE_BEHAVIOR_FLUSH_ARB 0x2098
#define WGL_CONTEXT_OPENGL_NO_ERROR_ARB 0x31b3
#define WGL_COLORSPACE_EXT 0x309d
#define WGL_COLORSPACE_SRGB_EXT 0x3089

#define ERROR_INVALID_VERSION_ARB 0x2095
#define ERROR_INVALID_PROFILE_ARB 0x2096
#define ERROR_INCOMPATIBLE_DEVICE_CONTEXTS_ARB 0x2054

// WGL extension pointer typedefs
typedef BOOL (WINAPI * PFNWGLSWAPINTERVALEXTPROC)(int);
typedef BOOL (WINAPI * PFNWGLGETPIXELFORMATATTRIBIVARBPROC)(HDC,int,int,UINT,const int*,int*);
typedef const char* (WINAPI * PFNWGLGETEXTENSIONSSTRINGEXTPROC)(void);
typedef const char* (WINAPI * PFNWGLGETEXTENSIONSSTRINGARBPROC)(HDC);
typedef HGLRC (WINAPI * PFNWGLCREATECONTEXTATTRIBSARBPROC)(HDC,HGLRC,const int*);
#define wglSwapIntervalEXT _glfw.wgl.SwapIntervalEXT
#define wglGetPixelFormatAttribivARB _glfw.wgl.GetPixelFormatAttribivARB
#define wglGetExtensionsStringEXT _glfw.wgl.GetExtensionsStringEXT
#define wglGetExtensionsStringARB _glfw.wgl.GetExtensionsStringARB
#define wglCreateContextAttribsARB _glfw.wgl.CreateContextAttribsARB

// opengl32.dll function pointer typedefs
typedef HGLRC (WINAPI * PFN_wglCreateContext)(HDC);
typedef BOOL (WINAPI * PFN_wglDeleteContext)(HGLRC);
typedef PROC (WINAPI * PFN_wglGetProcAddress)(LPCSTR);
typedef HDC (WINAPI * PFN_wglGetCurrentDC)(void);
typedef HGLRC (WINAPI * PFN_wglGetCurrentContext)(void);
typedef BOOL (WINAPI * PFN_wglMakeCurrent)(HDC,HGLRC);
typedef BOOL (WINAPI * PFN_wglShareLists)(HGLRC,HGLRC);
#define wglCreateContext _glfw.wgl.CreateContext
#define wglDeleteContext _glfw.wgl.DeleteContext
#define wglGetProcAddress _glfw.wgl.GetProcAddress
#define wglGetCurrentDC _glfw.wgl.GetCurrentDC
#define wglGetCurrentContext _glfw.wgl.GetCurrentContext
#define wglMakeCurrent _glfw.wgl.MakeCurrent
#define wglShareLists _glfw.wgl.ShareLists

#define _GLFW_RECREATION_NOT_NEEDED 0
#define _GLFW_RECREATION_REQUIRED   1
#define _GLFW_RECREATION_IMPOSSIBLE 2

#define _GLFW_PLATFORM_CONTEXT_STATE            _GLFWcontextWGL wgl
#define _GLFW_PLATFORM_LIBRARY_CONTEXT_STATE    _GLFWlibraryWGL wgl


// WGL-specific per-context data
//
typedef struct _GLFWcontextWGL
{
    HDC       dc;
    HGLRC     handle;
    int       interval;

} _GLFWcontextWGL;

// WGL-specific global data
//
typedef struct _GLFWlibraryWGL
{
    HINSTANCE                           instance;
    PFN_wglCreateContext                CreateContext;
    PFN_wglDeleteContext                DeleteContext;
    PFN_wglGetProcAddress               GetProcAddress;
    PFN_wglGetCurrentDC                 GetCurrentDC;
    PFN_wglGetCurrentContext            GetCurrentContext;
    PFN_wglMakeCurrent                  MakeCurrent;
    PFN_wglShareLists                   ShareLists;

    PFNWGLSWAPINTERVALEXTPROC           SwapIntervalEXT;
    PFNWGLGETPIXELFORMATATTRIBIVARBPROC GetPixelFormatAttribivARB;
    PFNWGLGETEXTENSIONSSTRINGEXTPROC    GetExtensionsStringEXT;
    PFNWGLGETEXTENSIONSSTRINGARBPROC    GetExtensionsStringARB;
    PFNWGLCREATECONTEXTATTRIBSARBPROC   CreateContextAttribsARB;
    GLFWbool                            EXT_swap_control;
    GLFWbool                            EXT_colorspace;
    GLFWbool                            ARB_multisample;
    GLFWbool                            ARB_framebuffer_sRGB;
    GLFWbool                            EXT_framebuffer_sRGB;
    GLFWbool                            ARB_pixel_format;
    GLFWbool                            ARB_create_context;
    GLFWbool                            ARB_create_context_profile;
    GLFWbool                            EXT_create_context_es2_profile;
    GLFWbool                            ARB_create_context_robustness;
    GLFWbool                            ARB_create_context_no_error;
    GLFWbool                            ARB_context_flush_control;

} _GLFWlibraryWGL;


GLFWbool _glfwInitWGL(void);
void _glfwTerminateWGL(void);
GLFWbool _glfwCreateContextWGL(_GLFWwindow* window,
                               const _GLFWctxconfig* ctxconfig,
                               const _GLFWfbconfig* fbconfig);



==> figs/from-dave/deps/glfw/src/win32_init.c <==
//========================================================================
// GLFW 3.3 Win32 - www.glfw.org
//------------------------------------------------------------------------
// Copyright (c) 2002-2006 Marcus Geelnard
// Copyright (c) 2006-2019 Camilla Löwy <elmindreda@glfw.org>
//
// This software is provided 'as-is', without any express or implied
// warranty. In no event will the authors be held liable for any damages
// arising from the use of this software.
//
// Permission is granted to anyone to use this software for any purpose,
// including commercial applications, and to alter it and redistribute it
// freely, subject to the following restrictions:
//
// 1. The origin of this software must not be misrepresented; you must not
//    claim that you wrote the original software. If you use this software
//    in a product, an acknowledgment in the product documentation would
//    be appreciated but is not required.
//
// 2. Altered source versions must be plainly marked as such, and must not
//    be misrepresented as being the original software.
//
// 3. This notice may not be removed or altered from any source
//    distribution.
//
//========================================================================
// Please use C89 style variable declarations in this file because VS 2010
//========================================================================

#include "internal.h"

#include <stdlib.h>
#include <malloc.h>

static const GUID _glfw_GUID_DEVINTERFACE_HID =
    {0x4d1e55b2,0xf16f,0x11cf,{0x88,0xcb,0x00,0x11,0x11,0x00,0x00,0x30}};

#define GUID_DEVINTERFACE_HID _glfw_GUID_DEVINTERFACE_HID

#if defined(_GLFW_USE_HYBRID_HPG) || defined(_GLFW_USE_OPTIMUS_HPG)

// Executables (but not DLLs) exporting this symbol with this value will be
// automatically directed to the high-performance GPU on Nvidia Optimus systems
// with up-to-date drivers
//
__declspec(dllexport) DWORD NvOptimusEnablement = 1;

// Executables (but not DLLs) exporting this symbol with this value will be
// automatically directed to the high-performance GPU on AMD PowerXpress systems
// with up-to-date drivers
//
__declspec(dllexport) int AmdPowerXpressRequestHighPerformance = 1;

#endif // _GLFW_USE_HYBRID_HPG

#if defined(_GLFW_BUILD_DLL)

// GLFW DLL entry point
//
BOOL WINAPI DllMain(HINSTANCE instance, DWORD reason, LPVOID reserved)
{
    return TRUE;
}

#endif // _GLFW_BUILD_DLL

// Load necessary libraries (DLLs)
//
static GLFWbool loadLibraries(void)
{
    _glfw.win32.winmm.instance = LoadLibraryA("winmm.dll");
    if (!_glfw.win32.winmm.instance)
    {
        _glfwInputErrorWin32(GLFW_PLATFORM_ERROR,
                             "Win32: Failed to load winmm.dll");
        return GLFW_FALSE;
    }

    _glfw.win32.winmm.GetTime = (PFN_timeGetTime)
        GetProcAddress(_glfw.win32.winmm.instance, "timeGetTime");

    _glfw.win32.user32.instance = LoadLibraryA("user32.dll");
    if (!_glfw.win32.user32.instance)
    {
        _glfwInputErrorWin32(GLFW_PLATFORM_ERROR,
                             "Win32: Failed to load user32.dll");
        return GLFW_FALSE;
    }

    _glfw.win32.user32.SetProcessDPIAware_ = (PFN_SetProcessDPIAware)
        GetProcAddress(_glfw.win32.user32.instance, "SetProcessDPIAware");
    _glfw.win32.user32.ChangeWindowMessageFilterEx_ = (PFN_ChangeWindowMessageFilterEx)
        GetProcAddress(_glfw.win32.user32.instance, "ChangeWindowMessageFilterEx");
    _glfw.win32.user32.EnableNonClientDpiScaling_ = (PFN_EnableNonClientDpiScaling)
        GetProcAddress(_glfw.win32.user32.instance, "EnableNonClientDpiScaling");
    _glfw.win32.user32.SetProcessDpiAwarenessContext_ = (PFN_SetProcessDpiAwarenessContext)
        GetProcAddress(_glfw.win32.user32.instance, "SetProcessDpiAwarenessContext");
    _glfw.win32.user32.GetDpiForWindow_ = (PFN_GetDpiForWindow)
        GetProcAddress(_glfw.win32.user32.instance, "GetDpiForWindow");
    _glfw.win32.user32.AdjustWindowRectExForDpi_ = (PFN_AdjustWindowRectExForDpi)
        GetProcAddress(_glfw.win32.user32.instance, "AdjustWindowRectExForDpi");

    _glfw.win32.dinput8.instance = LoadLibraryA("dinput8.dll");
    if (_glfw.win32.dinput8.instance)
    {
        _glfw.win32.dinput8.Create = (PFN_DirectInput8Create)
            GetProcAddress(_glfw.win32.dinput8.instance, "DirectInput8Create");
    }

    {
        int i;
        const char* names[] =
        {
            "xinput1_4.dll",
            "xinput1_3.dll",
            "xinput9_1_0.dll",
            "xinput1_2.dll",
            "xinput1_1.dll",
            NULL
        };

        for (i = 0;  names[i];  i++)
        {
            _glfw.win32.xinput.instance = LoadLibraryA(names[i]);
            if (_glfw.win32.xinput.instance)
            {
                _glfw.win32.xinput.GetCapabilities = (PFN_XInputGetCapabilities)
                    GetProcAddress(_glfw.win32.xinput.instance, "XInputGetCapabilities");
                _glfw.win32.xinput.GetState = (PFN_XInputGetState)
                    GetProcAddress(_glfw.win32.xinput.instance, "XInputGetState");

                break;
            }
        }
    }

    _glfw.win32.dwmapi.instance = LoadLibraryA("dwmapi.dll");
    if (_glfw.win32.dwmapi.instance)
    {
        _glfw.win32.dwmapi.IsCompositionEnabled = (PFN_DwmIsCompositionEnabled)
            GetProcAddress(_glfw.win32.dwmapi.instance, "DwmIsCompositionEnabled");
        _glfw.win32.dwmapi.Flush = (PFN_DwmFlush)
            GetProcAddress(_glfw.win32.dwmapi.instance, "DwmFlush");
        _glfw.win32.dwmapi.EnableBlurBehindWindow = (PFN_DwmEnableBlurBehindWindow)
            GetProcAddress(_glfw.win32.dwmapi.instance, "DwmEnableBlurBehindWindow");
    }

    _glfw.win32.shcore.instance = LoadLibraryA("shcore.dll");
    if (_glfw.win32.shcore.instance)
    {
        _glfw.win32.shcore.SetProcessDpiAwareness_ = (PFN_SetProcessDpiAwareness)
            GetProcAddress(_glfw.win32.shcore.instance, "SetProcessDpiAwareness");
        _glfw.win32.shcore.GetDpiForMonitor_ = (PFN_GetDpiForMonitor)
            GetProcAddress(_glfw.win32.shcore.instance, "GetDpiForMonitor");
    }

    _glfw.win32.ntdll.instance = LoadLibraryA("ntdll.dll");
    if (_glfw.win32.ntdll.instance)
    {
        _glfw.win32.ntdll.RtlVerifyVersionInfo_ = (PFN_RtlVerifyVersionInfo)
            GetProcAddress(_glfw.win32.ntdll.instance, "RtlVerifyVersionInfo");
    }

    return GLFW_TRUE;
}

// Unload used libraries (DLLs)
//
static void freeLibraries(void)
{
    if (_glfw.win32.xinput.instance)
        FreeLibrary(_glfw.win32.xinput.instance);

    if (_glfw.win32.dinput8.instance)
        FreeLibrary(_glfw.win32.dinput8.instance);

    if (_glfw.win32.winmm.instance)
        FreeLibrary(_glfw.win32.winmm.instance);

    if (_glfw.win32.user32.instance)
        FreeLibrary(_glfw.win32.user32.instance);

    if (_glfw.win32.dwmapi.instance)
        FreeLibrary(_glfw.win32.dwmapi.instance);

    if (_glfw.win32.shcore.instance)
        FreeLibrary(_glfw.win32.shcore.instance);

    if (_glfw.win32.ntdll.instance)
        FreeLibrary(_glfw.win32.ntdll.instance);
}

// Create key code translation tables
//
static void createKeyTables(void)
{
    int scancode;

    memset(_glfw.win32.keycodes, -1, sizeof(_glfw.win32.keycodes));
    memset(_glfw.win32.scancodes, -1, sizeof(_glfw.win32.scancodes));

    _glfw.win32.keycodes[0x00B] = GLFW_KEY_0;
    _glfw.win32.keycodes[0x002] = GLFW_KEY_1;
    _glfw.win32.keycodes[0x003] = GLFW_KEY_2;
    _glfw.win32.keycodes[0x004] = GLFW_KEY_3;
    _glfw.win32.keycodes[0x005] = GLFW_KEY_4;
    _glfw.win32.keycodes[0x006] = GLFW_KEY_5;
    _glfw.win32.keycodes[0x007] = GLFW_KEY_6;
    _glfw.win32.keycodes[0x008] = GLFW_KEY_7;
    _glfw.win32.keycodes[0x009] = GLFW_KEY_8;
    _glfw.win32.keycodes[0x00A] = GLFW_KEY_9;
    _glfw.win32.keycodes[0x01E] = GLFW_KEY_A;
    _glfw.win32.keycodes[0x030] = GLFW_KEY_B;
    _glfw.win32.keycodes[0x02E] = GLFW_KEY_C;
    _glfw.win32.keycodes[0x020] = GLFW_KEY_D;
    _glfw.win32.keycodes[0x012] = GLFW_KEY_E;
    _glfw.win32.keycodes[0x021] = GLFW_KEY_F;
    _glfw.win32.keycodes[0x022] = GLFW_KEY_G;
    _glfw.win32.keycodes[0x023] = GLFW_KEY_H;
    _glfw.win32.keycodes[0x017] = GLFW_KEY_I;
    _glfw.win32.keycodes[0x024] = GLFW_KEY_J;
    _glfw.win32.keycodes[0x025] = GLFW_KEY_K;
    _glfw.win32.keycodes[0x026] = GLFW_KEY_L;
    _glfw.win32.keycodes[0x032] = GLFW_KEY_M;
    _glfw.win32.keycodes[0x031] = GLFW_KEY_N;
    _glfw.win32.keycodes[0x018] = GLFW_KEY_O;
    _glfw.win32.keycodes[0x019] = GLFW_KEY_P;
    _glfw.win32.keycodes[0x010] = GLFW_KEY_Q;
    _glfw.win32.keycodes[0x013] = GLFW_KEY_R;
    _glfw.win32.keycodes[0x01F] = GLFW_KEY_S;
    _glfw.win32.keycodes[0x014] = GLFW_KEY_T;
    _glfw.win32.keycodes[0x016] = GLFW_KEY_U;
    _glfw.win32.keycodes[0x02F] = GLFW_KEY_V;
    _glfw.win32.keycodes[0x011] = GLFW_KEY_W;
    _glfw.win32.keycodes[0x02D] = GLFW_KEY_X;
    _glfw.win32.keycodes[0x015] = GLFW_KEY_Y;
    _glfw.win32.keycodes[0x02C] = GLFW_KEY_Z;

    _glfw.win32.keycodes[0x028] = GLFW_KEY_APOSTROPHE;
    _glfw.win32.keycodes[0x02B] = GLFW_KEY_BACKSLASH;
    _glfw.win32.keycodes[0x033] = GLFW_KEY_COMMA;
    _glfw.win32.keycodes[0x00D] = GLFW_KEY_EQUAL;
    _glfw.win32.keycodes[0x029] = GLFW_KEY_GRAVE_ACCENT;
    _glfw.win32.keycodes[0x01A] = GLFW_KEY_LEFT_BRACKET;
    _glfw.win32.keycodes[0x00C] = GLFW_KEY_MINUS;
    _glfw.win32.keycodes[0x034] = GLFW_KEY_PERIOD;
    _glfw.win32.keycodes[0x01B] = GLFW_KEY_RIGHT_BRACKET;
    _glfw.win32.keycodes[0x027] = GLFW_KEY_SEMICOLON;
    _glfw.win32.keycodes[0x035] = GLFW_KEY_SLASH;
    _glfw.win32.keycodes[0x056] = GLFW_KEY_WORLD_2;

    _glfw.win32.keycodes[0x00E] = GLFW_KEY_BACKSPACE;
    _glfw.win32.keycodes[0x153] = GLFW_KEY_DELETE;
    _glfw.win32.keycodes[0x14F] = GLFW_KEY_END;
    _glfw.win32.keycodes[0x01C] = GLFW_KEY_ENTER;
    _glfw.win32.keycodes[0x001] = GLFW_KEY_ESCAPE;
    _glfw.win32.keycodes[0x147] = GLFW_KEY_HOME;
    _glfw.win32.keycodes[0x152] = GLFW_KEY_INSERT;
    _glfw.win32.keycodes[0x15D] = GLFW_KEY_MENU;
    _glfw.win32.keycodes[0x151] = GLFW_KEY_PAGE_DOWN;
    _glfw.win32.keycodes[0x149] = GLFW_KEY_PAGE_UP;
    _glfw.win32.keycodes[0x045] = GLFW_KEY_PAUSE;
    _glfw.win32.keycodes[0x146] = GLFW_KEY_PAUSE;
    _glfw.win32.keycodes[0x039] = GLFW_KEY_SPACE;
    _glfw.win32.keycodes[0x00F] = GLFW_KEY_TAB;
    _glfw.win32.keycodes[0x03A] = GLFW_KEY_CAPS_LOCK;
    _glfw.win32.keycodes[0x145] = GLFW_KEY_NUM_LOCK;
    _glfw.win32.keycodes[0x046] = GLFW_KEY_SCROLL_LOCK;
    _glfw.win32.keycodes[0x03B] = GLFW_KEY_F1;
    _glfw.win32.keycodes[0x03C] = GLFW_KEY_F2;
    _glfw.win32.keycodes[0x03D] = GLFW_KEY_F3;
    _glfw.win32.keycodes[0x03E] = GLFW_KEY_F4;
    _glfw.win32.keycodes[0x03F] = GLFW_KEY_F5;
    _glfw.win32.keycodes[0x040] = GLFW_KEY_F6;
    _glfw.win32.keycodes[0x041] = GLFW_KEY_F7;
    _glfw.win32.keycodes[0x042] = GLFW_KEY_F8;
    _glfw.win32.keycodes[0x043] = GLFW_KEY_F9;
    _glfw.win32.keycodes[0x044] = GLFW_KEY_F10;
    _glfw.win32.keycodes[0x057] = GLFW_KEY_F11;
    _glfw.win32.keycodes[0x058] = GLFW_KEY_F12;
    _glfw.win32.keycodes[0x064] = GLFW_KEY_F13;
    _glfw.win32.keycodes[0x065] = GLFW_KEY_F14;
    _glfw.win32.keycodes[0x066] = GLFW_KEY_F15;
    _glfw.win32.keycodes[0x067] = GLFW_KEY_F16;
    _glfw.win32.keycodes[0x068] = GLFW_KEY_F17;
    _glfw.win32.keycodes[0x069] = GLFW_KEY_F18;
    _glfw.win32.keycodes[0x06A] = GLFW_KEY_F19;
    _glfw.win32.keycodes[0x06B] = GLFW_KEY_F20;
    _glfw.win32.keycodes[0x06C] = GLFW_KEY_F21;
    _glfw.win32.keycodes[0x06D] = GLFW_KEY_F22;
    _glfw.win32.keycodes[0x06E] = GLFW_KEY_F23;
    _glfw.win32.keycodes[0x076] = GLFW_KEY_F24;
    _glfw.win32.keycodes[0x038] = GLFW_KEY_LEFT_ALT;
    _glfw.win32.keycodes[0x01D] = GLFW_KEY_LEFT_CONTROL;
    _glfw.win32.keycodes[0x02A] = GLFW_KEY_LEFT_SHIFT;
    _glfw.win32.keycodes[0x15B] = GLFW_KEY_LEFT_SUPER;
    _glfw.win32.keycodes[0x137] = GLFW_KEY_PRINT_SCREEN;
    _glfw.win32.keycodes[0x138] = GLFW_KEY_RIGHT_ALT;
    _glfw.win32.keycodes[0x11D] = GLFW_KEY_RIGHT_CONTROL;
    _glfw.win32.keycodes[0x036] = GLFW_KEY_RIGHT_SHIFT;
    _glfw.win32.keycodes[0x15C] = GLFW_KEY_RIGHT_SUPER;
    _glfw.win32.keycodes[0x150] = GLFW_KEY_DOWN;
    _glfw.win32.keycodes[0x14B] = GLFW_KEY_LEFT;
    _glfw.win32.keycodes[0x14D] = GLFW_KEY_RIGHT;
    _glfw.win32.keycodes[0x148] = GLFW_KEY_UP;

    _glfw.win32.keycodes[0x052] = GLFW_KEY_KP_0;
    _glfw.win32.keycodes[0x04F] = GLFW_KEY_KP_1;
    _glfw.win32.keycodes[0x050] = GLFW_KEY_KP_2;
    _glfw.win32.keycodes[0x051] = GLFW_KEY_KP_3;
    _glfw.win32.keycodes[0x04B] = GLFW_KEY_KP_4;
    _glfw.win32.keycodes[0x04C] = GLFW_KEY_KP_5;
    _glfw.win32.keycodes[0x04D] = GLFW_KEY_KP_6;
    _glfw.win32.keycodes[0x047] = GLFW_KEY_KP_7;
    _glfw.win32.keycodes[0x048] = GLFW_KEY_KP_8;
    _glfw.win32.keycodes[0x049] = GLFW_KEY_KP_9;
    _glfw.win32.keycodes[0x04E] = GLFW_KEY_KP_ADD;
    _glfw.win32.keycodes[0x053] = GLFW_KEY_KP_DECIMAL;
    _glfw.win32.keycodes[0x135] = GLFW_KEY_KP_DIVIDE;
    _glfw.win32.keycodes[0x11C] = GLFW_KEY_KP_ENTER;
    _glfw.win32.keycodes[0x059] = GLFW_KEY_KP_EQUAL;
    _glfw.win32.keycodes[0x037] = GLFW_KEY_KP_MULTIPLY;
    _glfw.win32.keycodes[0x04A] = GLFW_KEY_KP_SUBTRACT;

    for (scancode = 0;  scancode < 512;  scancode++)
    {
        if (_glfw.win32.keycodes[scancode] > 0)
            _glfw.win32.scancodes[_glfw.win32.keycodes[scancode]] = scancode;
    }
}

// Creates a dummy window for behind-the-scenes work
//
static GLFWbool createHelperWindow(void)
{
    MSG msg;

    _glfw.win32.helperWindowHandle =
        CreateWindowExW(WS_EX_OVERLAPPEDWINDOW,
                        _GLFW_WNDCLASSNAME,
                        L"GLFW message window",
                        WS_CLIPSIBLINGS | WS_CLIPCHILDREN,
                        0, 0, 1, 1,
                        NULL, NULL,
                        GetModuleHandleW(NULL),
                        NULL);

    if (!_glfw.win32.helperWindowHandle)
    {
        _glfwInputErrorWin32(GLFW_PLATFORM_ERROR,
                             "Win32: Failed to create helper window");
        return GLFW_FALSE;
    }

    // HACK: The command to the first ShowWindow call is ignored if the parent
    //       process passed along a STARTUPINFO, so clear that with a no-op call
    ShowWindow(_glfw.win32.helperWindowHandle, SW_HIDE);

    // Register for HID device notifications
    {
        DEV_BROADCAST_DEVICEINTERFACE_W dbi;
        ZeroMemory(&dbi, sizeof(dbi));
        dbi.dbcc_size = sizeof(dbi);
        dbi.dbcc_devicetype = DBT_DEVTYP_DEVICEINTERFACE;
        dbi.dbcc_classguid = GUID_DEVINTERFACE_HID;

        _glfw.win32.deviceNotificationHandle =
            RegisterDeviceNotificationW(_glfw.win32.helperWindowHandle,
                                        (DEV_BROADCAST_HDR*) &dbi,
                                        DEVICE_NOTIFY_WINDOW_HANDLE);
    }

    while (PeekMessageW(&msg, _glfw.win32.helperWindowHandle, 0, 0, PM_REMOVE))
    {
        TranslateMessage(&msg);
        DispatchMessageW(&msg);
    }

   return GLFW_TRUE;
}


//////////////////////////////////////////////////////////////////////////
//////                       GLFW internal API                      //////
//////////////////////////////////////////////////////////////////////////

// Returns a wide string version of the specified UTF-8 string
//
WCHAR* _glfwCreateWideStringFromUTF8Win32(const char* source)
{
    WCHAR* target;
    int count;

    count = MultiByteToWideChar(CP_UTF8, 0, source, -1, NULL, 0);
    if (!count)
    {
        _glfwInputErrorWin32(GLFW_PLATFORM_ERROR,
                             "Win32: Failed to convert string from UTF-8");
        return NULL;
    }

    target = calloc(count, sizeof(WCHAR));

    if (!MultiByteToWideChar(CP_UTF8, 0, source, -1, target, count))
    {
        _glfwInputErrorWin32(GLFW_PLATFORM_ERROR,
                             "Win32: Failed to convert string from UTF-8");
        free(target);
        return NULL;
    }

    return target;
}

// Returns a UTF-8 string version of the specified wide string
//
char* _glfwCreateUTF8FromWideStringWin32(const WCHAR* source)
{
    char* target;
    int size;

    size = WideCharToMultiByte(CP_UTF8, 0, source, -1, NULL, 0, NULL, NULL);
    if (!size)
    {
        _glfwInputErrorWin32(GLFW_PLATFORM_ERROR,
                             "Win32: Failed to convert string to UTF-8");
        return NULL;
    }

    target = calloc(size, 1);

    if (!WideCharToMultiByte(CP_UTF8, 0, source, -1, target, size, NULL, NULL))
    {
        _glfwInputErrorWin32(GLFW_PLATFORM_ERROR,
                             "Win32: Failed to convert string to UTF-8");
        free(target);
        return NULL;
    }

    return target;
}

// Reports the specified error, appending information about the last Win32 error
//
void _glfwInputErrorWin32(int error, const char* description)
{
    WCHAR buffer[_GLFW_MESSAGE_SIZE] = L"";
    char message[_GLFW_MESSAGE_SIZE] = "";

    FormatMessageW(FORMAT_MESSAGE_FROM_SYSTEM |
                       FORMAT_MESSAGE_IGNORE_INSERTS |
                       FORMAT_MESSAGE_MAX_WIDTH_MASK,
                   NULL,
                   GetLastError() & 0xffff,
                   MAKELANGID(LANG_NEUTRAL, SUBLANG_DEFAULT),
                   buffer,
                   sizeof(buffer) / sizeof(WCHAR),
                   NULL);
    WideCharToMultiByte(CP_UTF8, 0, buffer, -1, message, sizeof(message), NULL, NULL);

    _glfwInputError(error, "%s: %s", description, message);
}

// Updates key names according to the current keyboard layout
//
void _glfwUpdateKeyNamesWin32(void)
{
    int key;
    BYTE state[256] = {0};

    memset(_glfw.win32.keynames, 0, sizeof(_glfw.win32.keynames));

    for (key = GLFW_KEY_SPACE;  key <= GLFW_KEY_LAST;  key++)
    {
        UINT vk;
        int scancode, length;
        WCHAR chars[16];

        scancode = _glfw.win32.scancodes[key];
        if (scancode == -1)
            continue;

        if (key >= GLFW_KEY_KP_0 && key <= GLFW_KEY_KP_ADD)
        {
            const UINT vks[] = {
                VK_NUMPAD0,  VK_NUMPAD1,  VK_NUMPAD2, VK_NUMPAD3,
                VK_NUMPAD4,  VK_NUMPAD5,  VK_NUMPAD6, VK_NUMPAD7,
                VK_NUMPAD8,  VK_NUMPAD9,  VK_DECIMAL, VK_DIVIDE,
                VK_MULTIPLY, VK_SUBTRACT, VK_ADD
            };

            vk = vks[key - GLFW_KEY_KP_0];
        }
        else
            vk = MapVirtualKey(scancode, MAPVK_VSC_TO_VK);

        length = ToUnicode(vk, scancode, state,
                           chars, sizeof(chars) / sizeof(WCHAR),
                           0);

        if (length == -1)
        {
            length = ToUnicode(vk, scancode, state,
                               chars, sizeof(chars) / sizeof(WCHAR),
                               0);
        }

        if (length < 1)
            continue;

        WideCharToMultiByte(CP_UTF8, 0, chars, 1,
                            _glfw.win32.keynames[key],
                            sizeof(_glfw.win32.keynames[key]),
                            NULL, NULL);
    }
}

// Replacement for IsWindowsVersionOrGreater as MinGW lacks versionhelpers.h
//
BOOL _glfwIsWindowsVersionOrGreaterWin32(WORD major, WORD minor, WORD sp)
{
    OSVERSIONINFOEXW osvi = { sizeof(osvi), major, minor, 0, 0, {0}, sp };
    DWORD mask = VER_MAJORVERSION | VER_MINORVERSION | VER_SERVICEPACKMAJOR;
    ULONGLONG cond = VerSetConditionMask(0, VER_MAJORVERSION, VER_GREATER_EQUAL);
    cond = VerSetConditionMask(cond, VER_MINORVERSION, VER_GREATER_EQUAL);
    cond = VerSetConditionMask(cond, VER_SERVICEPACKMAJOR, VER_GREATER_EQUAL);
    // HACK: Use RtlVerifyVersionInfo instead of VerifyVersionInfoW as the
    //       latter lies unless the user knew to embed a non-default manifest
    //       announcing support for Windows 10 via supportedOS GUID
    return RtlVerifyVersionInfo(&osvi, mask, cond) == 0;
}

// Checks whether we are on at least the specified build of Windows 10
//
BOOL _glfwIsWindows10BuildOrGreaterWin32(WORD build)
{
    OSVERSIONINFOEXW osvi = { sizeof(osvi), 10, 0, build };
    DWORD mask = VER_MAJORVERSION | VER_MINORVERSION | VER_BUILDNUMBER;
    ULONGLONG cond = VerSetConditionMask(0, VER_MAJORVERSION, VER_GREATER_EQUAL);
    cond = VerSetConditionMask(cond, VER_MINORVERSION, VER_GREATER_EQUAL);
    cond = VerSetConditionMask(cond, VER_BUILDNUMBER, VER_GREATER_EQUAL);
    // HACK: Use RtlVerifyVersionInfo instead of VerifyVersionInfoW as the
    //       latter lies unless the user knew to embed a non-default manifest
    //       announcing support for Windows 10 via supportedOS GUID
    return RtlVerifyVersionInfo(&osvi, mask, cond) == 0;
}


//////////////////////////////////////////////////////////////////////////
//////                       GLFW platform API                      //////
//////////////////////////////////////////////////////////////////////////

int _glfwPlatformInit(void)
{
    // To make SetForegroundWindow work as we want, we need to fiddle
    // with the FOREGROUNDLOCKTIMEOUT system setting (we do this as early
    // as possible in the hope of still being the foreground process)
    SystemParametersInfoW(SPI_GETFOREGROUNDLOCKTIMEOUT, 0,
                          &_glfw.win32.foregroundLockTimeout, 0);
    SystemParametersInfoW(SPI_SETFOREGROUNDLOCKTIMEOUT, 0, UIntToPtr(0),
                          SPIF_SENDCHANGE);

    if (!loadLibraries())
        return GLFW_FALSE;

    createKeyTables();
    _glfwUpdateKeyNamesWin32();

    if (_glfwIsWindows10CreatorsUpdateOrGreaterWin32())
        SetProcessDpiAwarenessContext(DPI_AWARENESS_CONTEXT_PER_MONITOR_AWARE_V2);
    else if (IsWindows8Point1OrGreater())
        SetProcessDpiAwareness(PROCESS_PER_MONITOR_DPI_AWARE);
    else if (IsWindowsVistaOrGreater())
        SetProcessDPIAware();

    if (!_glfwRegisterWindowClassWin32())
        return GLFW_FALSE;

    if (!createHelperWindow())
        return GLFW_FALSE;

    _glfwInitTimerWin32();
    _glfwInitJoysticksWin32();

    _glfwPollMonitorsWin32();
    return GLFW_TRUE;
}

void _glfwPlatformTerminate(void)
{
    if (_glfw.win32.deviceNotificationHandle)
        UnregisterDeviceNotification(_glfw.win32.deviceNotificationHandle);

    if (_glfw.win32.helperWindowHandle)
        DestroyWindow(_glfw.win32.helperWindowHandle);

    _glfwUnregisterWindowClassWin32();

    // Restore previous foreground lock timeout system setting
    SystemParametersInfoW(SPI_SETFOREGROUNDLOCKTIMEOUT, 0,
                          UIntToPtr(_glfw.win32.foregroundLockTimeout),
                          SPIF_SENDCHANGE);

    free(_glfw.win32.clipboardString);
    free(_glfw.win32.rawInput);

    _glfwTerminateWGL();
    _glfwTerminateEGL();

    _glfwTerminateJoysticksWin32();

    freeLibraries();
}

const char* _glfwPlatformGetVersionString(void)
{
    return _GLFW_VERSION_NUMBER " Win32 WGL EGL OSMesa"
#if defined(__MINGW32__)
        " MinGW"
#elif defined(_MSC_VER)
        " VisualC"
#endif
#if defined(_GLFW_USE_HYBRID_HPG) || defined(_GLFW_USE_OPTIMUS_HPG)
        " hybrid-GPU"
#endif
#if defined(_GLFW_BUILD_DLL)
        " DLL"
#endif
        ;
}



==> figs/from-dave/deps/glfw/src/win32_joystick.c <==
//========================================================================
// GLFW 3.3 Win32 - www.glfw.org
//------------------------------------------------------------------------
// Copyright (c) 2002-2006 Marcus Geelnard
// Copyright (c) 2006-2019 Camilla Löwy <elmindreda@glfw.org>
//
// This software is provided 'as-is', without any express or implied
// warranty. In no event will the authors be held liable for any damages
// arising from the use of this software.
//
// Permission is granted to anyone to use this software for any purpose,
// including commercial applications, and to alter it and redistribute it
// freely, subject to the following restrictions:
//
// 1. The origin of this software must not be misrepresented; you must not
//    claim that you wrote the original software. If you use this software
//    in a product, an acknowledgment in the product documentation would
//    be appreciated but is not required.
//
// 2. Altered source versions must be plainly marked as such, and must not
//    be misrepresented as being the original software.
//
// 3. This notice may not be removed or altered from any source
//    distribution.
//
//========================================================================
// Please use C89 style variable declarations in this file because VS 2010
//========================================================================

#include "internal.h"

#include <stdio.h>
#include <math.h>

#define _GLFW_TYPE_AXIS     0
#define _GLFW_TYPE_SLIDER   1
#define _GLFW_TYPE_BUTTON   2
#define _GLFW_TYPE_POV      3

// Data produced with DirectInput device object enumeration
//
typedef struct _GLFWobjenumWin32
{
    IDirectInputDevice8W*   device;
    _GLFWjoyobjectWin32*    objects;
    int                     objectCount;
    int                     axisCount;
    int                     sliderCount;
    int                     buttonCount;
    int                     povCount;
} _GLFWobjenumWin32;

// Define local copies of the necessary GUIDs
//
static const GUID _glfw_IID_IDirectInput8W =
    {0xbf798031,0x483a,0x4da2,{0xaa,0x99,0x5d,0x64,0xed,0x36,0x97,0x00}};
static const GUID _glfw_GUID_XAxis =
    {0xa36d02e0,0xc9f3,0x11cf,{0xbf,0xc7,0x44,0x45,0x53,0x54,0x00,0x00}};
static const GUID _glfw_GUID_YAxis =
    {0xa36d02e1,0xc9f3,0x11cf,{0xbf,0xc7,0x44,0x45,0x53,0x54,0x00,0x00}};
static const GUID _glfw_GUID_ZAxis =
    {0xa36d02e2,0xc9f3,0x11cf,{0xbf,0xc7,0x44,0x45,0x53,0x54,0x00,0x00}};
static const GUID _glfw_GUID_RxAxis =
    {0xa36d02f4,0xc9f3,0x11cf,{0xbf,0xc7,0x44,0x45,0x53,0x54,0x00,0x00}};
static const GUID _glfw_GUID_RyAxis =
    {0xa36d02f5,0xc9f3,0x11cf,{0xbf,0xc7,0x44,0x45,0x53,0x54,0x00,0x00}};
static const GUID _glfw_GUID_RzAxis =
    {0xa36d02e3,0xc9f3,0x11cf,{0xbf,0xc7,0x44,0x45,0x53,0x54,0x00,0x00}};
static const GUID _glfw_GUID_Slider =
    {0xa36d02e4,0xc9f3,0x11cf,{0xbf,0xc7,0x44,0x45,0x53,0x54,0x00,0x00}};
static const GUID _glfw_GUID_POV =
    {0xa36d02f2,0xc9f3,0x11cf,{0xbf,0xc7,0x44,0x45,0x53,0x54,0x00,0x00}};

#define IID_IDirectInput8W _glfw_IID_IDirectInput8W
#define GUID_XAxis _glfw_GUID_XAxis
#define GUID_YAxis _glfw_GUID_YAxis
#define GUID_ZAxis _glfw_GUID_ZAxis
#define GUID_RxAxis _glfw_GUID_RxAxis
#define GUID_RyAxis _glfw_GUID_RyAxis
#define GUID_RzAxis _glfw_GUID_RzAxis
#define GUID_Slider _glfw_GUID_Slider
#define GUID_POV _glfw_GUID_POV

// Object data array for our clone of c_dfDIJoystick
// Generated with https://github.com/elmindreda/c_dfDIJoystick2
//
static DIOBJECTDATAFORMAT _glfwObjectDataFormats[] =
{
    { &GUID_XAxis,DIJOFS_X,DIDFT_AXIS|DIDFT_OPTIONAL|DIDFT_ANYINSTANCE,DIDOI_ASPECTPOSITION },
    { &GUID_YAxis,DIJOFS_Y,DIDFT_AXIS|DIDFT_OPTIONAL|DIDFT_ANYINSTANCE,DIDOI_ASPECTPOSITION },
    { &GUID_ZAxis,DIJOFS_Z,DIDFT_AXIS|DIDFT_OPTIONAL|DIDFT_ANYINSTANCE,DIDOI_ASPECTPOSITION },
    { &GUID_RxAxis,DIJOFS_RX,DIDFT_AXIS|DIDFT_OPTIONAL|DIDFT_ANYINSTANCE,DIDOI_ASPECTPOSITION },
    { &GUID_RyAxis,DIJOFS_RY,DIDFT_AXIS|DIDFT_OPTIONAL|DIDFT_ANYINSTANCE,DIDOI_ASPECTPOSITION },
    { &GUID_RzAxis,DIJOFS_RZ,DIDFT_AXIS|DIDFT_OPTIONAL|DIDFT_ANYINSTANCE,DIDOI_ASPECTPOSITION },
    { &GUID_Slider,DIJOFS_SLIDER(0),DIDFT_AXIS|DIDFT_OPTIONAL|DIDFT_ANYINSTANCE,DIDOI_ASPECTPOSITION },
    { &GUID_Slider,DIJOFS_SLIDER(1),DIDFT_AXIS|DIDFT_OPTIONAL|DIDFT_ANYINSTANCE,DIDOI_ASPECTPOSITION },
    { &GUID_POV,DIJOFS_POV(0),DIDFT_POV|DIDFT_OPTIONAL|DIDFT_ANYINSTANCE,0 },
    { &GUID_POV,DIJOFS_POV(1),DIDFT_POV|DIDFT_OPTIONAL|DIDFT_ANYINSTANCE,0 },
    { &GUID_POV,DIJOFS_POV(2),DIDFT_POV|DIDFT_OPTIONAL|DIDFT_ANYINSTANCE,0 },
    { &GUID_POV,DIJOFS_POV(3),DIDFT_POV|DIDFT_OPTIONAL|DIDFT_ANYINSTANCE,0 },
    { NULL,DIJOFS_BUTTON(0),DIDFT_BUTTON|DIDFT_OPTIONAL|DIDFT_ANYINSTANCE,0 },
    { NULL,DIJOFS_BUTTON(1),DIDFT_BUTTON|DIDFT_OPTIONAL|DIDFT_ANYINSTANCE,0 },
    { NULL,DIJOFS_BUTTON(2),DIDFT_BUTTON|DIDFT_OPTIONAL|DIDFT_ANYINSTANCE,0 },
    { NULL,DIJOFS_BUTTON(3),DIDFT_BUTTON|DIDFT_OPTIONAL|DIDFT_ANYINSTANCE,0 },
    { NULL,DIJOFS_BUTTON(4),DIDFT_BUTTON|DIDFT_OPTIONAL|DIDFT_ANYINSTANCE,0 },
    { NULL,DIJOFS_BUTTON(5),DIDFT_BUTTON|DIDFT_OPTIONAL|DIDFT_ANYINSTANCE,0 },
    { NULL,DIJOFS_BUTTON(6),DIDFT_BUTTON|DIDFT_OPTIONAL|DIDFT_ANYINSTANCE,0 },
    { NULL,DIJOFS_BUTTON(7),DIDFT_BUTTON|DIDFT_OPTIONAL|DIDFT_ANYINSTANCE,0 },
    { NULL,DIJOFS_BUTTON(8),DIDFT_BUTTON|DIDFT_OPTIONAL|DIDFT_ANYINSTANCE,0 },
    { NULL,DIJOFS_BUTTON(9),DIDFT_BUTTON|DIDFT_OPTIONAL|DIDFT_ANYINSTANCE,0 },
    { NULL,DIJOFS_BUTTON(10),DIDFT_BUTTON|DIDFT_OPTIONAL|DIDFT_ANYINSTANCE,0 },
    { NULL,DIJOFS_BUTTON(11),DIDFT_BUTTON|DIDFT_OPTIONAL|DIDFT_ANYINSTANCE,0 },
    { NULL,DIJOFS_BUTTON(12),DIDFT_BUTTON|DIDFT_OPTIONAL|DIDFT_ANYINSTANCE,0 },
    { NULL,DIJOFS_BUTTON(13),DIDFT_BUTTON|DIDFT_OPTIONAL|DIDFT_ANYINSTANCE,0 },
    { NULL,DIJOFS_BUTTON(14),DIDFT_BUTTON|DIDFT_OPTIONAL|DIDFT_ANYINSTANCE,0 },
    { NULL,DIJOFS_BUTTON(15),DIDFT_BUTTON|DIDFT_OPTIONAL|DIDFT_ANYINSTANCE,0 },
    { NULL,DIJOFS_BUTTON(16),DIDFT_BUTTON|DIDFT_OPTIONAL|DIDFT_ANYINSTANCE,0 },
    { NULL,DIJOFS_BUTTON(17),DIDFT_BUTTON|DIDFT_OPTIONAL|DIDFT_ANYINSTANCE,0 },
    { NULL,DIJOFS_BUTTON(18),DIDFT_BUTTON|DIDFT_OPTIONAL|DIDFT_ANYINSTANCE,0 },
    { NULL,DIJOFS_BUTTON(19),DIDFT_BUTTON|DIDFT_OPTIONAL|DIDFT_ANYINSTANCE,0 },
    { NULL,DIJOFS_BUTTON(20),DIDFT_BUTTON|DIDFT_OPTIONAL|DIDFT_ANYINSTANCE,0 },
    { NULL,DIJOFS_BUTTON(21),DIDFT_BUTTON|DIDFT_OPTIONAL|DIDFT_ANYINSTANCE,0 },
    { NULL,DIJOFS_BUTTON(22),DIDFT_BUTTON|DIDFT_OPTIONAL|DIDFT_ANYINSTANCE,0 },
    { NULL,DIJOFS_BUTTON(23),DIDFT_BUTTON|DIDFT_OPTIONAL|DIDFT_ANYINSTANCE,0 },
    { NULL,DIJOFS_BUTTON(24),DIDFT_BUTTON|DIDFT_OPTIONAL|DIDFT_ANYINSTANCE,0 },
    { NULL,DIJOFS_BUTTON(25),DIDFT_BUTTON|DIDFT_OPTIONAL|DIDFT_ANYINSTANCE,0 },
    { NULL,DIJOFS_BUTTON(26),DIDFT_BUTTON|DIDFT_OPTIONAL|DIDFT_ANYINSTANCE,0 },
    { NULL,DIJOFS_BUTTON(27),DIDFT_BUTTON|DIDFT_OPTIONAL|DIDFT_ANYINSTANCE,0 },
    { NULL,DIJOFS_BUTTON(28),DIDFT_BUTTON|DIDFT_OPTIONAL|DIDFT_ANYINSTANCE,0 },
    { NULL,DIJOFS_BUTTON(29),DIDFT_BUTTON|DIDFT_OPTIONAL|DIDFT_ANYINSTANCE,0 },
    { NULL,DIJOFS_BUTTON(30),DIDFT_BUTTON|DIDFT_OPTIONAL|DIDFT_ANYINSTANCE,0 },
    { NULL,DIJOFS_BUTTON(31),DIDFT_BUTTON|DIDFT_OPTIONAL|DIDFT_ANYINSTANCE,0 },
};

// Our clone of c_dfDIJoystick
//
static const DIDATAFORMAT _glfwDataFormat =
{
    sizeof(DIDATAFORMAT),
    sizeof(DIOBJECTDATAFORMAT),
    DIDFT_ABSAXIS,
    sizeof(DIJOYSTATE),
    sizeof(_glfwObjectDataFormats) / sizeof(DIOBJECTDATAFORMAT),
    _glfwObjectDataFormats
};

// Returns a description fitting the specified XInput capabilities
//
static const char* getDeviceDescription(const XINPUT_CAPABILITIES* xic)
{
    switch (xic->SubType)
    {
        case XINPUT_DEVSUBTYPE_WHEEL:
            return "XInput Wheel";
        case XINPUT_DEVSUBTYPE_ARCADE_STICK:
            return "XInput Arcade Stick";
        case XINPUT_DEVSUBTYPE_FLIGHT_STICK:
            return "XInput Flight Stick";
        case XINPUT_DEVSUBTYPE_DANCE_PAD:
            return "XInput Dance Pad";
        case XINPUT_DEVSUBTYPE_GUITAR:
            return "XInput Guitar";
        case XINPUT_DEVSUBTYPE_DRUM_KIT:
            return "XInput Drum Kit";
        case XINPUT_DEVSUBTYPE_GAMEPAD:
        {
            if (xic->Flags & XINPUT_CAPS_WIRELESS)
                return "Wireless Xbox Controller";
            else
                return "Xbox Controller";
        }
    }

    return "Unknown XInput Device";
}

// Lexically compare device objects
//
static int compareJoystickObjects(const void* first, const void* second)
{
    const _GLFWjoyobjectWin32* fo = first;
    const _GLFWjoyobjectWin32* so = second;

    if (fo->type != so->type)
        return fo->type - so->type;

    return fo->offset - so->offset;
}

// Checks whether the specified device supports XInput
// Technique from FDInputJoystickManager::IsXInputDeviceFast in ZDoom
//
static GLFWbool supportsXInput(const GUID* guid)
{
    UINT i, count = 0;
    RAWINPUTDEVICELIST* ridl;
    GLFWbool result = GLFW_FALSE;

    if (GetRawInputDeviceList(NULL, &count, sizeof(RAWINPUTDEVICELIST)) != 0)
        return GLFW_FALSE;

    ridl = calloc(count, sizeof(RAWINPUTDEVICELIST));

    if (GetRawInputDeviceList(ridl, &count, sizeof(RAWINPUTDEVICELIST)) == (UINT) -1)
    {
        free(ridl);
        return GLFW_FALSE;
    }

    for (i = 0;  i < count;  i++)
    {
        RID_DEVICE_INFO rdi;
        char name[256];
        UINT size;

        if (ridl[i].dwType != RIM_TYPEHID)
            continue;

        ZeroMemory(&rdi, sizeof(rdi));
        rdi.cbSize = sizeof(rdi);
        size = sizeof(rdi);

        if ((INT) GetRawInputDeviceInfoA(ridl[i].hDevice,
                                         RIDI_DEVICEINFO,
                                         &rdi, &size) == -1)
        {
            continue;
        }

        if (MAKELONG(rdi.hid.dwVendorId, rdi.hid.dwProductId) != (LONG) guid->Data1)
            continue;

        memset(name, 0, sizeof(name));
        size = sizeof(name);

        if ((INT) GetRawInputDeviceInfoA(ridl[i].hDevice,
                                         RIDI_DEVICENAME,
                                         name, &size) == -1)
        {
            break;
        }

        name[sizeof(name) - 1] = '\0';
        if (strstr(name, "IG_"))
        {
            result = GLFW_TRUE;
            break;
        }
    }

    free(ridl);
    return result;
}

// Frees all resources associated with the specified joystick
//
static void closeJoystick(_GLFWjoystick* js)
{
    if (js->win32.device)
    {
        IDirectInputDevice8_Unacquire(js->win32.device);
        IDirectInputDevice8_Release(js->win32.device);
    }

    free(js->win32.objects);

    _glfwFreeJoystick(js);
    _glfwInputJoystick(js, GLFW_DISCONNECTED);
}

// DirectInput device object enumeration callback
// Insights gleaned from SDL
//
static BOOL CALLBACK deviceObjectCallback(const DIDEVICEOBJECTINSTANCEW* doi,
                                          void* user)
{
    _GLFWobjenumWin32* data = user;
    _GLFWjoyobjectWin32* object = data->objects + data->objectCount;

    if (DIDFT_GETTYPE(doi->dwType) & DIDFT_AXIS)
    {
        DIPROPRANGE dipr;

        if (memcmp(&doi->guidType, &GUID_Slider, sizeof(GUID)) == 0)
            object->offset = DIJOFS_SLIDER(data->sliderCount);
        else if (memcmp(&doi->guidType, &GUID_XAxis, sizeof(GUID)) == 0)
            object->offset = DIJOFS_X;
        else if (memcmp(&doi->guidType, &GUID_YAxis, sizeof(GUID)) == 0)
            object->offset = DIJOFS_Y;
        else if (memcmp(&doi->guidType, &GUID_ZAxis, sizeof(GUID)) == 0)
            object->offset = DIJOFS_Z;
        else if (memcmp(&doi->guidType, &GUID_RxAxis, sizeof(GUID)) == 0)
            object->offset = DIJOFS_RX;
        else if (memcmp(&doi->guidType, &GUID_RyAxis, sizeof(GUID)) == 0)
            object->offset = DIJOFS_RY;
        else if (memcmp(&doi->guidType, &GUID_RzAxis, sizeof(GUID)) == 0)
            object->offset = DIJOFS_RZ;
        else
            return DIENUM_CONTINUE;

        ZeroMemory(&dipr, sizeof(dipr));
        dipr.diph.dwSize = sizeof(dipr);
        dipr.diph.dwHeaderSize = sizeof(dipr.diph);
        dipr.diph.dwObj = doi->dwType;
        dipr.diph.dwHow = DIPH_BYID;
        dipr.lMin = -32768;
        dipr.lMax =  32767;

        if (FAILED(IDirectInputDevice8_SetProperty(data->device,
                                                   DIPROP_RANGE,
                                                   &dipr.diph)))
        {
            return DIENUM_CONTINUE;
        }

        if (memcmp(&doi->guidType, &GUID_Slider, sizeof(GUID)) == 0)
        {
            object->type = _GLFW_TYPE_SLIDER;
            data->sliderCount++;
        }
        else
        {
            object->type = _GLFW_TYPE_AXIS;
            data->axisCount++;
        }
    }
    else if (DIDFT_GETTYPE(doi->dwType) & DIDFT_BUTTON)
    {
        object->offset = DIJOFS_BUTTON(data->buttonCount);
        object->type = _GLFW_TYPE_BUTTON;
        data->buttonCount++;
    }
    else if (DIDFT_GETTYPE(doi->dwType) & DIDFT_POV)
    {
        object->offset = DIJOFS_POV(data->povCount);
        object->type = _GLFW_TYPE_POV;
        data->povCount++;
    }

    data->objectCount++;
    return DIENUM_CONTINUE;
}

// DirectInput device enumeration callback
//
static BOOL CALLBACK deviceCallback(const DIDEVICEINSTANCE* di, void* user)
{
    int jid = 0;
    DIDEVCAPS dc;
    DIPROPDWORD dipd;
    IDirectInputDevice8* device;
    _GLFWobjenumWin32 data;
    _GLFWjoystick* js;
    char guid[33];
    char name[256];

    for (jid = 0;  jid <= GLFW_JOYSTICK_LAST;  jid++)
    {
        _GLFWjoystick* js = _glfw.joysticks + jid;
        if (js->present)
        {
            if (memcmp(&js->win32.guid, &di->guidInstance, sizeof(GUID)) == 0)
                return DIENUM_CONTINUE;
        }
    }

    if (supportsXInput(&di->guidProduct))
        return DIENUM_CONTINUE;

    if (FAILED(IDirectInput8_CreateDevice(_glfw.win32.dinput8.api,
                                          &di->guidInstance,
                                          &device,
                                          NULL)))
    {
        _glfwInputError(GLFW_PLATFORM_ERROR, "Win32: Failed to create device");
        return DIENUM_CONTINUE;
    }

    if (FAILED(IDirectInputDevice8_SetDataFormat(device, &_glfwDataFormat)))
    {
        _glfwInputError(GLFW_PLATFORM_ERROR,
                        "Win32: Failed to set device data format");

        IDirectInputDevice8_Release(device);
        return DIENUM_CONTINUE;
    }

    ZeroMemory(&dc, sizeof(dc));
    dc.dwSize = sizeof(dc);

    if (FAILED(IDirectInputDevice8_GetCapabilities(device, &dc)))
    {
        _glfwInputError(GLFW_PLATFORM_ERROR,
                        "Win32: Failed to query device capabilities");

        IDirectInputDevice8_Release(device);
        return DIENUM_CONTINUE;
    }

    ZeroMemory(&dipd, sizeof(dipd));
    dipd.diph.dwSize = sizeof(dipd);
    dipd.diph.dwHeaderSize = sizeof(dipd.diph);
    dipd.diph.dwHow = DIPH_DEVICE;
    dipd.dwData = DIPROPAXISMODE_ABS;

    if (FAILED(IDirectInputDevice8_SetProperty(device,
                                               DIPROP_AXISMODE,
                                               &dipd.diph)))
    {
        _glfwInputError(GLFW_PLATFORM_ERROR,
                        "Win32: Failed to set device axis mode");

        IDirectInputDevice8_Release(device);
        return DIENUM_CONTINUE;
    }

    memset(&data, 0, sizeof(data));
    data.device = device;
    data.objects = calloc(dc.dwAxes + (size_t) dc.dwButtons + dc.dwPOVs,
                          sizeof(_GLFWjoyobjectWin32));

    if (FAILED(IDirectInputDevice8_EnumObjects(device,
                                               deviceObjectCallback,
                                               &data,
                                               DIDFT_AXIS | DIDFT_BUTTON | DIDFT_POV)))
    {
        _glfwInputError(GLFW_PLATFORM_ERROR,
                        "Win32: Failed to enumerate device objects");

        IDirectInputDevice8_Release(device);
        free(data.objects);
        return DIENUM_CONTINUE;
    }

    qsort(data.objects, data.objectCount,
          sizeof(_GLFWjoyobjectWin32),
          compareJoystickObjects);

    if (!WideCharToMultiByte(CP_UTF8, 0,
                             di->tszInstanceName, -1,
                             name, sizeof(name),
                             NULL, NULL))
    {
        _glfwInputError(GLFW_PLATFORM_ERROR,
                        "Win32: Failed to convert joystick name to UTF-8");

        IDirectInputDevice8_Release(device);
        free(data.objects);
        return DIENUM_STOP;
    }

    // Generate a joystick GUID that matches the SDL 2.0.5+ one
    if (memcmp(&di->guidProduct.Data4[2], "PIDVID", 6) == 0)
    {
        sprintf(guid, "03000000%02x%02x0000%02x%02x000000000000",
                (uint8_t) di->guidProduct.Data1,
                (uint8_t) (di->guidProduct.Data1 >> 8),
                (uint8_t) (di->guidProduct.Data1 >> 16),
                (uint8_t) (di->guidProduct.Data1 >> 24));
    }
    else
    {
        sprintf(guid, "05000000%02x%02x%02x%02x%02x%02x%02x%02x%02x%02x%02x00",
                name[0], name[1], name[2], name[3],
                name[4], name[5], name[6], name[7],
                name[8], name[9], name[10]);
    }

    js = _glfwAllocJoystick(name, guid,
                            data.axisCount + data.sliderCount,
                            data.buttonCount,
                            data.povCount);
    if (!js)
    {
        IDirectInputDevice8_Release(device);
        free(data.objects);
        return DIENUM_STOP;
    }

    js->win32.device = device;
    js->win32.guid = di->guidInstance;
    js->win32.objects = data.objects;
    js->win32.objectCount = data.objectCount;

    _glfwInputJoystick(js, GLFW_CONNECTED);
    return DIENUM_CONTINUE;
}


//////////////////////////////////////////////////////////////////////////
//////                       GLFW internal API                      //////
//////////////////////////////////////////////////////////////////////////

// Initialize joystick interface
//
void _glfwInitJoysticksWin32(void)
{
    if (_glfw.win32.dinput8.instance)
    {
        if (FAILED(DirectInput8Create(GetModuleHandle(NULL),
                                      DIRECTINPUT_VERSION,
                                      &IID_IDirectInput8W,
                                      (void**) &_glfw.win32.dinput8.api,
                                      NULL)))
        {
            _glfwInputError(GLFW_PLATFORM_ERROR,
                            "Win32: Failed to create interface");
        }
    }

    _glfwDetectJoystickConnectionWin32();
}

// Close all opened joystick handles
//
void _glfwTerminateJoysticksWin32(void)
{
    int jid;

    for (jid = GLFW_JOYSTICK_1;  jid <= GLFW_JOYSTICK_LAST;  jid++)
        closeJoystick(_glfw.joysticks + jid);

    if (_glfw.win32.dinput8.api)
        IDirectInput8_Release(_glfw.win32.dinput8.api);
}

// Checks for new joysticks after DBT_DEVICEARRIVAL
//
void _glfwDetectJoystickConnectionWin32(void)
{
    if (_glfw.win32.xinput.instance)
    {
        DWORD index;

        for (index = 0;  index < XUSER_MAX_COUNT;  index++)
        {
            int jid;
            char guid[33];
            XINPUT_CAPABILITIES xic;
            _GLFWjoystick* js;

            for (jid = 0;  jid <= GLFW_JOYSTICK_LAST;  jid++)
            {
                if (_glfw.joysticks[jid].present &&
                    _glfw.joysticks[jid].win32.device == NULL &&
                    _glfw.joysticks[jid].win32.index == index)
                {
                    break;
                }
            }

            if (jid <= GLFW_JOYSTICK_LAST)
                continue;

            if (XInputGetCapabilities(index, 0, &xic) != ERROR_SUCCESS)
                continue;

            // Generate a joystick GUID that matches the SDL 2.0.5+ one
            sprintf(guid, "78696e707574%02x000000000000000000",
                    xic.SubType & 0xff);

            js = _glfwAllocJoystick(getDeviceDescription(&xic), guid, 6, 10, 1);
            if (!js)
                continue;

            js->win32.index = index;

            _glfwInputJoystick(js, GLFW_CONNECTED);
        }
    }

    if (_glfw.win32.dinput8.api)
    {
        if (FAILED(IDirectInput8_EnumDevices(_glfw.win32.dinput8.api,
                                             DI8DEVCLASS_GAMECTRL,
                                             deviceCallback,
                                             NULL,
                                             DIEDFL_ALLDEVICES)))
        {
            _glfwInputError(GLFW_PLATFORM_ERROR,
                            "Failed to enumerate DirectInput8 devices");
            return;
        }
    }
}

// Checks for joystick disconnection after DBT_DEVICEREMOVECOMPLETE
//
void _glfwDetectJoystickDisconnectionWin32(void)
{
    int jid;

    for (jid = 0;  jid <= GLFW_JOYSTICK_LAST;  jid++)
    {
        _GLFWjoystick* js = _glfw.joysticks + jid;
        if (js->present)
            _glfwPlatformPollJoystick(js, _GLFW_POLL_PRESENCE);
    }
}


//////////////////////////////////////////////////////////////////////////
//////                       GLFW platform API                      //////
//////////////////////////////////////////////////////////////////////////

int _glfwPlatformPollJoystick(_GLFWjoystick* js, int mode)
{
    if (js->win32.device)
    {
        int i, ai = 0, bi = 0, pi = 0;
        HRESULT result;
        DIJOYSTATE state;

        IDirectInputDevice8_Poll(js->win32.device);
        result = IDirectInputDevice8_GetDeviceState(js->win32.device,
                                                    sizeof(state),
                                                    &state);
        if (result == DIERR_NOTACQUIRED || result == DIERR_INPUTLOST)
        {
            IDirectInputDevice8_Acquire(js->win32.device);
            IDirectInputDevice8_Poll(js->win32.device);
            result = IDirectInputDevice8_GetDeviceState(js->win32.device,
                                                        sizeof(state),
                                                        &state);
        }

        if (FAILED(result))
        {
            closeJoystick(js);
            return GLFW_FALSE;
        }

        if (mode == _GLFW_POLL_PRESENCE)
            return GLFW_TRUE;

        for (i = 0;  i < js->win32.objectCount;  i++)
        {
            const void* data = (char*) &state + js->win32.objects[i].offset;

            switch (js->win32.objects[i].type)
            {
                case _GLFW_TYPE_AXIS:
                case _GLFW_TYPE_SLIDER:
                {
                    const float value = (*((LONG*) data) + 0.5f) / 32767.5f;
                    _glfwInputJoystickAxis(js, ai, value);
                    ai++;
                    break;
                }

                case _GLFW_TYPE_BUTTON:
                {
                    const char value = (*((BYTE*) data) & 0x80) != 0;
                    _glfwInputJoystickButton(js, bi, value);
                    bi++;
                    break;
                }

                case _GLFW_TYPE_POV:
                {
                    const int states[9] =
                    {
                        GLFW_HAT_UP,
                        GLFW_HAT_RIGHT_UP,
                        GLFW_HAT_RIGHT,
                        GLFW_HAT_RIGHT_DOWN,
                        GLFW_HAT_DOWN,
                        GLFW_HAT_LEFT_DOWN,
                        GLFW_HAT_LEFT,
                        GLFW_HAT_LEFT_UP,
                        GLFW_HAT_CENTERED
                    };

                    // Screams of horror are appropriate at this point
                    int state = LOWORD(*(DWORD*) data) / (45 * DI_DEGREES);
                    if (state < 0 || state > 8)
                        state = 8;

                    _glfwInputJoystickHat(js, pi, states[state]);
                    pi++;
                    break;
                }
            }
        }
    }
    else
    {
        int i, dpad = 0;
        DWORD result;
        XINPUT_STATE xis;
        const WORD buttons[10] =
        {
            XINPUT_GAMEPAD_A,
            XINPUT_GAMEPAD_B,
            XINPUT_GAMEPAD_X,
            XINPUT_GAMEPAD_Y,
            XINPUT_GAMEPAD_LEFT_SHOULDER,
            XINPUT_GAMEPAD_RIGHT_SHOULDER,
            XINPUT_GAMEPAD_BACK,
            XINPUT_GAMEPAD_START,
            XINPUT_GAMEPAD_LEFT_THUMB,
            XINPUT_GAMEPAD_RIGHT_THUMB
        };

        result = XInputGetState(js->win32.index, &xis);
        if (result != ERROR_SUCCESS)
        {
            if (result == ERROR_DEVICE_NOT_CONNECTED)
                closeJoystick(js);

            return GLFW_FALSE;
        }

        if (mode == _GLFW_POLL_PRESENCE)
            return GLFW_TRUE;

        _glfwInputJoystickAxis(js, 0, (xis.Gamepad.sThumbLX + 0.5f) / 32767.5f);
        _glfwInputJoystickAxis(js, 1, -(xis.Gamepad.sThumbLY + 0.5f) / 32767.5f);
        _glfwInputJoystickAxis(js, 2, (xis.Gamepad.sThumbRX + 0.5f) / 32767.5f);
        _glfwInputJoystickAxis(js, 3, -(xis.Gamepad.sThumbRY + 0.5f) / 32767.5f);
        _glfwInputJoystickAxis(js, 4, xis.Gamepad.bLeftTrigger / 127.5f - 1.f);
        _glfwInputJoystickAxis(js, 5, xis.Gamepad.bRightTrigger / 127.5f - 1.f);

        for (i = 0;  i < 10;  i++)
        {
            const char value = (xis.Gamepad.wButtons & buttons[i]) ? 1 : 0;
            _glfwInputJoystickButton(js, i, value);
        }

        if (xis.Gamepad.wButtons & XINPUT_GAMEPAD_DPAD_UP)
            dpad |= GLFW_HAT_UP;
        if (xis.Gamepad.wButtons & XINPUT_GAMEPAD_DPAD_RIGHT)
            dpad |= GLFW_HAT_RIGHT;
        if (xis.Gamepad.wButtons & XINPUT_GAMEPAD_DPAD_DOWN)
            dpad |= GLFW_HAT_DOWN;
        if (xis.Gamepad.wButtons & XINPUT_GAMEPAD_DPAD_LEFT)
            dpad |= GLFW_HAT_LEFT;

        _glfwInputJoystickHat(js, 0, dpad);
    }

    return GLFW_TRUE;
}

void _glfwPlatformUpdateGamepadGUID(char* guid)
{
    if (strcmp(guid + 20, "504944564944") == 0)
    {
        char original[33];
        strncpy(original, guid, sizeof(original) - 1);
        sprintf(guid, "03000000%.4s0000%.4s000000000000",
                original, original + 4);
    }
}



==> figs/from-dave/deps/glfw/src/win32_joystick.h <==
//========================================================================
// GLFW 3.3 Win32 - www.glfw.org
//------------------------------------------------------------------------
// Copyright (c) 2006-2017 Camilla Löwy <elmindreda@glfw.org>
//
// This software is provided 'as-is', without any express or implied
// warranty. In no event will the authors be held liable for any damages
// arising from the use of this software.
//
// Permission is granted to anyone to use this software for any purpose,
// including commercial applications, and to alter it and redistribute it
// freely, subject to the following restrictions:
//
// 1. The origin of this software must not be misrepresented; you must not
//    claim that you wrote the original software. If you use this software
//    in a product, an acknowledgment in the product documentation would
//    be appreciated but is not required.
//
// 2. Altered source versions must be plainly marked as such, and must not
//    be misrepresented as being the original software.
//
// 3. This notice may not be removed or altered from any source
//    distribution.
//
//========================================================================

#define _GLFW_PLATFORM_JOYSTICK_STATE         _GLFWjoystickWin32 win32
#define _GLFW_PLATFORM_LIBRARY_JOYSTICK_STATE struct { int dummyLibraryJoystick; }

#define _GLFW_PLATFORM_MAPPING_NAME "Windows"

// Joystick element (axis, button or slider)
//
typedef struct _GLFWjoyobjectWin32
{
    int                     offset;
    int                     type;
} _GLFWjoyobjectWin32;

// Win32-specific per-joystick data
//
typedef struct _GLFWjoystickWin32
{
    _GLFWjoyobjectWin32*    objects;
    int                     objectCount;
    IDirectInputDevice8W*   device;
    DWORD                   index;
    GUID                    guid;
} _GLFWjoystickWin32;


void _glfwInitJoysticksWin32(void);
void _glfwTerminateJoysticksWin32(void);
void _glfwDetectJoystickConnectionWin32(void);
void _glfwDetectJoystickDisconnectionWin32(void);



==> figs/from-dave/deps/glfw/src/win32_monitor.c <==
//========================================================================
// GLFW 3.3 Win32 - www.glfw.org
//------------------------------------------------------------------------
// Copyright (c) 2002-2006 Marcus Geelnard
// Copyright (c) 2006-2019 Camilla Löwy <elmindreda@glfw.org>
//
// This software is provided 'as-is', without any express or implied
// warranty. In no event will the authors be held liable for any damages
// arising from the use of this software.
//
// Permission is granted to anyone to use this software for any purpose,
// including commercial applications, and to alter it and redistribute it
// freely, subject to the following restrictions:
//
// 1. The origin of this software must not be misrepresented; you must not
//    claim that you wrote the original software. If you use this software
//    in a product, an acknowledgment in the product documentation would
//    be appreciated but is not required.
//
// 2. Altered source versions must be plainly marked as such, and must not
//    be misrepresented as being the original software.
//
// 3. This notice may not be removed or altered from any source
//    distribution.
//
//========================================================================
// Please use C89 style variable declarations in this file because VS 2010
//========================================================================

#include "internal.h"

#include <stdlib.h>
#include <string.h>
#include <limits.h>
#include <malloc.h>
#include <wchar.h>


// Callback for EnumDisplayMonitors in createMonitor
//
static BOOL CALLBACK monitorCallback(HMONITOR handle,
                                     HDC dc,
                                     RECT* rect,
                                     LPARAM data)
{
    MONITORINFOEXW mi;
    ZeroMemory(&mi, sizeof(mi));
    mi.cbSize = sizeof(mi);

    if (GetMonitorInfoW(handle, (MONITORINFO*) &mi))
    {
        _GLFWmonitor* monitor = (_GLFWmonitor*) data;
        if (wcscmp(mi.szDevice, monitor->win32.adapterName) == 0)
            monitor->win32.handle = handle;
    }

    return TRUE;
}

// Create monitor from an adapter and (optionally) a display
//
static _GLFWmonitor* createMonitor(DISPLAY_DEVICEW* adapter,
                                   DISPLAY_DEVICEW* display)
{
    _GLFWmonitor* monitor;
    int widthMM, heightMM;
    char* name;
    HDC dc;
    DEVMODEW dm;
    RECT rect;

    if (display)
        name = _glfwCreateUTF8FromWideStringWin32(display->DeviceString);
    else
        name = _glfwCreateUTF8FromWideStringWin32(adapter->DeviceString);
    if (!name)
        return NULL;

    ZeroMemory(&dm, sizeof(dm));
    dm.dmSize = sizeof(dm);
    EnumDisplaySettingsW(adapter->DeviceName, ENUM_CURRENT_SETTINGS, &dm);

    dc = CreateDCW(L"DISPLAY", adapter->DeviceName, NULL, NULL);

    if (IsWindows8Point1OrGreater())
    {
        widthMM  = GetDeviceCaps(dc, HORZSIZE);
        heightMM = GetDeviceCaps(dc, VERTSIZE);
    }
    else
    {
        widthMM  = (int) (dm.dmPelsWidth * 25.4f / GetDeviceCaps(dc, LOGPIXELSX));
        heightMM = (int) (dm.dmPelsHeight * 25.4f / GetDeviceCaps(dc, LOGPIXELSY));
    }

    DeleteDC(dc);

    monitor = _glfwAllocMonitor(name, widthMM, heightMM);
    free(name);

    if (adapter->StateFlags & DISPLAY_DEVICE_MODESPRUNED)
        monitor->win32.modesPruned = GLFW_TRUE;

    wcscpy(monitor->win32.adapterName, adapter->DeviceName);
    WideCharToMultiByte(CP_UTF8, 0,
                        adapter->DeviceName, -1,
                        monitor->win32.publicAdapterName,
                        sizeof(monitor->win32.publicAdapterName),
                        NULL, NULL);

    if (display)
    {
        wcscpy(monitor->win32.displayName, display->DeviceName);
        WideCharToMultiByte(CP_UTF8, 0,
                            display->DeviceName, -1,
                            monitor->win32.publicDisplayName,
                            sizeof(monitor->win32.publicDisplayName),
                            NULL, NULL);
    }

    rect.left   = dm.dmPosition.x;
    rect.top    = dm.dmPosition.y;
    rect.right  = dm.dmPosition.x + dm.dmPelsWidth;
    rect.bottom = dm.dmPosition.y + dm.dmPelsHeight;

    EnumDisplayMonitors(NULL, &rect, monitorCallback, (LPARAM) monitor);
    return monitor;
}


//////////////////////////////////////////////////////////////////////////
//////                       GLFW internal API                      //////
//////////////////////////////////////////////////////////////////////////

// Poll for changes in the set of connected monitors
//
void _glfwPollMonitorsWin32(void)
{
    int i, disconnectedCount;
    _GLFWmonitor** disconnected = NULL;
    DWORD adapterIndex, displayIndex;
    DISPLAY_DEVICEW adapter, display;
    _GLFWmonitor* monitor;

    disconnectedCount = _glfw.monitorCount;
    if (disconnectedCount)
    {
        disconnected = calloc(_glfw.monitorCount, sizeof(_GLFWmonitor*));
        memcpy(disconnected,
               _glfw.monitors,
               _glfw.monitorCount * sizeof(_GLFWmonitor*));
    }

    for (adapterIndex = 0;  ;  adapterIndex++)
    {
        int type = _GLFW_INSERT_LAST;

        ZeroMemory(&adapter, sizeof(adapter));
        adapter.cb = sizeof(adapter);

        if (!EnumDisplayDevicesW(NULL, adapterIndex, &adapter, 0))
            break;

        if (!(adapter.StateFlags & DISPLAY_DEVICE_ACTIVE))
            continue;

        if (adapter.StateFlags & DISPLAY_DEVICE_PRIMARY_DEVICE)
            type = _GLFW_INSERT_FIRST;

        for (displayIndex = 0;  ;  displayIndex++)
        {
            ZeroMemory(&display, sizeof(display));
            display.cb = sizeof(display);

            if (!EnumDisplayDevicesW(adapter.DeviceName, displayIndex, &display, 0))
                break;

            if (!(display.StateFlags & DISPLAY_DEVICE_ACTIVE))
                continue;

            for (i = 0;  i < disconnectedCount;  i++)
            {
                if (disconnected[i] &&
                    wcscmp(disconnected[i]->win32.displayName,
                           display.DeviceName) == 0)
                {
                    disconnected[i] = NULL;
                    break;
                }
            }

            if (i < disconnectedCount)
                continue;

            monitor = createMonitor(&adapter, &display);
            if (!monitor)
            {
                free(disconnected);
                return;
            }

            _glfwInputMonitor(monitor, GLFW_CONNECTED, type);

            type = _GLFW_INSERT_LAST;
        }

        // HACK: If an active adapter does not have any display devices
        //       (as sometimes happens), add it directly as a monitor
        if (displayIndex == 0)
        {
            for (i = 0;  i < disconnectedCount;  i++)
            {
                if (disconnected[i] &&
                    wcscmp(disconnected[i]->win32.adapterName,
                           adapter.DeviceName) == 0)
                {
                    disconnected[i] = NULL;
                    break;
                }
            }

            if (i < disconnectedCount)
                continue;

            monitor = createMonitor(&adapter, NULL);
            if (!monitor)
            {
                free(disconnected);
                return;
            }

            _glfwInputMonitor(monitor, GLFW_CONNECTED, type);
        }
    }

    for (i = 0;  i < disconnectedCount;  i++)
    {
        if (disconnected[i])
            _glfwInputMonitor(disconnected[i], GLFW_DISCONNECTED, 0);
    }

    free(disconnected);
}

// Change the current video mode
//
void _glfwSetVideoModeWin32(_GLFWmonitor* monitor, const GLFWvidmode* desired)
{
    GLFWvidmode current;
    const GLFWvidmode* best;
    DEVMODEW dm;
    LONG result;

    best = _glfwChooseVideoMode(monitor, desired);
    _glfwPlatformGetVideoMode(monitor, &current);
    if (_glfwCompareVideoModes(&current, best) == 0)
        return;

    ZeroMemory(&dm, sizeof(dm));
    dm.dmSize = sizeof(dm);
    dm.dmFields           = DM_PELSWIDTH | DM_PELSHEIGHT | DM_BITSPERPEL |
                            DM_DISPLAYFREQUENCY;
    dm.dmPelsWidth        = best->width;
    dm.dmPelsHeight       = best->height;
    dm.dmBitsPerPel       = best->redBits + best->greenBits + best->blueBits;
    dm.dmDisplayFrequency = best->refreshRate;

    if (dm.dmBitsPerPel < 15 || dm.dmBitsPerPel >= 24)
        dm.dmBitsPerPel = 32;

    result = ChangeDisplaySettingsExW(monitor->win32.adapterName,
                                      &dm,
                                      NULL,
                                      CDS_FULLSCREEN,
                                      NULL);
    if (result == DISP_CHANGE_SUCCESSFUL)
        monitor->win32.modeChanged = GLFW_TRUE;
    else
    {
        const char* description = "Unknown error";

        if (result == DISP_CHANGE_BADDUALVIEW)
            description = "The system uses DualView";
        else if (result == DISP_CHANGE_BADFLAGS)
            description = "Invalid flags";
        else if (result == DISP_CHANGE_BADMODE)
            description = "Graphics mode not supported";
        else if (result == DISP_CHANGE_BADPARAM)
            description = "Invalid parameter";
        else if (result == DISP_CHANGE_FAILED)
            description = "Graphics mode failed";
        else if (result == DISP_CHANGE_NOTUPDATED)
            description = "Failed to write to registry";
        else if (result == DISP_CHANGE_RESTART)
            description = "Computer restart required";

        _glfwInputError(GLFW_PLATFORM_ERROR,
                        "Win32: Failed to set video mode: %s",
                        description);
    }
}

// Restore the previously saved (original) video mode
//
void _glfwRestoreVideoModeWin32(_GLFWmonitor* monitor)
{
    if (monitor->win32.modeChanged)
    {
        ChangeDisplaySettingsExW(monitor->win32.adapterName,
                                 NULL, NULL, CDS_FULLSCREEN, NULL);
        monitor->win32.modeChanged = GLFW_FALSE;
    }
}

void _glfwGetMonitorContentScaleWin32(HMONITOR handle, float* xscale, float* yscale)
{
    UINT xdpi, ydpi;

    if (IsWindows8Point1OrGreater())
        GetDpiForMonitor(handle, MDT_EFFECTIVE_DPI, &xdpi, &ydpi);
    else
    {
        const HDC dc = GetDC(NULL);
        xdpi = GetDeviceCaps(dc, LOGPIXELSX);
        ydpi = GetDeviceCaps(dc, LOGPIXELSY);
        ReleaseDC(NULL, dc);
    }

    if (xscale)
        *xscale = xdpi / (float) USER_DEFAULT_SCREEN_DPI;
    if (yscale)
        *yscale = ydpi / (float) USER_DEFAULT_SCREEN_DPI;
}


//////////////////////////////////////////////////////////////////////////
//////                       GLFW platform API                      //////
//////////////////////////////////////////////////////////////////////////

void _glfwPlatformFreeMonitor(_GLFWmonitor* monitor)
{
}

void _glfwPlatformGetMonitorPos(_GLFWmonitor* monitor, int* xpos, int* ypos)
{
    DEVMODEW dm;
    ZeroMemory(&dm, sizeof(dm));
    dm.dmSize = sizeof(dm);

    EnumDisplaySettingsExW(monitor->win32.adapterName,
                           ENUM_CURRENT_SETTINGS,
                           &dm,
                           EDS_ROTATEDMODE);

    if (xpos)
        *xpos = dm.dmPosition.x;
    if (ypos)
        *ypos = dm.dmPosition.y;
}

void _glfwPlatformGetMonitorContentScale(_GLFWmonitor* monitor,
                                         float* xscale, float* yscale)
{
    _glfwGetMonitorContentScaleWin32(monitor->win32.handle, xscale, yscale);
}

void _glfwPlatformGetMonitorWorkarea(_GLFWmonitor* monitor,
                                     int* xpos, int* ypos,
                                     int* width, int* height)
{
    MONITORINFO mi = { sizeof(mi) };
    GetMonitorInfo(monitor->win32.handle, &mi);

    if (xpos)
        *xpos = mi.rcWork.left;
    if (ypos)
        *ypos = mi.rcWork.top;
    if (width)
        *width = mi.rcWork.right - mi.rcWork.left;
    if (height)
        *height = mi.rcWork.bottom - mi.rcWork.top;
}

GLFWvidmode* _glfwPlatformGetVideoModes(_GLFWmonitor* monitor, int* count)
{
    int modeIndex = 0, size = 0;
    GLFWvidmode* result = NULL;

    *count = 0;

    for (;;)
    {
        int i;
        GLFWvidmode mode;
        DEVMODEW dm;

        ZeroMemory(&dm, sizeof(dm));
        dm.dmSize = sizeof(dm);

        if (!EnumDisplaySettingsW(monitor->win32.adapterName, modeIndex, &dm))
            break;

        modeIndex++;

        // Skip modes with less than 15 BPP
        if (dm.dmBitsPerPel < 15)
            continue;

        mode.width  = dm.dmPelsWidth;
        mode.height = dm.dmPelsHeight;
        mode.refreshRate = dm.dmDisplayFrequency;
        _glfwSplitBPP(dm.dmBitsPerPel,
                      &mode.redBits,
                      &mode.greenBits,
                      &mode.blueBits);

        for (i = 0;  i < *count;  i++)
        {
            if (_glfwCompareVideoModes(result + i, &mode) == 0)
                break;
        }

        // Skip duplicate modes
        if (i < *count)
            continue;

        if (monitor->win32.modesPruned)
        {
            // Skip modes not supported by the connected displays
            if (ChangeDisplaySettingsExW(monitor->win32.adapterName,
                                         &dm,
                                         NULL,
                                         CDS_TEST,
                                         NULL) != DISP_CHANGE_SUCCESSFUL)
            {
                continue;
            }
        }

        if (*count == size)
        {
            size += 128;
            result = (GLFWvidmode*) realloc(result, size * sizeof(GLFWvidmode));
        }

        (*count)++;
        result[*count - 1] = mode;
    }

    if (!*count)
    {
        // HACK: Report the current mode if no valid modes were found
        result = calloc(1, sizeof(GLFWvidmode));
        _glfwPlatformGetVideoMode(monitor, result);
        *count = 1;
    }

    return result;
}

void _glfwPlatformGetVideoMode(_GLFWmonitor* monitor, GLFWvidmode* mode)
{
    DEVMODEW dm;
    ZeroMemory(&dm, sizeof(dm));
    dm.dmSize = sizeof(dm);

    EnumDisplaySettingsW(monitor->win32.adapterName, ENUM_CURRENT_SETTINGS, &dm);

    mode->width  = dm.dmPelsWidth;
    mode->height = dm.dmPelsHeight;
    mode->refreshRate = dm.dmDisplayFrequency;
    _glfwSplitBPP(dm.dmBitsPerPel,
                  &mode->redBits,
                  &mode->greenBits,
                  &mode->blueBits);
}

GLFWbool _glfwPlatformGetGammaRamp(_GLFWmonitor* monitor, GLFWgammaramp* ramp)
{
    HDC dc;
    WORD values[3][256];

    dc = CreateDCW(L"DISPLAY", monitor->win32.adapterName, NULL, NULL);
    GetDeviceGammaRamp(dc, values);
    DeleteDC(dc);

    _glfwAllocGammaArrays(ramp, 256);

    memcpy(ramp->red,   values[0], sizeof(values[0]));
    memcpy(ramp->green, values[1], sizeof(values[1]));
    memcpy(ramp->blue,  values[2], sizeof(values[2]));

    return GLFW_TRUE;
}

void _glfwPlatformSetGammaRamp(_GLFWmonitor* monitor, const GLFWgammaramp* ramp)
{
    HDC dc;
    WORD values[3][256];

    if (ramp->size != 256)
    {
        _glfwInputError(GLFW_PLATFORM_ERROR,
                        "Win32: Gamma ramp size must be 256");
        return;
    }

    memcpy(values[0], ramp->red,   sizeof(values[0]));
    memcpy(values[1], ramp->green, sizeof(values[1]));
    memcpy(values[2], ramp->blue,  sizeof(values[2]));

    dc = CreateDCW(L"DISPLAY", monitor->win32.adapterName, NULL, NULL);
    SetDeviceGammaRamp(dc, values);
    DeleteDC(dc);
}


//////////////////////////////////////////////////////////////////////////
//////                        GLFW native API                       //////
//////////////////////////////////////////////////////////////////////////

GLFWAPI const char* glfwGetWin32Adapter(GLFWmonitor* handle)
{
    _GLFWmonitor* monitor = (_GLFWmonitor*) handle;
    _GLFW_REQUIRE_INIT_OR_RETURN(NULL);
    return monitor->win32.publicAdapterName;
}

GLFWAPI const char* glfwGetWin32Monitor(GLFWmonitor* handle)
{
    _GLFWmonitor* monitor = (_GLFWmonitor*) handle;
    _GLFW_REQUIRE_INIT_OR_RETURN(NULL);
    return monitor->win32.publicDisplayName;
}



==> figs/from-dave/deps/glfw/src/win32_platform.h <==
//========================================================================
// GLFW 3.3 Win32 - www.glfw.org
//------------------------------------------------------------------------
// Copyright (c) 2002-2006 Marcus Geelnard
// Copyright (c) 2006-2019 Camilla Löwy <elmindreda@glfw.org>
//
// This software is provided 'as-is', without any express or implied
// warranty. In no event will the authors be held liable for any damages
// arising from the use of this software.
//
// Permission is granted to anyone to use this software for any purpose,
// including commercial applications, and to alter it and redistribute it
// freely, subject to the following restrictions:
//
// 1. The origin of this software must not be misrepresented; you must not
//    claim that you wrote the original software. If you use this software
//    in a product, an acknowledgment in the product documentation would
//    be appreciated but is not required.
//
// 2. Altered source versions must be plainly marked as such, and must not
//    be misrepresented as being the original software.
//
// 3. This notice may not be removed or altered from any source
//    distribution.
//
//========================================================================

// We don't need all the fancy stuff
#ifndef NOMINMAX
 #define NOMINMAX
#endif

#ifndef VC_EXTRALEAN
 #define VC_EXTRALEAN
#endif

#ifndef WIN32_LEAN_AND_MEAN
 #define WIN32_LEAN_AND_MEAN
#endif

// This is a workaround for the fact that glfw3.h needs to export APIENTRY (for
// example to allow applications to correctly declare a GL_ARB_debug_output
// callback) but windows.h assumes no one will define APIENTRY before it does
#undef APIENTRY

// GLFW on Windows is Unicode only and does not work in MBCS mode
#ifndef UNICODE
 #define UNICODE
#endif

// GLFW requires Windows XP or later
#if WINVER < 0x0501
 #undef WINVER
 #define WINVER 0x0501
#endif
#if _WIN32_WINNT < 0x0501
 #undef _WIN32_WINNT
 #define _WIN32_WINNT 0x0501
#endif

// GLFW uses DirectInput8 interfaces
#define DIRECTINPUT_VERSION 0x0800

// GLFW uses OEM cursor resources
#define OEMRESOURCE

#include <wctype.h>
#include <windows.h>
#include <dinput.h>
#include <xinput.h>
#include <dbt.h>

// HACK: Define macros that some windows.h variants don't
#ifndef WM_MOUSEHWHEEL
 #define WM_MOUSEHWHEEL 0x020E
#endif
#ifndef WM_DWMCOMPOSITIONCHANGED
 #define WM_DWMCOMPOSITIONCHANGED 0x031E
#endif
#ifndef WM_COPYGLOBALDATA
 #define WM_COPYGLOBALDATA 0x0049
#endif
#ifndef WM_UNICHAR
 #define WM_UNICHAR 0x0109
#endif
#ifndef UNICODE_NOCHAR
 #define UNICODE_NOCHAR 0xFFFF
#endif
#ifndef WM_DPICHANGED
 #define WM_DPICHANGED 0x02E0
#endif
#ifndef GET_XBUTTON_WPARAM
 #define GET_XBUTTON_WPARAM(w) (HIWORD(w))
#endif
#ifndef EDS_ROTATEDMODE
 #define EDS_ROTATEDMODE 0x00000004
#endif
#ifndef DISPLAY_DEVICE_ACTIVE
 #define DISPLAY_DEVICE_ACTIVE 0x00000001
#endif
#ifndef _WIN32_WINNT_WINBLUE
 #define _WIN32_WINNT_WINBLUE 0x0602
#endif
#ifndef _WIN32_WINNT_WIN8
 #define _WIN32_WINNT_WIN8 0x0602
#endif
#ifndef WM_GETDPISCALEDSIZE
 #define WM_GETDPISCALEDSIZE 0x02e4
#endif
#ifndef USER_DEFAULT_SCREEN_DPI
 #define USER_DEFAULT_SCREEN_DPI 96
#endif
#ifndef OCR_HAND
 #define OCR_HAND 32649
#endif

#if WINVER < 0x0601
typedef struct
{
    DWORD cbSize;
    DWORD ExtStatus;
} CHANGEFILTERSTRUCT;
#ifndef MSGFLT_ALLOW
 #define MSGFLT_ALLOW 1
#endif
#endif /*Windows 7*/

#if WINVER < 0x0600
#define DWM_BB_ENABLE 0x00000001
#define DWM_BB_BLURREGION 0x00000002
typedef struct
{
    DWORD dwFlags;
    BOOL fEnable;
    HRGN hRgnBlur;
    BOOL fTransitionOnMaximized;
} DWM_BLURBEHIND;
#else
 #include <dwmapi.h>
#endif /*Windows Vista*/

#ifndef DPI_ENUMS_DECLARED
typedef enum
{
    PROCESS_DPI_UNAWARE = 0,
    PROCESS_SYSTEM_DPI_AWARE = 1,
    PROCESS_PER_MONITOR_DPI_AWARE = 2
} PROCESS_DPI_AWARENESS;
typedef enum
{
    MDT_EFFECTIVE_DPI = 0,
    MDT_ANGULAR_DPI = 1,
    MDT_RAW_DPI = 2,
    MDT_DEFAULT = MDT_EFFECTIVE_DPI
} MONITOR_DPI_TYPE;
#endif /*DPI_ENUMS_DECLARED*/

#ifndef DPI_AWARENESS_CONTEXT_PER_MONITOR_AWARE_V2
#define DPI_AWARENESS_CONTEXT_PER_MONITOR_AWARE_V2 ((HANDLE) -4)
#endif /*DPI_AWARENESS_CONTEXT_PER_MONITOR_AWARE_V2*/

// HACK: Define versionhelpers.h functions manually as MinGW lacks the header
#define IsWindowsXPOrGreater()                                 \
    _glfwIsWindowsVersionOrGreaterWin32(HIBYTE(_WIN32_WINNT_WINXP),   \
                                        LOBYTE(_WIN32_WINNT_WINXP), 0)
#define IsWindowsVistaOrGreater()                                     \
    _glfwIsWindowsVersionOrGreaterWin32(HIBYTE(_WIN32_WINNT_VISTA),   \
                                        LOBYTE(_WIN32_WINNT_VISTA), 0)
#define IsWindows7OrGreater()                                         \
    _glfwIsWindowsVersionOrGreaterWin32(HIBYTE(_WIN32_WINNT_WIN7),    \
                                        LOBYTE(_WIN32_WINNT_WIN7), 0)
#define IsWindows8OrGreater()                                         \
    _glfwIsWindowsVersionOrGreaterWin32(HIBYTE(_WIN32_WINNT_WIN8),    \
                                        LOBYTE(_WIN32_WINNT_WIN8), 0)
#define IsWindows8Point1OrGreater()                                   \
    _glfwIsWindowsVersionOrGreaterWin32(HIBYTE(_WIN32_WINNT_WINBLUE), \
                                        LOBYTE(_WIN32_WINNT_WINBLUE), 0)

#define _glfwIsWindows10AnniversaryUpdateOrGreaterWin32() \
    _glfwIsWindows10BuildOrGreaterWin32(14393)
#define _glfwIsWindows10CreatorsUpdateOrGreaterWin32() \
    _glfwIsWindows10BuildOrGreaterWin32(15063)

// HACK: Define macros that some xinput.h variants don't
#ifndef XINPUT_CAPS_WIRELESS
 #define XINPUT_CAPS_WIRELESS 0x0002
#endif
#ifndef XINPUT_DEVSUBTYPE_WHEEL
 #define XINPUT_DEVSUBTYPE_WHEEL 0x02
#endif
#ifndef XINPUT_DEVSUBTYPE_ARCADE_STICK
 #define XINPUT_DEVSUBTYPE_ARCADE_STICK 0x03
#endif
#ifndef XINPUT_DEVSUBTYPE_FLIGHT_STICK
 #define XINPUT_DEVSUBTYPE_FLIGHT_STICK 0x04
#endif
#ifndef XINPUT_DEVSUBTYPE_DANCE_PAD
 #define XINPUT_DEVSUBTYPE_DANCE_PAD 0x05
#endif
#ifndef XINPUT_DEVSUBTYPE_GUITAR
 #define XINPUT_DEVSUBTYPE_GUITAR 0x06
#endif
#ifndef XINPUT_DEVSUBTYPE_DRUM_KIT
 #define XINPUT_DEVSUBTYPE_DRUM_KIT 0x08
#endif
#ifndef XINPUT_DEVSUBTYPE_ARCADE_PAD
 #define XINPUT_DEVSUBTYPE_ARCADE_PAD 0x13
#endif
#ifndef XUSER_MAX_COUNT
 #define XUSER_MAX_COUNT 4
#endif

// HACK: Define macros that some dinput.h variants don't
#ifndef DIDFT_OPTIONAL
 #define DIDFT_OPTIONAL 0x80000000
#endif

// winmm.dll function pointer typedefs
typedef DWORD (WINAPI * PFN_timeGetTime)(void);
#define timeGetTime _glfw.win32.winmm.GetTime

// xinput.dll function pointer typedefs
typedef DWORD (WINAPI * PFN_XInputGetCapabilities)(DWORD,DWORD,XINPUT_CAPABILITIES*);
typedef DWORD (WINAPI * PFN_XInputGetState)(DWORD,XINPUT_STATE*);
#define XInputGetCapabilities _glfw.win32.xinput.GetCapabilities
#define XInputGetState _glfw.win32.xinput.GetState

// dinput8.dll function pointer typedefs
typedef HRESULT (WINAPI * PFN_DirectInput8Create)(HINSTANCE,DWORD,REFIID,LPVOID*,LPUNKNOWN);
#define DirectInput8Create _glfw.win32.dinput8.Create

// user32.dll function pointer typedefs
typedef BOOL (WINAPI * PFN_SetProcessDPIAware)(void);
typedef BOOL (WINAPI * PFN_ChangeWindowMessageFilterEx)(HWND,UINT,DWORD,CHANGEFILTERSTRUCT*);
typedef BOOL (WINAPI * PFN_EnableNonClientDpiScaling)(HWND);
typedef BOOL (WINAPI * PFN_SetProcessDpiAwarenessContext)(HANDLE);
typedef UINT (WINAPI * PFN_GetDpiForWindow)(HWND);
typedef BOOL (WINAPI * PFN_AdjustWindowRectExForDpi)(LPRECT,DWORD,BOOL,DWORD,UINT);
#define SetProcessDPIAware _glfw.win32.user32.SetProcessDPIAware_
#define ChangeWindowMessageFilterEx _glfw.win32.user32.ChangeWindowMessageFilterEx_
#define EnableNonClientDpiScaling _glfw.win32.user32.EnableNonClientDpiScaling_
#define SetProcessDpiAwarenessContext _glfw.win32.user32.SetProcessDpiAwarenessContext_
#define GetDpiForWindow _glfw.win32.user32.GetDpiForWindow_
#define AdjustWindowRectExForDpi _glfw.win32.user32.AdjustWindowRectExForDpi_

// dwmapi.dll function pointer typedefs
typedef HRESULT (WINAPI * PFN_DwmIsCompositionEnabled)(BOOL*);
typedef HRESULT (WINAPI * PFN_DwmFlush)(VOID);
typedef HRESULT(WINAPI * PFN_DwmEnableBlurBehindWindow)(HWND,const DWM_BLURBEHIND*);
#define DwmIsCompositionEnabled _glfw.win32.dwmapi.IsCompositionEnabled
#define DwmFlush _glfw.win32.dwmapi.Flush
#define DwmEnableBlurBehindWindow _glfw.win32.dwmapi.EnableBlurBehindWindow

// shcore.dll function pointer typedefs
typedef HRESULT (WINAPI * PFN_SetProcessDpiAwareness)(PROCESS_DPI_AWARENESS);
typedef HRESULT (WINAPI * PFN_GetDpiForMonitor)(HMONITOR,MONITOR_DPI_TYPE,UINT*,UINT*);
#define SetProcessDpiAwareness _glfw.win32.shcore.SetProcessDpiAwareness_
#define GetDpiForMonitor _glfw.win32.shcore.GetDpiForMonitor_

// ntdll.dll function pointer typedefs
typedef LONG (WINAPI * PFN_RtlVerifyVersionInfo)(OSVERSIONINFOEXW*,ULONG,ULONGLONG);
#define RtlVerifyVersionInfo _glfw.win32.ntdll.RtlVerifyVersionInfo_

typedef VkFlags VkWin32SurfaceCreateFlagsKHR;

typedef struct VkWin32SurfaceCreateInfoKHR
{
    VkStructureType                 sType;
    const void*                     pNext;
    VkWin32SurfaceCreateFlagsKHR    flags;
    HINSTANCE                       hinstance;
    HWND                            hwnd;
} VkWin32SurfaceCreateInfoKHR;

typedef VkResult (APIENTRY *PFN_vkCreateWin32SurfaceKHR)(VkInstance,const VkWin32SurfaceCreateInfoKHR*,const VkAllocationCallbacks*,VkSurfaceKHR*);
typedef VkBool32 (APIENTRY *PFN_vkGetPhysicalDeviceWin32PresentationSupportKHR)(VkPhysicalDevice,uint32_t);

#include "win32_joystick.h"
#include "wgl_context.h"
#include "egl_context.h"
#include "osmesa_context.h"

#if !defined(_GLFW_WNDCLASSNAME)
 #define _GLFW_WNDCLASSNAME L"GLFW30"
#endif

#define _glfw_dlopen(name) LoadLibraryA(name)
#define _glfw_dlclose(handle) FreeLibrary((HMODULE) handle)
#define _glfw_dlsym(handle, name) GetProcAddress((HMODULE) handle, name)

#define _GLFW_EGL_NATIVE_WINDOW  ((EGLNativeWindowType) window->win32.handle)
#define _GLFW_EGL_NATIVE_DISPLAY EGL_DEFAULT_DISPLAY

#define _GLFW_PLATFORM_WINDOW_STATE         _GLFWwindowWin32  win32
#define _GLFW_PLATFORM_LIBRARY_WINDOW_STATE _GLFWlibraryWin32 win32
#define _GLFW_PLATFORM_LIBRARY_TIMER_STATE  _GLFWtimerWin32   win32
#define _GLFW_PLATFORM_MONITOR_STATE        _GLFWmonitorWin32 win32
#define _GLFW_PLATFORM_CURSOR_STATE         _GLFWcursorWin32  win32
#define _GLFW_PLATFORM_TLS_STATE            _GLFWtlsWin32     win32
#define _GLFW_PLATFORM_MUTEX_STATE          _GLFWmutexWin32   win32


// Win32-specific per-window data
//
typedef struct _GLFWwindowWin32
{
    HWND                handle;
    HICON               bigIcon;
    HICON               smallIcon;

    GLFWbool            cursorTracked;
    GLFWbool            frameAction;
    GLFWbool            iconified;
    GLFWbool            maximized;
    // Whether to enable framebuffer transparency on DWM
    GLFWbool            transparent;
    GLFWbool            scaleToMonitor;

    // The last received cursor position, regardless of source
    int                 lastCursorPosX, lastCursorPosY;

} _GLFWwindowWin32;

// Win32-specific global data
//
typedef struct _GLFWlibraryWin32
{
    HWND                helperWindowHandle;
    HDEVNOTIFY          deviceNotificationHandle;
    DWORD               foregroundLockTimeout;
    int                 acquiredMonitorCount;
    char*               clipboardString;
    short int           keycodes[512];
    short int           scancodes[GLFW_KEY_LAST + 1];
    char                keynames[GLFW_KEY_LAST + 1][5];
    // Where to place the cursor when re-enabled
    double              restoreCursorPosX, restoreCursorPosY;
    // The window whose disabled cursor mode is active
    _GLFWwindow*        disabledCursorWindow;
    RAWINPUT*           rawInput;
    int                 rawInputSize;
    UINT                mouseTrailSize;

    struct {
        HINSTANCE                       instance;
        PFN_timeGetTime                 GetTime;
    } winmm;

    struct {
        HINSTANCE                       instance;
        PFN_DirectInput8Create          Create;
        IDirectInput8W*                 api;
    } dinput8;

    struct {
        HINSTANCE                       instance;
        PFN_XInputGetCapabilities       GetCapabilities;
        PFN_XInputGetState              GetState;
    } xinput;

    struct {
        HINSTANCE                       instance;
        PFN_SetProcessDPIAware          SetProcessDPIAware_;
        PFN_ChangeWindowMessageFilterEx ChangeWindowMessageFilterEx_;
        PFN_EnableNonClientDpiScaling   EnableNonClientDpiScaling_;
        PFN_SetProcessDpiAwarenessContext SetProcessDpiAwarenessContext_;
        PFN_GetDpiForWindow             GetDpiForWindow_;
        PFN_AdjustWindowRectExForDpi    AdjustWindowRectExForDpi_;
    } user32;

    struct {
        HINSTANCE                       instance;
        PFN_DwmIsCompositionEnabled     IsCompositionEnabled;
        PFN_DwmFlush                    Flush;
        PFN_DwmEnableBlurBehindWindow   EnableBlurBehindWindow;
    } dwmapi;

    struct {
        HINSTANCE                       instance;
        PFN_SetProcessDpiAwareness      SetProcessDpiAwareness_;
        PFN_GetDpiForMonitor            GetDpiForMonitor_;
    } shcore;

    struct {
        HINSTANCE                       instance;
        PFN_RtlVerifyVersionInfo        RtlVerifyVersionInfo_;
    } ntdll;

} _GLFWlibraryWin32;

// Win32-specific per-monitor data
//
typedef struct _GLFWmonitorWin32
{
    HMONITOR            handle;
    // This size matches the static size of DISPLAY_DEVICE.DeviceName
    WCHAR               adapterName[32];
    WCHAR               displayName[32];
    char                publicAdapterName[32];
    char                publicDisplayName[32];
    GLFWbool            modesPruned;
    GLFWbool            modeChanged;

} _GLFWmonitorWin32;

// Win32-specific per-cursor data
//
typedef struct _GLFWcursorWin32
{
    HCURSOR             handle;

} _GLFWcursorWin32;

// Win32-specific global timer data
//
typedef struct _GLFWtimerWin32
{
    GLFWbool            hasPC;
    uint64_t            frequency;

} _GLFWtimerWin32;

// Win32-specific thread local storage data
//
typedef struct _GLFWtlsWin32
{
    GLFWbool            allocated;
    DWORD               index;

} _GLFWtlsWin32;

// Win32-specific mutex data
//
typedef struct _GLFWmutexWin32
{
    GLFWbool            allocated;
    CRITICAL_SECTION    section;

} _GLFWmutexWin32;


GLFWbool _glfwRegisterWindowClassWin32(void);
void _glfwUnregisterWindowClassWin32(void);

WCHAR* _glfwCreateWideStringFromUTF8Win32(const char* source);
char* _glfwCreateUTF8FromWideStringWin32(const WCHAR* source);
BOOL _glfwIsWindowsVersionOrGreaterWin32(WORD major, WORD minor, WORD sp);
BOOL _glfwIsWindows10BuildOrGreaterWin32(WORD build);
void _glfwInputErrorWin32(int error, const char* description);
void _glfwUpdateKeyNamesWin32(void);

void _glfwInitTimerWin32(void);

void _glfwPollMonitorsWin32(void);
void _glfwSetVideoModeWin32(_GLFWmonitor* monitor, const GLFWvidmode* desired);
void _glfwRestoreVideoModeWin32(_GLFWmonitor* monitor);
void _glfwGetMonitorContentScaleWin32(HMONITOR handle, float* xscale, float* yscale);



==> figs/from-dave/deps/glfw/src/win32_thread.c <==
//========================================================================
// GLFW 3.3 Win32 - www.glfw.org
//------------------------------------------------------------------------
// Copyright (c) 2002-2006 Marcus Geelnard
// Copyright (c) 2006-2017 Camilla Löwy <elmindreda@glfw.org>
//
// This software is provided 'as-is', without any express or implied
// warranty. In no event will the authors be held liable for any damages
// arising from the use of this software.
//
// Permission is granted to anyone to use this software for any purpose,
// including commercial applications, and to alter it and redistribute it
// freely, subject to the following restrictions:
//
// 1. The origin of this software must not be misrepresented; you must not
//    claim that you wrote the original software. If you use this software
//    in a product, an acknowledgment in the product documentation would
//    be appreciated but is not required.
//
// 2. Altered source versions must be plainly marked as such, and must not
//    be misrepresented as being the original software.
//
// 3. This notice may not be removed or altered from any source
//    distribution.
//
//========================================================================
// Please use C89 style variable declarations in this file because VS 2010
//========================================================================

#include "internal.h"

#include <assert.h>


//////////////////////////////////////////////////////////////////////////
//////                       GLFW platform API                      //////
//////////////////////////////////////////////////////////////////////////

GLFWbool _glfwPlatformCreateTls(_GLFWtls* tls)
{
    assert(tls->win32.allocated == GLFW_FALSE);

    tls->win32.index = TlsAlloc();
    if (tls->win32.index == TLS_OUT_OF_INDEXES)
    {
        _glfwInputErrorWin32(GLFW_PLATFORM_ERROR,
                             "Win32: Failed to allocate TLS index");
        return GLFW_FALSE;
    }

    tls->win32.allocated = GLFW_TRUE;
    return GLFW_TRUE;
}

void _glfwPlatformDestroyTls(_GLFWtls* tls)
{
    if (tls->win32.allocated)
        TlsFree(tls->win32.index);
    memset(tls, 0, sizeof(_GLFWtls));
}

void* _glfwPlatformGetTls(_GLFWtls* tls)
{
    assert(tls->win32.allocated == GLFW_TRUE);
    return TlsGetValue(tls->win32.index);
}

void _glfwPlatformSetTls(_GLFWtls* tls, void* value)
{
    assert(tls->win32.allocated == GLFW_TRUE);
    TlsSetValue(tls->win32.index, value);
}

GLFWbool _glfwPlatformCreateMutex(_GLFWmutex* mutex)
{
    assert(mutex->win32.allocated == GLFW_FALSE);
    InitializeCriticalSection(&mutex->win32.section);
    return mutex->win32.allocated = GLFW_TRUE;
}

void _glfwPlatformDestroyMutex(_GLFWmutex* mutex)
{
    if (mutex->win32.allocated)
        DeleteCriticalSection(&mutex->win32.section);
    memset(mutex, 0, sizeof(_GLFWmutex));
}

void _glfwPlatformLockMutex(_GLFWmutex* mutex)
{
    assert(mutex->win32.allocated == GLFW_TRUE);
    EnterCriticalSection(&mutex->win32.section);
}

void _glfwPlatformUnlockMutex(_GLFWmutex* mutex)
{
    assert(mutex->win32.allocated == GLFW_TRUE);
    LeaveCriticalSection(&mutex->win32.section);
}



==> figs/from-dave/deps/glfw/src/win32_time.c <==
//========================================================================
// GLFW 3.3 Win32 - www.glfw.org
//------------------------------------------------------------------------
// Copyright (c) 2002-2006 Marcus Geelnard
// Copyright (c) 2006-2017 Camilla Löwy <elmindreda@glfw.org>
//
// This software is provided 'as-is', without any express or implied
// warranty. In no event will the authors be held liable for any damages
// arising from the use of this software.
//
// Permission is granted to anyone to use this software for any purpose,
// including commercial applications, and to alter it and redistribute it
// freely, subject to the following restrictions:
//
// 1. The origin of this software must not be misrepresented; you must not
//    claim that you wrote the original software. If you use this software
//    in a product, an acknowledgment in the product documentation would
//    be appreciated but is not required.
//
// 2. Altered source versions must be plainly marked as such, and must not
//    be misrepresented as being the original software.
//
// 3. This notice may not be removed or altered from any source
//    distribution.
//
//========================================================================
// Please use C89 style variable declarations in this file because VS 2010
//========================================================================

#include "internal.h"


//////////////////////////////////////////////////////////////////////////
//////                       GLFW internal API                      //////
//////////////////////////////////////////////////////////////////////////

// Initialise timer
//
void _glfwInitTimerWin32(void)
{
    uint64_t frequency;

    if (QueryPerformanceFrequency((LARGE_INTEGER*) &frequency))
    {
        _glfw.timer.win32.hasPC = GLFW_TRUE;
        _glfw.timer.win32.frequency = frequency;
    }
    else
    {
        _glfw.timer.win32.hasPC = GLFW_FALSE;
        _glfw.timer.win32.frequency = 1000;
    }
}


//////////////////////////////////////////////////////////////////////////
//////                       GLFW platform API                      //////
//////////////////////////////////////////////////////////////////////////

uint64_t _glfwPlatformGetTimerValue(void)
{
    if (_glfw.timer.win32.hasPC)
    {
        uint64_t value;
        QueryPerformanceCounter((LARGE_INTEGER*) &value);
        return value;
    }
    else
        return (uint64_t) timeGetTime();
}

uint64_t _glfwPlatformGetTimerFrequency(void)
{
    return _glfw.timer.win32.frequency;
}



==> figs/from-dave/deps/glfw/src/win32_window.c <==
//========================================================================
// GLFW 3.3 Win32 - www.glfw.org
//------------------------------------------------------------------------
// Copyright (c) 2002-2006 Marcus Geelnard
// Copyright (c) 2006-2019 Camilla Löwy <elmindreda@glfw.org>
//
// This software is provided 'as-is', without any express or implied
// warranty. In no event will the authors be held liable for any damages
// arising from the use of this software.
//
// Permission is granted to anyone to use this software for any purpose,
// including commercial applications, and to alter it and redistribute it
// freely, subject to the following restrictions:
//
// 1. The origin of this software must not be misrepresented; you must not
//    claim that you wrote the original software. If you use this software
//    in a product, an acknowledgment in the product documentation would
//    be appreciated but is not required.
//
// 2. Altered source versions must be plainly marked as such, and must not
//    be misrepresented as being the original software.
//
// 3. This notice may not be removed or altered from any source
//    distribution.
//
//========================================================================
// Please use C89 style variable declarations in this file because VS 2010
//========================================================================

#include "internal.h"

#include <limits.h>
#include <stdlib.h>
#include <malloc.h>
#include <string.h>
#include <windowsx.h>
#include <shellapi.h>

// Returns the window style for the specified window
//
static DWORD getWindowStyle(const _GLFWwindow* window)
{
    DWORD style = WS_CLIPSIBLINGS | WS_CLIPCHILDREN;

    if (window->monitor)
        style |= WS_POPUP;
    else
    {
        style |= WS_SYSMENU | WS_MINIMIZEBOX;

        if (window->decorated)
        {
            style |= WS_CAPTION;

            if (window->resizable)
                style |= WS_MAXIMIZEBOX | WS_THICKFRAME;
        }
        else
            style |= WS_POPUP;
    }

    return style;
}

// Returns the extended window style for the specified window
//
static DWORD getWindowExStyle(const _GLFWwindow* window)
{
    DWORD style = WS_EX_APPWINDOW;

    if (window->monitor || window->floating)
        style |= WS_EX_TOPMOST;

    return style;
}

// Returns the image whose area most closely matches the desired one
//
static const GLFWimage* chooseImage(int count, const GLFWimage* images,
                                    int width, int height)
{
    int i, leastDiff = INT_MAX;
    const GLFWimage* closest = NULL;

    for (i = 0;  i < count;  i++)
    {
        const int currDiff = abs(images[i].width * images[i].height -
                                 width * height);
        if (currDiff < leastDiff)
        {
            closest = images + i;
            leastDiff = currDiff;
        }
    }

    return closest;
}

// Creates an RGBA icon or cursor
//
static HICON createIcon(const GLFWimage* image,
                        int xhot, int yhot, GLFWbool icon)
{
    int i;
    HDC dc;
    HICON handle;
    HBITMAP color, mask;
    BITMAPV5HEADER bi;
    ICONINFO ii;
    unsigned char* target = NULL;
    unsigned char* source = image->pixels;

    ZeroMemory(&bi, sizeof(bi));
    bi.bV5Size        = sizeof(bi);
    bi.bV5Width       = image->width;
    bi.bV5Height      = -image->height;
    bi.bV5Planes      = 1;
    bi.bV5BitCount    = 32;
    bi.bV5Compression = BI_BITFIELDS;
    bi.bV5RedMask     = 0x00ff0000;
    bi.bV5GreenMask   = 0x0000ff00;
    bi.bV5BlueMask    = 0x000000ff;
    bi.bV5AlphaMask   = 0xff000000;

    dc = GetDC(NULL);
    color = CreateDIBSection(dc,
                             (BITMAPINFO*) &bi,
                             DIB_RGB_COLORS,
                             (void**) &target,
                             NULL,
                             (DWORD) 0);
    ReleaseDC(NULL, dc);

    if (!color)
    {
        _glfwInputErrorWin32(GLFW_PLATFORM_ERROR,
                             "Win32: Failed to create RGBA bitmap");
        return NULL;
    }

    mask = CreateBitmap(image->width, image->height, 1, 1, NULL);
    if (!mask)
    {
        _glfwInputErrorWin32(GLFW_PLATFORM_ERROR,
                             "Win32: Failed to create mask bitmap");
        DeleteObject(color);
        return NULL;
    }

    for (i = 0;  i < image->width * image->height;  i++)
    {
        target[0] = source[2];
        target[1] = source[1];
        target[2] = source[0];
        target[3] = source[3];
        target += 4;
        source += 4;
    }

    ZeroMemory(&ii, sizeof(ii));
    ii.fIcon    = icon;
    ii.xHotspot = xhot;
    ii.yHotspot = yhot;
    ii.hbmMask  = mask;
    ii.hbmColor = color;

    handle = CreateIconIndirect(&ii);

    DeleteObject(color);
    DeleteObject(mask);

    if (!handle)
    {
        if (icon)
        {
            _glfwInputErrorWin32(GLFW_PLATFORM_ERROR,
                                 "Win32: Failed to create icon");
        }
        else
        {
            _glfwInputErrorWin32(GLFW_PLATFORM_ERROR,
                                 "Win32: Failed to create cursor");
        }
    }

    return handle;
}

// Translate content area size to full window size according to styles and DPI
//
static void getFullWindowSize(DWORD style, DWORD exStyle,
                              int contentWidth, int contentHeight,
                              int* fullWidth, int* fullHeight,
                              UINT dpi)
{
    RECT rect = { 0, 0, contentWidth, contentHeight };

    if (_glfwIsWindows10AnniversaryUpdateOrGreaterWin32())
        AdjustWindowRectExForDpi(&rect, style, FALSE, exStyle, dpi);
    else
        AdjustWindowRectEx(&rect, style, FALSE, exStyle);

    *fullWidth = rect.right - rect.left;
    *fullHeight = rect.bottom - rect.top;
}

// Enforce the content area aspect ratio based on which edge is being dragged
//
static void applyAspectRatio(_GLFWwindow* window, int edge, RECT* area)
{
    int xoff, yoff;
    UINT dpi = USER_DEFAULT_SCREEN_DPI;
    const float ratio = (float) window->numer / (float) window->denom;

    if (_glfwIsWindows10AnniversaryUpdateOrGreaterWin32())
        dpi = GetDpiForWindow(window->win32.handle);

    getFullWindowSize(getWindowStyle(window), getWindowExStyle(window),
                      0, 0, &xoff, &yoff, dpi);

    if (edge == WMSZ_LEFT  || edge == WMSZ_BOTTOMLEFT ||
        edge == WMSZ_RIGHT || edge == WMSZ_BOTTOMRIGHT)
    {
        area->bottom = area->top + yoff +
            (int) ((area->right - area->left - xoff) / ratio);
    }
    else if (edge == WMSZ_TOPLEFT || edge == WMSZ_TOPRIGHT)
    {
        area->top = area->bottom - yoff -
            (int) ((area->right - area->left - xoff) / ratio);
    }
    else if (edge == WMSZ_TOP || edge == WMSZ_BOTTOM)
    {
        area->right = area->left + xoff +
            (int) ((area->bottom - area->top - yoff) * ratio);
    }
}

// Updates the cursor image according to its cursor mode
//
static void updateCursorImage(_GLFWwindow* window)
{
    if (window->cursorMode == GLFW_CURSOR_NORMAL)
    {
        if (window->cursor)
            SetCursor(window->cursor->win32.handle);
        else
            SetCursor(LoadCursorW(NULL, IDC_ARROW));
    }
    else
        SetCursor(NULL);
}

// Updates the cursor clip rect
//
static void updateClipRect(_GLFWwindow* window)
{
    if (window)
    {
        RECT clipRect;
        GetClientRect(window->win32.handle, &clipRect);
        ClientToScreen(window->win32.handle, (POINT*) &clipRect.left);
        ClientToScreen(window->win32.handle, (POINT*) &clipRect.right);
        ClipCursor(&clipRect);
    }
    else
        ClipCursor(NULL);
}

// Enables WM_INPUT messages for the mouse for the specified window
//
static void enableRawMouseMotion(_GLFWwindow* window)
{
    const RAWINPUTDEVICE rid = { 0x01, 0x02, 0, window->win32.handle };

    if (!RegisterRawInputDevices(&rid, 1, sizeof(rid)))
    {
        _glfwInputErrorWin32(GLFW_PLATFORM_ERROR,
                             "Win32: Failed to register raw input device");
    }
}

// Disables WM_INPUT messages for the mouse
//
static void disableRawMouseMotion(_GLFWwindow* window)
{
    const RAWINPUTDEVICE rid = { 0x01, 0x02, RIDEV_REMOVE, NULL };

    if (!RegisterRawInputDevices(&rid, 1, sizeof(rid)))
    {
        _glfwInputErrorWin32(GLFW_PLATFORM_ERROR,
                             "Win32: Failed to remove raw input device");
    }
}

// Apply disabled cursor mode to a focused window
//
static void disableCursor(_GLFWwindow* window)
{
    _glfw.win32.disabledCursorWindow = window;
    _glfwPlatformGetCursorPos(window,
                              &_glfw.win32.restoreCursorPosX,
                              &_glfw.win32.restoreCursorPosY);
    updateCursorImage(window);
    _glfwCenterCursorInContentArea(window);
    updateClipRect(window);

    if (window->rawMouseMotion)
        enableRawMouseMotion(window);
}

// Exit disabled cursor mode for the specified window
//
static void enableCursor(_GLFWwindow* window)
{
    if (window->rawMouseMotion)
        disableRawMouseMotion(window);

    _glfw.win32.disabledCursorWindow = NULL;
    updateClipRect(NULL);
    _glfwPlatformSetCursorPos(window,
                              _glfw.win32.restoreCursorPosX,
                              _glfw.win32.restoreCursorPosY);
    updateCursorImage(window);
}

// Returns whether the cursor is in the content area of the specified window
//
static GLFWbool cursorInContentArea(_GLFWwindow* window)
{
    RECT area;
    POINT pos;

    if (!GetCursorPos(&pos))
        return GLFW_FALSE;

    if (WindowFromPoint(pos) != window->win32.handle)
        return GLFW_FALSE;

    GetClientRect(window->win32.handle, &area);
    ClientToScreen(window->win32.handle, (POINT*) &area.left);
    ClientToScreen(window->win32.handle, (POINT*) &area.right);

    return PtInRect(&area, pos);
}

// Update native window styles to match attributes
//
static void updateWindowStyles(const _GLFWwindow* window)
{
    RECT rect;
    DWORD style = GetWindowLongW(window->win32.handle, GWL_STYLE);
    style &= ~(WS_OVERLAPPEDWINDOW | WS_POPUP);
    style |= getWindowStyle(window);

    GetClientRect(window->win32.handle, &rect);

    if (_glfwIsWindows10AnniversaryUpdateOrGreaterWin32())
    {
        AdjustWindowRectExForDpi(&rect, style, FALSE,
                                 getWindowExStyle(window),
                                 GetDpiForWindow(window->win32.handle));
    }
    else
        AdjustWindowRectEx(&rect, style, FALSE, getWindowExStyle(window));

    ClientToScreen(window->win32.handle, (POINT*) &rect.left);
    ClientToScreen(window->win32.handle, (POINT*) &rect.right);
    SetWindowLongW(window->win32.handle, GWL_STYLE, style);
    SetWindowPos(window->win32.handle, HWND_TOP,
                 rect.left, rect.top,
                 rect.right - rect.left, rect.bottom - rect.top,
                 SWP_FRAMECHANGED | SWP_NOACTIVATE | SWP_NOZORDER);
}

// Update window framebuffer transparency
//
static void updateFramebufferTransparency(const _GLFWwindow* window)
{
    BOOL enabled;

    if (!IsWindowsVistaOrGreater())
        return;

    if (SUCCEEDED(DwmIsCompositionEnabled(&enabled)) && enabled)
    {
        HRGN region = CreateRectRgn(0, 0, -1, -1);
        DWM_BLURBEHIND bb = {0};
        bb.dwFlags = DWM_BB_ENABLE | DWM_BB_BLURREGION;
        bb.hRgnBlur = region;
        bb.fEnable = TRUE;

        if (SUCCEEDED(DwmEnableBlurBehindWindow(window->win32.handle, &bb)))
        {
            // Decorated windows don't repaint the transparent background
            // leaving a trail behind animations
            // HACK: Making the window layered with a transparency color key
            //       seems to fix this.  Normally, when specifying
            //       a transparency color key to be used when composing the
            //       layered window, all pixels painted by the window in this
            //       color will be transparent.  That doesn't seem to be the
            //       case anymore, at least when used with blur behind window
            //       plus negative region.
            LONG exStyle = GetWindowLongW(window->win32.handle, GWL_EXSTYLE);
            exStyle |= WS_EX_LAYERED;
            SetWindowLongW(window->win32.handle, GWL_EXSTYLE, exStyle);

            // Using a color key not equal to black to fix the trailing
            // issue.  When set to black, something is making the hit test
            // not resize with the window frame.
            SetLayeredWindowAttributes(window->win32.handle,
                                       RGB(255, 0, 255), 255, LWA_COLORKEY);
        }

        DeleteObject(region);
    }
    else
    {
        LONG exStyle = GetWindowLongW(window->win32.handle, GWL_EXSTYLE);
        exStyle &= ~WS_EX_LAYERED;
        SetWindowLongW(window->win32.handle, GWL_EXSTYLE, exStyle);
        RedrawWindow(window->win32.handle, NULL, NULL,
                     RDW_ERASE | RDW_INVALIDATE | RDW_FRAME);
    }
}

// Retrieves and translates modifier keys
//
static int getKeyMods(void)
{
    int mods = 0;

    if (GetKeyState(VK_SHIFT) & 0x8000)
        mods |= GLFW_MOD_SHIFT;
    if (GetKeyState(VK_CONTROL) & 0x8000)
        mods |= GLFW_MOD_CONTROL;
    if (GetKeyState(VK_MENU) & 0x8000)
        mods |= GLFW_MOD_ALT;
    if ((GetKeyState(VK_LWIN) | GetKeyState(VK_RWIN)) & 0x8000)
        mods |= GLFW_MOD_SUPER;
    if (GetKeyState(VK_CAPITAL) & 1)
        mods |= GLFW_MOD_CAPS_LOCK;
    if (GetKeyState(VK_NUMLOCK) & 1)
        mods |= GLFW_MOD_NUM_LOCK;

    return mods;
}

static void fitToMonitor(_GLFWwindow* window)
{
    MONITORINFO mi = { sizeof(mi) };
    GetMonitorInfo(window->monitor->win32.handle, &mi);
    SetWindowPos(window->win32.handle, HWND_TOPMOST,
                 mi.rcMonitor.left,
                 mi.rcMonitor.top,
                 mi.rcMonitor.right - mi.rcMonitor.left,
                 mi.rcMonitor.bottom - mi.rcMonitor.top,
                 SWP_NOZORDER | SWP_NOACTIVATE | SWP_NOCOPYBITS);
}

// Make the specified window and its video mode active on its monitor
//
static void acquireMonitor(_GLFWwindow* window)
{
    if (!_glfw.win32.acquiredMonitorCount)
    {
        SetThreadExecutionState(ES_CONTINUOUS | ES_DISPLAY_REQUIRED);

        // HACK: When mouse trails are enabled the cursor becomes invisible when
        //       the OpenGL ICD switches to page flipping
        if (IsWindowsXPOrGreater())
        {
            SystemParametersInfo(SPI_GETMOUSETRAILS, 0, &_glfw.win32.mouseTrailSize, 0);
            SystemParametersInfo(SPI_SETMOUSETRAILS, 0, 0, 0);
        }
    }

    if (!window->monitor->window)
        _glfw.win32.acquiredMonitorCount++;

    _glfwSetVideoModeWin32(window->monitor, &window->videoMode);
    _glfwInputMonitorWindow(window->monitor, window);
}

// Remove the window and restore the original video mode
//
static void releaseMonitor(_GLFWwindow* window)
{
    if (window->monitor->window != window)
        return;

    _glfw.win32.acquiredMonitorCount--;
    if (!_glfw.win32.acquiredMonitorCount)
    {
        SetThreadExecutionState(ES_CONTINUOUS);

        // HACK: Restore mouse trail length saved in acquireMonitor
        if (IsWindowsXPOrGreater())
            SystemParametersInfo(SPI_SETMOUSETRAILS, _glfw.win32.mouseTrailSize, 0, 0);
    }

    _glfwInputMonitorWindow(window->monitor, NULL);
    _glfwRestoreVideoModeWin32(window->monitor);
}

// Window callback function (handles window messages)
//
static LRESULT CALLBACK windowProc(HWND hWnd, UINT uMsg,
                                   WPARAM wParam, LPARAM lParam)
{
    _GLFWwindow* window = GetPropW(hWnd, L"GLFW");
    if (!window)
    {
        // This is the message handling for the hidden helper window
        // and for a regular window during its initial creation

        switch (uMsg)
        {
            case WM_NCCREATE:
            {
                if (_glfwIsWindows10AnniversaryUpdateOrGreaterWin32())
                    EnableNonClientDpiScaling(hWnd);

                break;
            }

            case WM_DISPLAYCHANGE:
                _glfwPollMonitorsWin32();
                break;

            case WM_DEVICECHANGE:
            {
                if (wParam == DBT_DEVICEARRIVAL)
                {
                    DEV_BROADCAST_HDR* dbh = (DEV_BROADCAST_HDR*) lParam;
                    if (dbh && dbh->dbch_devicetype == DBT_DEVTYP_DEVICEINTERFACE)
                        _glfwDetectJoystickConnectionWin32();
                }
                else if (wParam == DBT_DEVICEREMOVECOMPLETE)
                {
                    DEV_BROADCAST_HDR* dbh = (DEV_BROADCAST_HDR*) lParam;
                    if (dbh && dbh->dbch_devicetype == DBT_DEVTYP_DEVICEINTERFACE)
                        _glfwDetectJoystickDisconnectionWin32();
                }

                break;
            }
        }

        return DefWindowProcW(hWnd, uMsg, wParam, lParam);
    }

    switch (uMsg)
    {
        case WM_MOUSEACTIVATE:
        {
            // HACK: Postpone cursor disabling when the window was activated by
            //       clicking a caption button
            if (HIWORD(lParam) == WM_LBUTTONDOWN)
            {
                if (LOWORD(lParam) != HTCLIENT)
                    window->win32.frameAction = GLFW_TRUE;
            }

            break;
        }

        case WM_CAPTURECHANGED:
        {
            // HACK: Disable the cursor once the caption button action has been
            //       completed or cancelled
            if (lParam == 0 && window->win32.frameAction)
            {
                if (window->cursorMode == GLFW_CURSOR_DISABLED)
                    disableCursor(window);

                window->win32.frameAction = GLFW_FALSE;
            }

            break;
        }

        case WM_SETFOCUS:
        {
            _glfwInputWindowFocus(window, GLFW_TRUE);

            // HACK: Do not disable cursor while the user is interacting with
            //       a caption button
            if (window->win32.frameAction)
                break;

            if (window->cursorMode == GLFW_CURSOR_DISABLED)
                disableCursor(window);

            return 0;
        }

        case WM_KILLFOCUS:
        {
            if (window->cursorMode == GLFW_CURSOR_DISABLED)
                enableCursor(window);

            if (window->monitor && window->autoIconify)
                _glfwPlatformIconifyWindow(window);

            _glfwInputWindowFocus(window, GLFW_FALSE);
            return 0;
        }

        case WM_SYSCOMMAND:
        {
            switch (wParam & 0xfff0)
            {
                case SC_SCREENSAVE:
                case SC_MONITORPOWER:
                {
                    if (window->monitor)
                    {
                        // We are running in full screen mode, so disallow
                        // screen saver and screen blanking
                        return 0;
                    }
                    else
                        break;
                }

                // User trying to access application menu using ALT?
                case SC_KEYMENU:
                    return 0;
            }
            break;
        }

        case WM_CLOSE:
        {
            _glfwInputWindowCloseRequest(window);
            return 0;
        }

        case WM_INPUTLANGCHANGE:
        {
            _glfwUpdateKeyNamesWin32();
            break;
        }

        case WM_CHAR:
        case WM_SYSCHAR:
        case WM_UNICHAR:
        {
            const GLFWbool plain = (uMsg != WM_SYSCHAR);

            if (uMsg == WM_UNICHAR && wParam == UNICODE_NOCHAR)
            {
                // WM_UNICHAR is not sent by Windows, but is sent by some
                // third-party input method engine
                // Returning TRUE here announces support for this message
                return TRUE;
            }

            _glfwInputChar(window, (unsigned int) wParam, getKeyMods(), plain);
            return 0;
        }

        case WM_KEYDOWN:
        case WM_SYSKEYDOWN:
        case WM_KEYUP:
        case WM_SYSKEYUP:
        {
            int key, scancode;
            const int action = (HIWORD(lParam) & KF_UP) ? GLFW_RELEASE : GLFW_PRESS;
            const int mods = getKeyMods();

            scancode = (HIWORD(lParam) & (KF_EXTENDED | 0xff));
            if (!scancode)
            {
                // NOTE: Some synthetic key messages have a scancode of zero
                // HACK: Map the virtual key back to a usable scancode
                scancode = MapVirtualKeyW((UINT) wParam, MAPVK_VK_TO_VSC);
            }

            key = _glfw.win32.keycodes[scancode];

            // The Ctrl keys require special handling
            if (wParam == VK_CONTROL)
            {
                if (HIWORD(lParam) & KF_EXTENDED)
                {
                    // Right side keys have the extended key bit set
                    key = GLFW_KEY_RIGHT_CONTROL;
                }
                else
                {
                    // NOTE: Alt Gr sends Left Ctrl followed by Right Alt
                    // HACK: We only want one event for Alt Gr, so if we detect
                    //       this sequence we discard this Left Ctrl message now
                    //       and later report Right Alt normally
                    MSG next;
                    const DWORD time = GetMessageTime();

                    if (PeekMessageW(&next, NULL, 0, 0, PM_NOREMOVE))
                    {
                        if (next.message == WM_KEYDOWN ||
                            next.message == WM_SYSKEYDOWN ||
                            next.message == WM_KEYUP ||
                            next.message == WM_SYSKEYUP)
                        {
                            if (next.wParam == VK_MENU &&
                                (HIWORD(next.lParam) & KF_EXTENDED) &&
                                next.time == time)
                            {
                                // Next message is Right Alt down so discard this
                                break;
                            }
                        }
                    }

                    // This is a regular Left Ctrl message
                    key = GLFW_KEY_LEFT_CONTROL;
                }
            }
            else if (wParam == VK_PROCESSKEY)
            {
                // IME notifies that keys have been filtered by setting the
                // virtual key-code to VK_PROCESSKEY
                break;
            }

            if (action == GLFW_RELEASE && wParam == VK_SHIFT)
            {
                // HACK: Release both Shift keys on Shift up event, as when both
                //       are pressed the first release does not emit any event
                // NOTE: The other half of this is in _glfwPlatformPollEvents
                _glfwInputKey(window, GLFW_KEY_LEFT_SHIFT, scancode, action, mods);
                _glfwInputKey(window, GLFW_KEY_RIGHT_SHIFT, scancode, action, mods);
            }
            else if (wParam == VK_SNAPSHOT)
            {
                // HACK: Key down is not reported for the Print Screen key
                _glfwInputKey(window, key, scancode, GLFW_PRESS, mods);
                _glfwInputKey(window, key, scancode, GLFW_RELEASE, mods);
            }
            else
                _glfwInputKey(window, key, scancode, action, mods);

            break;
        }

        case WM_LBUTTONDOWN:
        case WM_RBUTTONDOWN:
        case WM_MBUTTONDOWN:
        case WM_XBUTTONDOWN:
        case WM_LBUTTONUP:
        case WM_RBUTTONUP:
        case WM_MBUTTONUP:
        case WM_XBUTTONUP:
        {
            int i, button, action;

            if (uMsg == WM_LBUTTONDOWN || uMsg == WM_LBUTTONUP)
                button = GLFW_MOUSE_BUTTON_LEFT;
            else if (uMsg == WM_RBUTTONDOWN || uMsg == WM_RBUTTONUP)
                button = GLFW_MOUSE_BUTTON_RIGHT;
            else if (uMsg == WM_MBUTTONDOWN || uMsg == WM_MBUTTONUP)
                button = GLFW_MOUSE_BUTTON_MIDDLE;
            else if (GET_XBUTTON_WPARAM(wParam) == XBUTTON1)
                button = GLFW_MOUSE_BUTTON_4;
            else
                button = GLFW_MOUSE_BUTTON_5;

            if (uMsg == WM_LBUTTONDOWN || uMsg == WM_RBUTTONDOWN ||
                uMsg == WM_MBUTTONDOWN || uMsg == WM_XBUTTONDOWN)
            {
                action = GLFW_PRESS;
            }
            else
                action = GLFW_RELEASE;

            for (i = 0;  i <= GLFW_MOUSE_BUTTON_LAST;  i++)
            {
                if (window->mouseButtons[i] == GLFW_PRESS)
                    break;
            }

            if (i > GLFW_MOUSE_BUTTON_LAST)
                SetCapture(hWnd);

            _glfwInputMouseClick(window, button, action, getKeyMods());

            for (i = 0;  i <= GLFW_MOUSE_BUTTON_LAST;  i++)
            {
                if (window->mouseButtons[i] == GLFW_PRESS)
                    break;
            }

            if (i > GLFW_MOUSE_BUTTON_LAST)
                ReleaseCapture();

            if (uMsg == WM_XBUTTONDOWN || uMsg == WM_XBUTTONUP)
                return TRUE;

            return 0;
        }

        case WM_MOUSEMOVE:
        {
            const int x = GET_X_LPARAM(lParam);
            const int y = GET_Y_LPARAM(lParam);

            if (!window->win32.cursorTracked)
            {
                TRACKMOUSEEVENT tme;
                ZeroMemory(&tme, sizeof(tme));
                tme.cbSize = sizeof(tme);
                tme.dwFlags = TME_LEAVE;
                tme.hwndTrack = window->win32.handle;
                TrackMouseEvent(&tme);

                window->win32.cursorTracked = GLFW_TRUE;
                _glfwInputCursorEnter(window, GLFW_TRUE);
            }

            if (window->cursorMode == GLFW_CURSOR_DISABLED)
            {
                const int dx = x - window->win32.lastCursorPosX;
                const int dy = y - window->win32.lastCursorPosY;

                if (_glfw.win32.disabledCursorWindow != window)
                    break;
                if (window->rawMouseMotion)
                    break;

                _glfwInputCursorPos(window,
                                    window->virtualCursorPosX + dx,
                                    window->virtualCursorPosY + dy);
            }
            else
                _glfwInputCursorPos(window, x, y);

            window->win32.lastCursorPosX = x;
            window->win32.lastCursorPosY = y;

            return 0;
        }

        case WM_INPUT:
        {
            UINT size = 0;
            HRAWINPUT ri = (HRAWINPUT) lParam;
            RAWINPUT* data = NULL;
            int dx, dy;

            if (_glfw.win32.disabledCursorWindow != window)
                break;
            if (!window->rawMouseMotion)
                break;

            GetRawInputData(ri, RID_INPUT, NULL, &size, sizeof(RAWINPUTHEADER));
            if (size > (UINT) _glfw.win32.rawInputSize)
            {
                free(_glfw.win32.rawInput);
                _glfw.win32.rawInput = calloc(size, 1);
                _glfw.win32.rawInputSize = size;
            }

            size = _glfw.win32.rawInputSize;
            if (GetRawInputData(ri, RID_INPUT,
                                _glfw.win32.rawInput, &size,
                                sizeof(RAWINPUTHEADER)) == (UINT) -1)
            {
                _glfwInputError(GLFW_PLATFORM_ERROR,
                                "Win32: Failed to retrieve raw input data");
                break;
            }

            data = _glfw.win32.rawInput;
            if (data->data.mouse.usFlags & MOUSE_MOVE_ABSOLUTE)
            {
                dx = data->data.mouse.lLastX - window->win32.lastCursorPosX;
                dy = data->data.mouse.lLastY - window->win32.lastCursorPosY;
            }
            else
            {
                dx = data->data.mouse.lLastX;
                dy = data->data.mouse.lLastY;
            }

            _glfwInputCursorPos(window,
                                window->virtualCursorPosX + dx,
                                window->virtualCursorPosY + dy);

            window->win32.lastCursorPosX += dx;
            window->win32.lastCursorPosY += dy;
            break;
        }

        case WM_MOUSELEAVE:
        {
            window->win32.cursorTracked = GLFW_FALSE;
            _glfwInputCursorEnter(window, GLFW_FALSE);
            return 0;
        }

        case WM_MOUSEWHEEL:
        {
            _glfwInputScroll(window, 0.0, (SHORT) HIWORD(wParam) / (double) WHEEL_DELTA);
            return 0;
        }

        case WM_MOUSEHWHEEL:
        {
            // This message is only sent on Windows Vista and later
            // NOTE: The X-axis is inverted for consistency with macOS and X11
            _glfwInputScroll(window, -((SHORT) HIWORD(wParam) / (double) WHEEL_DELTA), 0.0);
            return 0;
        }

        case WM_ENTERSIZEMOVE:
        case WM_ENTERMENULOOP:
        {
            if (window->win32.frameAction)
                break;

            // HACK: Enable the cursor while the user is moving or
            //       resizing the window or using the window menu
            if (window->cursorMode == GLFW_CURSOR_DISABLED)
                enableCursor(window);

            break;
        }

        case WM_EXITSIZEMOVE:
        case WM_EXITMENULOOP:
        {
            if (window->win32.frameAction)
                break;

            // HACK: Disable the cursor once the user is done moving or
            //       resizing the window or using the menu
            if (window->cursorMode == GLFW_CURSOR_DISABLED)
                disableCursor(window);

            break;
        }

        case WM_SIZE:
        {
            const GLFWbool iconified = wParam == SIZE_MINIMIZED;
            const GLFWbool maximized = wParam == SIZE_MAXIMIZED ||
                                       (window->win32.maximized &&
                                        wParam != SIZE_RESTORED);

            if (_glfw.win32.disabledCursorWindow == window)
                updateClipRect(window);

            if (window->win32.iconified != iconified)
                _glfwInputWindowIconify(window, iconified);

            if (window->win32.maximized != maximized)
                _glfwInputWindowMaximize(window, maximized);

            _glfwInputFramebufferSize(window, LOWORD(lParam), HIWORD(lParam));
            _glfwInputWindowSize(window, LOWORD(lParam), HIWORD(lParam));

            if (window->monitor && window->win32.iconified != iconified)
            {
                if (iconified)
                    releaseMonitor(window);
                else
                {
                    acquireMonitor(window);
                    fitToMonitor(window);
                }
            }

            window->win32.iconified = iconified;
            window->win32.maximized = maximized;
            return 0;
        }

        case WM_MOVE:
        {
            if (_glfw.win32.disabledCursorWindow == window)
                updateClipRect(window);

            // NOTE: This cannot use LOWORD/HIWORD recommended by MSDN, as
            // those macros do not handle negative window positions correctly
            _glfwInputWindowPos(window,
                                GET_X_LPARAM(lParam),
                                GET_Y_LPARAM(lParam));
            return 0;
        }

        case WM_SIZING:
        {
            if (window->numer == GLFW_DONT_CARE ||
                window->denom == GLFW_DONT_CARE)
            {
                break;
            }

            applyAspectRatio(window, (int) wParam, (RECT*) lParam);
            return TRUE;
        }

        case WM_GETMINMAXINFO:
        {
            int xoff, yoff;
            UINT dpi = USER_DEFAULT_SCREEN_DPI;
            MINMAXINFO* mmi = (MINMAXINFO*) lParam;

            if (window->monitor)
                break;

            if (_glfwIsWindows10AnniversaryUpdateOrGreaterWin32())
                dpi = GetDpiForWindow(window->win32.handle);

            getFullWindowSize(getWindowStyle(window), getWindowExStyle(window),
                              0, 0, &xoff, &yoff, dpi);

            if (window->minwidth != GLFW_DONT_CARE &&
                window->minheight != GLFW_DONT_CARE)
            {
                mmi->ptMinTrackSize.x = window->minwidth + xoff;
                mmi->ptMinTrackSize.y = window->minheight + yoff;
            }

            if (window->maxwidth != GLFW_DONT_CARE &&
                window->maxheight != GLFW_DONT_CARE)
            {
                mmi->ptMaxTrackSize.x = window->maxwidth + xoff;
                mmi->ptMaxTrackSize.y = window->maxheight + yoff;
            }

            if (!window->decorated)
            {
                MONITORINFO mi;
                const HMONITOR mh = MonitorFromWindow(window->win32.handle,
                                                      MONITOR_DEFAULTTONEAREST);

                ZeroMemory(&mi, sizeof(mi));
                mi.cbSize = sizeof(mi);
                GetMonitorInfo(mh, &mi);

                mmi->ptMaxPosition.x = mi.rcWork.left - mi.rcMonitor.left;
                mmi->ptMaxPosition.y = mi.rcWork.top - mi.rcMonitor.top;
                mmi->ptMaxSize.x = mi.rcWork.right - mi.rcWork.left;
                mmi->ptMaxSize.y = mi.rcWork.bottom - mi.rcWork.top;
            }

            return 0;
        }

        case WM_PAINT:
        {
            _glfwInputWindowDamage(window);
            break;
        }

        case WM_ERASEBKGND:
        {
            return TRUE;
        }

        case WM_NCACTIVATE:
        case WM_NCPAINT:
        {
            // Prevent title bar from being drawn after restoring a minimized
            // undecorated window
            if (!window->decorated)
                return TRUE;

            break;
        }

        case WM_DWMCOMPOSITIONCHANGED:
        {
            if (window->win32.transparent)
                updateFramebufferTransparency(window);
            return 0;
        }

        case WM_GETDPISCALEDSIZE:
        {
            if (window->win32.scaleToMonitor)
                break;

            // Adjust the window size to keep the content area size constant
            if (_glfwIsWindows10CreatorsUpdateOrGreaterWin32())
            {
                RECT source = {0}, target = {0};
                SIZE* size = (SIZE*) lParam;

                AdjustWindowRectExForDpi(&source, getWindowStyle(window),
                                         FALSE, getWindowExStyle(window),
                                         GetDpiForWindow(window->win32.handle));
                AdjustWindowRectExForDpi(&target, getWindowStyle(window),
                                         FALSE, getWindowExStyle(window),
                                         LOWORD(wParam));

                size->cx += (target.right - target.left) -
                            (source.right - source.left);
                size->cy += (target.bottom - target.top) -
                            (source.bottom - source.top);
                return TRUE;
            }

            break;
        }

        case WM_DPICHANGED:
        {
            const float xscale = HIWORD(wParam) / (float) USER_DEFAULT_SCREEN_DPI;
            const float yscale = LOWORD(wParam) / (float) USER_DEFAULT_SCREEN_DPI;

            // Only apply the suggested size if the OS is new enough to have
            // sent a WM_GETDPISCALEDSIZE before this
            if (_glfwIsWindows10CreatorsUpdateOrGreaterWin32())
            {
                RECT* suggested = (RECT*) lParam;
                SetWindowPos(window->win32.handle, HWND_TOP,
                             suggested->left,
                             suggested->top,
                             suggested->right - suggested->left,
                             suggested->bottom - suggested->top,
                             SWP_NOACTIVATE | SWP_NOZORDER);
            }

            _glfwInputWindowContentScale(window, xscale, yscale);
            break;
        }

        case WM_SETCURSOR:
        {
            if (LOWORD(lParam) == HTCLIENT)
            {
                updateCursorImage(window);
                return TRUE;
            }

            break;
        }

        case WM_DROPFILES:
        {
            HDROP drop = (HDROP) wParam;
            POINT pt;
            int i;

            const int count = DragQueryFileW(drop, 0xffffffff, NULL, 0);
            char** paths = calloc(count, sizeof(char*));

            // Move the mouse to the position of the drop
            DragQueryPoint(drop, &pt);
            _glfwInputCursorPos(window, pt.x, pt.y);

            for (i = 0;  i < count;  i++)
            {
                const UINT length = DragQueryFileW(drop, i, NULL, 0);
                WCHAR* buffer = calloc((size_t) length + 1, sizeof(WCHAR));

                DragQueryFileW(drop, i, buffer, length + 1);
                paths[i] = _glfwCreateUTF8FromWideStringWin32(buffer);

                free(buffer);
            }

            _glfwInputDrop(window, count, (const char**) paths);

            for (i = 0;  i < count;  i++)
                free(paths[i]);
            free(paths);

            DragFinish(drop);
            return 0;
        }
    }

    return DefWindowProcW(hWnd, uMsg, wParam, lParam);
}

// Creates the GLFW window
//
static int createNativeWindow(_GLFWwindow* window,
                              const _GLFWwndconfig* wndconfig,
                              const _GLFWfbconfig* fbconfig)
{
    int xpos, ypos, fullWidth, fullHeight;
    WCHAR* wideTitle;
    DWORD style = getWindowStyle(window);
    DWORD exStyle = getWindowExStyle(window);

    if (window->monitor)
    {
        GLFWvidmode mode;

        // NOTE: This window placement is temporary and approximate, as the
        //       correct position and size cannot be known until the monitor
        //       video mode has been picked in _glfwSetVideoModeWin32
        _glfwPlatformGetMonitorPos(window->monitor, &xpos, &ypos);
        _glfwPlatformGetVideoMode(window->monitor, &mode);
        fullWidth  = mode.width;
        fullHeight = mode.height;
    }
    else
    {
        xpos = CW_USEDEFAULT;
        ypos = CW_USEDEFAULT;

        window->win32.maximized = wndconfig->maximized;
        if (wndconfig->maximized)
            style |= WS_MAXIMIZE;

        getFullWindowSize(style, exStyle,
                          wndconfig->width, wndconfig->height,
                          &fullWidth, &fullHeight,
                          USER_DEFAULT_SCREEN_DPI);
    }

    wideTitle = _glfwCreateWideStringFromUTF8Win32(wndconfig->title);
    if (!wideTitle)
        return GLFW_FALSE;

    window->win32.handle = CreateWindowExW(exStyle,
                                           _GLFW_WNDCLASSNAME,
                                           wideTitle,
                                           style,
                                           xpos, ypos,
                                           fullWidth, fullHeight,
                                           NULL, // No parent window
                                           NULL, // No window menu
                                           GetModuleHandleW(NULL),
                                           NULL);

    free(wideTitle);

    if (!window->win32.handle)
    {
        _glfwInputErrorWin32(GLFW_PLATFORM_ERROR,
                             "Win32: Failed to create window");
        return GLFW_FALSE;
    }

    SetPropW(window->win32.handle, L"GLFW", window);

    if (IsWindows7OrGreater())
    {
        ChangeWindowMessageFilterEx(window->win32.handle,
                                    WM_DROPFILES, MSGFLT_ALLOW, NULL);
        ChangeWindowMessageFilterEx(window->win32.handle,
                                    WM_COPYDATA, MSGFLT_ALLOW, NULL);
        ChangeWindowMessageFilterEx(window->win32.handle,
                                    WM_COPYGLOBALDATA, MSGFLT_ALLOW, NULL);
    }

    window->win32.scaleToMonitor = wndconfig->scaleToMonitor;

    // Adjust window rect to account for DPI scaling of the window frame and
    // (if enabled) DPI scaling of the content area
    // This cannot be done until we know what monitor the window was placed on
    if (!window->monitor)
    {
        RECT rect = { 0, 0, wndconfig->width, wndconfig->height };
        WINDOWPLACEMENT wp = { sizeof(wp) };

        if (wndconfig->scaleToMonitor)
        {
            float xscale, yscale;
            _glfwPlatformGetWindowContentScale(window, &xscale, &yscale);
            rect.right = (int) (rect.right * xscale);
            rect.bottom = (int) (rect.bottom * yscale);
        }

        ClientToScreen(window->win32.handle, (POINT*) &rect.left);
        ClientToScreen(window->win32.handle, (POINT*) &rect.right);

        if (_glfwIsWindows10AnniversaryUpdateOrGreaterWin32())
        {
            AdjustWindowRectExForDpi(&rect, style, FALSE, exStyle,
                                     GetDpiForWindow(window->win32.handle));
        }
        else
            AdjustWindowRectEx(&rect, style, FALSE, exStyle);

        // Only update the restored window rect as the window may be maximized
        GetWindowPlacement(window->win32.handle, &wp);
        wp.rcNormalPosition = rect;
        wp.showCmd = SW_HIDE;
        SetWindowPlacement(window->win32.handle, &wp);
    }

    DragAcceptFiles(window->win32.handle, TRUE);

    if (fbconfig->transparent)
    {
        updateFramebufferTransparency(window);
        window->win32.transparent = GLFW_TRUE;
    }

    return GLFW_TRUE;
}


//////////////////////////////////////////////////////////////////////////
//////                       GLFW internal API                      //////
//////////////////////////////////////////////////////////////////////////

// Registers the GLFW window class
//
GLFWbool _glfwRegisterWindowClassWin32(void)
{
    WNDCLASSEXW wc;

    ZeroMemory(&wc, sizeof(wc));
    wc.cbSize        = sizeof(wc);
    wc.style         = CS_HREDRAW | CS_VREDRAW | CS_OWNDC;
    wc.lpfnWndProc   = (WNDPROC) windowProc;
    wc.hInstance     = GetModuleHandleW(NULL);
    wc.hCursor       = LoadCursorW(NULL, IDC_ARROW);
    wc.lpszClassName = _GLFW_WNDCLASSNAME;

    // Load user-provided icon if available
    wc.hIcon = LoadImageW(GetModuleHandleW(NULL),
                          L"GLFW_ICON", IMAGE_ICON,
                          0, 0, LR_DEFAULTSIZE | LR_SHARED);
    if (!wc.hIcon)
    {
        // No user-provided icon found, load default icon
        wc.hIcon = LoadImageW(NULL,
                              IDI_APPLICATION, IMAGE_ICON,
                              0, 0, LR_DEFAULTSIZE | LR_SHARED);
    }

    if (!RegisterClassExW(&wc))
    {
        _glfwInputErrorWin32(GLFW_PLATFORM_ERROR,
                             "Win32: Failed to register window class");
        return GLFW_FALSE;
    }

    return GLFW_TRUE;
}

// Unregisters the GLFW window class
//
void _glfwUnregisterWindowClassWin32(void)
{
    UnregisterClassW(_GLFW_WNDCLASSNAME, GetModuleHandleW(NULL));
}


//////////////////////////////////////////////////////////////////////////
//////                       GLFW platform API                      //////
//////////////////////////////////////////////////////////////////////////

int _glfwPlatformCreateWindow(_GLFWwindow* window,
                              const _GLFWwndconfig* wndconfig,
                              const _GLFWctxconfig* ctxconfig,
                              const _GLFWfbconfig* fbconfig)
{
    if (!createNativeWindow(window, wndconfig, fbconfig))
        return GLFW_FALSE;

    if (ctxconfig->client != GLFW_NO_API)
    {
        if (ctxconfig->source == GLFW_NATIVE_CONTEXT_API)
        {
            if (!_glfwInitWGL())
                return GLFW_FALSE;
            if (!_glfwCreateContextWGL(window, ctxconfig, fbconfig))
                return GLFW_FALSE;
        }
        else if (ctxconfig->source == GLFW_EGL_CONTEXT_API)
        {
            if (!_glfwInitEGL())
                return GLFW_FALSE;
            if (!_glfwCreateContextEGL(window, ctxconfig, fbconfig))
                return GLFW_FALSE;
        }
        else if (ctxconfig->source == GLFW_OSMESA_CONTEXT_API)
        {
            if (!_glfwInitOSMesa())
                return GLFW_FALSE;
            if (!_glfwCreateContextOSMesa(window, ctxconfig, fbconfig))
                return GLFW_FALSE;
        }
    }

    if (window->monitor)
    {
        _glfwPlatformShowWindow(window);
        _glfwPlatformFocusWindow(window);
        acquireMonitor(window);
        fitToMonitor(window);
    }

    return GLFW_TRUE;
}

void _glfwPlatformDestroyWindow(_GLFWwindow* window)
{
    if (window->monitor)
        releaseMonitor(window);

    if (window->context.destroy)
        window->context.destroy(window);

    if (_glfw.win32.disabledCursorWindow == window)
        _glfw.win32.disabledCursorWindow = NULL;

    if (window->win32.handle)
    {
        RemovePropW(window->win32.handle, L"GLFW");
        DestroyWindow(window->win32.handle);
        window->win32.handle = NULL;
    }

    if (window->win32.bigIcon)
        DestroyIcon(window->win32.bigIcon);

    if (window->win32.smallIcon)
        DestroyIcon(window->win32.smallIcon);
}

void _glfwPlatformSetWindowTitle(_GLFWwindow* window, const char* title)
{
    WCHAR* wideTitle = _glfwCreateWideStringFromUTF8Win32(title);
    if (!wideTitle)
        return;

    SetWindowTextW(window->win32.handle, wideTitle);
    free(wideTitle);
}

void _glfwPlatformSetWindowIcon(_GLFWwindow* window,
                                int count, const GLFWimage* images)
{
    HICON bigIcon = NULL, smallIcon = NULL;

    if (count)
    {
        const GLFWimage* bigImage = chooseImage(count, images,
                                                GetSystemMetrics(SM_CXICON),
                                                GetSystemMetrics(SM_CYICON));
        const GLFWimage* smallImage = chooseImage(count, images,
                                                  GetSystemMetrics(SM_CXSMICON),
                                                  GetSystemMetrics(SM_CYSMICON));

        bigIcon = createIcon(bigImage, 0, 0, GLFW_TRUE);
        smallIcon = createIcon(smallImage, 0, 0, GLFW_TRUE);
    }
    else
    {
        bigIcon = (HICON) GetClassLongPtrW(window->win32.handle, GCLP_HICON);
        smallIcon = (HICON) GetClassLongPtrW(window->win32.handle, GCLP_HICONSM);
    }

    SendMessage(window->win32.handle, WM_SETICON, ICON_BIG, (LPARAM) bigIcon);
    SendMessage(window->win32.handle, WM_SETICON, ICON_SMALL, (LPARAM) smallIcon);

    if (window->win32.bigIcon)
        DestroyIcon(window->win32.bigIcon);

    if (window->win32.smallIcon)
        DestroyIcon(window->win32.smallIcon);

    if (count)
    {
        window->win32.bigIcon = bigIcon;
        window->win32.smallIcon = smallIcon;
    }
}

void _glfwPlatformGetWindowPos(_GLFWwindow* window, int* xpos, int* ypos)
{
    POINT pos = { 0, 0 };
    ClientToScreen(window->win32.handle, &pos);

    if (xpos)
        *xpos = pos.x;
    if (ypos)
        *ypos = pos.y;
}

void _glfwPlatformSetWindowPos(_GLFWwindow* window, int xpos, int ypos)
{
    RECT rect = { xpos, ypos, xpos, ypos };

    if (_glfwIsWindows10AnniversaryUpdateOrGreaterWin32())
    {
        AdjustWindowRectExForDpi(&rect, getWindowStyle(window),
                                 FALSE, getWindowExStyle(window),
                                 GetDpiForWindow(window->win32.handle));
    }
    else
    {
        AdjustWindowRectEx(&rect, getWindowStyle(window),
                           FALSE, getWindowExStyle(window));
    }

    SetWindowPos(window->win32.handle, NULL, rect.left, rect.top, 0, 0,
                 SWP_NOACTIVATE | SWP_NOZORDER | SWP_NOSIZE);
}

void _glfwPlatformGetWindowSize(_GLFWwindow* window, int* width, int* height)
{
    RECT area;
    GetClientRect(window->win32.handle, &area);

    if (width)
        *width = area.right;
    if (height)
        *height = area.bottom;
}

void _glfwPlatformSetWindowSize(_GLFWwindow* window, int width, int height)
{
    if (window->monitor)
    {
        if (window->monitor->window == window)
        {
            acquireMonitor(window);
            fitToMonitor(window);
        }
    }
    else
    {
        RECT rect = { 0, 0, width, height };

        if (_glfwIsWindows10AnniversaryUpdateOrGreaterWin32())
        {
            AdjustWindowRectExForDpi(&rect, getWindowStyle(window),
                                     FALSE, getWindowExStyle(window),
                                     GetDpiForWindow(window->win32.handle));
        }
        else
        {
            AdjustWindowRectEx(&rect, getWindowStyle(window),
                               FALSE, getWindowExStyle(window));
        }

        SetWindowPos(window->win32.handle, HWND_TOP,
                     0, 0, rect.right - rect.left, rect.bottom - rect.top,
                     SWP_NOACTIVATE | SWP_NOOWNERZORDER | SWP_NOMOVE | SWP_NOZORDER);
    }
}

void _glfwPlatformSetWindowSizeLimits(_GLFWwindow* window,
                                      int minwidth, int minheight,
                                      int maxwidth, int maxheight)
{
    RECT area;

    if ((minwidth == GLFW_DONT_CARE || minheight == GLFW_DONT_CARE) &&
        (maxwidth == GLFW_DONT_CARE || maxheight == GLFW_DONT_CARE))
    {
        return;
    }

    GetWindowRect(window->win32.handle, &area);
    MoveWindow(window->win32.handle,
               area.left, area.top,
               area.right - area.left,
               area.bottom - area.top, TRUE);
}

void _glfwPlatformSetWindowAspectRatio(_GLFWwindow* window, int numer, int denom)
{
    RECT area;

    if (numer == GLFW_DONT_CARE || denom == GLFW_DONT_CARE)
        return;

    GetWindowRect(window->win32.handle, &area);
    applyAspectRatio(window, WMSZ_BOTTOMRIGHT, &area);
    MoveWindow(window->win32.handle,
               area.left, area.top,
               area.right - area.left,
               area.bottom - area.top, TRUE);
}

void _glfwPlatformGetFramebufferSize(_GLFWwindow* window, int* width, int* height)
{
    _glfwPlatformGetWindowSize(window, width, height);
}

void _glfwPlatformGetWindowFrameSize(_GLFWwindow* window,
                                     int* left, int* top,
                                     int* right, int* bottom)
{
    RECT rect;
    int width, height;

    _glfwPlatformGetWindowSize(window, &width, &height);
    SetRect(&rect, 0, 0, width, height);

    if (_glfwIsWindows10AnniversaryUpdateOrGreaterWin32())
    {
        AdjustWindowRectExForDpi(&rect, getWindowStyle(window),
                                 FALSE, getWindowExStyle(window),
                                 GetDpiForWindow(window->win32.handle));
    }
    else
    {
        AdjustWindowRectEx(&rect, getWindowStyle(window),
                           FALSE, getWindowExStyle(window));
    }

    if (left)
        *left = -rect.left;
    if (top)
        *top = -rect.top;
    if (right)
        *right = rect.right - width;
    if (bottom)
        *bottom = rect.bottom - height;
}

void _glfwPlatformGetWindowContentScale(_GLFWwindow* window,
                                        float* xscale, float* yscale)
{
    const HANDLE handle = MonitorFromWindow(window->win32.handle,
                                            MONITOR_DEFAULTTONEAREST);
    _glfwGetMonitorContentScaleWin32(handle, xscale, yscale);
}

void _glfwPlatformIconifyWindow(_GLFWwindow* window)
{
    ShowWindow(window->win32.handle, SW_MINIMIZE);
}

void _glfwPlatformRestoreWindow(_GLFWwindow* window)
{
    ShowWindow(window->win32.handle, SW_RESTORE);
}

void _glfwPlatformMaximizeWindow(_GLFWwindow* window)
{
    ShowWindow(window->win32.handle, SW_MAXIMIZE);
}

void _glfwPlatformShowWindow(_GLFWwindow* window)
{
    ShowWindow(window->win32.handle, SW_SHOWNA);
}

void _glfwPlatformHideWindow(_GLFWwindow* window)
{
    ShowWindow(window->win32.handle, SW_HIDE);
}

void _glfwPlatformRequestWindowAttention(_GLFWwindow* window)
{
    FlashWindow(window->win32.handle, TRUE);
}

void _glfwPlatformFocusWindow(_GLFWwindow* window)
{
    BringWindowToTop(window->win32.handle);
    SetForegroundWindow(window->win32.handle);
    SetFocus(window->win32.handle);
}

void _glfwPlatformSetWindowMonitor(_GLFWwindow* window,
                                   _GLFWmonitor* monitor,
                                   int xpos, int ypos,
                                   int width, int height,
                                   int refreshRate)
{
    if (window->monitor == monitor)
    {
        if (monitor)
        {
            if (monitor->window == window)
            {
                acquireMonitor(window);
                fitToMonitor(window);
            }
        }
        else
        {
            RECT rect = { xpos, ypos, xpos + width, ypos + height };

            if (_glfwIsWindows10AnniversaryUpdateOrGreaterWin32())
            {
                AdjustWindowRectExForDpi(&rect, getWindowStyle(window),
                                         FALSE, getWindowExStyle(window),
                                         GetDpiForWindow(window->win32.handle));
            }
            else
            {
                AdjustWindowRectEx(&rect, getWindowStyle(window),
                                   FALSE, getWindowExStyle(window));
            }

            SetWindowPos(window->win32.handle, HWND_TOP,
                         rect.left, rect.top,
                         rect.right - rect.left, rect.bottom - rect.top,
                         SWP_NOCOPYBITS | SWP_NOACTIVATE | SWP_NOZORDER);
        }

        return;
    }

    if (window->monitor)
        releaseMonitor(window);

    _glfwInputWindowMonitor(window, monitor);

    if (window->monitor)
    {
        MONITORINFO mi = { sizeof(mi) };
        UINT flags = SWP_SHOWWINDOW | SWP_NOACTIVATE | SWP_NOCOPYBITS;

        if (window->decorated)
        {
            DWORD style = GetWindowLongW(window->win32.handle, GWL_STYLE);
            style &= ~WS_OVERLAPPEDWINDOW;
            style |= getWindowStyle(window);
            SetWindowLongW(window->win32.handle, GWL_STYLE, style);
            flags |= SWP_FRAMECHANGED;
        }

        acquireMonitor(window);

        GetMonitorInfo(window->monitor->win32.handle, &mi);
        SetWindowPos(window->win32.handle, HWND_TOPMOST,
                     mi.rcMonitor.left,
                     mi.rcMonitor.top,
                     mi.rcMonitor.right - mi.rcMonitor.left,
                     mi.rcMonitor.bottom - mi.rcMonitor.top,
                     flags);
    }
    else
    {
        HWND after;
        RECT rect = { xpos, ypos, xpos + width, ypos + height };
        DWORD style = GetWindowLongW(window->win32.handle, GWL_STYLE);
        UINT flags = SWP_NOACTIVATE | SWP_NOCOPYBITS;

        if (window->decorated)
        {
            style &= ~WS_POPUP;
            style |= getWindowStyle(window);
            SetWindowLongW(window->win32.handle, GWL_STYLE, style);

            flags |= SWP_FRAMECHANGED;
        }

        if (window->floating)
            after = HWND_TOPMOST;
        else
            after = HWND_NOTOPMOST;

        if (_glfwIsWindows10AnniversaryUpdateOrGreaterWin32())
        {
            AdjustWindowRectExForDpi(&rect, getWindowStyle(window),
                                     FALSE, getWindowExStyle(window),
                                     GetDpiForWindow(window->win32.handle));
        }
        else
        {
            AdjustWindowRectEx(&rect, getWindowStyle(window),
                               FALSE, getWindowExStyle(window));
        }

        SetWindowPos(window->win32.handle, after,
                     rect.left, rect.top,
                     rect.right - rect.left, rect.bottom - rect.top,
                     flags);
    }
}

int _glfwPlatformWindowFocused(_GLFWwindow* window)
{
    return window->win32.handle == GetActiveWindow();
}

int _glfwPlatformWindowIconified(_GLFWwindow* window)
{
    return IsIconic(window->win32.handle);
}

int _glfwPlatformWindowVisible(_GLFWwindow* window)
{
    return IsWindowVisible(window->win32.handle);
}

int _glfwPlatformWindowMaximized(_GLFWwindow* window)
{
    return IsZoomed(window->win32.handle);
}

int _glfwPlatformWindowHovered(_GLFWwindow* window)
{
    return cursorInContentArea(window);
}

int _glfwPlatformFramebufferTransparent(_GLFWwindow* window)
{
    BOOL enabled;

    if (!window->win32.transparent)
        return GLFW_FALSE;

    if (!IsWindowsVistaOrGreater())
        return GLFW_FALSE;

    return SUCCEEDED(DwmIsCompositionEnabled(&enabled)) && enabled;
}

void _glfwPlatformSetWindowResizable(_GLFWwindow* window, GLFWbool enabled)
{
    updateWindowStyles(window);
}

void _glfwPlatformSetWindowDecorated(_GLFWwindow* window, GLFWbool enabled)
{
    updateWindowStyles(window);
}

void _glfwPlatformSetWindowFloating(_GLFWwindow* window, GLFWbool enabled)
{
    const HWND after = enabled ? HWND_TOPMOST : HWND_NOTOPMOST;
    SetWindowPos(window->win32.handle, after, 0, 0, 0, 0,
                 SWP_NOACTIVATE | SWP_NOMOVE | SWP_NOSIZE);
}

float _glfwPlatformGetWindowOpacity(_GLFWwindow* window)
{
    BYTE alpha;
    DWORD flags;

    if ((GetWindowLongW(window->win32.handle, GWL_EXSTYLE) & WS_EX_LAYERED) &&
        GetLayeredWindowAttributes(window->win32.handle, NULL, &alpha, &flags))
    {
        if (flags & LWA_ALPHA)
            return alpha / 255.f;
    }

    return 1.f;
}

void _glfwPlatformSetWindowOpacity(_GLFWwindow* window, float opacity)
{
    if (opacity < 1.f)
    {
        const BYTE alpha = (BYTE) (255 * opacity);
        DWORD style = GetWindowLongW(window->win32.handle, GWL_EXSTYLE);
        style |= WS_EX_LAYERED;
        SetWindowLongW(window->win32.handle, GWL_EXSTYLE, style);
        SetLayeredWindowAttributes(window->win32.handle, 0, alpha, LWA_ALPHA);
    }
    else
    {
        DWORD style = GetWindowLongW(window->win32.handle, GWL_EXSTYLE);
        style &= ~WS_EX_LAYERED;
        SetWindowLongW(window->win32.handle, GWL_EXSTYLE, style);
    }
}

void _glfwPlatformSetRawMouseMotion(_GLFWwindow *window, GLFWbool enabled)
{
    if (_glfw.win32.disabledCursorWindow != window)
        return;

    if (enabled)
        enableRawMouseMotion(window);
    else
        disableRawMouseMotion(window);
}

GLFWbool _glfwPlatformRawMouseMotionSupported(void)
{
    return GLFW_TRUE;
}

void _glfwPlatformPollEvents(void)
{
    MSG msg;
    HWND handle;
    _GLFWwindow* window;

    while (PeekMessageW(&msg, NULL, 0, 0, PM_REMOVE))
    {
        if (msg.message == WM_QUIT)
        {
            // NOTE: While GLFW does not itself post WM_QUIT, other processes
            //       may post it to this one, for example Task Manager
            // HACK: Treat WM_QUIT as a close on all windows

            window = _glfw.windowListHead;
            while (window)
            {
                _glfwInputWindowCloseRequest(window);
                window = window->next;
            }
        }
        else
        {
            TranslateMessage(&msg);
            DispatchMessageW(&msg);
        }
    }

    // HACK: Release modifier keys that the system did not emit KEYUP for
    // NOTE: Shift keys on Windows tend to "stick" when both are pressed as
    //       no key up message is generated by the first key release
    // NOTE: Windows key is not reported as released by the Win+V hotkey
    //       Other Win hotkeys are handled implicitly by _glfwInputWindowFocus
    //       because they change the input focus
    // NOTE: The other half of this is in the WM_*KEY* handler in windowProc
    handle = GetActiveWindow();
    if (handle)
    {
        window = GetPropW(handle, L"GLFW");
        if (window)
        {
            int i;
            const int keys[4][2] =
            {
                { VK_LSHIFT, GLFW_KEY_LEFT_SHIFT },
                { VK_RSHIFT, GLFW_KEY_RIGHT_SHIFT },
                { VK_LWIN, GLFW_KEY_LEFT_SUPER },
                { VK_RWIN, GLFW_KEY_RIGHT_SUPER }
            };

            for (i = 0;  i < 4;  i++)
            {
                const int vk = keys[i][0];
                const int key = keys[i][1];
                const int scancode = _glfw.win32.scancodes[key];

                if ((GetKeyState(vk) & 0x8000))
                    continue;
                if (window->keys[key] != GLFW_PRESS)
                    continue;

                _glfwInputKey(window, key, scancode, GLFW_RELEASE, getKeyMods());
            }
        }
    }

    window = _glfw.win32.disabledCursorWindow;
    if (window)
    {
        int width, height;
        _glfwPlatformGetWindowSize(window, &width, &height);

        // NOTE: Re-center the cursor only if it has moved since the last call,
        //       to avoid breaking glfwWaitEvents with WM_MOUSEMOVE
        if (window->win32.lastCursorPosX != width / 2 ||
            window->win32.lastCursorPosY != height / 2)
        {
            _glfwPlatformSetCursorPos(window, width / 2, height / 2);
        }
    }
}

void _glfwPlatformWaitEvents(void)
{
    WaitMessage();

    _glfwPlatformPollEvents();
}

void _glfwPlatformWaitEventsTimeout(double timeout)
{
    MsgWaitForMultipleObjects(0, NULL, FALSE, (DWORD) (timeout * 1e3), QS_ALLEVENTS);

    _glfwPlatformPollEvents();
}

void _glfwPlatformPostEmptyEvent(void)
{
    PostMessage(_glfw.win32.helperWindowHandle, WM_NULL, 0, 0);
}

void _glfwPlatformGetCursorPos(_GLFWwindow* window, double* xpos, double* ypos)
{
    POINT pos;

    if (GetCursorPos(&pos))
    {
        ScreenToClient(window->win32.handle, &pos);

        if (xpos)
            *xpos = pos.x;
        if (ypos)
            *ypos = pos.y;
    }
}

void _glfwPlatformSetCursorPos(_GLFWwindow* window, double xpos, double ypos)
{
    POINT pos = { (int) xpos, (int) ypos };

    // Store the new position so it can be recognized later
    window->win32.lastCursorPosX = pos.x;
    window->win32.lastCursorPosY = pos.y;

    ClientToScreen(window->win32.handle, &pos);
    SetCursorPos(pos.x, pos.y);
}

void _glfwPlatformSetCursorMode(_GLFWwindow* window, int mode)
{
    if (mode == GLFW_CURSOR_DISABLED)
    {
        if (_glfwPlatformWindowFocused(window))
            disableCursor(window);
    }
    else if (_glfw.win32.disabledCursorWindow == window)
        enableCursor(window);
    else if (cursorInContentArea(window))
        updateCursorImage(window);
}

const char* _glfwPlatformGetScancodeName(int scancode)
{
    if (scancode < 0 || scancode > (KF_EXTENDED | 0xff) ||
        _glfw.win32.keycodes[scancode] == GLFW_KEY_UNKNOWN)
    {
        _glfwInputError(GLFW_INVALID_VALUE, "Invalid scancode");
        return NULL;
    }

    return _glfw.win32.keynames[_glfw.win32.keycodes[scancode]];
}

int _glfwPlatformGetKeyScancode(int key)
{
    return _glfw.win32.scancodes[key];
}

int _glfwPlatformCreateCursor(_GLFWcursor* cursor,
                              const GLFWimage* image,
                              int xhot, int yhot)
{
    cursor->win32.handle = (HCURSOR) createIcon(image, xhot, yhot, GLFW_FALSE);
    if (!cursor->win32.handle)
        return GLFW_FALSE;

    return GLFW_TRUE;
}

int _glfwPlatformCreateStandardCursor(_GLFWcursor* cursor, int shape)
{
    int id = 0;

    if (shape == GLFW_ARROW_CURSOR)
        id = OCR_NORMAL;
    else if (shape == GLFW_IBEAM_CURSOR)
        id = OCR_IBEAM;
    else if (shape == GLFW_CROSSHAIR_CURSOR)
        id = OCR_CROSS;
    else if (shape == GLFW_HAND_CURSOR)
        id = OCR_HAND;
    else if (shape == GLFW_HRESIZE_CURSOR)
        id = OCR_SIZEWE;
    else if (shape == GLFW_VRESIZE_CURSOR)
        id = OCR_SIZENS;
    else
        return GLFW_FALSE;

    cursor->win32.handle = LoadImageW(NULL,
                                      MAKEINTRESOURCEW(id), IMAGE_CURSOR, 0, 0,
                                      LR_DEFAULTSIZE | LR_SHARED);
    if (!cursor->win32.handle)
    {
        _glfwInputErrorWin32(GLFW_PLATFORM_ERROR,
                             "Win32: Failed to create standard cursor");
        return GLFW_FALSE;
    }

    return GLFW_TRUE;
}

void _glfwPlatformDestroyCursor(_GLFWcursor* cursor)
{
    if (cursor->win32.handle)
        DestroyIcon((HICON) cursor->win32.handle);
}

void _glfwPlatformSetCursor(_GLFWwindow* window, _GLFWcursor* cursor)
{
    if (cursorInContentArea(window))
        updateCursorImage(window);
}

void _glfwPlatformSetClipboardString(const char* string)
{
    int characterCount;
    HANDLE object;
    WCHAR* buffer;

    characterCount = MultiByteToWideChar(CP_UTF8, 0, string, -1, NULL, 0);
    if (!characterCount)
        return;

    object = GlobalAlloc(GMEM_MOVEABLE, characterCount * sizeof(WCHAR));
    if (!object)
    {
        _glfwInputErrorWin32(GLFW_PLATFORM_ERROR,
                             "Win32: Failed to allocate global handle for clipboard");
        return;
    }

    buffer = GlobalLock(object);
    if (!buffer)
    {
        _glfwInputErrorWin32(GLFW_PLATFORM_ERROR,
                             "Win32: Failed to lock global handle");
        GlobalFree(object);
        return;
    }

    MultiByteToWideChar(CP_UTF8, 0, string, -1, buffer, characterCount);
    GlobalUnlock(object);

    if (!OpenClipboard(_glfw.win32.helperWindowHandle))
    {
        _glfwInputErrorWin32(GLFW_PLATFORM_ERROR,
                             "Win32: Failed to open clipboard");
        GlobalFree(object);
        return;
    }

    EmptyClipboard();
    SetClipboardData(CF_UNICODETEXT, object);
    CloseClipboard();
}

const char* _glfwPlatformGetClipboardString(void)
{
    HANDLE object;
    WCHAR* buffer;

    if (!OpenClipboard(_glfw.win32.helperWindowHandle))
    {
        _glfwInputErrorWin32(GLFW_PLATFORM_ERROR,
                             "Win32: Failed to open clipboard");
        return NULL;
    }

    object = GetClipboardData(CF_UNICODETEXT);
    if (!object)
    {
        _glfwInputErrorWin32(GLFW_FORMAT_UNAVAILABLE,
                             "Win32: Failed to convert clipboard to string");
        CloseClipboard();
        return NULL;
    }

    buffer = GlobalLock(object);
    if (!buffer)
    {
        _glfwInputErrorWin32(GLFW_PLATFORM_ERROR,
                             "Win32: Failed to lock global handle");
        CloseClipboard();
        return NULL;
    }

    free(_glfw.win32.clipboardString);
    _glfw.win32.clipboardString = _glfwCreateUTF8FromWideStringWin32(buffer);

    GlobalUnlock(object);
    CloseClipboard();

    return _glfw.win32.clipboardString;
}

void _glfwPlatformGetRequiredInstanceExtensions(char** extensions)
{
    if (!_glfw.vk.KHR_surface || !_glfw.vk.KHR_win32_surface)
        return;

    extensions[0] = "VK_KHR_surface";
    extensions[1] = "VK_KHR_win32_surface";
}

int _glfwPlatformGetPhysicalDevicePresentationSupport(VkInstance instance,
                                                      VkPhysicalDevice device,
                                                      uint32_t queuefamily)
{
    PFN_vkGetPhysicalDeviceWin32PresentationSupportKHR
        vkGetPhysicalDeviceWin32PresentationSupportKHR =
        (PFN_vkGetPhysicalDeviceWin32PresentationSupportKHR)
        vkGetInstanceProcAddr(instance, "vkGetPhysicalDeviceWin32PresentationSupportKHR");
    if (!vkGetPhysicalDeviceWin32PresentationSupportKHR)
    {
        _glfwInputError(GLFW_API_UNAVAILABLE,
                        "Win32: Vulkan instance missing VK_KHR_win32_surface extension");
        return GLFW_FALSE;
    }

    return vkGetPhysicalDeviceWin32PresentationSupportKHR(device, queuefamily);
}

VkResult _glfwPlatformCreateWindowSurface(VkInstance instance,
                                          _GLFWwindow* window,
                                          const VkAllocationCallbacks* allocator,
                                          VkSurfaceKHR* surface)
{
    VkResult err;
    VkWin32SurfaceCreateInfoKHR sci;
    PFN_vkCreateWin32SurfaceKHR vkCreateWin32SurfaceKHR;

    vkCreateWin32SurfaceKHR = (PFN_vkCreateWin32SurfaceKHR)
        vkGetInstanceProcAddr(instance, "vkCreateWin32SurfaceKHR");
    if (!vkCreateWin32SurfaceKHR)
    {
        _glfwInputError(GLFW_API_UNAVAILABLE,
                        "Win32: Vulkan instance missing VK_KHR_win32_surface extension");
        return VK_ERROR_EXTENSION_NOT_PRESENT;
    }

    memset(&sci, 0, sizeof(sci));
    sci.sType = VK_STRUCTURE_TYPE_WIN32_SURFACE_CREATE_INFO_KHR;
    sci.hinstance = GetModuleHandle(NULL);
    sci.hwnd = window->win32.handle;

    err = vkCreateWin32SurfaceKHR(instance, &sci, allocator, surface);
    if (err)
    {
        _glfwInputError(GLFW_PLATFORM_ERROR,
                        "Win32: Failed to create Vulkan surface: %s",
                        _glfwGetVulkanResultString(err));
    }

    return err;
}


//////////////////////////////////////////////////////////////////////////
//////                        GLFW native API                       //////
//////////////////////////////////////////////////////////////////////////

GLFWAPI HWND glfwGetWin32Window(GLFWwindow* handle)
{
    _GLFWwindow* window = (_GLFWwindow*) handle;
    _GLFW_REQUIRE_INIT_OR_RETURN(NULL);
    return window->win32.handle;
}



==> figs/from-dave/deps/glfw/src/window.c <==
//========================================================================
// GLFW 3.3 - www.glfw.org
//------------------------------------------------------------------------
// Copyright (c) 2002-2006 Marcus Geelnard
// Copyright (c) 2006-2019 Camilla Löwy <elmindreda@glfw.org>
// Copyright (c) 2012 Torsten Walluhn <tw@mad-cad.net>
//
// This software is provided 'as-is', without any express or implied
// warranty. In no event will the authors be held liable for any damages
// arising from the use of this software.
//
// Permission is granted to anyone to use this software for any purpose,
// including commercial applications, and to alter it and redistribute it
// freely, subject to the following restrictions:
//
// 1. The origin of this software must not be misrepresented; you must not
//    claim that you wrote the original software. If you use this software
//    in a product, an acknowledgment in the product documentation would
//    be appreciated but is not required.
//
// 2. Altered source versions must be plainly marked as such, and must not
//    be misrepresented as being the original software.
//
// 3. This notice may not be removed or altered from any source
//    distribution.
//
//========================================================================
// Please use C89 style variable declarations in this file because VS 2010
//========================================================================

#include "internal.h"

#include <assert.h>
#include <string.h>
#include <stdlib.h>
#include <float.h>


//////////////////////////////////////////////////////////////////////////
//////                         GLFW event API                       //////
//////////////////////////////////////////////////////////////////////////

// Notifies shared code that a window has lost or received input focus
//
void _glfwInputWindowFocus(_GLFWwindow* window, GLFWbool focused)
{
    if (window->callbacks.focus)
        window->callbacks.focus((GLFWwindow*) window, focused);

    if (!focused)
    {
        int key, button;

        for (key = 0;  key <= GLFW_KEY_LAST;  key++)
        {
            if (window->keys[key] == GLFW_PRESS)
            {
                const int scancode = _glfwPlatformGetKeyScancode(key);
                _glfwInputKey(window, key, scancode, GLFW_RELEASE, 0);
            }
        }

        for (button = 0;  button <= GLFW_MOUSE_BUTTON_LAST;  button++)
        {
            if (window->mouseButtons[button] == GLFW_PRESS)
                _glfwInputMouseClick(window, button, GLFW_RELEASE, 0);
        }
    }
}

// Notifies shared code that a window has moved
// The position is specified in content area relative screen coordinates
//
void _glfwInputWindowPos(_GLFWwindow* window, int x, int y)
{
    if (window->callbacks.pos)
        window->callbacks.pos((GLFWwindow*) window, x, y);
}

// Notifies shared code that a window has been resized
// The size is specified in screen coordinates
//
void _glfwInputWindowSize(_GLFWwindow* window, int width, int height)
{
    if (window->callbacks.size)
        window->callbacks.size((GLFWwindow*) window, width, height);
}

// Notifies shared code that a window has been iconified or restored
//
void _glfwInputWindowIconify(_GLFWwindow* window, GLFWbool iconified)
{
    if (window->callbacks.iconify)
        window->callbacks.iconify((GLFWwindow*) window, iconified);
}

// Notifies shared code that a window has been maximized or restored
//
void _glfwInputWindowMaximize(_GLFWwindow* window, GLFWbool maximized)
{
    if (window->callbacks.maximize)
        window->callbacks.maximize((GLFWwindow*) window, maximized);
}

// Notifies shared code that a window framebuffer has been resized
// The size is specified in pixels
//
void _glfwInputFramebufferSize(_GLFWwindow* window, int width, int height)
{
    if (window->callbacks.fbsize)
        window->callbacks.fbsize((GLFWwindow*) window, width, height);
}

// Notifies shared code that a window content scale has changed
// The scale is specified as the ratio between the current and default DPI
//
void _glfwInputWindowContentScale(_GLFWwindow* window, float xscale, float yscale)
{
    if (window->callbacks.scale)
        window->callbacks.scale((GLFWwindow*) window, xscale, yscale);
}

// Notifies shared code that the window contents needs updating
//
void _glfwInputWindowDamage(_GLFWwindow* window)
{
    if (window->callbacks.refresh)
        window->callbacks.refresh((GLFWwindow*) window);
}

// Notifies shared code that the user wishes to close a window
//
void _glfwInputWindowCloseRequest(_GLFWwindow* window)
{
    window->shouldClose = GLFW_TRUE;

    if (window->callbacks.close)
        window->callbacks.close((GLFWwindow*) window);
}

// Notifies shared code that a window has changed its desired monitor
//
void _glfwInputWindowMonitor(_GLFWwindow* window, _GLFWmonitor* monitor)
{
    window->monitor = monitor;
}

//////////////////////////////////////////////////////////////////////////
//////                        GLFW public API                       //////
//////////////////////////////////////////////////////////////////////////

GLFWAPI GLFWwindow* glfwCreateWindow(int width, int height,
                                     const char* title,
                                     GLFWmonitor* monitor,
                                     GLFWwindow* share)
{
    _GLFWfbconfig fbconfig;
    _GLFWctxconfig ctxconfig;
    _GLFWwndconfig wndconfig;
    _GLFWwindow* window;

    assert(title != NULL);
    assert(width >= 0);
    assert(height >= 0);

    _GLFW_REQUIRE_INIT_OR_RETURN(NULL);

    if (width <= 0 || height <= 0)
    {
        _glfwInputError(GLFW_INVALID_VALUE,
                        "Invalid window size %ix%i",
                        width, height);

        return NULL;
    }

    fbconfig  = _glfw.hints.framebuffer;
    ctxconfig = _glfw.hints.context;
    wndconfig = _glfw.hints.window;

    wndconfig.width   = width;
    wndconfig.height  = height;
    wndconfig.title   = title;
    ctxconfig.share   = (_GLFWwindow*) share;

    if (!_glfwIsValidContextConfig(&ctxconfig))
        return NULL;

    window = calloc(1, sizeof(_GLFWwindow));
    window->next = _glfw.windowListHead;
    _glfw.windowListHead = window;

    window->videoMode.width       = width;
    window->videoMode.height      = height;
    window->videoMode.redBits     = fbconfig.redBits;
    window->videoMode.greenBits   = fbconfig.greenBits;
    window->videoMode.blueBits    = fbconfig.blueBits;
    window->videoMode.refreshRate = _glfw.hints.refreshRate;

    window->monitor     = (_GLFWmonitor*) monitor;
    window->resizable   = wndconfig.resizable;
    window->decorated   = wndconfig.decorated;
    window->autoIconify = wndconfig.autoIconify;
    window->floating    = wndconfig.floating;
    window->focusOnShow = wndconfig.focusOnShow;
    window->cursorMode  = GLFW_CURSOR_NORMAL;

    window->minwidth    = GLFW_DONT_CARE;
    window->minheight   = GLFW_DONT_CARE;
    window->maxwidth    = GLFW_DONT_CARE;
    window->maxheight   = GLFW_DONT_CARE;
    window->numer       = GLFW_DONT_CARE;
    window->denom       = GLFW_DONT_CARE;

    // Open the actual window and create its context
    if (!_glfwPlatformCreateWindow(window, &wndconfig, &ctxconfig, &fbconfig))
    {
        glfwDestroyWindow((GLFWwindow*) window);
        return NULL;
    }

    if (ctxconfig.client != GLFW_NO_API)
    {
        if (!_glfwRefreshContextAttribs(window, &ctxconfig))
        {
            glfwDestroyWindow((GLFWwindow*) window);
            return NULL;
        }
    }

    if (window->monitor)
    {
        if (wndconfig.centerCursor)
            _glfwCenterCursorInContentArea(window);
    }
    else
    {
        if (wndconfig.visible)
        {
            _glfwPlatformShowWindow(window);
            if (wndconfig.focused)
                _glfwPlatformFocusWindow(window);
        }
    }

    return (GLFWwindow*) window;
}

void glfwDefaultWindowHints(void)
{
    _GLFW_REQUIRE_INIT();

    // The default is OpenGL with minimum version 1.0
    memset(&_glfw.hints.context, 0, sizeof(_glfw.hints.context));
    _glfw.hints.context.client = GLFW_OPENGL_API;
    _glfw.hints.context.source = GLFW_NATIVE_CONTEXT_API;
    _glfw.hints.context.major  = 1;
    _glfw.hints.context.minor  = 0;

    // The default is a focused, visible, resizable window with decorations
    memset(&_glfw.hints.window, 0, sizeof(_glfw.hints.window));
    _glfw.hints.window.resizable    = GLFW_TRUE;
    _glfw.hints.window.visible      = GLFW_TRUE;
    _glfw.hints.window.decorated    = GLFW_TRUE;
    _glfw.hints.window.focused      = GLFW_TRUE;
    _glfw.hints.window.autoIconify  = GLFW_TRUE;
    _glfw.hints.window.centerCursor = GLFW_TRUE;
    _glfw.hints.window.focusOnShow  = GLFW_TRUE;

    // The default is 24 bits of color, 24 bits of depth and 8 bits of stencil,
    // double buffered
    memset(&_glfw.hints.framebuffer, 0, sizeof(_glfw.hints.framebuffer));
    _glfw.hints.framebuffer.redBits      = 8;
    _glfw.hints.framebuffer.greenBits    = 8;
    _glfw.hints.framebuffer.blueBits     = 8;
    _glfw.hints.framebuffer.alphaBits    = 8;
    _glfw.hints.framebuffer.depthBits    = 24;
    _glfw.hints.framebuffer.stencilBits  = 8;
    _glfw.hints.framebuffer.doublebuffer = GLFW_TRUE;

    // The default is to select the highest available refresh rate
    _glfw.hints.refreshRate = GLFW_DONT_CARE;

    // The default is to use full Retina resolution framebuffers
    _glfw.hints.window.ns.retina = GLFW_TRUE;
}

GLFWAPI void glfwWindowHint(int hint, int value)
{
    _GLFW_REQUIRE_INIT();

    switch (hint)
    {
        case GLFW_RED_BITS:
            _glfw.hints.framebuffer.redBits = value;
            return;
        case GLFW_GREEN_BITS:
            _glfw.hints.framebuffer.greenBits = value;
            return;
        case GLFW_BLUE_BITS:
            _glfw.hints.framebuffer.blueBits = value;
            return;
        case GLFW_ALPHA_BITS:
            _glfw.hints.framebuffer.alphaBits = value;
            return;
        case GLFW_DEPTH_BITS:
            _glfw.hints.framebuffer.depthBits = value;
            return;
        case GLFW_STENCIL_BITS:
            _glfw.hints.framebuffer.stencilBits = value;
            return;
        case GLFW_ACCUM_RED_BITS:
            _glfw.hints.framebuffer.accumRedBits = value;
            return;
        case GLFW_ACCUM_GREEN_BITS:
            _glfw.hints.framebuffer.accumGreenBits = value;
            return;
        case GLFW_ACCUM_BLUE_BITS:
            _glfw.hints.framebuffer.accumBlueBits = value;
            return;
        case GLFW_ACCUM_ALPHA_BITS:
            _glfw.hints.framebuffer.accumAlphaBits = value;
            return;
        case GLFW_AUX_BUFFERS:
            _glfw.hints.framebuffer.auxBuffers = value;
            return;
        case GLFW_STEREO:
            _glfw.hints.framebuffer.stereo = value ? GLFW_TRUE : GLFW_FALSE;
            return;
        case GLFW_DOUBLEBUFFER:
            _glfw.hints.framebuffer.doublebuffer = value ? GLFW_TRUE : GLFW_FALSE;
            return;
        case GLFW_TRANSPARENT_FRAMEBUFFER:
            _glfw.hints.framebuffer.transparent = value ? GLFW_TRUE : GLFW_FALSE;
            return;
        case GLFW_SAMPLES:
            _glfw.hints.framebuffer.samples = value;
            return;
        case GLFW_SRGB_CAPABLE:
            _glfw.hints.framebuffer.sRGB = value ? GLFW_TRUE : GLFW_FALSE;
            return;
        case GLFW_RESIZABLE:
            _glfw.hints.window.resizable = value ? GLFW_TRUE : GLFW_FALSE;
            return;
        case GLFW_DECORATED:
            _glfw.hints.window.decorated = value ? GLFW_TRUE : GLFW_FALSE;
            return;
        case GLFW_FOCUSED:
            _glfw.hints.window.focused = value ? GLFW_TRUE : GLFW_FALSE;
            return;
        case GLFW_AUTO_ICONIFY:
            _glfw.hints.window.autoIconify = value ? GLFW_TRUE : GLFW_FALSE;
            return;
        case GLFW_FLOATING:
            _glfw.hints.window.floating = value ? GLFW_TRUE : GLFW_FALSE;
            return;
        case GLFW_MAXIMIZED:
            _glfw.hints.window.maximized = value ? GLFW_TRUE : GLFW_FALSE;
            return;
        case GLFW_VISIBLE:
            _glfw.hints.window.visible = value ? GLFW_TRUE : GLFW_FALSE;
            return;
        case GLFW_COCOA_RETINA_FRAMEBUFFER:
            _glfw.hints.window.ns.retina = value ? GLFW_TRUE : GLFW_FALSE;
            return;
        case GLFW_COCOA_GRAPHICS_SWITCHING:
            _glfw.hints.context.nsgl.offline = value ? GLFW_TRUE : GLFW_FALSE;
            return;
        case GLFW_SCALE_TO_MONITOR:
            _glfw.hints.window.scaleToMonitor = value ? GLFW_TRUE : GLFW_FALSE;
            return;
        case GLFW_CENTER_CURSOR:
            _glfw.hints.window.centerCursor = value ? GLFW_TRUE : GLFW_FALSE;
            return;
        case GLFW_FOCUS_ON_SHOW:
            _glfw.hints.window.focusOnShow = value ? GLFW_TRUE : GLFW_FALSE;
            return;
        case GLFW_CLIENT_API:
            _glfw.hints.context.client = value;
            return;
        case GLFW_CONTEXT_CREATION_API:
            _glfw.hints.context.source = value;
            return;
        case GLFW_CONTEXT_VERSION_MAJOR:
            _glfw.hints.context.major = value;
            return;
        case GLFW_CONTEXT_VERSION_MINOR:
            _glfw.hints.context.minor = value;
            return;
        case GLFW_CONTEXT_ROBUSTNESS:
            _glfw.hints.context.robustness = value;
            return;
        case GLFW_OPENGL_FORWARD_COMPAT:
            _glfw.hints.context.forward = value ? GLFW_TRUE : GLFW_FALSE;
            return;
        case GLFW_OPENGL_DEBUG_CONTEXT:
            _glfw.hints.context.debug = value ? GLFW_TRUE : GLFW_FALSE;
            return;
        case GLFW_CONTEXT_NO_ERROR:
            _glfw.hints.context.noerror = value ? GLFW_TRUE : GLFW_FALSE;
            return;
        case GLFW_OPENGL_PROFILE:
            _glfw.hints.context.profile = value;
            return;
        case GLFW_CONTEXT_RELEASE_BEHAVIOR:
            _glfw.hints.context.release = value;
            return;
        case GLFW_REFRESH_RATE:
            _glfw.hints.refreshRate = value;
            return;
    }

    _glfwInputError(GLFW_INVALID_ENUM, "Invalid window hint 0x%08X", hint);
}

GLFWAPI void glfwWindowHintString(int hint, const char* value)
{
    assert(value != NULL);

    _GLFW_REQUIRE_INIT();

    switch (hint)
    {
        case GLFW_COCOA_FRAME_NAME:
            strncpy(_glfw.hints.window.ns.frameName, value,
                    sizeof(_glfw.hints.window.ns.frameName) - 1);
            return;
        case GLFW_X11_CLASS_NAME:
            strncpy(_glfw.hints.window.x11.className, value,
                    sizeof(_glfw.hints.window.x11.className) - 1);
            return;
        case GLFW_X11_INSTANCE_NAME:
            strncpy(_glfw.hints.window.x11.instanceName, value,
                    sizeof(_glfw.hints.window.x11.instanceName) - 1);
            return;
    }

    _glfwInputError(GLFW_INVALID_ENUM, "Invalid window hint string 0x%08X", hint);
}

GLFWAPI void glfwDestroyWindow(GLFWwindow* handle)
{
    _GLFWwindow* window = (_GLFWwindow*) handle;

    _GLFW_REQUIRE_INIT();

    // Allow closing of NULL (to match the behavior of free)
    if (window == NULL)
        return;

    // Clear all callbacks to avoid exposing a half torn-down window object
    memset(&window->callbacks, 0, sizeof(window->callbacks));

    // The window's context must not be current on another thread when the
    // window is destroyed
    if (window == _glfwPlatformGetTls(&_glfw.contextSlot))
        glfwMakeContextCurrent(NULL);

    _glfwPlatformDestroyWindow(window);

    // Unlink window from global linked list
    {
        _GLFWwindow** prev = &_glfw.windowListHead;

        while (*prev != window)
            prev = &((*prev)->next);

        *prev = window->next;
    }

    free(window);
}

GLFWAPI int glfwWindowShouldClose(GLFWwindow* handle)
{
    _GLFWwindow* window = (_GLFWwindow*) handle;
    assert(window != NULL);

    _GLFW_REQUIRE_INIT_OR_RETURN(0);
    return window->shouldClose;
}

GLFWAPI void glfwSetWindowShouldClose(GLFWwindow* handle, int value)
{
    _GLFWwindow* window = (_GLFWwindow*) handle;
    assert(window != NULL);

    _GLFW_REQUIRE_INIT();
    window->shouldClose = value;
}

GLFWAPI void glfwSetWindowTitle(GLFWwindow* handle, const char* title)
{
    _GLFWwindow* window = (_GLFWwindow*) handle;
    assert(window != NULL);
    assert(title != NULL);

    _GLFW_REQUIRE_INIT();
    _glfwPlatformSetWindowTitle(window, title);
}

GLFWAPI void glfwSetWindowIcon(GLFWwindow* handle,
                               int count, const GLFWimage* images)
{
    _GLFWwindow* window = (_GLFWwindow*) handle;
    assert(window != NULL);
    assert(count >= 0);
    assert(count == 0 || images != NULL);

    _GLFW_REQUIRE_INIT();
    _glfwPlatformSetWindowIcon(window, count, images);
}

GLFWAPI void glfwGetWindowPos(GLFWwindow* handle, int* xpos, int* ypos)
{
    _GLFWwindow* window = (_GLFWwindow*) handle;
    assert(window != NULL);

    if (xpos)
        *xpos = 0;
    if (ypos)
        *ypos = 0;

    _GLFW_REQUIRE_INIT();
    _glfwPlatformGetWindowPos(window, xpos, ypos);
}

GLFWAPI void glfwSetWindowPos(GLFWwindow* handle, int xpos, int ypos)
{
    _GLFWwindow* window = (_GLFWwindow*) handle;
    assert(window != NULL);

    _GLFW_REQUIRE_INIT();

    if (window->monitor)
        return;

    _glfwPlatformSetWindowPos(window, xpos, ypos);
}

GLFWAPI void glfwGetWindowSize(GLFWwindow* handle, int* width, int* height)
{
    _GLFWwindow* window = (_GLFWwindow*) handle;
    assert(window != NULL);

    if (width)
        *width = 0;
    if (height)
        *height = 0;

    _GLFW_REQUIRE_INIT();
    _glfwPlatformGetWindowSize(window, width, height);
}

GLFWAPI void glfwSetWindowSize(GLFWwindow* handle, int width, int height)
{
    _GLFWwindow* window = (_GLFWwindow*) handle;
    assert(window != NULL);
    assert(width >= 0);
    assert(height >= 0);

    _GLFW_REQUIRE_INIT();

    window->videoMode.width  = width;
    window->videoMode.height = height;

    _glfwPlatformSetWindowSize(window, width, height);
}

GLFWAPI void glfwSetWindowSizeLimits(GLFWwindow* handle,
                                     int minwidth, int minheight,
                                     int maxwidth, int maxheight)
{
    _GLFWwindow* window = (_GLFWwindow*) handle;
    assert(window != NULL);

    _GLFW_REQUIRE_INIT();

    if (minwidth != GLFW_DONT_CARE && minheight != GLFW_DONT_CARE)
    {
        if (minwidth < 0 || minheight < 0)
        {
            _glfwInputError(GLFW_INVALID_VALUE,
                            "Invalid window minimum size %ix%i",
                            minwidth, minheight);
            return;
        }
    }

    if (maxwidth != GLFW_DONT_CARE && maxheight != GLFW_DONT_CARE)
    {
        if (maxwidth < 0 || maxheight < 0 ||
            maxwidth < minwidth || maxheight < minheight)
        {
            _glfwInputError(GLFW_INVALID_VALUE,
                            "Invalid window maximum size %ix%i",
                            maxwidth, maxheight);
            return;
        }
    }

    window->minwidth  = minwidth;
    window->minheight = minheight;
    window->maxwidth  = maxwidth;
    window->maxheight = maxheight;

    if (window->monitor || !window->resizable)
        return;

    _glfwPlatformSetWindowSizeLimits(window,
                                     minwidth, minheight,
                                     maxwidth, maxheight);
}

GLFWAPI void glfwSetWindowAspectRatio(GLFWwindow* handle, int numer, int denom)
{
    _GLFWwindow* window = (_GLFWwindow*) handle;
    assert(window != NULL);
    assert(numer != 0);
    assert(denom != 0);

    _GLFW_REQUIRE_INIT();

    if (numer != GLFW_DONT_CARE && denom != GLFW_DONT_CARE)
    {
        if (numer <= 0 || denom <= 0)
        {
            _glfwInputError(GLFW_INVALID_VALUE,
                            "Invalid window aspect ratio %i:%i",
                            numer, denom);
            return;
        }
    }

    window->numer = numer;
    window->denom = denom;

    if (window->monitor || !window->resizable)
        return;

    _glfwPlatformSetWindowAspectRatio(window, numer, denom);
}

GLFWAPI void glfwGetFramebufferSize(GLFWwindow* handle, int* width, int* height)
{
    _GLFWwindow* window = (_GLFWwindow*) handle;
    assert(window != NULL);

    if (width)
        *width = 0;
    if (height)
        *height = 0;

    _GLFW_REQUIRE_INIT();
    _glfwPlatformGetFramebufferSize(window, width, height);
}

GLFWAPI void glfwGetWindowFrameSize(GLFWwindow* handle,
                                    int* left, int* top,
                                    int* right, int* bottom)
{
    _GLFWwindow* window = (_GLFWwindow*) handle;
    assert(window != NULL);

    if (left)
        *left = 0;
    if (top)
        *top = 0;
    if (right)
        *right = 0;
    if (bottom)
        *bottom = 0;

    _GLFW_REQUIRE_INIT();
    _glfwPlatformGetWindowFrameSize(window, left, top, right, bottom);
}

GLFWAPI void glfwGetWindowContentScale(GLFWwindow* handle,
                                       float* xscale, float* yscale)
{
    _GLFWwindow* window = (_GLFWwindow*) handle;
    assert(window != NULL);

    if (xscale)
        *xscale = 0.f;
    if (yscale)
        *yscale = 0.f;

    _GLFW_REQUIRE_INIT();
    _glfwPlatformGetWindowContentScale(window, xscale, yscale);
}

GLFWAPI float glfwGetWindowOpacity(GLFWwindow* handle)
{
    _GLFWwindow* window = (_GLFWwindow*) handle;
    assert(window != NULL);

    _GLFW_REQUIRE_INIT_OR_RETURN(1.f);
    return _glfwPlatformGetWindowOpacity(window);
}

GLFWAPI void glfwSetWindowOpacity(GLFWwindow* handle, float opacity)
{
    _GLFWwindow* window = (_GLFWwindow*) handle;
    assert(window != NULL);
    assert(opacity == opacity);
    assert(opacity >= 0.f);
    assert(opacity <= 1.f);

    _GLFW_REQUIRE_INIT();

    if (opacity != opacity || opacity < 0.f || opacity > 1.f)
    {
        _glfwInputError(GLFW_INVALID_VALUE, "Invalid window opacity %f", opacity);
        return;
    }

    _glfwPlatformSetWindowOpacity(window, opacity);
}

GLFWAPI void glfwIconifyWindow(GLFWwindow* handle)
{
    _GLFWwindow* window = (_GLFWwindow*) handle;
    assert(window != NULL);

    _GLFW_REQUIRE_INIT();
    _glfwPlatformIconifyWindow(window);
}

GLFWAPI void glfwRestoreWindow(GLFWwindow* handle)
{
    _GLFWwindow* window = (_GLFWwindow*) handle;
    assert(window != NULL);

    _GLFW_REQUIRE_INIT();
    _glfwPlatformRestoreWindow(window);
}

GLFWAPI void glfwMaximizeWindow(GLFWwindow* handle)
{
    _GLFWwindow* window = (_GLFWwindow*) handle;
    assert(window != NULL);

    _GLFW_REQUIRE_INIT();

    if (window->monitor)
        return;

    _glfwPlatformMaximizeWindow(window);
}

GLFWAPI void glfwShowWindow(GLFWwindow* handle)
{
    _GLFWwindow* window = (_GLFWwindow*) handle;
    assert(window != NULL);

    _GLFW_REQUIRE_INIT();

    if (window->monitor)
        return;

    _glfwPlatformShowWindow(window);

    if (window->focusOnShow)
        _glfwPlatformFocusWindow(window);
}

GLFWAPI void glfwRequestWindowAttention(GLFWwindow* handle)
{
    _GLFWwindow* window = (_GLFWwindow*) handle;
    assert(window != NULL);

    _GLFW_REQUIRE_INIT();

    _glfwPlatformRequestWindowAttention(window);
}

GLFWAPI void glfwHideWindow(GLFWwindow* handle)
{
    _GLFWwindow* window = (_GLFWwindow*) handle;
    assert(window != NULL);

    _GLFW_REQUIRE_INIT();

    if (window->monitor)
        return;

    _glfwPlatformHideWindow(window);
}

GLFWAPI void glfwFocusWindow(GLFWwindow* handle)
{
    _GLFWwindow* window = (_GLFWwindow*) handle;
    assert(window != NULL);

    _GLFW_REQUIRE_INIT();

    _glfwPlatformFocusWindow(window);
}

GLFWAPI int glfwGetWindowAttrib(GLFWwindow* handle, int attrib)
{
    _GLFWwindow* window = (_GLFWwindow*) handle;
    assert(window != NULL);

    _GLFW_REQUIRE_INIT_OR_RETURN(0);

    switch (attrib)
    {
        case GLFW_FOCUSED:
            return _glfwPlatformWindowFocused(window);
        case GLFW_ICONIFIED:
            return _glfwPlatformWindowIconified(window);
        case GLFW_VISIBLE:
            return _glfwPlatformWindowVisible(window);
        case GLFW_MAXIMIZED:
            return _glfwPlatformWindowMaximized(window);
        case GLFW_HOVERED:
            return _glfwPlatformWindowHovered(window);
        case GLFW_FOCUS_ON_SHOW:
            return window->focusOnShow;
        case GLFW_TRANSPARENT_FRAMEBUFFER:
            return _glfwPlatformFramebufferTransparent(window);
        case GLFW_RESIZABLE:
            return window->resizable;
        case GLFW_DECORATED:
            return window->decorated;
        case GLFW_FLOATING:
            return window->floating;
        case GLFW_AUTO_ICONIFY:
            return window->autoIconify;
        case GLFW_CLIENT_API:
            return window->context.client;
        case GLFW_CONTEXT_CREATION_API:
            return window->context.source;
        case GLFW_CONTEXT_VERSION_MAJOR:
            return window->context.major;
        case GLFW_CONTEXT_VERSION_MINOR:
            return window->context.minor;
        case GLFW_CONTEXT_REVISION:
            return window->context.revision;
        case GLFW_CONTEXT_ROBUSTNESS:
            return window->context.robustness;
        case GLFW_OPENGL_FORWARD_COMPAT:
            return window->context.forward;
        case GLFW_OPENGL_DEBUG_CONTEXT:
            return window->context.debug;
        case GLFW_OPENGL_PROFILE:
            return window->context.profile;
        case GLFW_CONTEXT_RELEASE_BEHAVIOR:
            return window->context.release;
        case GLFW_CONTEXT_NO_ERROR:
            return window->context.noerror;
    }

    _glfwInputError(GLFW_INVALID_ENUM, "Invalid window attribute 0x%08X", attrib);
    return 0;
}

GLFWAPI void glfwSetWindowAttrib(GLFWwindow* handle, int attrib, int value)
{
    _GLFWwindow* window = (_GLFWwindow*) handle;
    assert(window != NULL);

    _GLFW_REQUIRE_INIT();

    value = value ? GLFW_TRUE : GLFW_FALSE;

    if (attrib == GLFW_AUTO_ICONIFY)
        window->autoIconify = value;
    else if (attrib == GLFW_RESIZABLE)
    {
        if (window->resizable == value)
            return;

        window->resizable = value;
        if (!window->monitor)
            _glfwPlatformSetWindowResizable(window, value);
    }
    else if (attrib == GLFW_DECORATED)
    {
        if (window->decorated == value)
            return;

        window->decorated = value;
        if (!window->monitor)
            _glfwPlatformSetWindowDecorated(window, value);
    }
    else if (attrib == GLFW_FLOATING)
    {
        if (window->floating == value)
            return;

        window->floating = value;
        if (!window->monitor)
            _glfwPlatformSetWindowFloating(window, value);
    }
    else if (attrib == GLFW_FOCUS_ON_SHOW)
        window->focusOnShow = value;
    else
        _glfwInputError(GLFW_INVALID_ENUM, "Invalid window attribute 0x%08X", attrib);
}

GLFWAPI GLFWmonitor* glfwGetWindowMonitor(GLFWwindow* handle)
{
    _GLFWwindow* window = (_GLFWwindow*) handle;
    assert(window != NULL);

    _GLFW_REQUIRE_INIT_OR_RETURN(NULL);
    return (GLFWmonitor*) window->monitor;
}

GLFWAPI void glfwSetWindowMonitor(GLFWwindow* wh,
                                  GLFWmonitor* mh,
                                  int xpos, int ypos,
                                  int width, int height,
                                  int refreshRate)
{
    _GLFWwindow* window = (_GLFWwindow*) wh;
    _GLFWmonitor* monitor = (_GLFWmonitor*) mh;
    assert(window != NULL);
    assert(width >= 0);
    assert(height >= 0);

    _GLFW_REQUIRE_INIT();

    if (width <= 0 || height <= 0)
    {
        _glfwInputError(GLFW_INVALID_VALUE,
                        "Invalid window size %ix%i",
                        width, height);
        return;
    }

    if (refreshRate < 0 && refreshRate != GLFW_DONT_CARE)
    {
        _glfwInputError(GLFW_INVALID_VALUE,
                        "Invalid refresh rate %i",
                        refreshRate);
        return;
    }

    window->videoMode.width       = width;
    window->videoMode.height      = height;
    window->videoMode.refreshRate = refreshRate;

    _glfwPlatformSetWindowMonitor(window, monitor,
                                  xpos, ypos, width, height,
                                  refreshRate);
}

GLFWAPI void glfwSetWindowUserPointer(GLFWwindow* handle, void* pointer)
{
    _GLFWwindow* window = (_GLFWwindow*) handle;
    assert(window != NULL);

    _GLFW_REQUIRE_INIT();
    window->userPointer = pointer;
}

GLFWAPI void* glfwGetWindowUserPointer(GLFWwindow* handle)
{
    _GLFWwindow* window = (_GLFWwindow*) handle;
    assert(window != NULL);

    _GLFW_REQUIRE_INIT_OR_RETURN(NULL);
    return window->userPointer;
}

GLFWAPI GLFWwindowposfun glfwSetWindowPosCallback(GLFWwindow* handle,
                                                  GLFWwindowposfun cbfun)
{
    _GLFWwindow* window = (_GLFWwindow*) handle;
    assert(window != NULL);

    _GLFW_REQUIRE_INIT_OR_RETURN(NULL);
    _GLFW_SWAP_POINTERS(window->callbacks.pos, cbfun);
    return cbfun;
}

GLFWAPI GLFWwindowsizefun glfwSetWindowSizeCallback(GLFWwindow* handle,
                                                    GLFWwindowsizefun cbfun)
{
    _GLFWwindow* window = (_GLFWwindow*) handle;
    assert(window != NULL);

    _GLFW_REQUIRE_INIT_OR_RETURN(NULL);
    _GLFW_SWAP_POINTERS(window->callbacks.size, cbfun);
    return cbfun;
}

GLFWAPI GLFWwindowclosefun glfwSetWindowCloseCallback(GLFWwindow* handle,
                                                      GLFWwindowclosefun cbfun)
{
    _GLFWwindow* window = (_GLFWwindow*) handle;
    assert(window != NULL);

    _GLFW_REQUIRE_INIT_OR_RETURN(NULL);
    _GLFW_SWAP_POINTERS(window->callbacks.close, cbfun);
    return cbfun;
}

GLFWAPI GLFWwindowrefreshfun glfwSetWindowRefreshCallback(GLFWwindow* handle,
                                                          GLFWwindowrefreshfun cbfun)
{
    _GLFWwindow* window = (_GLFWwindow*) handle;
    assert(window != NULL);

    _GLFW_REQUIRE_INIT_OR_RETURN(NULL);
    _GLFW_SWAP_POINTERS(window->callbacks.refresh, cbfun);
    return cbfun;
}

GLFWAPI GLFWwindowfocusfun glfwSetWindowFocusCallback(GLFWwindow* handle,
                                                      GLFWwindowfocusfun cbfun)
{
    _GLFWwindow* window = (_GLFWwindow*) handle;
    assert(window != NULL);

    _GLFW_REQUIRE_INIT_OR_RETURN(NULL);
    _GLFW_SWAP_POINTERS(window->callbacks.focus, cbfun);
    return cbfun;
}

GLFWAPI GLFWwindowiconifyfun glfwSetWindowIconifyCallback(GLFWwindow* handle,
                                                          GLFWwindowiconifyfun cbfun)
{
    _GLFWwindow* window = (_GLFWwindow*) handle;
    assert(window != NULL);

    _GLFW_REQUIRE_INIT_OR_RETURN(NULL);
    _GLFW_SWAP_POINTERS(window->callbacks.iconify, cbfun);
    return cbfun;
}

GLFWAPI GLFWwindowmaximizefun glfwSetWindowMaximizeCallback(GLFWwindow* handle,
                                                            GLFWwindowmaximizefun cbfun)
{
    _GLFWwindow* window = (_GLFWwindow*) handle;
    assert(window != NULL);

    _GLFW_REQUIRE_INIT_OR_RETURN(NULL);
    _GLFW_SWAP_POINTERS(window->callbacks.maximize, cbfun);
    return cbfun;
}

GLFWAPI GLFWframebuffersizefun glfwSetFramebufferSizeCallback(GLFWwindow* handle,
                                                              GLFWframebuffersizefun cbfun)
{
    _GLFWwindow* window = (_GLFWwindow*) handle;
    assert(window != NULL);

    _GLFW_REQUIRE_INIT_OR_RETURN(NULL);
    _GLFW_SWAP_POINTERS(window->callbacks.fbsize, cbfun);
    return cbfun;
}

GLFWAPI GLFWwindowcontentscalefun glfwSetWindowContentScaleCallback(GLFWwindow* handle,
                                                                    GLFWwindowcontentscalefun cbfun)
{
    _GLFWwindow* window = (_GLFWwindow*) handle;
    assert(window != NULL);

    _GLFW_REQUIRE_INIT_OR_RETURN(NULL);
    _GLFW_SWAP_POINTERS(window->callbacks.scale, cbfun);
    return cbfun;
}

GLFWAPI void glfwPollEvents(void)
{
    _GLFW_REQUIRE_INIT();
    _glfwPlatformPollEvents();
}

GLFWAPI void glfwWaitEvents(void)
{
    _GLFW_REQUIRE_INIT();
    _glfwPlatformWaitEvents();
}

GLFWAPI void glfwWaitEventsTimeout(double timeout)
{
    _GLFW_REQUIRE_INIT();
    assert(timeout == timeout);
    assert(timeout >= 0.0);
    assert(timeout <= DBL_MAX);

    if (timeout != timeout || timeout < 0.0 || timeout > DBL_MAX)
    {
        _glfwInputError(GLFW_INVALID_VALUE, "Invalid time %f", timeout);
        return;
    }

    _glfwPlatformWaitEventsTimeout(timeout);
}

GLFWAPI void glfwPostEmptyEvent(void)
{
    _GLFW_REQUIRE_INIT();
    _glfwPlatformPostEmptyEvent();
}


==> figs/from-dave/deps/glfw/src/wl_init.c <==
//========================================================================
// GLFW 3.3 Wayland - www.glfw.org
//------------------------------------------------------------------------
// Copyright (c) 2014 Jonas Ådahl <jadahl@gmail.com>
//
// This software is provided 'as-is', without any express or implied
// warranty. In no event will the authors be held liable for any damages
// arising from the use of this software.
//
// Permission is granted to anyone to use this software for any purpose,
// including commercial applications, and to alter it and redistribute it
// freely, subject to the following restrictions:
//
// 1. The origin of this software must not be misrepresented; you must not
//    claim that you wrote the original software. If you use this software
//    in a product, an acknowledgment in the product documentation would
//    be appreciated but is not required.
//
// 2. Altered source versions must be plainly marked as such, and must not
//    be misrepresented as being the original software.
//
// 3. This notice may not be removed or altered from any source
//    distribution.
//
//========================================================================
// It is fine to use C99 in this file because it will not be built with VS
//========================================================================

#include "internal.h"

#include <assert.h>
#include <errno.h>
#include <limits.h>
#include <linux/input.h>
#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <sys/mman.h>
#include <sys/timerfd.h>
#include <unistd.h>
#include <wayland-client.h>


static inline int min(int n1, int n2)
{
    return n1 < n2 ? n1 : n2;
}

static _GLFWwindow* findWindowFromDecorationSurface(struct wl_surface* surface,
                                                    int* which)
{
    int focus;
    _GLFWwindow* window = _glfw.windowListHead;
    if (!which)
        which = &focus;
    while (window)
    {
        if (surface == window->wl.decorations.top.surface)
        {
            *which = topDecoration;
            break;
        }
        if (surface == window->wl.decorations.left.surface)
        {
            *which = leftDecoration;
            break;
        }
        if (surface == window->wl.decorations.right.surface)
        {
            *which = rightDecoration;
            break;
        }
        if (surface == window->wl.decorations.bottom.surface)
        {
            *which = bottomDecoration;
            break;
        }
        window = window->next;
    }
    return window;
}

static void pointerHandleEnter(void* data,
                               struct wl_pointer* pointer,
                               uint32_t serial,
                               struct wl_surface* surface,
                               wl_fixed_t sx,
                               wl_fixed_t sy)
{
    // Happens in the case we just destroyed the surface.
    if (!surface)
        return;

    int focus = 0;
    _GLFWwindow* window = wl_surface_get_user_data(surface);
    if (!window)
    {
        window = findWindowFromDecorationSurface(surface, &focus);
        if (!window)
            return;
    }

    window->wl.decorations.focus = focus;
    _glfw.wl.serial = serial;
    _glfw.wl.pointerFocus = window;

    window->wl.hovered = GLFW_TRUE;

    _glfwPlatformSetCursor(window, window->wl.currentCursor);
    _glfwInputCursorEnter(window, GLFW_TRUE);
}

static void pointerHandleLeave(void* data,
                               struct wl_pointer* pointer,
                               uint32_t serial,
                               struct wl_surface* surface)
{
    _GLFWwindow* window = _glfw.wl.pointerFocus;

    if (!window)
        return;

    window->wl.hovered = GLFW_FALSE;

    _glfw.wl.serial = serial;
    _glfw.wl.pointerFocus = NULL;
    _glfwInputCursorEnter(window, GLFW_FALSE);
    _glfw.wl.cursorPreviousName = NULL;
}

static void setCursor(_GLFWwindow* window, const char* name)
{
    struct wl_buffer* buffer;
    struct wl_cursor* cursor;
    struct wl_cursor_image* image;
    struct wl_surface* surface = _glfw.wl.cursorSurface;
    struct wl_cursor_theme* theme = _glfw.wl.cursorTheme;
    int scale = 1;

    if (window->wl.scale > 1 && _glfw.wl.cursorThemeHiDPI)
    {
        // We only support up to scale=2 for now, since libwayland-cursor
        // requires us to load a different theme for each size.
        scale = 2;
        theme = _glfw.wl.cursorThemeHiDPI;
    }

    cursor = wl_cursor_theme_get_cursor(theme, name);
    if (!cursor)
    {
        _glfwInputError(GLFW_PLATFORM_ERROR,
                        "Wayland: Standard cursor not found");
        return;
    }
    // TODO: handle animated cursors too.
    image = cursor->images[0];

    if (!image)
        return;

    buffer = wl_cursor_image_get_buffer(image);
    if (!buffer)
        return;
    wl_pointer_set_cursor(_glfw.wl.pointer, _glfw.wl.serial,
                          surface,
                          image->hotspot_x / scale,
                          image->hotspot_y / scale);
    wl_surface_set_buffer_scale(surface, scale);
    wl_surface_attach(surface, buffer, 0, 0);
    wl_surface_damage(surface, 0, 0,
                      image->width, image->height);
    wl_surface_commit(surface);
    _glfw.wl.cursorPreviousName = name;
}

static void pointerHandleMotion(void* data,
                                struct wl_pointer* pointer,
                                uint32_t time,
                                wl_fixed_t sx,
                                wl_fixed_t sy)
{
    _GLFWwindow* window = _glfw.wl.pointerFocus;
    const char* cursorName = NULL;
    double x, y;

    if (!window)
        return;

    if (window->cursorMode == GLFW_CURSOR_DISABLED)
        return;
    x = wl_fixed_to_double(sx);
    y = wl_fixed_to_double(sy);

    switch (window->wl.decorations.focus)
    {
        case mainWindow:
            window->wl.cursorPosX = x;
            window->wl.cursorPosY = y;
            _glfwInputCursorPos(window, x, y);
            _glfw.wl.cursorPreviousName = NULL;
            return;
        case topDecoration:
            if (y < _GLFW_DECORATION_WIDTH)
                cursorName = "n-resize";
            else
                cursorName = "left_ptr";
            break;
        case leftDecoration:
            if (y < _GLFW_DECORATION_WIDTH)
                cursorName = "nw-resize";
            else
                cursorName = "w-resize";
            break;
        case rightDecoration:
            if (y < _GLFW_DECORATION_WIDTH)
                cursorName = "ne-resize";
            else
                cursorName = "e-resize";
            break;
        case bottomDecoration:
            if (x < _GLFW_DECORATION_WIDTH)
                cursorName = "sw-resize";
            else if (x > window->wl.width + _GLFW_DECORATION_WIDTH)
                cursorName = "se-resize";
            else
                cursorName = "s-resize";
            break;
        default:
            assert(0);
    }
    if (_glfw.wl.cursorPreviousName != cursorName)
        setCursor(window, cursorName);
}

static void pointerHandleButton(void* data,
                                struct wl_pointer* pointer,
                                uint32_t serial,
                                uint32_t time,
                                uint32_t button,
                                uint32_t state)
{
    _GLFWwindow* window = _glfw.wl.pointerFocus;
    int glfwButton;

    // Both xdg-shell and wl_shell use the same values.
    uint32_t edges = WL_SHELL_SURFACE_RESIZE_NONE;

    if (!window)
        return;
    if (button == BTN_LEFT)
    {
        switch (window->wl.decorations.focus)
        {
            case mainWindow:
                break;
            case topDecoration:
                if (window->wl.cursorPosY < _GLFW_DECORATION_WIDTH)
                    edges = WL_SHELL_SURFACE_RESIZE_TOP;
                else
                {
                    if (window->wl.xdg.toplevel)
                        xdg_toplevel_move(window->wl.xdg.toplevel, _glfw.wl.seat, serial);
                    else
                        wl_shell_surface_move(window->wl.shellSurface, _glfw.wl.seat, serial);
                }
                break;
            case leftDecoration:
                if (window->wl.cursorPosY < _GLFW_DECORATION_WIDTH)
                    edges = WL_SHELL_SURFACE_RESIZE_TOP_LEFT;
                else
                    edges = WL_SHELL_SURFACE_RESIZE_LEFT;
                break;
            case rightDecoration:
                if (window->wl.cursorPosY < _GLFW_DECORATION_WIDTH)
                    edges = WL_SHELL_SURFACE_RESIZE_TOP_RIGHT;
                else
                    edges = WL_SHELL_SURFACE_RESIZE_RIGHT;
                break;
            case bottomDecoration:
                if (window->wl.cursorPosX < _GLFW_DECORATION_WIDTH)
                    edges = WL_SHELL_SURFACE_RESIZE_BOTTOM_LEFT;
                else if (window->wl.cursorPosX > window->wl.width + _GLFW_DECORATION_WIDTH)
                    edges = WL_SHELL_SURFACE_RESIZE_BOTTOM_RIGHT;
                else
                    edges = WL_SHELL_SURFACE_RESIZE_BOTTOM;
                break;
            default:
                assert(0);
        }
        if (edges != WL_SHELL_SURFACE_RESIZE_NONE)
        {
            if (window->wl.xdg.toplevel)
                xdg_toplevel_resize(window->wl.xdg.toplevel, _glfw.wl.seat,
                                    serial, edges);
            else
                wl_shell_surface_resize(window->wl.shellSurface, _glfw.wl.seat,
                                        serial, edges);
        }
    }
    else if (button == BTN_RIGHT)
    {
        if (window->wl.decorations.focus != mainWindow && window->wl.xdg.toplevel)
        {
            xdg_toplevel_show_window_menu(window->wl.xdg.toplevel,
                                          _glfw.wl.seat, serial,
                                          window->wl.cursorPosX,
                                          window->wl.cursorPosY);
            return;
        }
    }

    // Don’t pass the button to the user if it was related to a decoration.
    if (window->wl.decorations.focus != mainWindow)
        return;

    _glfw.wl.serial = serial;

    /* Makes left, right and middle 0, 1 and 2. Overall order follows evdev
     * codes. */
    glfwButton = button - BTN_LEFT;

    _glfwInputMouseClick(window,
                         glfwButton,
                         state == WL_POINTER_BUTTON_STATE_PRESSED
                                ? GLFW_PRESS
                                : GLFW_RELEASE,
                         _glfw.wl.xkb.modifiers);
}

static void pointerHandleAxis(void* data,
                              struct wl_pointer* pointer,
                              uint32_t time,
                              uint32_t axis,
                              wl_fixed_t value)
{
    _GLFWwindow* window = _glfw.wl.pointerFocus;
    double x = 0.0, y = 0.0;
    // Wayland scroll events are in pointer motion coordinate space (think two
    // finger scroll).  The factor 10 is commonly used to convert to "scroll
    // step means 1.0.
    const double scrollFactor = 1.0 / 10.0;

    if (!window)
        return;

    assert(axis == WL_POINTER_AXIS_HORIZONTAL_SCROLL ||
           axis == WL_POINTER_AXIS_VERTICAL_SCROLL);

    if (axis == WL_POINTER_AXIS_HORIZONTAL_SCROLL)
        x = wl_fixed_to_double(value) * scrollFactor;
    else if (axis == WL_POINTER_AXIS_VERTICAL_SCROLL)
        y = wl_fixed_to_double(value) * scrollFactor;

    _glfwInputScroll(window, x, y);
}

static const struct wl_pointer_listener pointerListener = {
    pointerHandleEnter,
    pointerHandleLeave,
    pointerHandleMotion,
    pointerHandleButton,
    pointerHandleAxis,
};

static void keyboardHandleKeymap(void* data,
                                 struct wl_keyboard* keyboard,
                                 uint32_t format,
                                 int fd,
                                 uint32_t size)
{
    struct xkb_keymap* keymap;
    struct xkb_state* state;

#ifdef HAVE_XKBCOMMON_COMPOSE_H
    struct xkb_compose_table* composeTable;
    struct xkb_compose_state* composeState;
#endif

    char* mapStr;
    const char* locale;

    if (format != WL_KEYBOARD_KEYMAP_FORMAT_XKB_V1)
    {
        close(fd);
        return;
    }

    mapStr = mmap(NULL, size, PROT_READ, MAP_SHARED, fd, 0);
    if (mapStr == MAP_FAILED) {
        close(fd);
        return;
    }

    keymap = xkb_keymap_new_from_string(_glfw.wl.xkb.context,
                                        mapStr,
                                        XKB_KEYMAP_FORMAT_TEXT_V1,
                                        0);
    munmap(mapStr, size);
    close(fd);

    if (!keymap)
    {
        _glfwInputError(GLFW_PLATFORM_ERROR,
                        "Wayland: Failed to compile keymap");
        return;
    }

    state = xkb_state_new(keymap);
    if (!state)
    {
        _glfwInputError(GLFW_PLATFORM_ERROR,
                        "Wayland: Failed to create XKB state");
        xkb_keymap_unref(keymap);
        return;
    }

    // Look up the preferred locale, falling back to "C" as default.
    locale = getenv("LC_ALL");
    if (!locale)
        locale = getenv("LC_CTYPE");
    if (!locale)
        locale = getenv("LANG");
    if (!locale)
        locale = "C";

#ifdef HAVE_XKBCOMMON_COMPOSE_H
    composeTable =
        xkb_compose_table_new_from_locale(_glfw.wl.xkb.context, locale,
                                          XKB_COMPOSE_COMPILE_NO_FLAGS);
    if (composeTable)
    {
        composeState =
            xkb_compose_state_new(composeTable, XKB_COMPOSE_STATE_NO_FLAGS);
        xkb_compose_table_unref(composeTable);
        if (composeState)
            _glfw.wl.xkb.composeState = composeState;
        else
            _glfwInputError(GLFW_PLATFORM_ERROR,
                            "Wayland: Failed to create XKB compose state");
    }
    else
    {
        _glfwInputError(GLFW_PLATFORM_ERROR,
                        "Wayland: Failed to create XKB compose table");
    }
#endif

    xkb_keymap_unref(_glfw.wl.xkb.keymap);
    xkb_state_unref(_glfw.wl.xkb.state);
    _glfw.wl.xkb.keymap = keymap;
    _glfw.wl.xkb.state = state;

    _glfw.wl.xkb.controlMask =
        1 << xkb_keymap_mod_get_index(_glfw.wl.xkb.keymap, "Control");
    _glfw.wl.xkb.altMask =
        1 << xkb_keymap_mod_get_index(_glfw.wl.xkb.keymap, "Mod1");
    _glfw.wl.xkb.shiftMask =
        1 << xkb_keymap_mod_get_index(_glfw.wl.xkb.keymap, "Shift");
    _glfw.wl.xkb.superMask =
        1 << xkb_keymap_mod_get_index(_glfw.wl.xkb.keymap, "Mod4");
    _glfw.wl.xkb.capsLockMask =
        1 << xkb_keymap_mod_get_index(_glfw.wl.xkb.keymap, "Lock");
    _glfw.wl.xkb.numLockMask =
        1 << xkb_keymap_mod_get_index(_glfw.wl.xkb.keymap, "Mod2");
}

static void keyboardHandleEnter(void* data,
                                struct wl_keyboard* keyboard,
                                uint32_t serial,
                                struct wl_surface* surface,
                                struct wl_array* keys)
{
    // Happens in the case we just destroyed the surface.
    if (!surface)
        return;

    _GLFWwindow* window = wl_surface_get_user_data(surface);
    if (!window)
    {
        window = findWindowFromDecorationSurface(surface, NULL);
        if (!window)
            return;
    }

    _glfw.wl.serial = serial;
    _glfw.wl.keyboardFocus = window;
    _glfwInputWindowFocus(window, GLFW_TRUE);
}

static void keyboardHandleLeave(void* data,
                                struct wl_keyboard* keyboard,
                                uint32_t serial,
                                struct wl_surface* surface)
{
    _GLFWwindow* window = _glfw.wl.keyboardFocus;

    if (!window)
        return;

    _glfw.wl.serial = serial;
    _glfw.wl.keyboardFocus = NULL;
    _glfwInputWindowFocus(window, GLFW_FALSE);
}

static int toGLFWKeyCode(uint32_t key)
{
    if (key < sizeof(_glfw.wl.keycodes) / sizeof(_glfw.wl.keycodes[0]))
        return _glfw.wl.keycodes[key];

    return GLFW_KEY_UNKNOWN;
}

#ifdef HAVE_XKBCOMMON_COMPOSE_H
static xkb_keysym_t composeSymbol(xkb_keysym_t sym)
{
    if (sym == XKB_KEY_NoSymbol || !_glfw.wl.xkb.composeState)
        return sym;
    if (xkb_compose_state_feed(_glfw.wl.xkb.composeState, sym)
            != XKB_COMPOSE_FEED_ACCEPTED)
        return sym;
    switch (xkb_compose_state_get_status(_glfw.wl.xkb.composeState))
    {
        case XKB_COMPOSE_COMPOSED:
            return xkb_compose_state_get_one_sym(_glfw.wl.xkb.composeState);
        case XKB_COMPOSE_COMPOSING:
        case XKB_COMPOSE_CANCELLED:
            return XKB_KEY_NoSymbol;
        case XKB_COMPOSE_NOTHING:
        default:
            return sym;
    }
}
#endif

static GLFWbool inputChar(_GLFWwindow* window, uint32_t key)
{
    uint32_t code, numSyms;
    long cp;
    const xkb_keysym_t *syms;
    xkb_keysym_t sym;

    code = key + 8;
    numSyms = xkb_state_key_get_syms(_glfw.wl.xkb.state, code, &syms);

    if (numSyms == 1)
    {
#ifdef HAVE_XKBCOMMON_COMPOSE_H
        sym = composeSymbol(syms[0]);
#else
        sym = syms[0];
#endif
        cp = _glfwKeySym2Unicode(sym);
        if (cp != -1)
        {
            const int mods = _glfw.wl.xkb.modifiers;
            const int plain = !(mods & (GLFW_MOD_CONTROL | GLFW_MOD_ALT));
            _glfwInputChar(window, cp, mods, plain);
        }
    }

    return xkb_keymap_key_repeats(_glfw.wl.xkb.keymap, syms[0]);
}

static void keyboardHandleKey(void* data,
                              struct wl_keyboard* keyboard,
                              uint32_t serial,
                              uint32_t time,
                              uint32_t key,
                              uint32_t state)
{
    int keyCode;
    int action;
    _GLFWwindow* window = _glfw.wl.keyboardFocus;
    GLFWbool shouldRepeat;
    struct itimerspec timer = {};

    if (!window)
        return;

    keyCode = toGLFWKeyCode(key);
    action = state == WL_KEYBOARD_KEY_STATE_PRESSED
            ? GLFW_PRESS : GLFW_RELEASE;

    _glfw.wl.serial = serial;
    _glfwInputKey(window, keyCode, key, action,
                  _glfw.wl.xkb.modifiers);

    if (action == GLFW_PRESS)
    {
        shouldRepeat = inputChar(window, key);

        if (shouldRepeat && _glfw.wl.keyboardRepeatRate > 0)
        {
            _glfw.wl.keyboardLastKey = keyCode;
            _glfw.wl.keyboardLastScancode = key;
            if (_glfw.wl.keyboardRepeatRate > 1)
                timer.it_interval.tv_nsec = 1000000000 / _glfw.wl.keyboardRepeatRate;
            else
                timer.it_interval.tv_sec = 1;
            timer.it_value.tv_sec = _glfw.wl.keyboardRepeatDelay / 1000;
            timer.it_value.tv_nsec = (_glfw.wl.keyboardRepeatDelay % 1000) * 1000000;
        }
    }
    timerfd_settime(_glfw.wl.timerfd, 0, &timer, NULL);
}

static void keyboardHandleModifiers(void* data,
                                    struct wl_keyboard* keyboard,
                                    uint32_t serial,
                                    uint32_t modsDepressed,
                                    uint32_t modsLatched,
                                    uint32_t modsLocked,
                                    uint32_t group)
{
    xkb_mod_mask_t mask;
    unsigned int modifiers = 0;

    _glfw.wl.serial = serial;

    if (!_glfw.wl.xkb.keymap)
        return;

    xkb_state_update_mask(_glfw.wl.xkb.state,
                          modsDepressed,
                          modsLatched,
                          modsLocked,
                          0,
                          0,
                          group);

    mask = xkb_state_serialize_mods(_glfw.wl.xkb.state,
                                    XKB_STATE_MODS_DEPRESSED |
                                    XKB_STATE_LAYOUT_DEPRESSED |
                                    XKB_STATE_MODS_LATCHED |
                                    XKB_STATE_LAYOUT_LATCHED);
    if (mask & _glfw.wl.xkb.controlMask)
        modifiers |= GLFW_MOD_CONTROL;
    if (mask & _glfw.wl.xkb.altMask)
        modifiers |= GLFW_MOD_ALT;
    if (mask & _glfw.wl.xkb.shiftMask)
        modifiers |= GLFW_MOD_SHIFT;
    if (mask & _glfw.wl.xkb.superMask)
        modifiers |= GLFW_MOD_SUPER;
    if (mask & _glfw.wl.xkb.capsLockMask)
        modifiers |= GLFW_MOD_CAPS_LOCK;
    if (mask & _glfw.wl.xkb.numLockMask)
        modifiers |= GLFW_MOD_NUM_LOCK;
    _glfw.wl.xkb.modifiers = modifiers;
}

#ifdef WL_KEYBOARD_REPEAT_INFO_SINCE_VERSION
static void keyboardHandleRepeatInfo(void* data,
                                     struct wl_keyboard* keyboard,
                                     int32_t rate,
                                     int32_t delay)
{
    if (keyboard != _glfw.wl.keyboard)
        return;

    _glfw.wl.keyboardRepeatRate = rate;
    _glfw.wl.keyboardRepeatDelay = delay;
}
#endif

static const struct wl_keyboard_listener keyboardListener = {
    keyboardHandleKeymap,
    keyboardHandleEnter,
    keyboardHandleLeave,
    keyboardHandleKey,
    keyboardHandleModifiers,
#ifdef WL_KEYBOARD_REPEAT_INFO_SINCE_VERSION
    keyboardHandleRepeatInfo,
#endif
};

static void seatHandleCapabilities(void* data,
                                   struct wl_seat* seat,
                                   enum wl_seat_capability caps)
{
    if ((caps & WL_SEAT_CAPABILITY_POINTER) && !_glfw.wl.pointer)
    {
        _glfw.wl.pointer = wl_seat_get_pointer(seat);
        wl_pointer_add_listener(_glfw.wl.pointer, &pointerListener, NULL);
    }
    else if (!(caps & WL_SEAT_CAPABILITY_POINTER) && _glfw.wl.pointer)
    {
        wl_pointer_destroy(_glfw.wl.pointer);
        _glfw.wl.pointer = NULL;
    }

    if ((caps & WL_SEAT_CAPABILITY_KEYBOARD) && !_glfw.wl.keyboard)
    {
        _glfw.wl.keyboard = wl_seat_get_keyboard(seat);
        wl_keyboard_add_listener(_glfw.wl.keyboard, &keyboardListener, NULL);
    }
    else if (!(caps & WL_SEAT_CAPABILITY_KEYBOARD) && _glfw.wl.keyboard)
    {
        wl_keyboard_destroy(_glfw.wl.keyboard);
        _glfw.wl.keyboard = NULL;
    }
}

static void seatHandleName(void* data,
                           struct wl_seat* seat,
                           const char* name)
{
}

static const struct wl_seat_listener seatListener = {
    seatHandleCapabilities,
    seatHandleName,
};

static void dataOfferHandleOffer(void* data,
                                 struct wl_data_offer* dataOffer,
                                 const char* mimeType)
{
}

static const struct wl_data_offer_listener dataOfferListener = {
    dataOfferHandleOffer,
};

static void dataDeviceHandleDataOffer(void* data,
                                      struct wl_data_device* dataDevice,
                                      struct wl_data_offer* id)
{
    if (_glfw.wl.dataOffer)
        wl_data_offer_destroy(_glfw.wl.dataOffer);

    _glfw.wl.dataOffer = id;
    wl_data_offer_add_listener(_glfw.wl.dataOffer, &dataOfferListener, NULL);
}

static void dataDeviceHandleEnter(void* data,
                                  struct wl_data_device* dataDevice,
                                  uint32_t serial,
                                  struct wl_surface *surface,
                                  wl_fixed_t x,
                                  wl_fixed_t y,
                                  struct wl_data_offer *id)
{
}

static void dataDeviceHandleLeave(void* data,
                                  struct wl_data_device* dataDevice)
{
}

static void dataDeviceHandleMotion(void* data,
                                   struct wl_data_device* dataDevice,
                                   uint32_t time,
                                   wl_fixed_t x,
                                   wl_fixed_t y)
{
}

static void dataDeviceHandleDrop(void* data,
                                 struct wl_data_device* dataDevice)
{
}

static void dataDeviceHandleSelection(void* data,
                                      struct wl_data_device* dataDevice,
                                      struct wl_data_offer* id)
{
}

static const struct wl_data_device_listener dataDeviceListener = {
    dataDeviceHandleDataOffer,
    dataDeviceHandleEnter,
    dataDeviceHandleLeave,
    dataDeviceHandleMotion,
    dataDeviceHandleDrop,
    dataDeviceHandleSelection,
};

static void wmBaseHandlePing(void* data,
                             struct xdg_wm_base* wmBase,
                             uint32_t serial)
{
    xdg_wm_base_pong(wmBase, serial);
}

static const struct xdg_wm_base_listener wmBaseListener = {
    wmBaseHandlePing
};

static void registryHandleGlobal(void* data,
                                 struct wl_registry* registry,
                                 uint32_t name,
                                 const char* interface,
                                 uint32_t version)
{
    if (strcmp(interface, "wl_compositor") == 0)
    {
        _glfw.wl.compositorVersion = min(3, version);
        _glfw.wl.compositor =
            wl_registry_bind(registry, name, &wl_compositor_interface,
                             _glfw.wl.compositorVersion);
    }
    else if (strcmp(interface, "wl_subcompositor") == 0)
    {
        _glfw.wl.subcompositor =
            wl_registry_bind(registry, name, &wl_subcompositor_interface, 1);
    }
    else if (strcmp(interface, "wl_shm") == 0)
    {
        _glfw.wl.shm =
            wl_registry_bind(registry, name, &wl_shm_interface, 1);
    }
    else if (strcmp(interface, "wl_shell") == 0)
    {
        _glfw.wl.shell =
            wl_registry_bind(registry, name, &wl_shell_interface, 1);
    }
    else if (strcmp(interface, "wl_output") == 0)
    {
        _glfwAddOutputWayland(name, version);
    }
    else if (strcmp(interface, "wl_seat") == 0)
    {
        if (!_glfw.wl.seat)
        {
            _glfw.wl.seatVersion = min(4, version);
            _glfw.wl.seat =
                wl_registry_bind(registry, name, &wl_seat_interface,
                                 _glfw.wl.seatVersion);
            wl_seat_add_listener(_glfw.wl.seat, &seatListener, NULL);
        }
    }
    else if (strcmp(interface, "wl_data_device_manager") == 0)
    {
        if (!_glfw.wl.dataDeviceManager)
        {
            _glfw.wl.dataDeviceManager =
                wl_registry_bind(registry, name,
                                 &wl_data_device_manager_interface, 1);
        }
    }
    else if (strcmp(interface, "xdg_wm_base") == 0)
    {
        _glfw.wl.wmBase =
            wl_registry_bind(registry, name, &xdg_wm_base_interface, 1);
        xdg_wm_base_add_listener(_glfw.wl.wmBase, &wmBaseListener, NULL);
    }
    else if (strcmp(interface, "zxdg_decoration_manager_v1") == 0)
    {
        _glfw.wl.decorationManager =
            wl_registry_bind(registry, name,
                             &zxdg_decoration_manager_v1_interface,
                             1);
    }
    else if (strcmp(interface, "wp_viewporter") == 0)
    {
        _glfw.wl.viewporter =
            wl_registry_bind(registry, name, &wp_viewporter_interface, 1);
    }
    else if (strcmp(interface, "zwp_relative_pointer_manager_v1") == 0)
    {
        _glfw.wl.relativePointerManager =
            wl_registry_bind(registry, name,
                             &zwp_relative_pointer_manager_v1_interface,
                             1);
    }
    else if (strcmp(interface, "zwp_pointer_constraints_v1") == 0)
    {
        _glfw.wl.pointerConstraints =
            wl_registry_bind(registry, name,
                             &zwp_pointer_constraints_v1_interface,
                             1);
    }
    else if (strcmp(interface, "zwp_idle_inhibit_manager_v1") == 0)
    {
        _glfw.wl.idleInhibitManager =
            wl_registry_bind(registry, name,
                             &zwp_idle_inhibit_manager_v1_interface,
                             1);
    }
}

static void registryHandleGlobalRemove(void *data,
                                       struct wl_registry *registry,
                                       uint32_t name)
{
    int i;
    _GLFWmonitor* monitor;

    for (i = 0; i < _glfw.monitorCount; ++i)
    {
        monitor = _glfw.monitors[i];
        if (monitor->wl.name == name)
        {
            _glfwInputMonitor(monitor, GLFW_DISCONNECTED, 0);
            return;
        }
    }
}


static const struct wl_registry_listener registryListener = {
    registryHandleGlobal,
    registryHandleGlobalRemove
};

// Create key code translation tables
//
static void createKeyTables(void)
{
    int scancode;

    memset(_glfw.wl.keycodes, -1, sizeof(_glfw.wl.keycodes));
    memset(_glfw.wl.scancodes, -1, sizeof(_glfw.wl.scancodes));

    _glfw.wl.keycodes[KEY_GRAVE]      = GLFW_KEY_GRAVE_ACCENT;
    _glfw.wl.keycodes[KEY_1]          = GLFW_KEY_1;
    _glfw.wl.keycodes[KEY_2]          = GLFW_KEY_2;
    _glfw.wl.keycodes[KEY_3]          = GLFW_KEY_3;
    _glfw.wl.keycodes[KEY_4]          = GLFW_KEY_4;
    _glfw.wl.keycodes[KEY_5]          = GLFW_KEY_5;
    _glfw.wl.keycodes[KEY_6]          = GLFW_KEY_6;
    _glfw.wl.keycodes[KEY_7]          = GLFW_KEY_7;
    _glfw.wl.keycodes[KEY_8]          = GLFW_KEY_8;
    _glfw.wl.keycodes[KEY_9]          = GLFW_KEY_9;
    _glfw.wl.keycodes[KEY_0]          = GLFW_KEY_0;
    _glfw.wl.keycodes[KEY_SPACE]      = GLFW_KEY_SPACE;
    _glfw.wl.keycodes[KEY_MINUS]      = GLFW_KEY_MINUS;
    _glfw.wl.keycodes[KEY_EQUAL]      = GLFW_KEY_EQUAL;
    _glfw.wl.keycodes[KEY_Q]          = GLFW_KEY_Q;
    _glfw.wl.keycodes[KEY_W]          = GLFW_KEY_W;
    _glfw.wl.keycodes[KEY_E]          = GLFW_KEY_E;
    _glfw.wl.keycodes[KEY_R]          = GLFW_KEY_R;
    _glfw.wl.keycodes[KEY_T]          = GLFW_KEY_T;
    _glfw.wl.keycodes[KEY_Y]          = GLFW_KEY_Y;
    _glfw.wl.keycodes[KEY_U]          = GLFW_KEY_U;
    _glfw.wl.keycodes[KEY_I]          = GLFW_KEY_I;
    _glfw.wl.keycodes[KEY_O]          = GLFW_KEY_O;
    _glfw.wl.keycodes[KEY_P]          = GLFW_KEY_P;
    _glfw.wl.keycodes[KEY_LEFTBRACE]  = GLFW_KEY_LEFT_BRACKET;
    _glfw.wl.keycodes[KEY_RIGHTBRACE] = GLFW_KEY_RIGHT_BRACKET;
    _glfw.wl.keycodes[KEY_A]          = GLFW_KEY_A;
    _glfw.wl.keycodes[KEY_S]          = GLFW_KEY_S;
    _glfw.wl.keycodes[KEY_D]          = GLFW_KEY_D;
    _glfw.wl.keycodes[KEY_F]          = GLFW_KEY_F;
    _glfw.wl.keycodes[KEY_G]          = GLFW_KEY_G;
    _glfw.wl.keycodes[KEY_H]          = GLFW_KEY_H;
    _glfw.wl.keycodes[KEY_J]          = GLFW_KEY_J;
    _glfw.wl.keycodes[KEY_K]          = GLFW_KEY_K;
    _glfw.wl.keycodes[KEY_L]          = GLFW_KEY_L;
    _glfw.wl.keycodes[KEY_SEMICOLON]  = GLFW_KEY_SEMICOLON;
    _glfw.wl.keycodes[KEY_APOSTROPHE] = GLFW_KEY_APOSTROPHE;
    _glfw.wl.keycodes[KEY_Z]          = GLFW_KEY_Z;
    _glfw.wl.keycodes[KEY_X]          = GLFW_KEY_X;
    _glfw.wl.keycodes[KEY_C]          = GLFW_KEY_C;
    _glfw.wl.keycodes[KEY_V]          = GLFW_KEY_V;
    _glfw.wl.keycodes[KEY_B]          = GLFW_KEY_B;
    _glfw.wl.keycodes[KEY_N]          = GLFW_KEY_N;
    _glfw.wl.keycodes[KEY_M]          = GLFW_KEY_M;
    _glfw.wl.keycodes[KEY_COMMA]      = GLFW_KEY_COMMA;
    _glfw.wl.keycodes[KEY_DOT]        = GLFW_KEY_PERIOD;
    _glfw.wl.keycodes[KEY_SLASH]      = GLFW_KEY_SLASH;
    _glfw.wl.keycodes[KEY_BACKSLASH]  = GLFW_KEY_BACKSLASH;
    _glfw.wl.keycodes[KEY_ESC]        = GLFW_KEY_ESCAPE;
    _glfw.wl.keycodes[KEY_TAB]        = GLFW_KEY_TAB;
    _glfw.wl.keycodes[KEY_LEFTSHIFT]  = GLFW_KEY_LEFT_SHIFT;
    _glfw.wl.keycodes[KEY_RIGHTSHIFT] = GLFW_KEY_RIGHT_SHIFT;
    _glfw.wl.keycodes[KEY_LEFTCTRL]   = GLFW_KEY_LEFT_CONTROL;
    _glfw.wl.keycodes[KEY_RIGHTCTRL]  = GLFW_KEY_RIGHT_CONTROL;
    _glfw.wl.keycodes[KEY_LEFTALT]    = GLFW_KEY_LEFT_ALT;
    _glfw.wl.keycodes[KEY_RIGHTALT]   = GLFW_KEY_RIGHT_ALT;
    _glfw.wl.keycodes[KEY_LEFTMETA]   = GLFW_KEY_LEFT_SUPER;
    _glfw.wl.keycodes[KEY_RIGHTMETA]  = GLFW_KEY_RIGHT_SUPER;
    _glfw.wl.keycodes[KEY_MENU]       = GLFW_KEY_MENU;
    _glfw.wl.keycodes[KEY_NUMLOCK]    = GLFW_KEY_NUM_LOCK;
    _glfw.wl.keycodes[KEY_CAPSLOCK]   = GLFW_KEY_CAPS_LOCK;
    _glfw.wl.keycodes[KEY_PRINT]      = GLFW_KEY_PRINT_SCREEN;
    _glfw.wl.keycodes[KEY_SCROLLLOCK] = GLFW_KEY_SCROLL_LOCK;
    _glfw.wl.keycodes[KEY_PAUSE]      = GLFW_KEY_PAUSE;
    _glfw.wl.keycodes[KEY_DELETE]     = GLFW_KEY_DELETE;
    _glfw.wl.keycodes[KEY_BACKSPACE]  = GLFW_KEY_BACKSPACE;
    _glfw.wl.keycodes[KEY_ENTER]      = GLFW_KEY_ENTER;
    _glfw.wl.keycodes[KEY_HOME]       = GLFW_KEY_HOME;
    _glfw.wl.keycodes[KEY_END]        = GLFW_KEY_END;
    _glfw.wl.keycodes[KEY_PAGEUP]     = GLFW_KEY_PAGE_UP;
    _glfw.wl.keycodes[KEY_PAGEDOWN]   = GLFW_KEY_PAGE_DOWN;
    _glfw.wl.keycodes[KEY_INSERT]     = GLFW_KEY_INSERT;
    _glfw.wl.keycodes[KEY_LEFT]       = GLFW_KEY_LEFT;
    _glfw.wl.keycodes[KEY_RIGHT]      = GLFW_KEY_RIGHT;
    _glfw.wl.keycodes[KEY_DOWN]       = GLFW_KEY_DOWN;
    _glfw.wl.keycodes[KEY_UP]         = GLFW_KEY_UP;
    _glfw.wl.keycodes[KEY_F1]         = GLFW_KEY_F1;
    _glfw.wl.keycodes[KEY_F2]         = GLFW_KEY_F2;
    _glfw.wl.keycodes[KEY_F3]         = GLFW_KEY_F3;
    _glfw.wl.keycodes[KEY_F4]         = GLFW_KEY_F4;
    _glfw.wl.keycodes[KEY_F5]         = GLFW_KEY_F5;
    _glfw.wl.keycodes[KEY_F6]         = GLFW_KEY_F6;
    _glfw.wl.keycodes[KEY_F7]         = GLFW_KEY_F7;
    _glfw.wl.keycodes[KEY_F8]         = GLFW_KEY_F8;
    _glfw.wl.keycodes[KEY_F9]         = GLFW_KEY_F9;
    _glfw.wl.keycodes[KEY_F10]        = GLFW_KEY_F10;
    _glfw.wl.keycodes[KEY_F11]        = GLFW_KEY_F11;
    _glfw.wl.keycodes[KEY_F12]        = GLFW_KEY_F12;
    _glfw.wl.keycodes[KEY_F13]        = GLFW_KEY_F13;
    _glfw.wl.keycodes[KEY_F14]        = GLFW_KEY_F14;
    _glfw.wl.keycodes[KEY_F15]        = GLFW_KEY_F15;
    _glfw.wl.keycodes[KEY_F16]        = GLFW_KEY_F16;
    _glfw.wl.keycodes[KEY_F17]        = GLFW_KEY_F17;
    _glfw.wl.keycodes[KEY_F18]        = GLFW_KEY_F18;
    _glfw.wl.keycodes[KEY_F19]        = GLFW_KEY_F19;
    _glfw.wl.keycodes[KEY_F20]        = GLFW_KEY_F20;
    _glfw.wl.keycodes[KEY_F21]        = GLFW_KEY_F21;
    _glfw.wl.keycodes[KEY_F22]        = GLFW_KEY_F22;
    _glfw.wl.keycodes[KEY_F23]        = GLFW_KEY_F23;
    _glfw.wl.keycodes[KEY_F24]        = GLFW_KEY_F24;
    _glfw.wl.keycodes[KEY_KPSLASH]    = GLFW_KEY_KP_DIVIDE;
    _glfw.wl.keycodes[KEY_KPDOT]      = GLFW_KEY_KP_MULTIPLY;
    _glfw.wl.keycodes[KEY_KPMINUS]    = GLFW_KEY_KP_SUBTRACT;
    _glfw.wl.keycodes[KEY_KPPLUS]     = GLFW_KEY_KP_ADD;
    _glfw.wl.keycodes[KEY_KP0]        = GLFW_KEY_KP_0;
    _glfw.wl.keycodes[KEY_KP1]        = GLFW_KEY_KP_1;
    _glfw.wl.keycodes[KEY_KP2]        = GLFW_KEY_KP_2;
    _glfw.wl.keycodes[KEY_KP3]        = GLFW_KEY_KP_3;
    _glfw.wl.keycodes[KEY_KP4]        = GLFW_KEY_KP_4;
    _glfw.wl.keycodes[KEY_KP5]        = GLFW_KEY_KP_5;
    _glfw.wl.keycodes[KEY_KP6]        = GLFW_KEY_KP_6;
    _glfw.wl.keycodes[KEY_KP7]        = GLFW_KEY_KP_7;
    _glfw.wl.keycodes[KEY_KP8]        = GLFW_KEY_KP_8;
    _glfw.wl.keycodes[KEY_KP9]        = GLFW_KEY_KP_9;
    _glfw.wl.keycodes[KEY_KPCOMMA]    = GLFW_KEY_KP_DECIMAL;
    _glfw.wl.keycodes[KEY_KPEQUAL]    = GLFW_KEY_KP_EQUAL;
    _glfw.wl.keycodes[KEY_KPENTER]    = GLFW_KEY_KP_ENTER;

    for (scancode = 0;  scancode < 256;  scancode++)
    {
        if (_glfw.wl.keycodes[scancode] > 0)
            _glfw.wl.scancodes[_glfw.wl.keycodes[scancode]] = scancode;
    }
}


//////////////////////////////////////////////////////////////////////////
//////                       GLFW platform API                      //////
//////////////////////////////////////////////////////////////////////////

int _glfwPlatformInit(void)
{
    const char *cursorTheme;
    const char *cursorSizeStr;
    char *cursorSizeEnd;
    long cursorSizeLong;
    int cursorSize;

    _glfw.wl.cursor.handle = _glfw_dlopen("libwayland-cursor.so.0");
    if (!_glfw.wl.cursor.handle)
    {
        _glfwInputError(GLFW_PLATFORM_ERROR,
                        "Wayland: Failed to open libwayland-cursor");
        return GLFW_FALSE;
    }

    _glfw.wl.cursor.theme_load = (PFN_wl_cursor_theme_load)
        _glfw_dlsym(_glfw.wl.cursor.handle, "wl_cursor_theme_load");
    _glfw.wl.cursor.theme_destroy = (PFN_wl_cursor_theme_destroy)
        _glfw_dlsym(_glfw.wl.cursor.handle, "wl_cursor_theme_destroy");
    _glfw.wl.cursor.theme_get_cursor = (PFN_wl_cursor_theme_get_cursor)
        _glfw_dlsym(_glfw.wl.cursor.handle, "wl_cursor_theme_get_cursor");
    _glfw.wl.cursor.image_get_buffer = (PFN_wl_cursor_image_get_buffer)
        _glfw_dlsym(_glfw.wl.cursor.handle, "wl_cursor_image_get_buffer");

    _glfw.wl.egl.handle = _glfw_dlopen("libwayland-egl.so.1");
    if (!_glfw.wl.egl.handle)
    {
        _glfwInputError(GLFW_PLATFORM_ERROR,
                        "Wayland: Failed to open libwayland-egl");
        return GLFW_FALSE;
    }

    _glfw.wl.egl.window_create = (PFN_wl_egl_window_create)
        _glfw_dlsym(_glfw.wl.egl.handle, "wl_egl_window_create");
    _glfw.wl.egl.window_destroy = (PFN_wl_egl_window_destroy)
        _glfw_dlsym(_glfw.wl.egl.handle, "wl_egl_window_destroy");
    _glfw.wl.egl.window_resize = (PFN_wl_egl_window_resize)
        _glfw_dlsym(_glfw.wl.egl.handle, "wl_egl_window_resize");

    _glfw.wl.xkb.handle = _glfw_dlopen("libxkbcommon.so.0");
    if (!_glfw.wl.xkb.handle)
    {
        _glfwInputError(GLFW_PLATFORM_ERROR,
                        "Wayland: Failed to open libxkbcommon");
        return GLFW_FALSE;
    }

    _glfw.wl.xkb.context_new = (PFN_xkb_context_new)
        _glfw_dlsym(_glfw.wl.xkb.handle, "xkb_context_new");
    _glfw.wl.xkb.context_unref = (PFN_xkb_context_unref)
        _glfw_dlsym(_glfw.wl.xkb.handle, "xkb_context_unref");
    _glfw.wl.xkb.keymap_new_from_string = (PFN_xkb_keymap_new_from_string)
        _glfw_dlsym(_glfw.wl.xkb.handle, "xkb_keymap_new_from_string");
    _glfw.wl.xkb.keymap_unref = (PFN_xkb_keymap_unref)
        _glfw_dlsym(_glfw.wl.xkb.handle, "xkb_keymap_unref");
    _glfw.wl.xkb.keymap_mod_get_index = (PFN_xkb_keymap_mod_get_index)
        _glfw_dlsym(_glfw.wl.xkb.handle, "xkb_keymap_mod_get_index");
    _glfw.wl.xkb.keymap_key_repeats = (PFN_xkb_keymap_key_repeats)
        _glfw_dlsym(_glfw.wl.xkb.handle, "xkb_keymap_key_repeats");
    _glfw.wl.xkb.state_new = (PFN_xkb_state_new)
        _glfw_dlsym(_glfw.wl.xkb.handle, "xkb_state_new");
    _glfw.wl.xkb.state_unref = (PFN_xkb_state_unref)
        _glfw_dlsym(_glfw.wl.xkb.handle, "xkb_state_unref");
    _glfw.wl.xkb.state_key_get_syms = (PFN_xkb_state_key_get_syms)
        _glfw_dlsym(_glfw.wl.xkb.handle, "xkb_state_key_get_syms");
    _glfw.wl.xkb.state_update_mask = (PFN_xkb_state_update_mask)
        _glfw_dlsym(_glfw.wl.xkb.handle, "xkb_state_update_mask");
    _glfw.wl.xkb.state_serialize_mods = (PFN_xkb_state_serialize_mods)
        _glfw_dlsym(_glfw.wl.xkb.handle, "xkb_state_serialize_mods");

#ifdef HAVE_XKBCOMMON_COMPOSE_H
    _glfw.wl.xkb.compose_table_new_from_locale = (PFN_xkb_compose_table_new_from_locale)
        _glfw_dlsym(_glfw.wl.xkb.handle, "xkb_compose_table_new_from_locale");
    _glfw.wl.xkb.compose_table_unref = (PFN_xkb_compose_table_unref)
        _glfw_dlsym(_glfw.wl.xkb.handle, "xkb_compose_table_unref");
    _glfw.wl.xkb.compose_state_new = (PFN_xkb_compose_state_new)
        _glfw_dlsym(_glfw.wl.xkb.handle, "xkb_compose_state_new");
    _glfw.wl.xkb.compose_state_unref = (PFN_xkb_compose_state_unref)
        _glfw_dlsym(_glfw.wl.xkb.handle, "xkb_compose_state_unref");
    _glfw.wl.xkb.compose_state_feed = (PFN_xkb_compose_state_feed)
        _glfw_dlsym(_glfw.wl.xkb.handle, "xkb_compose_state_feed");
    _glfw.wl.xkb.compose_state_get_status = (PFN_xkb_compose_state_get_status)
        _glfw_dlsym(_glfw.wl.xkb.handle, "xkb_compose_state_get_status");
    _glfw.wl.xkb.compose_state_get_one_sym = (PFN_xkb_compose_state_get_one_sym)
        _glfw_dlsym(_glfw.wl.xkb.handle, "xkb_compose_state_get_one_sym");
#endif

    _glfw.wl.display = wl_display_connect(NULL);
    if (!_glfw.wl.display)
    {
        _glfwInputError(GLFW_PLATFORM_ERROR,
                        "Wayland: Failed to connect to display");
        return GLFW_FALSE;
    }

    _glfw.wl.registry = wl_display_get_registry(_glfw.wl.display);
    wl_registry_add_listener(_glfw.wl.registry, &registryListener, NULL);

    createKeyTables();

    _glfw.wl.xkb.context = xkb_context_new(0);
    if (!_glfw.wl.xkb.context)
    {
        _glfwInputError(GLFW_PLATFORM_ERROR,
                        "Wayland: Failed to initialize xkb context");
        return GLFW_FALSE;
    }

    // Sync so we got all registry objects
    wl_display_roundtrip(_glfw.wl.display);

    // Sync so we got all initial output events
    wl_display_roundtrip(_glfw.wl.display);

#ifdef __linux__
    if (!_glfwInitJoysticksLinux())
        return GLFW_FALSE;
#endif

    _glfwInitTimerPOSIX();

    _glfw.wl.timerfd = -1;
    if (_glfw.wl.seatVersion >= 4)
        _glfw.wl.timerfd = timerfd_create(CLOCK_MONOTONIC, TFD_CLOEXEC);

    if (_glfw.wl.pointer && _glfw.wl.shm)
    {
        cursorTheme = getenv("XCURSOR_THEME");
        cursorSizeStr = getenv("XCURSOR_SIZE");
        cursorSize = 32;
        if (cursorSizeStr)
        {
            errno = 0;
            cursorSizeLong = strtol(cursorSizeStr, &cursorSizeEnd, 10);
            if (!*cursorSizeEnd && !errno && cursorSizeLong > 0 && cursorSizeLong <= INT_MAX)
                cursorSize = (int)cursorSizeLong;
        }
        _glfw.wl.cursorTheme =
            wl_cursor_theme_load(cursorTheme, cursorSize, _glfw.wl.shm);
        if (!_glfw.wl.cursorTheme)
        {
            _glfwInputError(GLFW_PLATFORM_ERROR,
                            "Wayland: Unable to load default cursor theme");
            return GLFW_FALSE;
        }
        // If this happens to be NULL, we just fallback to the scale=1 version.
        _glfw.wl.cursorThemeHiDPI =
            wl_cursor_theme_load(cursorTheme, 2 * cursorSize, _glfw.wl.shm);
        _glfw.wl.cursorSurface =
            wl_compositor_create_surface(_glfw.wl.compositor);
        _glfw.wl.cursorTimerfd = timerfd_create(CLOCK_MONOTONIC, TFD_CLOEXEC);
    }

    if (_glfw.wl.seat && _glfw.wl.dataDeviceManager)
    {
        _glfw.wl.dataDevice =
            wl_data_device_manager_get_data_device(_glfw.wl.dataDeviceManager,
                                                   _glfw.wl.seat);
        wl_data_device_add_listener(_glfw.wl.dataDevice, &dataDeviceListener, NULL);
        _glfw.wl.clipboardString = malloc(4096);
        if (!_glfw.wl.clipboardString)
        {
            _glfwInputError(GLFW_PLATFORM_ERROR,
                            "Wayland: Unable to allocate clipboard memory");
            return GLFW_FALSE;
        }
        _glfw.wl.clipboardSize = 4096;
    }

    return GLFW_TRUE;
}

void _glfwPlatformTerminate(void)
{
#ifdef __linux__
    _glfwTerminateJoysticksLinux();
#endif
    _glfwTerminateEGL();
    if (_glfw.wl.egl.handle)
    {
        _glfw_dlclose(_glfw.wl.egl.handle);
        _glfw.wl.egl.handle = NULL;
    }

#ifdef HAVE_XKBCOMMON_COMPOSE_H
    if (_glfw.wl.xkb.composeState)
        xkb_compose_state_unref(_glfw.wl.xkb.composeState);
#endif
    if (_glfw.wl.xkb.keymap)
        xkb_keymap_unref(_glfw.wl.xkb.keymap);
    if (_glfw.wl.xkb.state)
        xkb_state_unref(_glfw.wl.xkb.state);
    if (_glfw.wl.xkb.context)
        xkb_context_unref(_glfw.wl.xkb.context);
    if (_glfw.wl.xkb.handle)
    {
        _glfw_dlclose(_glfw.wl.xkb.handle);
        _glfw.wl.xkb.handle = NULL;
    }

    if (_glfw.wl.cursorTheme)
        wl_cursor_theme_destroy(_glfw.wl.cursorTheme);
    if (_glfw.wl.cursorThemeHiDPI)
        wl_cursor_theme_destroy(_glfw.wl.cursorThemeHiDPI);
    if (_glfw.wl.cursor.handle)
    {
        _glfw_dlclose(_glfw.wl.cursor.handle);
        _glfw.wl.cursor.handle = NULL;
    }

    if (_glfw.wl.cursorSurface)
        wl_surface_destroy(_glfw.wl.cursorSurface);
    if (_glfw.wl.subcompositor)
        wl_subcompositor_destroy(_glfw.wl.subcompositor);
    if (_glfw.wl.compositor)
        wl_compositor_destroy(_glfw.wl.compositor);
    if (_glfw.wl.shm)
        wl_shm_destroy(_glfw.wl.shm);
    if (_glfw.wl.shell)
        wl_shell_destroy(_glfw.wl.shell);
    if (_glfw.wl.viewporter)
        wp_viewporter_destroy(_glfw.wl.viewporter);
    if (_glfw.wl.decorationManager)
        zxdg_decoration_manager_v1_destroy(_glfw.wl.decorationManager);
    if (_glfw.wl.wmBase)
        xdg_wm_base_destroy(_glfw.wl.wmBase);
    if (_glfw.wl.dataSource)
        wl_data_source_destroy(_glfw.wl.dataSource);
    if (_glfw.wl.dataDevice)
        wl_data_device_destroy(_glfw.wl.dataDevice);
    if (_glfw.wl.dataOffer)
        wl_data_offer_destroy(_glfw.wl.dataOffer);
    if (_glfw.wl.dataDeviceManager)
        wl_data_device_manager_destroy(_glfw.wl.dataDeviceManager);
    if (_glfw.wl.pointer)
        wl_pointer_destroy(_glfw.wl.pointer);
    if (_glfw.wl.keyboard)
        wl_keyboard_destroy(_glfw.wl.keyboard);
    if (_glfw.wl.seat)
        wl_seat_destroy(_glfw.wl.seat);
    if (_glfw.wl.relativePointerManager)
        zwp_relative_pointer_manager_v1_destroy(_glfw.wl.relativePointerManager);
    if (_glfw.wl.pointerConstraints)
        zwp_pointer_constraints_v1_destroy(_glfw.wl.pointerConstraints);
    if (_glfw.wl.idleInhibitManager)
        zwp_idle_inhibit_manager_v1_destroy(_glfw.wl.idleInhibitManager);
    if (_glfw.wl.registry)
        wl_registry_destroy(_glfw.wl.registry);
    if (_glfw.wl.display)
    {
        wl_display_flush(_glfw.wl.display);
        wl_display_disconnect(_glfw.wl.display);
    }

    if (_glfw.wl.timerfd >= 0)
        close(_glfw.wl.timerfd);
    if (_glfw.wl.cursorTimerfd >= 0)
        close(_glfw.wl.cursorTimerfd);

    if (_glfw.wl.clipboardString)
        free(_glfw.wl.clipboardString);
    if (_glfw.wl.clipboardSendString)
        free(_glfw.wl.clipboardSendString);
}

const char* _glfwPlatformGetVersionString(void)
{
    return _GLFW_VERSION_NUMBER " Wayland EGL OSMesa"
#if defined(_POSIX_TIMERS) && defined(_POSIX_MONOTONIC_CLOCK)
        " clock_gettime"
#else
        " gettimeofday"
#endif
        " evdev"
#if defined(_GLFW_BUILD_DLL)
        " shared"
#endif
        ;
}


==> figs/from-dave/deps/glfw/src/wl_monitor.c <==
//========================================================================
// GLFW 3.3 Wayland - www.glfw.org
//------------------------------------------------------------------------
// Copyright (c) 2014 Jonas Ådahl <jadahl@gmail.com>
//
// This software is provided 'as-is', without any express or implied
// warranty. In no event will the authors be held liable for any damages
// arising from the use of this software.
//
// Permission is granted to anyone to use this software for any purpose,
// including commercial applications, and to alter it and redistribute it
// freely, subject to the following restrictions:
//
// 1. The origin of this software must not be misrepresented; you must not
//    claim that you wrote the original software. If you use this software
//    in a product, an acknowledgment in the product documentation would
//    be appreciated but is not required.
//
// 2. Altered source versions must be plainly marked as such, and must not
//    be misrepresented as being the original software.
//
// 3. This notice may not be removed or altered from any source
//    distribution.
//
//========================================================================
// It is fine to use C99 in this file because it will not be built with VS
//========================================================================

#include "internal.h"

#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <errno.h>
#include <math.h>


static void outputHandleGeometry(void* data,
                                 struct wl_output* output,
                                 int32_t x,
                                 int32_t y,
                                 int32_t physicalWidth,
                                 int32_t physicalHeight,
                                 int32_t subpixel,
                                 const char* make,
                                 const char* model,
                                 int32_t transform)
{
    struct _GLFWmonitor *monitor = data;
    char name[1024];

    monitor->wl.x = x;
    monitor->wl.y = y;
    monitor->widthMM = physicalWidth;
    monitor->heightMM = physicalHeight;

    snprintf(name, sizeof(name), "%s %s", make, model);
    monitor->name = _glfw_strdup(name);
}

static void outputHandleMode(void* data,
                             struct wl_output* output,
                             uint32_t flags,
                             int32_t width,
                             int32_t height,
                             int32_t refresh)
{
    struct _GLFWmonitor *monitor = data;
    GLFWvidmode mode;

    mode.width = width;
    mode.height = height;
    mode.redBits = 8;
    mode.greenBits = 8;
    mode.blueBits = 8;
    mode.refreshRate = (int) round(refresh / 1000.0);

    monitor->modeCount++;
    monitor->modes =
        realloc(monitor->modes, monitor->modeCount * sizeof(GLFWvidmode));
    monitor->modes[monitor->modeCount - 1] = mode;

    if (flags & WL_OUTPUT_MODE_CURRENT)
        monitor->wl.currentMode = monitor->modeCount - 1;
}

static void outputHandleDone(void* data, struct wl_output* output)
{
    struct _GLFWmonitor *monitor = data;

    _glfwInputMonitor(monitor, GLFW_CONNECTED, _GLFW_INSERT_LAST);
}

static void outputHandleScale(void* data,
                              struct wl_output* output,
                              int32_t factor)
{
    struct _GLFWmonitor *monitor = data;

    monitor->wl.scale = factor;
}

static const struct wl_output_listener outputListener = {
    outputHandleGeometry,
    outputHandleMode,
    outputHandleDone,
    outputHandleScale,
};


//////////////////////////////////////////////////////////////////////////
//////                       GLFW internal API                      //////
//////////////////////////////////////////////////////////////////////////

void _glfwAddOutputWayland(uint32_t name, uint32_t version)
{
    _GLFWmonitor *monitor;
    struct wl_output *output;

    if (version < 2)
    {
        _glfwInputError(GLFW_PLATFORM_ERROR,
                        "Wayland: Unsupported output interface version");
        return;
    }

    // The actual name of this output will be set in the geometry handler.
    monitor = _glfwAllocMonitor(NULL, 0, 0);

    output = wl_registry_bind(_glfw.wl.registry,
                              name,
                              &wl_output_interface,
                              2);
    if (!output)
    {
        _glfwFreeMonitor(monitor);
        return;
    }

    monitor->wl.scale = 1;
    monitor->wl.output = output;
    monitor->wl.name = name;

    wl_output_add_listener(output, &outputListener, monitor);
}


//////////////////////////////////////////////////////////////////////////
//////                       GLFW platform API                      //////
//////////////////////////////////////////////////////////////////////////

void _glfwPlatformFreeMonitor(_GLFWmonitor* monitor)
{
    if (monitor->wl.output)
        wl_output_destroy(monitor->wl.output);
}

void _glfwPlatformGetMonitorPos(_GLFWmonitor* monitor, int* xpos, int* ypos)
{
    if (xpos)
        *xpos = monitor->wl.x;
    if (ypos)
        *ypos = monitor->wl.y;
}

void _glfwPlatformGetMonitorContentScale(_GLFWmonitor* monitor,
                                         float* xscale, float* yscale)
{
    if (xscale)
        *xscale = (float) monitor->wl.scale;
    if (yscale)
        *yscale = (float) monitor->wl.scale;
}

void _glfwPlatformGetMonitorWorkarea(_GLFWmonitor* monitor,
                                     int* xpos, int* ypos,
                                     int* width, int* height)
{
    if (xpos)
        *xpos = monitor->wl.x;
    if (ypos)
        *ypos = monitor->wl.y;
    if (width)
        *width = monitor->modes[monitor->wl.currentMode].width;
    if (height)
        *height = monitor->modes[monitor->wl.currentMode].height;
}

GLFWvidmode* _glfwPlatformGetVideoModes(_GLFWmonitor* monitor, int* found)
{
    *found = monitor->modeCount;
    return monitor->modes;
}

void _glfwPlatformGetVideoMode(_GLFWmonitor* monitor, GLFWvidmode* mode)
{
    *mode = monitor->modes[monitor->wl.currentMode];
}

GLFWbool _glfwPlatformGetGammaRamp(_GLFWmonitor* monitor, GLFWgammaramp* ramp)
{
    _glfwInputError(GLFW_PLATFORM_ERROR,
                    "Wayland: Gamma ramp access is not available");
    return GLFW_FALSE;
}

void _glfwPlatformSetGammaRamp(_GLFWmonitor* monitor,
                               const GLFWgammaramp* ramp)
{
    _glfwInputError(GLFW_PLATFORM_ERROR,
                    "Wayland: Gamma ramp access is not available");
}


//////////////////////////////////////////////////////////////////////////
//////                        GLFW native API                       //////
//////////////////////////////////////////////////////////////////////////

GLFWAPI struct wl_output* glfwGetWaylandMonitor(GLFWmonitor* handle)
{
    _GLFWmonitor* monitor = (_GLFWmonitor*) handle;
    _GLFW_REQUIRE_INIT_OR_RETURN(NULL);
    return monitor->wl.output;
}



==> figs/from-dave/deps/glfw/src/wl_platform.h <==
//========================================================================
// GLFW 3.3 Wayland - www.glfw.org
//------------------------------------------------------------------------
// Copyright (c) 2014 Jonas Ådahl <jadahl@gmail.com>
//
// This software is provided 'as-is', without any express or implied
// warranty. In no event will the authors be held liable for any damages
// arising from the use of this software.
//
// Permission is granted to anyone to use this software for any purpose,
// including commercial applications, and to alter it and redistribute it
// freely, subject to the following restrictions:
//
// 1. The origin of this software must not be misrepresented; you must not
//    claim that you wrote the original software. If you use this software
//    in a product, an acknowledgment in the product documentation would
//    be appreciated but is not required.
//
// 2. Altered source versions must be plainly marked as such, and must not
//    be misrepresented as being the original software.
//
// 3. This notice may not be removed or altered from any source
//    distribution.
//
//========================================================================

#include <wayland-client.h>
#include <xkbcommon/xkbcommon.h>
#ifdef HAVE_XKBCOMMON_COMPOSE_H
#include <xkbcommon/xkbcommon-compose.h>
#endif
#include <dlfcn.h>

typedef VkFlags VkWaylandSurfaceCreateFlagsKHR;

typedef struct VkWaylandSurfaceCreateInfoKHR
{
    VkStructureType                 sType;
    const void*                     pNext;
    VkWaylandSurfaceCreateFlagsKHR  flags;
    struct wl_display*              display;
    struct wl_surface*              surface;
} VkWaylandSurfaceCreateInfoKHR;

typedef VkResult (APIENTRY *PFN_vkCreateWaylandSurfaceKHR)(VkInstance,const VkWaylandSurfaceCreateInfoKHR*,const VkAllocationCallbacks*,VkSurfaceKHR*);
typedef VkBool32 (APIENTRY *PFN_vkGetPhysicalDeviceWaylandPresentationSupportKHR)(VkPhysicalDevice,uint32_t,struct wl_display*);

#include "posix_thread.h"
#include "posix_time.h"
#ifdef __linux__
#include "linux_joystick.h"
#else
#include "null_joystick.h"
#endif
#include "xkb_unicode.h"
#include "egl_context.h"
#include "osmesa_context.h"

#include "wayland-xdg-shell-client-protocol.h"
#include "wayland-xdg-decoration-client-protocol.h"
#include "wayland-viewporter-client-protocol.h"
#include "wayland-relative-pointer-unstable-v1-client-protocol.h"
#include "wayland-pointer-constraints-unstable-v1-client-protocol.h"
#include "wayland-idle-inhibit-unstable-v1-client-protocol.h"

#define _glfw_dlopen(name) dlopen(name, RTLD_LAZY | RTLD_LOCAL)
#define _glfw_dlclose(handle) dlclose(handle)
#define _glfw_dlsym(handle, name) dlsym(handle, name)

#define _GLFW_EGL_NATIVE_WINDOW         ((EGLNativeWindowType) window->wl.native)
#define _GLFW_EGL_NATIVE_DISPLAY        ((EGLNativeDisplayType) _glfw.wl.display)

#define _GLFW_PLATFORM_WINDOW_STATE         _GLFWwindowWayland  wl
#define _GLFW_PLATFORM_LIBRARY_WINDOW_STATE _GLFWlibraryWayland wl
#define _GLFW_PLATFORM_MONITOR_STATE        _GLFWmonitorWayland wl
#define _GLFW_PLATFORM_CURSOR_STATE         _GLFWcursorWayland  wl

#define _GLFW_PLATFORM_CONTEXT_STATE         struct { int dummyContext; }
#define _GLFW_PLATFORM_LIBRARY_CONTEXT_STATE struct { int dummyLibraryContext; }

struct wl_cursor_image {
    uint32_t width;
    uint32_t height;
    uint32_t hotspot_x;
    uint32_t hotspot_y;
    uint32_t delay;
};
struct wl_cursor {
    unsigned int image_count;
    struct wl_cursor_image** images;
    char* name;
};
typedef struct wl_cursor_theme* (* PFN_wl_cursor_theme_load)(const char*, int, struct wl_shm*);
typedef void (* PFN_wl_cursor_theme_destroy)(struct wl_cursor_theme*);
typedef struct wl_cursor* (* PFN_wl_cursor_theme_get_cursor)(struct wl_cursor_theme*, const char*);
typedef struct wl_buffer* (* PFN_wl_cursor_image_get_buffer)(struct wl_cursor_image*);
#define wl_cursor_theme_load _glfw.wl.cursor.theme_load
#define wl_cursor_theme_destroy _glfw.wl.cursor.theme_destroy
#define wl_cursor_theme_get_cursor _glfw.wl.cursor.theme_get_cursor
#define wl_cursor_image_get_buffer _glfw.wl.cursor.image_get_buffer

typedef struct wl_egl_window* (* PFN_wl_egl_window_create)(struct wl_surface*, int, int);
typedef void (* PFN_wl_egl_window_destroy)(struct wl_egl_window*);
typedef void (* PFN_wl_egl_window_resize)(struct wl_egl_window*, int, int, int, int);
#define wl_egl_window_create _glfw.wl.egl.window_create
#define wl_egl_window_destroy _glfw.wl.egl.window_destroy
#define wl_egl_window_resize _glfw.wl.egl.window_resize

typedef struct xkb_context* (* PFN_xkb_context_new)(enum xkb_context_flags);
typedef void (* PFN_xkb_context_unref)(struct xkb_context*);
typedef struct xkb_keymap* (* PFN_xkb_keymap_new_from_string)(struct xkb_context*, const char*, enum xkb_keymap_format, enum xkb_keymap_compile_flags);
typedef void (* PFN_xkb_keymap_unref)(struct xkb_keymap*);
typedef xkb_mod_index_t (* PFN_xkb_keymap_mod_get_index)(struct xkb_keymap*, const char*);
typedef int (* PFN_xkb_keymap_key_repeats)(struct xkb_keymap*, xkb_keycode_t);
typedef struct xkb_state* (* PFN_xkb_state_new)(struct xkb_keymap*);
typedef void (* PFN_xkb_state_unref)(struct xkb_state*);
typedef int (* PFN_xkb_state_key_get_syms)(struct xkb_state*, xkb_keycode_t, const xkb_keysym_t**);
typedef enum xkb_state_component (* PFN_xkb_state_update_mask)(struct xkb_state*, xkb_mod_mask_t, xkb_mod_mask_t, xkb_mod_mask_t, xkb_layout_index_t, xkb_layout_index_t, xkb_layout_index_t);
typedef xkb_mod_mask_t (* PFN_xkb_state_serialize_mods)(struct xkb_state*, enum xkb_state_component);
#define xkb_context_new _glfw.wl.xkb.context_new
#define xkb_context_unref _glfw.wl.xkb.context_unref
#define xkb_keymap_new_from_string _glfw.wl.xkb.keymap_new_from_string
#define xkb_keymap_unref _glfw.wl.xkb.keymap_unref
#define xkb_keymap_mod_get_index _glfw.wl.xkb.keymap_mod_get_index
#define xkb_keymap_key_repeats _glfw.wl.xkb.keymap_key_repeats
#define xkb_state_new _glfw.wl.xkb.state_new
#define xkb_state_unref _glfw.wl.xkb.state_unref
#define xkb_state_key_get_syms _glfw.wl.xkb.state_key_get_syms
#define xkb_state_update_mask _glfw.wl.xkb.state_update_mask
#define xkb_state_serialize_mods _glfw.wl.xkb.state_serialize_mods

#ifdef HAVE_XKBCOMMON_COMPOSE_H
typedef struct xkb_compose_table* (* PFN_xkb_compose_table_new_from_locale)(struct xkb_context*, const char*, enum xkb_compose_compile_flags);
typedef void (* PFN_xkb_compose_table_unref)(struct xkb_compose_table*);
typedef struct xkb_compose_state* (* PFN_xkb_compose_state_new)(struct xkb_compose_table*, enum xkb_compose_state_flags);
typedef void (* PFN_xkb_compose_state_unref)(struct xkb_compose_state*);
typedef enum xkb_compose_feed_result (* PFN_xkb_compose_state_feed)(struct xkb_compose_state*, xkb_keysym_t);
typedef enum xkb_compose_status (* PFN_xkb_compose_state_get_status)(struct xkb_compose_state*);
typedef xkb_keysym_t (* PFN_xkb_compose_state_get_one_sym)(struct xkb_compose_state*);
#define xkb_compose_table_new_from_locale _glfw.wl.xkb.compose_table_new_from_locale
#define xkb_compose_table_unref _glfw.wl.xkb.compose_table_unref
#define xkb_compose_state_new _glfw.wl.xkb.compose_state_new
#define xkb_compose_state_unref _glfw.wl.xkb.compose_state_unref
#define xkb_compose_state_feed _glfw.wl.xkb.compose_state_feed
#define xkb_compose_state_get_status _glfw.wl.xkb.compose_state_get_status
#define xkb_compose_state_get_one_sym _glfw.wl.xkb.compose_state_get_one_sym
#endif

#define _GLFW_DECORATION_WIDTH 4
#define _GLFW_DECORATION_TOP 24
#define _GLFW_DECORATION_VERTICAL (_GLFW_DECORATION_TOP + _GLFW_DECORATION_WIDTH)
#define _GLFW_DECORATION_HORIZONTAL (2 * _GLFW_DECORATION_WIDTH)

typedef enum _GLFWdecorationSideWayland
{
    mainWindow,
    topDecoration,
    leftDecoration,
    rightDecoration,
    bottomDecoration,

} _GLFWdecorationSideWayland;

typedef struct _GLFWdecorationWayland
{
    struct wl_surface*          surface;
    struct wl_subsurface*       subsurface;
    struct wp_viewport*         viewport;

} _GLFWdecorationWayland;

// Wayland-specific per-window data
//
typedef struct _GLFWwindowWayland
{
    int                         width, height;
    GLFWbool                    visible;
    GLFWbool                    maximized;
    GLFWbool                    hovered;
    GLFWbool                    transparent;
    struct wl_surface*          surface;
    struct wl_egl_window*       native;
    struct wl_shell_surface*    shellSurface;
    struct wl_callback*         callback;

    struct {
        struct xdg_surface*     surface;
        struct xdg_toplevel*    toplevel;
        struct zxdg_toplevel_decoration_v1* decoration;
    } xdg;

    _GLFWcursor*                currentCursor;
    double                      cursorPosX, cursorPosY;

    char*                       title;

    // We need to track the monitors the window spans on to calculate the
    // optimal scaling factor.
    int                         scale;
    _GLFWmonitor**              monitors;
    int                         monitorsCount;
    int                         monitorsSize;

    struct {
        struct zwp_relative_pointer_v1*    relativePointer;
        struct zwp_locked_pointer_v1*      lockedPointer;
    } pointerLock;

    struct zwp_idle_inhibitor_v1*          idleInhibitor;

    GLFWbool                    wasFullscreen;

    struct {
        GLFWbool                           serverSide;
        struct wl_buffer*                  buffer;
        _GLFWdecorationWayland             top, left, right, bottom;
        int                                focus;
    } decorations;

} _GLFWwindowWayland;

// Wayland-specific global data
//
typedef struct _GLFWlibraryWayland
{
    struct wl_display*          display;
    struct wl_registry*         registry;
    struct wl_compositor*       compositor;
    struct wl_subcompositor*    subcompositor;
    struct wl_shell*            shell;
    struct wl_shm*              shm;
    struct wl_seat*             seat;
    struct wl_pointer*          pointer;
    struct wl_keyboard*         keyboard;
    struct wl_data_device_manager*          dataDeviceManager;
    struct wl_data_device*      dataDevice;
    struct wl_data_offer*       dataOffer;
    struct wl_data_source*      dataSource;
    struct xdg_wm_base*         wmBase;
    struct zxdg_decoration_manager_v1*      decorationManager;
    struct wp_viewporter*       viewporter;
    struct zwp_relative_pointer_manager_v1* relativePointerManager;
    struct zwp_pointer_constraints_v1*      pointerConstraints;
    struct zwp_idle_inhibit_manager_v1*     idleInhibitManager;

    int                         compositorVersion;
    int                         seatVersion;

    struct wl_cursor_theme*     cursorTheme;
    struct wl_cursor_theme*     cursorThemeHiDPI;
    struct wl_surface*          cursorSurface;
    const char*                 cursorPreviousName;
    int                         cursorTimerfd;
    uint32_t                    serial;

    int32_t                     keyboardRepeatRate;
    int32_t                     keyboardRepeatDelay;
    int                         keyboardLastKey;
    int                         keyboardLastScancode;
    char*                       clipboardString;
    size_t                      clipboardSize;
    char*                       clipboardSendString;
    size_t                      clipboardSendSize;
    int                         timerfd;
    short int                   keycodes[256];
    short int                   scancodes[GLFW_KEY_LAST + 1];

    struct {
        void*                   handle;
        struct xkb_context*     context;
        struct xkb_keymap*      keymap;
        struct xkb_state*       state;

#ifdef HAVE_XKBCOMMON_COMPOSE_H
        struct xkb_compose_state* composeState;
#endif

        xkb_mod_mask_t          controlMask;
        xkb_mod_mask_t          altMask;
        xkb_mod_mask_t          shiftMask;
        xkb_mod_mask_t          superMask;
        xkb_mod_mask_t          capsLockMask;
        xkb_mod_mask_t          numLockMask;
        unsigned int            modifiers;

        PFN_xkb_context_new context_new;
        PFN_xkb_context_unref context_unref;
        PFN_xkb_keymap_new_from_string keymap_new_from_string;
        PFN_xkb_keymap_unref keymap_unref;
        PFN_xkb_keymap_mod_get_index keymap_mod_get_index;
        PFN_xkb_keymap_key_repeats keymap_key_repeats;
        PFN_xkb_state_new state_new;
        PFN_xkb_state_unref state_unref;
        PFN_xkb_state_key_get_syms state_key_get_syms;
        PFN_xkb_state_update_mask state_update_mask;
        PFN_xkb_state_serialize_mods state_serialize_mods;

#ifdef HAVE_XKBCOMMON_COMPOSE_H
        PFN_xkb_compose_table_new_from_locale compose_table_new_from_locale;
        PFN_xkb_compose_table_unref compose_table_unref;
        PFN_xkb_compose_state_new compose_state_new;
        PFN_xkb_compose_state_unref compose_state_unref;
        PFN_xkb_compose_state_feed compose_state_feed;
        PFN_xkb_compose_state_get_status compose_state_get_status;
        PFN_xkb_compose_state_get_one_sym compose_state_get_one_sym;
#endif
    } xkb;

    _GLFWwindow*                pointerFocus;
    _GLFWwindow*                keyboardFocus;

    struct {
        void*                   handle;

        PFN_wl_cursor_theme_load theme_load;
        PFN_wl_cursor_theme_destroy theme_destroy;
        PFN_wl_cursor_theme_get_cursor theme_get_cursor;
        PFN_wl_cursor_image_get_buffer image_get_buffer;
    } cursor;

    struct {
        void*                   handle;

        PFN_wl_egl_window_create window_create;
        PFN_wl_egl_window_destroy window_destroy;
        PFN_wl_egl_window_resize window_resize;
    } egl;

} _GLFWlibraryWayland;

// Wayland-specific per-monitor data
//
typedef struct _GLFWmonitorWayland
{
    struct wl_output*           output;
    uint32_t                    name;
    int                         currentMode;

    int                         x;
    int                         y;
    int                         scale;

} _GLFWmonitorWayland;

// Wayland-specific per-cursor data
//
typedef struct _GLFWcursorWayland
{
    struct wl_cursor*           cursor;
    struct wl_cursor*           cursorHiDPI;
    struct wl_buffer*           buffer;
    int                         width, height;
    int                         xhot, yhot;
    int                         currentImage;
} _GLFWcursorWayland;


void _glfwAddOutputWayland(uint32_t name, uint32_t version);



==> figs/from-dave/deps/glfw/src/wl_window.c <==
//========================================================================
// GLFW 3.3 Wayland - www.glfw.org
//------------------------------------------------------------------------
// Copyright (c) 2014 Jonas Ådahl <jadahl@gmail.com>
//
// This software is provided 'as-is', without any express or implied
// warranty. In no event will the authors be held liable for any damages
// arising from the use of this software.
//
// Permission is granted to anyone to use this software for any purpose,
// including commercial applications, and to alter it and redistribute it
// freely, subject to the following restrictions:
//
// 1. The origin of this software must not be misrepresented; you must not
//    claim that you wrote the original software. If you use this software
//    in a product, an acknowledgment in the product documentation would
//    be appreciated but is not required.
//
// 2. Altered source versions must be plainly marked as such, and must not
//    be misrepresented as being the original software.
//
// 3. This notice may not be removed or altered from any source
//    distribution.
//
//========================================================================
// It is fine to use C99 in this file because it will not be built with VS
//========================================================================

#define _GNU_SOURCE

#include "internal.h"

#include <stdio.h>
#include <stdlib.h>
#include <errno.h>
#include <unistd.h>
#include <string.h>
#include <fcntl.h>
#include <sys/mman.h>
#include <sys/timerfd.h>
#include <poll.h>


static void shellSurfaceHandlePing(void* data,
                                   struct wl_shell_surface* shellSurface,
                                   uint32_t serial)
{
    wl_shell_surface_pong(shellSurface, serial);
}

static void shellSurfaceHandleConfigure(void* data,
                                        struct wl_shell_surface* shellSurface,
                                        uint32_t edges,
                                        int32_t width,
                                        int32_t height)
{
    _GLFWwindow* window = data;
    float aspectRatio;
    float targetRatio;

    if (!window->monitor)
    {
        if (_glfw.wl.viewporter && window->decorated)
        {
            width -= _GLFW_DECORATION_HORIZONTAL;
            height -= _GLFW_DECORATION_VERTICAL;
        }
        if (width < 1)
            width = 1;
        if (height < 1)
            height = 1;

        if (window->numer != GLFW_DONT_CARE && window->denom != GLFW_DONT_CARE)
        {
            aspectRatio = (float)width / (float)height;
            targetRatio = (float)window->numer / (float)window->denom;
            if (aspectRatio < targetRatio)
                height = width / targetRatio;
            else if (aspectRatio > targetRatio)
                width = height * targetRatio;
        }

        if (window->minwidth != GLFW_DONT_CARE && width < window->minwidth)
            width = window->minwidth;
        else if (window->maxwidth != GLFW_DONT_CARE && width > window->maxwidth)
            width = window->maxwidth;

        if (window->minheight != GLFW_DONT_CARE && height < window->minheight)
            height = window->minheight;
        else if (window->maxheight != GLFW_DONT_CARE && height > window->maxheight)
            height = window->maxheight;
    }

    _glfwInputWindowSize(window, width, height);
    _glfwPlatformSetWindowSize(window, width, height);
    _glfwInputWindowDamage(window);
}

static void shellSurfaceHandlePopupDone(void* data,
                                        struct wl_shell_surface* shellSurface)
{
}

static const struct wl_shell_surface_listener shellSurfaceListener = {
    shellSurfaceHandlePing,
    shellSurfaceHandleConfigure,
    shellSurfaceHandlePopupDone
};

static int createTmpfileCloexec(char* tmpname)
{
    int fd;

    fd = mkostemp(tmpname, O_CLOEXEC);
    if (fd >= 0)
        unlink(tmpname);

    return fd;
}

/*
 * Create a new, unique, anonymous file of the given size, and
 * return the file descriptor for it. The file descriptor is set
 * CLOEXEC. The file is immediately suitable for mmap()'ing
 * the given size at offset zero.
 *
 * The file should not have a permanent backing store like a disk,
 * but may have if XDG_RUNTIME_DIR is not properly implemented in OS.
 *
 * The file name is deleted from the file system.
 *
 * The file is suitable for buffer sharing between processes by
 * transmitting the file descriptor over Unix sockets using the
 * SCM_RIGHTS methods.
 *
 * posix_fallocate() is used to guarantee that disk space is available
 * for the file at the given size. If disk space is insufficient, errno
 * is set to ENOSPC. If posix_fallocate() is not supported, program may
 * receive SIGBUS on accessing mmap()'ed file contents instead.
 */
static int createAnonymousFile(off_t size)
{
    static const char template[] = "/glfw-shared-XXXXXX";
    const char* path;
    char* name;
    int fd;
    int ret;

#ifdef HAVE_MEMFD_CREATE
    fd = memfd_create("glfw-shared", MFD_CLOEXEC | MFD_ALLOW_SEALING);
    if (fd >= 0)
    {
        // We can add this seal before calling posix_fallocate(), as the file
        // is currently zero-sized anyway.
        //
        // There is also no need to check for the return value, we couldn’t do
        // anything with it anyway.
        fcntl(fd, F_ADD_SEALS, F_SEAL_SHRINK | F_SEAL_SEAL);
    }
    else
#elif defined(SHM_ANON)
    fd = shm_open(SHM_ANON, O_RDWR | O_CLOEXEC, 0600);
    if (fd < 0)
#endif
    {
        path = getenv("XDG_RUNTIME_DIR");
        if (!path)
        {
            errno = ENOENT;
            return -1;
        }

        name = calloc(strlen(path) + sizeof(template), 1);
        strcpy(name, path);
        strcat(name, template);

        fd = createTmpfileCloexec(name);
        free(name);
        if (fd < 0)
            return -1;
    }

#if defined(SHM_ANON)
    // posix_fallocate does not work on SHM descriptors
    ret = ftruncate(fd, size);
#else
    ret = posix_fallocate(fd, 0, size);
#endif
    if (ret != 0)
    {
        close(fd);
        errno = ret;
        return -1;
    }
    return fd;
}

static struct wl_buffer* createShmBuffer(const GLFWimage* image)
{
    struct wl_shm_pool* pool;
    struct wl_buffer* buffer;
    int stride = image->width * 4;
    int length = image->width * image->height * 4;
    void* data;
    int fd, i;

    fd = createAnonymousFile(length);
    if (fd < 0)
    {
        _glfwInputError(GLFW_PLATFORM_ERROR,
                        "Wayland: Creating a buffer file for %d B failed: %m",
                        length);
        return NULL;
    }

    data = mmap(NULL, length, PROT_READ | PROT_WRITE, MAP_SHARED, fd, 0);
    if (data == MAP_FAILED)
    {
        _glfwInputError(GLFW_PLATFORM_ERROR,
                        "Wayland: mmap failed: %m");
        close(fd);
        return NULL;
    }

    pool = wl_shm_create_pool(_glfw.wl.shm, fd, length);

    close(fd);
    unsigned char* source = (unsigned char*) image->pixels;
    unsigned char* target = data;
    for (i = 0;  i < image->width * image->height;  i++, source += 4)
    {
        unsigned int alpha = source[3];

        *target++ = (unsigned char) ((source[2] * alpha) / 255);
        *target++ = (unsigned char) ((source[1] * alpha) / 255);
        *target++ = (unsigned char) ((source[0] * alpha) / 255);
        *target++ = (unsigned char) alpha;
    }

    buffer =
        wl_shm_pool_create_buffer(pool, 0,
                                  image->width,
                                  image->height,
                                  stride, WL_SHM_FORMAT_ARGB8888);
    munmap(data, length);
    wl_shm_pool_destroy(pool);

    return buffer;
}

static void createDecoration(_GLFWdecorationWayland* decoration,
                             struct wl_surface* parent,
                             struct wl_buffer* buffer, GLFWbool opaque,
                             int x, int y,
                             int width, int height)
{
    struct wl_region* region;

    decoration->surface = wl_compositor_create_surface(_glfw.wl.compositor);
    decoration->subsurface =
        wl_subcompositor_get_subsurface(_glfw.wl.subcompositor,
                                        decoration->surface, parent);
    wl_subsurface_set_position(decoration->subsurface, x, y);
    decoration->viewport = wp_viewporter_get_viewport(_glfw.wl.viewporter,
                                                      decoration->surface);
    wp_viewport_set_destination(decoration->viewport, width, height);
    wl_surface_attach(decoration->surface, buffer, 0, 0);

    if (opaque)
    {
        region = wl_compositor_create_region(_glfw.wl.compositor);
        wl_region_add(region, 0, 0, width, height);
        wl_surface_set_opaque_region(decoration->surface, region);
        wl_surface_commit(decoration->surface);
        wl_region_destroy(region);
    }
    else
        wl_surface_commit(decoration->surface);
}

static void createDecorations(_GLFWwindow* window)
{
    unsigned char data[] = { 224, 224, 224, 255 };
    const GLFWimage image = { 1, 1, data };
    GLFWbool opaque = (data[3] == 255);

    if (!_glfw.wl.viewporter || !window->decorated || window->wl.decorations.serverSide)
        return;

    if (!window->wl.decorations.buffer)
        window->wl.decorations.buffer = createShmBuffer(&image);
    if (!window->wl.decorations.buffer)
        return;

    createDecoration(&window->wl.decorations.top, window->wl.surface,
                     window->wl.decorations.buffer, opaque,
                     0, -_GLFW_DECORATION_TOP,
                     window->wl.width, _GLFW_DECORATION_TOP);
    createDecoration(&window->wl.decorations.left, window->wl.surface,
                     window->wl.decorations.buffer, opaque,
                     -_GLFW_DECORATION_WIDTH, -_GLFW_DECORATION_TOP,
                     _GLFW_DECORATION_WIDTH, window->wl.height + _GLFW_DECORATION_TOP);
    createDecoration(&window->wl.decorations.right, window->wl.surface,
                     window->wl.decorations.buffer, opaque,
                     window->wl.width, -_GLFW_DECORATION_TOP,
                     _GLFW_DECORATION_WIDTH, window->wl.height + _GLFW_DECORATION_TOP);
    createDecoration(&window->wl.decorations.bottom, window->wl.surface,
                     window->wl.decorations.buffer, opaque,
                     -_GLFW_DECORATION_WIDTH, window->wl.height,
                     window->wl.width + _GLFW_DECORATION_HORIZONTAL, _GLFW_DECORATION_WIDTH);
}

static void destroyDecoration(_GLFWdecorationWayland* decoration)
{
    if (decoration->surface)
        wl_surface_destroy(decoration->surface);
    if (decoration->subsurface)
        wl_subsurface_destroy(decoration->subsurface);
    if (decoration->viewport)
        wp_viewport_destroy(decoration->viewport);
    decoration->surface = NULL;
    decoration->subsurface = NULL;
    decoration->viewport = NULL;
}

static void destroyDecorations(_GLFWwindow* window)
{
    destroyDecoration(&window->wl.decorations.top);
    destroyDecoration(&window->wl.decorations.left);
    destroyDecoration(&window->wl.decorations.right);
    destroyDecoration(&window->wl.decorations.bottom);
}

static void xdgDecorationHandleConfigure(void* data,
                                         struct zxdg_toplevel_decoration_v1* decoration,
                                         uint32_t mode)
{
    _GLFWwindow* window = data;

    window->wl.decorations.serverSide = (mode == ZXDG_TOPLEVEL_DECORATION_V1_MODE_SERVER_SIDE);

    if (!window->wl.decorations.serverSide)
        createDecorations(window);
}

static const struct zxdg_toplevel_decoration_v1_listener xdgDecorationListener = {
    xdgDecorationHandleConfigure,
};

// Makes the surface considered as XRGB instead of ARGB.
static void setOpaqueRegion(_GLFWwindow* window)
{
    struct wl_region* region;

    region = wl_compositor_create_region(_glfw.wl.compositor);
    if (!region)
        return;

    wl_region_add(region, 0, 0, window->wl.width, window->wl.height);
    wl_surface_set_opaque_region(window->wl.surface, region);
    wl_surface_commit(window->wl.surface);
    wl_region_destroy(region);
}


static void resizeWindow(_GLFWwindow* window)
{
    int scale = window->wl.scale;
    int scaledWidth = window->wl.width * scale;
    int scaledHeight = window->wl.height * scale;
    wl_egl_window_resize(window->wl.native, scaledWidth, scaledHeight, 0, 0);
    if (!window->wl.transparent)
        setOpaqueRegion(window);
    _glfwInputFramebufferSize(window, scaledWidth, scaledHeight);
    _glfwInputWindowContentScale(window, scale, scale);

    if (!window->wl.decorations.top.surface)
        return;

    // Top decoration.
    wp_viewport_set_destination(window->wl.decorations.top.viewport,
                                window->wl.width, _GLFW_DECORATION_TOP);
    wl_surface_commit(window->wl.decorations.top.surface);

    // Left decoration.
    wp_viewport_set_destination(window->wl.decorations.left.viewport,
                                _GLFW_DECORATION_WIDTH, window->wl.height + _GLFW_DECORATION_TOP);
    wl_surface_commit(window->wl.decorations.left.surface);

    // Right decoration.
    wl_subsurface_set_position(window->wl.decorations.right.subsurface,
                               window->wl.width, -_GLFW_DECORATION_TOP);
    wp_viewport_set_destination(window->wl.decorations.right.viewport,
                                _GLFW_DECORATION_WIDTH, window->wl.height + _GLFW_DECORATION_TOP);
    wl_surface_commit(window->wl.decorations.right.surface);

    // Bottom decoration.
    wl_subsurface_set_position(window->wl.decorations.bottom.subsurface,
                               -_GLFW_DECORATION_WIDTH, window->wl.height);
    wp_viewport_set_destination(window->wl.decorations.bottom.viewport,
                                window->wl.width + _GLFW_DECORATION_HORIZONTAL, _GLFW_DECORATION_WIDTH);
    wl_surface_commit(window->wl.decorations.bottom.surface);
}

static void checkScaleChange(_GLFWwindow* window)
{
    int scale = 1;
    int i;
    int monitorScale;

    // Check if we will be able to set the buffer scale or not.
    if (_glfw.wl.compositorVersion < 3)
        return;

    // Get the scale factor from the highest scale monitor.
    for (i = 0; i < window->wl.monitorsCount; ++i)
    {
        monitorScale = window->wl.monitors[i]->wl.scale;
        if (scale < monitorScale)
            scale = monitorScale;
    }

    // Only change the framebuffer size if the scale changed.
    if (scale != window->wl.scale)
    {
        window->wl.scale = scale;
        wl_surface_set_buffer_scale(window->wl.surface, scale);
        resizeWindow(window);
    }
}

static void surfaceHandleEnter(void *data,
                               struct wl_surface *surface,
                               struct wl_output *output)
{
    _GLFWwindow* window = data;
    _GLFWmonitor* monitor = wl_output_get_user_data(output);

    if (window->wl.monitorsCount + 1 > window->wl.monitorsSize)
    {
        ++window->wl.monitorsSize;
        window->wl.monitors =
            realloc(window->wl.monitors,
                    window->wl.monitorsSize * sizeof(_GLFWmonitor*));
    }

    window->wl.monitors[window->wl.monitorsCount++] = monitor;

    checkScaleChange(window);
}

static void surfaceHandleLeave(void *data,
                               struct wl_surface *surface,
                               struct wl_output *output)
{
    _GLFWwindow* window = data;
    _GLFWmonitor* monitor = wl_output_get_user_data(output);
    GLFWbool found;
    int i;

    for (i = 0, found = GLFW_FALSE; i < window->wl.monitorsCount - 1; ++i)
    {
        if (monitor == window->wl.monitors[i])
            found = GLFW_TRUE;
        if (found)
            window->wl.monitors[i] = window->wl.monitors[i + 1];
    }
    window->wl.monitors[--window->wl.monitorsCount] = NULL;

    checkScaleChange(window);
}

static const struct wl_surface_listener surfaceListener = {
    surfaceHandleEnter,
    surfaceHandleLeave
};

static void setIdleInhibitor(_GLFWwindow* window, GLFWbool enable)
{
    if (enable && !window->wl.idleInhibitor && _glfw.wl.idleInhibitManager)
    {
        window->wl.idleInhibitor =
            zwp_idle_inhibit_manager_v1_create_inhibitor(
                _glfw.wl.idleInhibitManager, window->wl.surface);
        if (!window->wl.idleInhibitor)
            _glfwInputError(GLFW_PLATFORM_ERROR,
                            "Wayland: Idle inhibitor creation failed");
    }
    else if (!enable && window->wl.idleInhibitor)
    {
        zwp_idle_inhibitor_v1_destroy(window->wl.idleInhibitor);
        window->wl.idleInhibitor = NULL;
    }
}

static GLFWbool createSurface(_GLFWwindow* window,
                              const _GLFWwndconfig* wndconfig)
{
    window->wl.surface = wl_compositor_create_surface(_glfw.wl.compositor);
    if (!window->wl.surface)
        return GLFW_FALSE;

    wl_surface_add_listener(window->wl.surface,
                            &surfaceListener,
                            window);

    wl_surface_set_user_data(window->wl.surface, window);

    window->wl.native = wl_egl_window_create(window->wl.surface,
                                             wndconfig->width,
                                             wndconfig->height);
    if (!window->wl.native)
        return GLFW_FALSE;

    window->wl.width = wndconfig->width;
    window->wl.height = wndconfig->height;
    window->wl.scale = 1;

    if (!window->wl.transparent)
        setOpaqueRegion(window);

    return GLFW_TRUE;
}

static void setFullscreen(_GLFWwindow* window, _GLFWmonitor* monitor,
                          int refreshRate)
{
    if (window->wl.xdg.toplevel)
    {
        xdg_toplevel_set_fullscreen(
            window->wl.xdg.toplevel,
            monitor->wl.output);
    }
    else if (window->wl.shellSurface)
    {
        wl_shell_surface_set_fullscreen(
            window->wl.shellSurface,
            WL_SHELL_SURFACE_FULLSCREEN_METHOD_DEFAULT,
            refreshRate * 1000, // Convert Hz to mHz.
            monitor->wl.output);
    }
    setIdleInhibitor(window, GLFW_TRUE);
    if (!window->wl.decorations.serverSide)
        destroyDecorations(window);
}

static GLFWbool createShellSurface(_GLFWwindow* window)
{
    if (!_glfw.wl.shell)
    {
        _glfwInputError(GLFW_PLATFORM_ERROR,
                        "Wayland: wl_shell protocol not available");
        return GLFW_FALSE;
    }

    window->wl.shellSurface = wl_shell_get_shell_surface(_glfw.wl.shell,
                                                         window->wl.surface);
    if (!window->wl.shellSurface)
    {
        _glfwInputError(GLFW_PLATFORM_ERROR,
                        "Wayland: Shell surface creation failed");
        return GLFW_FALSE;
    }

    wl_shell_surface_add_listener(window->wl.shellSurface,
                                  &shellSurfaceListener,
                                  window);

    if (window->wl.title)
        wl_shell_surface_set_title(window->wl.shellSurface, window->wl.title);

    if (window->monitor)
    {
        setFullscreen(window, window->monitor, 0);
    }
    else if (window->wl.maximized)
    {
        wl_shell_surface_set_maximized(window->wl.shellSurface, NULL);
        setIdleInhibitor(window, GLFW_FALSE);
        createDecorations(window);
    }
    else
    {
        wl_shell_surface_set_toplevel(window->wl.shellSurface);
        setIdleInhibitor(window, GLFW_FALSE);
        createDecorations(window);
    }

    wl_surface_commit(window->wl.surface);

    return GLFW_TRUE;
}

static void xdgToplevelHandleConfigure(void* data,
                                       struct xdg_toplevel* toplevel,
                                       int32_t width,
                                       int32_t height,
                                       struct wl_array* states)
{
    _GLFWwindow* window = data;
    float aspectRatio;
    float targetRatio;
    uint32_t* state;
    GLFWbool maximized = GLFW_FALSE;
    GLFWbool fullscreen = GLFW_FALSE;
    GLFWbool activated = GLFW_FALSE;

    wl_array_for_each(state, states)
    {
        switch (*state)
        {
            case XDG_TOPLEVEL_STATE_MAXIMIZED:
                maximized = GLFW_TRUE;
                break;
            case XDG_TOPLEVEL_STATE_FULLSCREEN:
                fullscreen = GLFW_TRUE;
                break;
            case XDG_TOPLEVEL_STATE_RESIZING:
                break;
            case XDG_TOPLEVEL_STATE_ACTIVATED:
                activated = GLFW_TRUE;
                break;
        }
    }

    if (width != 0 && height != 0)
    {
        if (!maximized && !fullscreen)
        {
            if (window->numer != GLFW_DONT_CARE && window->denom != GLFW_DONT_CARE)
            {
                aspectRatio = (float)width / (float)height;
                targetRatio = (float)window->numer / (float)window->denom;
                if (aspectRatio < targetRatio)
                    height = width / targetRatio;
                else if (aspectRatio > targetRatio)
                    width = height * targetRatio;
            }
        }

        _glfwInputWindowSize(window, width, height);
        _glfwPlatformSetWindowSize(window, width, height);
        _glfwInputWindowDamage(window);
    }

    if (window->wl.wasFullscreen && window->autoIconify)
    {
        if (!activated || !fullscreen)
        {
            _glfwPlatformIconifyWindow(window);
            window->wl.wasFullscreen = GLFW_FALSE;
        }
    }
    if (fullscreen && activated)
        window->wl.wasFullscreen = GLFW_TRUE;
    _glfwInputWindowFocus(window, activated);
}

static void xdgToplevelHandleClose(void* data,
                                   struct xdg_toplevel* toplevel)
{
    _GLFWwindow* window = data;
    _glfwInputWindowCloseRequest(window);
}

static const struct xdg_toplevel_listener xdgToplevelListener = {
    xdgToplevelHandleConfigure,
    xdgToplevelHandleClose
};

static void xdgSurfaceHandleConfigure(void* data,
                                      struct xdg_surface* surface,
                                      uint32_t serial)
{
    xdg_surface_ack_configure(surface, serial);
}

static const struct xdg_surface_listener xdgSurfaceListener = {
    xdgSurfaceHandleConfigure
};

static void setXdgDecorations(_GLFWwindow* window)
{
    if (_glfw.wl.decorationManager)
    {
        window->wl.xdg.decoration =
            zxdg_decoration_manager_v1_get_toplevel_decoration(
                _glfw.wl.decorationManager, window->wl.xdg.toplevel);
        zxdg_toplevel_decoration_v1_add_listener(window->wl.xdg.decoration,
                                                 &xdgDecorationListener,
                                                 window);
        zxdg_toplevel_decoration_v1_set_mode(
            window->wl.xdg.decoration,
            ZXDG_TOPLEVEL_DECORATION_V1_MODE_SERVER_SIDE);
    }
    else
    {
        window->wl.decorations.serverSide = GLFW_FALSE;
        createDecorations(window);
    }
}

static GLFWbool createXdgSurface(_GLFWwindow* window)
{
    window->wl.xdg.surface = xdg_wm_base_get_xdg_surface(_glfw.wl.wmBase,
                                                         window->wl.surface);
    if (!window->wl.xdg.surface)
    {
        _glfwInputError(GLFW_PLATFORM_ERROR,
                        "Wayland: xdg-surface creation failed");
        return GLFW_FALSE;
    }

    xdg_surface_add_listener(window->wl.xdg.surface,
                             &xdgSurfaceListener,
                             window);

    window->wl.xdg.toplevel = xdg_surface_get_toplevel(window->wl.xdg.surface);
    if (!window->wl.xdg.toplevel)
    {
        _glfwInputError(GLFW_PLATFORM_ERROR,
                        "Wayland: xdg-toplevel creation failed");
        return GLFW_FALSE;
    }

    xdg_toplevel_add_listener(window->wl.xdg.toplevel,
                              &xdgToplevelListener,
                              window);

    if (window->wl.title)
        xdg_toplevel_set_title(window->wl.xdg.toplevel, window->wl.title);

    if (window->minwidth != GLFW_DONT_CARE && window->minheight != GLFW_DONT_CARE)
        xdg_toplevel_set_min_size(window->wl.xdg.toplevel,
                                  window->minwidth, window->minheight);
    if (window->maxwidth != GLFW_DONT_CARE && window->maxheight != GLFW_DONT_CARE)
        xdg_toplevel_set_max_size(window->wl.xdg.toplevel,
                                  window->maxwidth, window->maxheight);

    if (window->monitor)
    {
        xdg_toplevel_set_fullscreen(window->wl.xdg.toplevel,
                                    window->monitor->wl.output);
        setIdleInhibitor(window, GLFW_TRUE);
    }
    else if (window->wl.maximized)
    {
        xdg_toplevel_set_maximized(window->wl.xdg.toplevel);
        setIdleInhibitor(window, GLFW_FALSE);
        setXdgDecorations(window);
    }
    else
    {
        setIdleInhibitor(window, GLFW_FALSE);
        setXdgDecorations(window);
    }

    wl_surface_commit(window->wl.surface);
    wl_display_roundtrip(_glfw.wl.display);

    return GLFW_TRUE;
}

static void setCursorImage(_GLFWwindow* window,
                           _GLFWcursorWayland* cursorWayland)
{
    struct itimerspec timer = {};
    struct wl_cursor* wlCursor = cursorWayland->cursor;
    struct wl_cursor_image* image;
    struct wl_buffer* buffer;
    struct wl_surface* surface = _glfw.wl.cursorSurface;
    int scale = 1;

    if (!wlCursor)
        buffer = cursorWayland->buffer;
    else
    {
        if (window->wl.scale > 1 && cursorWayland->cursorHiDPI)
        {
            wlCursor = cursorWayland->cursorHiDPI;
            scale = 2;
        }

        image = wlCursor->images[cursorWayland->currentImage];
        buffer = wl_cursor_image_get_buffer(image);
        if (!buffer)
            return;

        timer.it_value.tv_sec = image->delay / 1000;
        timer.it_value.tv_nsec = (image->delay % 1000) * 1000000;
        timerfd_settime(_glfw.wl.cursorTimerfd, 0, &timer, NULL);

        cursorWayland->width = image->width;
        cursorWayland->height = image->height;
        cursorWayland->xhot = image->hotspot_x;
        cursorWayland->yhot = image->hotspot_y;
    }

    wl_pointer_set_cursor(_glfw.wl.pointer, _glfw.wl.serial,
                          surface,
                          cursorWayland->xhot / scale,
                          cursorWayland->yhot / scale);
    wl_surface_set_buffer_scale(surface, scale);
    wl_surface_attach(surface, buffer, 0, 0);
    wl_surface_damage(surface, 0, 0,
                      cursorWayland->width, cursorWayland->height);
    wl_surface_commit(surface);
}

static void incrementCursorImage(_GLFWwindow* window)
{
    _GLFWcursor* cursor;

    if (!window || window->wl.decorations.focus != mainWindow)
        return;

    cursor = window->wl.currentCursor;
    if (cursor && cursor->wl.cursor)
    {
        cursor->wl.currentImage += 1;
        cursor->wl.currentImage %= cursor->wl.cursor->image_count;
        setCursorImage(window, &cursor->wl);
    }
}

static void handleEvents(int timeout)
{
    struct wl_display* display = _glfw.wl.display;
    struct pollfd fds[] = {
        { wl_display_get_fd(display), POLLIN },
        { _glfw.wl.timerfd, POLLIN },
        { _glfw.wl.cursorTimerfd, POLLIN },
    };
    ssize_t read_ret;
    uint64_t repeats, i;

    while (wl_display_prepare_read(display) != 0)
        wl_display_dispatch_pending(display);

    // If an error different from EAGAIN happens, we have likely been
    // disconnected from the Wayland session, try to handle that the best we
    // can.
    if (wl_display_flush(display) < 0 && errno != EAGAIN)
    {
        _GLFWwindow* window = _glfw.windowListHead;
        while (window)
        {
            _glfwInputWindowCloseRequest(window);
            window = window->next;
        }
        wl_display_cancel_read(display);
        return;
    }

    if (poll(fds, 3, timeout) > 0)
    {
        if (fds[0].revents & POLLIN)
        {
            wl_display_read_events(display);
            wl_display_dispatch_pending(display);
        }
        else
        {
            wl_display_cancel_read(display);
        }

        if (fds[1].revents & POLLIN)
        {
            read_ret = read(_glfw.wl.timerfd, &repeats, sizeof(repeats));
            if (read_ret != 8)
                return;

            for (i = 0; i < repeats; ++i)
                _glfwInputKey(_glfw.wl.keyboardFocus, _glfw.wl.keyboardLastKey,
                              _glfw.wl.keyboardLastScancode, GLFW_REPEAT,
                              _glfw.wl.xkb.modifiers);
        }

        if (fds[2].revents & POLLIN)
        {
            read_ret = read(_glfw.wl.cursorTimerfd, &repeats, sizeof(repeats));
            if (read_ret != 8)
                return;

            incrementCursorImage(_glfw.wl.pointerFocus);
        }
    }
    else
    {
        wl_display_cancel_read(display);
    }
}

// Translates a GLFW standard cursor to a theme cursor name
//
static char *translateCursorShape(int shape)
{
    switch (shape)
    {
        case GLFW_ARROW_CURSOR:
            return "left_ptr";
        case GLFW_IBEAM_CURSOR:
            return "xterm";
        case GLFW_CROSSHAIR_CURSOR:
            return "crosshair";
        case GLFW_HAND_CURSOR:
            return "hand2";
        case GLFW_HRESIZE_CURSOR:
            return "sb_h_double_arrow";
        case GLFW_VRESIZE_CURSOR:
            return "sb_v_double_arrow";
    }
    return NULL;
}

//////////////////////////////////////////////////////////////////////////
//////                       GLFW platform API                      //////
//////////////////////////////////////////////////////////////////////////

int _glfwPlatformCreateWindow(_GLFWwindow* window,
                              const _GLFWwndconfig* wndconfig,
                              const _GLFWctxconfig* ctxconfig,
                              const _GLFWfbconfig* fbconfig)
{
    window->wl.transparent = fbconfig->transparent;

    if (!createSurface(window, wndconfig))
        return GLFW_FALSE;

    if (ctxconfig->client != GLFW_NO_API)
    {
        if (ctxconfig->source == GLFW_EGL_CONTEXT_API ||
            ctxconfig->source == GLFW_NATIVE_CONTEXT_API)
        {
            if (!_glfwInitEGL())
                return GLFW_FALSE;
            if (!_glfwCreateContextEGL(window, ctxconfig, fbconfig))
                return GLFW_FALSE;
        }
        else if (ctxconfig->source == GLFW_OSMESA_CONTEXT_API)
        {
            if (!_glfwInitOSMesa())
                return GLFW_FALSE;
            if (!_glfwCreateContextOSMesa(window, ctxconfig, fbconfig))
                return GLFW_FALSE;
        }
    }

    if (wndconfig->title)
        window->wl.title = _glfw_strdup(wndconfig->title);

    if (wndconfig->visible)
    {
        if (_glfw.wl.wmBase)
        {
            if (!createXdgSurface(window))
                return GLFW_FALSE;
        }
        else
        {
            if (!createShellSurface(window))
                return GLFW_FALSE;
        }

        window->wl.visible = GLFW_TRUE;
    }
    else
    {
        window->wl.xdg.surface = NULL;
        window->wl.xdg.toplevel = NULL;
        window->wl.shellSurface = NULL;
        window->wl.visible = GLFW_FALSE;
    }

    window->wl.currentCursor = NULL;

    window->wl.monitors = calloc(1, sizeof(_GLFWmonitor*));
    window->wl.monitorsCount = 0;
    window->wl.monitorsSize = 1;

    return GLFW_TRUE;
}

void _glfwPlatformDestroyWindow(_GLFWwindow* window)
{
    if (window == _glfw.wl.pointerFocus)
    {
        _glfw.wl.pointerFocus = NULL;
        _glfwInputCursorEnter(window, GLFW_FALSE);
    }
    if (window == _glfw.wl.keyboardFocus)
    {
        _glfw.wl.keyboardFocus = NULL;
        _glfwInputWindowFocus(window, GLFW_FALSE);
    }

    if (window->wl.idleInhibitor)
        zwp_idle_inhibitor_v1_destroy(window->wl.idleInhibitor);

    if (window->context.destroy)
        window->context.destroy(window);

    destroyDecorations(window);
    if (window->wl.xdg.decoration)
        zxdg_toplevel_decoration_v1_destroy(window->wl.xdg.decoration);

    if (window->wl.decorations.buffer)
        wl_buffer_destroy(window->wl.decorations.buffer);

    if (window->wl.native)
        wl_egl_window_destroy(window->wl.native);

    if (window->wl.shellSurface)
        wl_shell_surface_destroy(window->wl.shellSurface);

    if (window->wl.xdg.toplevel)
        xdg_toplevel_destroy(window->wl.xdg.toplevel);

    if (window->wl.xdg.surface)
        xdg_surface_destroy(window->wl.xdg.surface);

    if (window->wl.surface)
        wl_surface_destroy(window->wl.surface);

    free(window->wl.title);
    free(window->wl.monitors);
}

void _glfwPlatformSetWindowTitle(_GLFWwindow* window, const char* title)
{
    if (window->wl.title)
        free(window->wl.title);
    window->wl.title = _glfw_strdup(title);
    if (window->wl.xdg.toplevel)
        xdg_toplevel_set_title(window->wl.xdg.toplevel, title);
    else if (window->wl.shellSurface)
        wl_shell_surface_set_title(window->wl.shellSurface, title);
}

void _glfwPlatformSetWindowIcon(_GLFWwindow* window,
                                int count, const GLFWimage* images)
{
    _glfwInputError(GLFW_PLATFORM_ERROR,
                    "Wayland: Setting window icon not supported");
}

void _glfwPlatformGetWindowPos(_GLFWwindow* window, int* xpos, int* ypos)
{
    // A Wayland client is not aware of its position, so just warn and leave it
    // as (0, 0)

    _glfwInputError(GLFW_PLATFORM_ERROR,
                    "Wayland: Window position retrieval not supported");
}

void _glfwPlatformSetWindowPos(_GLFWwindow* window, int xpos, int ypos)
{
    // A Wayland client can not set its position, so just warn

    _glfwInputError(GLFW_PLATFORM_ERROR,
                    "Wayland: Window position setting not supported");
}

void _glfwPlatformGetWindowSize(_GLFWwindow* window, int* width, int* height)
{
    if (width)
        *width = window->wl.width;
    if (height)
        *height = window->wl.height;
}

void _glfwPlatformSetWindowSize(_GLFWwindow* window, int width, int height)
{
    window->wl.width = width;
    window->wl.height = height;
    resizeWindow(window);
}

void _glfwPlatformSetWindowSizeLimits(_GLFWwindow* window,
                                      int minwidth, int minheight,
                                      int maxwidth, int maxheight)
{
    if (_glfw.wl.wmBase)
    {
        if (window->wl.xdg.toplevel)
        {
            if (minwidth == GLFW_DONT_CARE || minheight == GLFW_DONT_CARE)
                minwidth = minheight = 0;
            if (maxwidth == GLFW_DONT_CARE || maxheight == GLFW_DONT_CARE)
                maxwidth = maxheight = 0;
            xdg_toplevel_set_min_size(window->wl.xdg.toplevel, minwidth, minheight);
            xdg_toplevel_set_max_size(window->wl.xdg.toplevel, maxwidth, maxheight);
            wl_surface_commit(window->wl.surface);
        }
    }
    else
    {
        // TODO: find out how to trigger a resize.
        // The actual limits are checked in the wl_shell_surface::configure handler.
    }
}

void _glfwPlatformSetWindowAspectRatio(_GLFWwindow* window,
                                       int numer, int denom)
{
    // TODO: find out how to trigger a resize.
    // The actual limits are checked in the wl_shell_surface::configure handler.
}

void _glfwPlatformGetFramebufferSize(_GLFWwindow* window,
                                     int* width, int* height)
{
    _glfwPlatformGetWindowSize(window, width, height);
    *width *= window->wl.scale;
    *height *= window->wl.scale;
}

void _glfwPlatformGetWindowFrameSize(_GLFWwindow* window,
                                     int* left, int* top,
                                     int* right, int* bottom)
{
    if (window->decorated && !window->monitor && !window->wl.decorations.serverSide)
    {
        if (top)
            *top = _GLFW_DECORATION_TOP;
        if (left)
            *left = _GLFW_DECORATION_WIDTH;
        if (right)
            *right = _GLFW_DECORATION_WIDTH;
        if (bottom)
            *bottom = _GLFW_DECORATION_WIDTH;
    }
}

void _glfwPlatformGetWindowContentScale(_GLFWwindow* window,
                                        float* xscale, float* yscale)
{
    if (xscale)
        *xscale = (float) window->wl.scale;
    if (yscale)
        *yscale = (float) window->wl.scale;
}

void _glfwPlatformIconifyWindow(_GLFWwindow* window)
{
    if (_glfw.wl.wmBase)
    {
        if (window->wl.xdg.toplevel)
            xdg_toplevel_set_minimized(window->wl.xdg.toplevel);
    }
    else
    {
        _glfwInputError(GLFW_PLATFORM_ERROR,
                        "Wayland: Iconify window not supported on wl_shell");
    }
}

void _glfwPlatformRestoreWindow(_GLFWwindow* window)
{
    if (window->wl.xdg.toplevel)
    {
        if (window->monitor)
            xdg_toplevel_unset_fullscreen(window->wl.xdg.toplevel);
        if (window->wl.maximized)
            xdg_toplevel_unset_maximized(window->wl.xdg.toplevel);
        // There is no way to unset minimized, or even to know if we are
        // minimized, so there is nothing to do here.
    }
    else if (window->wl.shellSurface)
    {
        if (window->monitor || window->wl.maximized)
            wl_shell_surface_set_toplevel(window->wl.shellSurface);
    }
    _glfwInputWindowMonitor(window, NULL);
    window->wl.maximized = GLFW_FALSE;
}

void _glfwPlatformMaximizeWindow(_GLFWwindow* window)
{
    if (window->wl.xdg.toplevel)
    {
        xdg_toplevel_set_maximized(window->wl.xdg.toplevel);
    }
    else if (window->wl.shellSurface)
    {
        // Let the compositor select the best output.
        wl_shell_surface_set_maximized(window->wl.shellSurface, NULL);
    }
    window->wl.maximized = GLFW_TRUE;
}

void _glfwPlatformShowWindow(_GLFWwindow* window)
{
    if (!window->wl.visible)
    {
        if (_glfw.wl.wmBase)
            createXdgSurface(window);
        else if (!window->wl.shellSurface)
            createShellSurface(window);
        window->wl.visible = GLFW_TRUE;
    }
}

void _glfwPlatformHideWindow(_GLFWwindow* window)
{
    if (window->wl.xdg.toplevel)
    {
        xdg_toplevel_destroy(window->wl.xdg.toplevel);
        xdg_surface_destroy(window->wl.xdg.surface);
        window->wl.xdg.toplevel = NULL;
        window->wl.xdg.surface = NULL;
    }
    else if (window->wl.shellSurface)
    {
        wl_shell_surface_destroy(window->wl.shellSurface);
        window->wl.shellSurface = NULL;
    }
    window->wl.visible = GLFW_FALSE;
}

void _glfwPlatformRequestWindowAttention(_GLFWwindow* window)
{
    // TODO
    _glfwInputError(GLFW_PLATFORM_ERROR,
                    "Wayland: Window attention request not implemented yet");
}

void _glfwPlatformFocusWindow(_GLFWwindow* window)
{
    _glfwInputError(GLFW_PLATFORM_ERROR,
                    "Wayland: Focusing a window requires user interaction");
}

void _glfwPlatformSetWindowMonitor(_GLFWwindow* window,
                                   _GLFWmonitor* monitor,
                                   int xpos, int ypos,
                                   int width, int height,
                                   int refreshRate)
{
    if (monitor)
    {
        setFullscreen(window, monitor, refreshRate);
    }
    else
    {
        if (window->wl.xdg.toplevel)
            xdg_toplevel_unset_fullscreen(window->wl.xdg.toplevel);
        else if (window->wl.shellSurface)
            wl_shell_surface_set_toplevel(window->wl.shellSurface);
        setIdleInhibitor(window, GLFW_FALSE);
        if (!_glfw.wl.decorationManager)
            createDecorations(window);
    }
    _glfwInputWindowMonitor(window, monitor);
}

int _glfwPlatformWindowFocused(_GLFWwindow* window)
{
    return _glfw.wl.keyboardFocus == window;
}

int _glfwPlatformWindowIconified(_GLFWwindow* window)
{
    // wl_shell doesn't have any iconified concept, and xdg-shell doesn’t give
    // any way to request whether a surface is iconified.
    return GLFW_FALSE;
}

int _glfwPlatformWindowVisible(_GLFWwindow* window)
{
    return window->wl.visible;
}

int _glfwPlatformWindowMaximized(_GLFWwindow* window)
{
    return window->wl.maximized;
}

int _glfwPlatformWindowHovered(_GLFWwindow* window)
{
    return window->wl.hovered;
}

int _glfwPlatformFramebufferTransparent(_GLFWwindow* window)
{
    return window->wl.transparent;
}

void _glfwPlatformSetWindowResizable(_GLFWwindow* window, GLFWbool enabled)
{
    // TODO
    _glfwInputError(GLFW_PLATFORM_ERROR,
                    "Wayland: Window attribute setting not implemented yet");
}

void _glfwPlatformSetWindowDecorated(_GLFWwindow* window, GLFWbool enabled)
{
    if (!window->monitor)
    {
        if (enabled)
            createDecorations(window);
        else
            destroyDecorations(window);
    }
}

void _glfwPlatformSetWindowFloating(_GLFWwindow* window, GLFWbool enabled)
{
    // TODO
    _glfwInputError(GLFW_PLATFORM_ERROR,
                    "Wayland: Window attribute setting not implemented yet");
}

float _glfwPlatformGetWindowOpacity(_GLFWwindow* window)
{
    return 1.f;
}

void _glfwPlatformSetWindowOpacity(_GLFWwindow* window, float opacity)
{
}

void _glfwPlatformSetRawMouseMotion(_GLFWwindow *window, GLFWbool enabled)
{
    // This is handled in relativePointerHandleRelativeMotion
}

GLFWbool _glfwPlatformRawMouseMotionSupported(void)
{
    return GLFW_TRUE;
}

void _glfwPlatformPollEvents(void)
{
    handleEvents(0);
}

void _glfwPlatformWaitEvents(void)
{
    handleEvents(-1);
}

void _glfwPlatformWaitEventsTimeout(double timeout)
{
    handleEvents((int) (timeout * 1e3));
}

void _glfwPlatformPostEmptyEvent(void)
{
    wl_display_sync(_glfw.wl.display);
}

void _glfwPlatformGetCursorPos(_GLFWwindow* window, double* xpos, double* ypos)
{
    if (xpos)
        *xpos = window->wl.cursorPosX;
    if (ypos)
        *ypos = window->wl.cursorPosY;
}

static GLFWbool isPointerLocked(_GLFWwindow* window);

void _glfwPlatformSetCursorPos(_GLFWwindow* window, double x, double y)
{
    if (isPointerLocked(window))
    {
        zwp_locked_pointer_v1_set_cursor_position_hint(
            window->wl.pointerLock.lockedPointer,
            wl_fixed_from_double(x), wl_fixed_from_double(y));
        wl_surface_commit(window->wl.surface);
    }
}

void _glfwPlatformSetCursorMode(_GLFWwindow* window, int mode)
{
    _glfwPlatformSetCursor(window, window->wl.currentCursor);
}

const char* _glfwPlatformGetScancodeName(int scancode)
{
    // TODO
    return NULL;
}

int _glfwPlatformGetKeyScancode(int key)
{
    return _glfw.wl.scancodes[key];
}

int _glfwPlatformCreateCursor(_GLFWcursor* cursor,
                              const GLFWimage* image,
                              int xhot, int yhot)
{
    cursor->wl.buffer = createShmBuffer(image);
    if (!cursor->wl.buffer)
        return GLFW_FALSE;

    cursor->wl.width = image->width;
    cursor->wl.height = image->height;
    cursor->wl.xhot = xhot;
    cursor->wl.yhot = yhot;
    return GLFW_TRUE;
}

int _glfwPlatformCreateStandardCursor(_GLFWcursor* cursor, int shape)
{
    struct wl_cursor* standardCursor;

    standardCursor = wl_cursor_theme_get_cursor(_glfw.wl.cursorTheme,
                                                translateCursorShape(shape));
    if (!standardCursor)
    {
        _glfwInputError(GLFW_PLATFORM_ERROR,
                        "Wayland: Standard cursor \"%s\" not found",
                        translateCursorShape(shape));
        return GLFW_FALSE;
    }

    cursor->wl.cursor = standardCursor;
    cursor->wl.currentImage = 0;

    if (_glfw.wl.cursorThemeHiDPI)
    {
        standardCursor = wl_cursor_theme_get_cursor(_glfw.wl.cursorThemeHiDPI,
                                                    translateCursorShape(shape));
        cursor->wl.cursorHiDPI = standardCursor;
    }

    return GLFW_TRUE;
}

void _glfwPlatformDestroyCursor(_GLFWcursor* cursor)
{
    // If it's a standard cursor we don't need to do anything here
    if (cursor->wl.cursor)
        return;

    if (cursor->wl.buffer)
        wl_buffer_destroy(cursor->wl.buffer);
}

static void relativePointerHandleRelativeMotion(void* data,
                                                struct zwp_relative_pointer_v1* pointer,
                                                uint32_t timeHi,
                                                uint32_t timeLo,
                                                wl_fixed_t dx,
                                                wl_fixed_t dy,
                                                wl_fixed_t dxUnaccel,
                                                wl_fixed_t dyUnaccel)
{
    _GLFWwindow* window = data;
    double xpos = window->virtualCursorPosX;
    double ypos = window->virtualCursorPosY;

    if (window->cursorMode != GLFW_CURSOR_DISABLED)
        return;

    if (window->rawMouseMotion)
    {
        xpos += wl_fixed_to_double(dxUnaccel);
        ypos += wl_fixed_to_double(dyUnaccel);
    }
    else
    {
        xpos += wl_fixed_to_double(dx);
        ypos += wl_fixed_to_double(dy);
    }

    _glfwInputCursorPos(window, xpos, ypos);
}

static const struct zwp_relative_pointer_v1_listener relativePointerListener = {
    relativePointerHandleRelativeMotion
};

static void lockedPointerHandleLocked(void* data,
                                      struct zwp_locked_pointer_v1* lockedPointer)
{
}

static void unlockPointer(_GLFWwindow* window)
{
    struct zwp_relative_pointer_v1* relativePointer =
        window->wl.pointerLock.relativePointer;
    struct zwp_locked_pointer_v1* lockedPointer =
        window->wl.pointerLock.lockedPointer;

    zwp_relative_pointer_v1_destroy(relativePointer);
    zwp_locked_pointer_v1_destroy(lockedPointer);

    window->wl.pointerLock.relativePointer = NULL;
    window->wl.pointerLock.lockedPointer = NULL;
}

static void lockPointer(_GLFWwindow* window);

static void lockedPointerHandleUnlocked(void* data,
                                        struct zwp_locked_pointer_v1* lockedPointer)
{
}

static const struct zwp_locked_pointer_v1_listener lockedPointerListener = {
    lockedPointerHandleLocked,
    lockedPointerHandleUnlocked
};

static void lockPointer(_GLFWwindow* window)
{
    struct zwp_relative_pointer_v1* relativePointer;
    struct zwp_locked_pointer_v1* lockedPointer;

    if (!_glfw.wl.relativePointerManager)
    {
        _glfwInputError(GLFW_PLATFORM_ERROR,
                        "Wayland: no relative pointer manager");
        return;
    }

    relativePointer =
        zwp_relative_pointer_manager_v1_get_relative_pointer(
            _glfw.wl.relativePointerManager,
            _glfw.wl.pointer);
    zwp_relative_pointer_v1_add_listener(relativePointer,
                                         &relativePointerListener,
                                         window);

    lockedPointer =
        zwp_pointer_constraints_v1_lock_pointer(
            _glfw.wl.pointerConstraints,
            window->wl.surface,
            _glfw.wl.pointer,
            NULL,
            ZWP_POINTER_CONSTRAINTS_V1_LIFETIME_PERSISTENT);
    zwp_locked_pointer_v1_add_listener(lockedPointer,
                                       &lockedPointerListener,
                                       window);

    window->wl.pointerLock.relativePointer = relativePointer;
    window->wl.pointerLock.lockedPointer = lockedPointer;

    wl_pointer_set_cursor(_glfw.wl.pointer, _glfw.wl.serial,
                          NULL, 0, 0);
}

static GLFWbool isPointerLocked(_GLFWwindow* window)
{
    return window->wl.pointerLock.lockedPointer != NULL;
}

void _glfwPlatformSetCursor(_GLFWwindow* window, _GLFWcursor* cursor)
{
    struct wl_cursor* defaultCursor;
    struct wl_cursor* defaultCursorHiDPI = NULL;

    if (!_glfw.wl.pointer)
        return;

    window->wl.currentCursor = cursor;

    // If we're not in the correct window just save the cursor
    // the next time the pointer enters the window the cursor will change
    if (window != _glfw.wl.pointerFocus || window->wl.decorations.focus != mainWindow)
        return;

    // Unlock possible pointer lock if no longer disabled.
    if (window->cursorMode != GLFW_CURSOR_DISABLED && isPointerLocked(window))
        unlockPointer(window);

    if (window->cursorMode == GLFW_CURSOR_NORMAL)
    {
        if (cursor)
            setCursorImage(window, &cursor->wl);
        else
        {
            defaultCursor = wl_cursor_theme_get_cursor(_glfw.wl.cursorTheme,
                                                       "left_ptr");
            if (!defaultCursor)
            {
                _glfwInputError(GLFW_PLATFORM_ERROR,
                                "Wayland: Standard cursor not found");
                return;
            }
            if (_glfw.wl.cursorThemeHiDPI)
                defaultCursorHiDPI =
                    wl_cursor_theme_get_cursor(_glfw.wl.cursorThemeHiDPI,
                                               "left_ptr");
            _GLFWcursorWayland cursorWayland = {
                defaultCursor,
                defaultCursorHiDPI,
                NULL,
                0, 0,
                0, 0,
                0
            };
            setCursorImage(window, &cursorWayland);
        }
    }
    else if (window->cursorMode == GLFW_CURSOR_DISABLED)
    {
        if (!isPointerLocked(window))
            lockPointer(window);
    }
    else if (window->cursorMode == GLFW_CURSOR_HIDDEN)
    {
        wl_pointer_set_cursor(_glfw.wl.pointer, _glfw.wl.serial, NULL, 0, 0);
    }
}

static void dataSourceHandleTarget(void* data,
                                   struct wl_data_source* dataSource,
                                   const char* mimeType)
{
    if (_glfw.wl.dataSource != dataSource)
    {
        _glfwInputError(GLFW_PLATFORM_ERROR,
                        "Wayland: Unknown clipboard data source");
        return;
    }
}

static void dataSourceHandleSend(void* data,
                                 struct wl_data_source* dataSource,
                                 const char* mimeType,
                                 int fd)
{
    const char* string = _glfw.wl.clipboardSendString;
    size_t len = _glfw.wl.clipboardSendSize;
    int ret;

    if (_glfw.wl.dataSource != dataSource)
    {
        _glfwInputError(GLFW_PLATFORM_ERROR,
                        "Wayland: Unknown clipboard data source");
        return;
    }

    if (!string)
    {
        _glfwInputError(GLFW_PLATFORM_ERROR,
                        "Wayland: Copy requested from an invalid string");
        return;
    }

    if (strcmp(mimeType, "text/plain;charset=utf-8") != 0)
    {
        _glfwInputError(GLFW_PLATFORM_ERROR,
                        "Wayland: Wrong MIME type asked from clipboard");
        close(fd);
        return;
    }

    while (len > 0)
    {
        ret = write(fd, string, len);
        if (ret == -1 && errno == EINTR)
            continue;
        if (ret == -1)
        {
            // TODO: also report errno maybe.
            _glfwInputError(GLFW_PLATFORM_ERROR,
                            "Wayland: Error while writing the clipboard");
            close(fd);
            return;
        }
        len -= ret;
    }
    close(fd);
}

static void dataSourceHandleCancelled(void* data,
                                      struct wl_data_source* dataSource)
{
    wl_data_source_destroy(dataSource);

    if (_glfw.wl.dataSource != dataSource)
    {
        _glfwInputError(GLFW_PLATFORM_ERROR,
                        "Wayland: Unknown clipboard data source");
        return;
    }

    _glfw.wl.dataSource = NULL;
}

static const struct wl_data_source_listener dataSourceListener = {
    dataSourceHandleTarget,
    dataSourceHandleSend,
    dataSourceHandleCancelled,
};

void _glfwPlatformSetClipboardString(const char* string)
{
    if (_glfw.wl.dataSource)
    {
        wl_data_source_destroy(_glfw.wl.dataSource);
        _glfw.wl.dataSource = NULL;
    }

    if (_glfw.wl.clipboardSendString)
    {
        free(_glfw.wl.clipboardSendString);
        _glfw.wl.clipboardSendString = NULL;
    }

    _glfw.wl.clipboardSendString = strdup(string);
    if (!_glfw.wl.clipboardSendString)
    {
        _glfwInputError(GLFW_PLATFORM_ERROR,
                        "Wayland: Impossible to allocate clipboard string");
        return;
    }
    _glfw.wl.clipboardSendSize = strlen(string);
    _glfw.wl.dataSource =
        wl_data_device_manager_create_data_source(_glfw.wl.dataDeviceManager);
    if (!_glfw.wl.dataSource)
    {
        _glfwInputError(GLFW_PLATFORM_ERROR,
                        "Wayland: Impossible to create clipboard source");
        free(_glfw.wl.clipboardSendString);
        return;
    }
    wl_data_source_add_listener(_glfw.wl.dataSource,
                                &dataSourceListener,
                                NULL);
    wl_data_source_offer(_glfw.wl.dataSource, "text/plain;charset=utf-8");
    wl_data_device_set_selection(_glfw.wl.dataDevice,
                                 _glfw.wl.dataSource,
                                 _glfw.wl.serial);
}

static GLFWbool growClipboardString(void)
{
    char* clipboard = _glfw.wl.clipboardString;

    clipboard = realloc(clipboard, _glfw.wl.clipboardSize * 2);
    if (!clipboard)
    {
        _glfwInputError(GLFW_PLATFORM_ERROR,
                        "Wayland: Impossible to grow clipboard string");
        return GLFW_FALSE;
    }
    _glfw.wl.clipboardString = clipboard;
    _glfw.wl.clipboardSize = _glfw.wl.clipboardSize * 2;
    return GLFW_TRUE;
}

const char* _glfwPlatformGetClipboardString(void)
{
    int fds[2];
    int ret;
    size_t len = 0;

    if (!_glfw.wl.dataOffer)
    {
        _glfwInputError(GLFW_FORMAT_UNAVAILABLE,
                        "No clipboard data has been sent yet");
        return NULL;
    }

    ret = pipe2(fds, O_CLOEXEC);
    if (ret < 0)
    {
        // TODO: also report errno maybe?
        _glfwInputError(GLFW_PLATFORM_ERROR,
                        "Wayland: Impossible to create clipboard pipe fds");
        return NULL;
    }

    wl_data_offer_receive(_glfw.wl.dataOffer, "text/plain;charset=utf-8", fds[1]);
    close(fds[1]);

    // XXX: this is a huge hack, this function shouldn’t be synchronous!
    handleEvents(-1);

    while (1)
    {
        // Grow the clipboard if we need to paste something bigger, there is no
        // shrink operation yet.
        if (len + 4096 > _glfw.wl.clipboardSize)
        {
            if (!growClipboardString())
            {
                close(fds[0]);
                return NULL;
            }
        }

        // Then read from the fd to the clipboard, handling all known errors.
        ret = read(fds[0], _glfw.wl.clipboardString + len, 4096);
        if (ret == 0)
            break;
        if (ret == -1 && errno == EINTR)
            continue;
        if (ret == -1)
        {
            // TODO: also report errno maybe.
            _glfwInputError(GLFW_PLATFORM_ERROR,
                            "Wayland: Impossible to read from clipboard fd");
            close(fds[0]);
            return NULL;
        }
        len += ret;
    }
    close(fds[0]);
    if (len + 1 > _glfw.wl.clipboardSize)
    {
        if (!growClipboardString())
            return NULL;
    }
    _glfw.wl.clipboardString[len] = '\0';
    return _glfw.wl.clipboardString;
}

void _glfwPlatformGetRequiredInstanceExtensions(char** extensions)
{
    if (!_glfw.vk.KHR_surface || !_glfw.vk.KHR_wayland_surface)
        return;

    extensions[0] = "VK_KHR_surface";
    extensions[1] = "VK_KHR_wayland_surface";
}

int _glfwPlatformGetPhysicalDevicePresentationSupport(VkInstance instance,
                                                      VkPhysicalDevice device,
                                                      uint32_t queuefamily)
{
    PFN_vkGetPhysicalDeviceWaylandPresentationSupportKHR
        vkGetPhysicalDeviceWaylandPresentationSupportKHR =
        (PFN_vkGetPhysicalDeviceWaylandPresentationSupportKHR)
        vkGetInstanceProcAddr(instance, "vkGetPhysicalDeviceWaylandPresentationSupportKHR");
    if (!vkGetPhysicalDeviceWaylandPresentationSupportKHR)
    {
        _glfwInputError(GLFW_API_UNAVAILABLE,
                        "Wayland: Vulkan instance missing VK_KHR_wayland_surface extension");
        return VK_NULL_HANDLE;
    }

    return vkGetPhysicalDeviceWaylandPresentationSupportKHR(device,
                                                            queuefamily,
                                                            _glfw.wl.display);
}

VkResult _glfwPlatformCreateWindowSurface(VkInstance instance,
                                          _GLFWwindow* window,
                                          const VkAllocationCallbacks* allocator,
                                          VkSurfaceKHR* surface)
{
    VkResult err;
    VkWaylandSurfaceCreateInfoKHR sci;
    PFN_vkCreateWaylandSurfaceKHR vkCreateWaylandSurfaceKHR;

    vkCreateWaylandSurfaceKHR = (PFN_vkCreateWaylandSurfaceKHR)
        vkGetInstanceProcAddr(instance, "vkCreateWaylandSurfaceKHR");
    if (!vkCreateWaylandSurfaceKHR)
    {
        _glfwInputError(GLFW_API_UNAVAILABLE,
                        "Wayland: Vulkan instance missing VK_KHR_wayland_surface extension");
        return VK_ERROR_EXTENSION_NOT_PRESENT;
    }

    memset(&sci, 0, sizeof(sci));
    sci.sType = VK_STRUCTURE_TYPE_WAYLAND_SURFACE_CREATE_INFO_KHR;
    sci.display = _glfw.wl.display;
    sci.surface = window->wl.surface;

    err = vkCreateWaylandSurfaceKHR(instance, &sci, allocator, surface);
    if (err)
    {
        _glfwInputError(GLFW_PLATFORM_ERROR,
                        "Wayland: Failed to create Vulkan surface: %s",
                        _glfwGetVulkanResultString(err));
    }

    return err;
}


//////////////////////////////////////////////////////////////////////////
//////                        GLFW native API                       //////
//////////////////////////////////////////////////////////////////////////

GLFWAPI struct wl_display* glfwGetWaylandDisplay(void)
{
    _GLFW_REQUIRE_INIT_OR_RETURN(NULL);
    return _glfw.wl.display;
}

GLFWAPI struct wl_surface* glfwGetWaylandWindow(GLFWwindow* handle)
{
    _GLFWwindow* window = (_GLFWwindow*) handle;
    _GLFW_REQUIRE_INIT_OR_RETURN(NULL);
    return window->wl.surface;
}



==> figs/from-dave/deps/glfw/src/x11_init.c <==
//========================================================================
// GLFW 3.3 X11 - www.glfw.org
//------------------------------------------------------------------------
// Copyright (c) 2002-2006 Marcus Geelnard
// Copyright (c) 2006-2019 Camilla Löwy <elmindreda@glfw.org>
//
// This software is provided 'as-is', without any express or implied
// warranty. In no event will the authors be held liable for any damages
// arising from the use of this software.
//
// Permission is granted to anyone to use this software for any purpose,
// including commercial applications, and to alter it and redistribute it
// freely, subject to the following restrictions:
//
// 1. The origin of this software must not be misrepresented; you must not
//    claim that you wrote the original software. If you use this software
//    in a product, an acknowledgment in the product documentation would
//    be appreciated but is not required.
//
// 2. Altered source versions must be plainly marked as such, and must not
//    be misrepresented as being the original software.
//
// 3. This notice may not be removed or altered from any source
//    distribution.
//
//========================================================================
// It is fine to use C99 in this file because it will not be built with VS
//========================================================================

#include "internal.h"

#include <X11/Xresource.h>

#include <stdlib.h>
#include <string.h>
#include <limits.h>
#include <stdio.h>
#include <locale.h>


// Translate an X11 key code to a GLFW key code.
//
static int translateKeyCode(int scancode)
{
    int keySym;

    // Valid key code range is  [8,255], according to the Xlib manual
    if (scancode < 8 || scancode > 255)
        return GLFW_KEY_UNKNOWN;

    if (_glfw.x11.xkb.available)
    {
        // Try secondary keysym, for numeric keypad keys
        // Note: This way we always force "NumLock = ON", which is intentional
        // since the returned key code should correspond to a physical
        // location.
        keySym = XkbKeycodeToKeysym(_glfw.x11.display, scancode, _glfw.x11.xkb.group, 1);
        switch (keySym)
        {
            case XK_KP_0:           return GLFW_KEY_KP_0;
            case XK_KP_1:           return GLFW_KEY_KP_1;
            case XK_KP_2:           return GLFW_KEY_KP_2;
            case XK_KP_3:           return GLFW_KEY_KP_3;
            case XK_KP_4:           return GLFW_KEY_KP_4;
            case XK_KP_5:           return GLFW_KEY_KP_5;
            case XK_KP_6:           return GLFW_KEY_KP_6;
            case XK_KP_7:           return GLFW_KEY_KP_7;
            case XK_KP_8:           return GLFW_KEY_KP_8;
            case XK_KP_9:           return GLFW_KEY_KP_9;
            case XK_KP_Separator:
            case XK_KP_Decimal:     return GLFW_KEY_KP_DECIMAL;
            case XK_KP_Equal:       return GLFW_KEY_KP_EQUAL;
            case XK_KP_Enter:       return GLFW_KEY_KP_ENTER;
            default:                break;
        }

        // Now try primary keysym for function keys (non-printable keys)
        // These should not depend on the current keyboard layout
        keySym = XkbKeycodeToKeysym(_glfw.x11.display, scancode, _glfw.x11.xkb.group, 0);
    }
    else
    {
        int dummy;
        KeySym* keySyms;

        keySyms = XGetKeyboardMapping(_glfw.x11.display, scancode, 1, &dummy);
        keySym = keySyms[0];
        XFree(keySyms);
    }

    switch (keySym)
    {
        case XK_Escape:         return GLFW_KEY_ESCAPE;
        case XK_Tab:            return GLFW_KEY_TAB;
        case XK_Shift_L:        return GLFW_KEY_LEFT_SHIFT;
        case XK_Shift_R:        return GLFW_KEY_RIGHT_SHIFT;
        case XK_Control_L:      return GLFW_KEY_LEFT_CONTROL;
        case XK_Control_R:      return GLFW_KEY_RIGHT_CONTROL;
        case XK_Meta_L:
        case XK_Alt_L:          return GLFW_KEY_LEFT_ALT;
        case XK_Mode_switch: // Mapped to Alt_R on many keyboards
        case XK_ISO_Level3_Shift: // AltGr on at least some machines
        case XK_Meta_R:
        case XK_Alt_R:          return GLFW_KEY_RIGHT_ALT;
        case XK_Super_L:        return GLFW_KEY_LEFT_SUPER;
        case XK_Super_R:        return GLFW_KEY_RIGHT_SUPER;
        case XK_Menu:           return GLFW_KEY_MENU;
        case XK_Num_Lock:       return GLFW_KEY_NUM_LOCK;
        case XK_Caps_Lock:      return GLFW_KEY_CAPS_LOCK;
        case XK_Print:          return GLFW_KEY_PRINT_SCREEN;
        case XK_Scroll_Lock:    return GLFW_KEY_SCROLL_LOCK;
        case XK_Pause:          return GLFW_KEY_PAUSE;
        case XK_Delete:         return GLFW_KEY_DELETE;
        case XK_BackSpace:      return GLFW_KEY_BACKSPACE;
        case XK_Return:         return GLFW_KEY_ENTER;
        case XK_Home:           return GLFW_KEY_HOME;
        case XK_End:            return GLFW_KEY_END;
        case XK_Page_Up:        return GLFW_KEY_PAGE_UP;
        case XK_Page_Down:      return GLFW_KEY_PAGE_DOWN;
        case XK_Insert:         return GLFW_KEY_INSERT;
        case XK_Left:           return GLFW_KEY_LEFT;
        case XK_Right:          return GLFW_KEY_RIGHT;
        case XK_Down:           return GLFW_KEY_DOWN;
        case XK_Up:             return GLFW_KEY_UP;
        case XK_F1:             return GLFW_KEY_F1;
        case XK_F2:             return GLFW_KEY_F2;
        case XK_F3:             return GLFW_KEY_F3;
        case XK_F4:             return GLFW_KEY_F4;
        case XK_F5:             return GLFW_KEY_F5;
        case XK_F6:             return GLFW_KEY_F6;
        case XK_F7:             return GLFW_KEY_F7;
        case XK_F8:             return GLFW_KEY_F8;
        case XK_F9:             return GLFW_KEY_F9;
        case XK_F10:            return GLFW_KEY_F10;
        case XK_F11:            return GLFW_KEY_F11;
        case XK_F12:            return GLFW_KEY_F12;
        case XK_F13:            return GLFW_KEY_F13;
        case XK_F14:            return GLFW_KEY_F14;
        case XK_F15:            return GLFW_KEY_F15;
        case XK_F16:            return GLFW_KEY_F16;
        case XK_F17:            return GLFW_KEY_F17;
        case XK_F18:            return GLFW_KEY_F18;
        case XK_F19:            return GLFW_KEY_F19;
        case XK_F20:            return GLFW_KEY_F20;
        case XK_F21:            return GLFW_KEY_F21;
        case XK_F22:            return GLFW_KEY_F22;
        case XK_F23:            return GLFW_KEY_F23;
        case XK_F24:            return GLFW_KEY_F24;
        case XK_F25:            return GLFW_KEY_F25;

        // Numeric keypad
        case XK_KP_Divide:      return GLFW_KEY_KP_DIVIDE;
        case XK_KP_Multiply:    return GLFW_KEY_KP_MULTIPLY;
        case XK_KP_Subtract:    return GLFW_KEY_KP_SUBTRACT;
        case XK_KP_Add:         return GLFW_KEY_KP_ADD;

        // These should have been detected in secondary keysym test above!
        case XK_KP_Insert:      return GLFW_KEY_KP_0;
        case XK_KP_End:         return GLFW_KEY_KP_1;
        case XK_KP_Down:        return GLFW_KEY_KP_2;
        case XK_KP_Page_Down:   return GLFW_KEY_KP_3;
        case XK_KP_Left:        return GLFW_KEY_KP_4;
        case XK_KP_Right:       return GLFW_KEY_KP_6;
        case XK_KP_Home:        return GLFW_KEY_KP_7;
        case XK_KP_Up:          return GLFW_KEY_KP_8;
        case XK_KP_Page_Up:     return GLFW_KEY_KP_9;
        case XK_KP_Delete:      return GLFW_KEY_KP_DECIMAL;
        case XK_KP_Equal:       return GLFW_KEY_KP_EQUAL;
        case XK_KP_Enter:       return GLFW_KEY_KP_ENTER;

        // Last resort: Check for printable keys (should not happen if the XKB
        // extension is available). This will give a layout dependent mapping
        // (which is wrong, and we may miss some keys, especially on non-US
        // keyboards), but it's better than nothing...
        case XK_a:              return GLFW_KEY_A;
        case XK_b:              return GLFW_KEY_B;
        case XK_c:              return GLFW_KEY_C;
        case XK_d:              return GLFW_KEY_D;
        case XK_e:              return GLFW_KEY_E;
        case XK_f:              return GLFW_KEY_F;
        case XK_g:              return GLFW_KEY_G;
        case XK_h:              return GLFW_KEY_H;
        case XK_i:              return GLFW_KEY_I;
        case XK_j:              return GLFW_KEY_J;
        case XK_k:              return GLFW_KEY_K;
        case XK_l:              return GLFW_KEY_L;
        case XK_m:              return GLFW_KEY_M;
        case XK_n:              return GLFW_KEY_N;
        case XK_o:              return GLFW_KEY_O;
        case XK_p:              return GLFW_KEY_P;
        case XK_q:              return GLFW_KEY_Q;
        case XK_r:              return GLFW_KEY_R;
        case XK_s:              return GLFW_KEY_S;
        case XK_t:              return GLFW_KEY_T;
        case XK_u:              return GLFW_KEY_U;
        case XK_v:              return GLFW_KEY_V;
        case XK_w:              return GLFW_KEY_W;
        case XK_x:              return GLFW_KEY_X;
        case XK_y:              return GLFW_KEY_Y;
        case XK_z:              return GLFW_KEY_Z;
        case XK_1:              return GLFW_KEY_1;
        case XK_2:              return GLFW_KEY_2;
        case XK_3:              return GLFW_KEY_3;
        case XK_4:              return GLFW_KEY_4;
        case XK_5:              return GLFW_KEY_5;
        case XK_6:              return GLFW_KEY_6;
        case XK_7:              return GLFW_KEY_7;
        case XK_8:              return GLFW_KEY_8;
        case XK_9:              return GLFW_KEY_9;
        case XK_0:              return GLFW_KEY_0;
        case XK_space:          return GLFW_KEY_SPACE;
        case XK_minus:          return GLFW_KEY_MINUS;
        case XK_equal:          return GLFW_KEY_EQUAL;
        case XK_bracketleft:    return GLFW_KEY_LEFT_BRACKET;
        case XK_bracketright:   return GLFW_KEY_RIGHT_BRACKET;
        case XK_backslash:      return GLFW_KEY_BACKSLASH;
        case XK_semicolon:      return GLFW_KEY_SEMICOLON;
        case XK_apostrophe:     return GLFW_KEY_APOSTROPHE;
        case XK_grave:          return GLFW_KEY_GRAVE_ACCENT;
        case XK_comma:          return GLFW_KEY_COMMA;
        case XK_period:         return GLFW_KEY_PERIOD;
        case XK_slash:          return GLFW_KEY_SLASH;
        case XK_less:           return GLFW_KEY_WORLD_1; // At least in some layouts...
        default:                break;
    }

    // No matching translation was found
    return GLFW_KEY_UNKNOWN;
}

// Create key code translation tables
//
static void createKeyTables(void)
{
    int scancode, key;

    memset(_glfw.x11.keycodes, -1, sizeof(_glfw.x11.keycodes));
    memset(_glfw.x11.scancodes, -1, sizeof(_glfw.x11.scancodes));

    if (_glfw.x11.xkb.available)
    {
        // Use XKB to determine physical key locations independently of the
        // current keyboard layout

        char name[XkbKeyNameLength + 1];
        XkbDescPtr desc = XkbGetMap(_glfw.x11.display, 0, XkbUseCoreKbd);
        XkbGetNames(_glfw.x11.display, XkbKeyNamesMask, desc);

        // Find the X11 key code -> GLFW key code mapping
        for (scancode = desc->min_key_code;  scancode <= desc->max_key_code;  scancode++)
        {
            memcpy(name, desc->names->keys[scancode].name, XkbKeyNameLength);
            name[XkbKeyNameLength] = '\0';

            // Map the key name to a GLFW key code. Note: We only map printable
            // keys here, and we use the US keyboard layout. The rest of the
            // keys (function keys) are mapped using traditional KeySym
            // translations.
            if (strcmp(name, "TLDE") == 0) key = GLFW_KEY_GRAVE_ACCENT;
            else if (strcmp(name, "AE01") == 0) key = GLFW_KEY_1;
            else if (strcmp(name, "AE02") == 0) key = GLFW_KEY_2;
            else if (strcmp(name, "AE03") == 0) key = GLFW_KEY_3;
            else if (strcmp(name, "AE04") == 0) key = GLFW_KEY_4;
            else if (strcmp(name, "AE05") == 0) key = GLFW_KEY_5;
            else if (strcmp(name, "AE06") == 0) key = GLFW_KEY_6;
            else if (strcmp(name, "AE07") == 0) key = GLFW_KEY_7;
            else if (strcmp(name, "AE08") == 0) key = GLFW_KEY_8;
            else if (strcmp(name, "AE09") == 0) key = GLFW_KEY_9;
            else if (strcmp(name, "AE10") == 0) key = GLFW_KEY_0;
            else if (strcmp(name, "AE11") == 0) key = GLFW_KEY_MINUS;
            else if (strcmp(name, "AE12") == 0) key = GLFW_KEY_EQUAL;
            else if (strcmp(name, "AD01") == 0) key = GLFW_KEY_Q;
            else if (strcmp(name, "AD02") == 0) key = GLFW_KEY_W;
            else if (strcmp(name, "AD03") == 0) key = GLFW_KEY_E;
            else if (strcmp(name, "AD04") == 0) key = GLFW_KEY_R;
            else if (strcmp(name, "AD05") == 0) key = GLFW_KEY_T;
            else if (strcmp(name, "AD06") == 0) key = GLFW_KEY_Y;
            else if (strcmp(name, "AD07") == 0) key = GLFW_KEY_U;
            else if (strcmp(name, "AD08") == 0) key = GLFW_KEY_I;
            else if (strcmp(name, "AD09") == 0) key = GLFW_KEY_O;
            else if (strcmp(name, "AD10") == 0) key = GLFW_KEY_P;
            else if (strcmp(name, "AD11") == 0) key = GLFW_KEY_LEFT_BRACKET;
            else if (strcmp(name, "AD12") == 0) key = GLFW_KEY_RIGHT_BRACKET;
            else if (strcmp(name, "AC01") == 0) key = GLFW_KEY_A;
            else if (strcmp(name, "AC02") == 0) key = GLFW_KEY_S;
            else if (strcmp(name, "AC03") == 0) key = GLFW_KEY_D;
            else if (strcmp(name, "AC04") == 0) key = GLFW_KEY_F;
            else if (strcmp(name, "AC05") == 0) key = GLFW_KEY_G;
            else if (strcmp(name, "AC06") == 0) key = GLFW_KEY_H;
            else if (strcmp(name, "AC07") == 0) key = GLFW_KEY_J;
            else if (strcmp(name, "AC08") == 0) key = GLFW_KEY_K;
            else if (strcmp(name, "AC09") == 0) key = GLFW_KEY_L;
            else if (strcmp(name, "AC10") == 0) key = GLFW_KEY_SEMICOLON;
            else if (strcmp(name, "AC11") == 0) key = GLFW_KEY_APOSTROPHE;
            else if (strcmp(name, "AB01") == 0) key = GLFW_KEY_Z;
            else if (strcmp(name, "AB02") == 0) key = GLFW_KEY_X;
            else if (strcmp(name, "AB03") == 0) key = GLFW_KEY_C;
            else if (strcmp(name, "AB04") == 0) key = GLFW_KEY_V;
            else if (strcmp(name, "AB05") == 0) key = GLFW_KEY_B;
            else if (strcmp(name, "AB06") == 0) key = GLFW_KEY_N;
            else if (strcmp(name, "AB07") == 0) key = GLFW_KEY_M;
            else if (strcmp(name, "AB08") == 0) key = GLFW_KEY_COMMA;
            else if (strcmp(name, "AB09") == 0) key = GLFW_KEY_PERIOD;
            else if (strcmp(name, "AB10") == 0) key = GLFW_KEY_SLASH;
            else if (strcmp(name, "BKSL") == 0) key = GLFW_KEY_BACKSLASH;
            else if (strcmp(name, "LSGT") == 0) key = GLFW_KEY_WORLD_1;
            else key = GLFW_KEY_UNKNOWN;

            if ((scancode >= 0) && (scancode < 256))
                _glfw.x11.keycodes[scancode] = key;
        }

        XkbFreeNames(desc, XkbKeyNamesMask, True);
        XkbFreeKeyboard(desc, 0, True);
    }

    for (scancode = 0;  scancode < 256;  scancode++)
    {
        // Translate the un-translated key codes using traditional X11 KeySym
        // lookups
        if (_glfw.x11.keycodes[scancode] < 0)
            _glfw.x11.keycodes[scancode] = translateKeyCode(scancode);

        // Store the reverse translation for faster key name lookup
        if (_glfw.x11.keycodes[scancode] > 0)
            _glfw.x11.scancodes[_glfw.x11.keycodes[scancode]] = scancode;
    }
}

// Check whether the IM has a usable style
//
static GLFWbool hasUsableInputMethodStyle(void)
{
    GLFWbool found = GLFW_FALSE;
    XIMStyles* styles = NULL;

    if (XGetIMValues(_glfw.x11.im, XNQueryInputStyle, &styles, NULL) != NULL)
        return GLFW_FALSE;

    for (unsigned int i = 0;  i < styles->count_styles;  i++)
    {
        if (styles->supported_styles[i] == (XIMPreeditNothing | XIMStatusNothing))
        {
            found = GLFW_TRUE;
            break;
        }
    }

    XFree(styles);
    return found;
}

// Check whether the specified atom is supported
//
static Atom getSupportedAtom(Atom* supportedAtoms,
                             unsigned long atomCount,
                             const char* atomName)
{
    const Atom atom = XInternAtom(_glfw.x11.display, atomName, False);

    for (unsigned int i = 0;  i < atomCount;  i++)
    {
        if (supportedAtoms[i] == atom)
            return atom;
    }

    return None;
}

// Check whether the running window manager is EWMH-compliant
//
static void detectEWMH(void)
{
    // First we read the _NET_SUPPORTING_WM_CHECK property on the root window

    Window* windowFromRoot = NULL;
    if (!_glfwGetWindowPropertyX11(_glfw.x11.root,
                                   _glfw.x11.NET_SUPPORTING_WM_CHECK,
                                   XA_WINDOW,
                                   (unsigned char**) &windowFromRoot))
    {
        return;
    }

    _glfwGrabErrorHandlerX11();

    // If it exists, it should be the XID of a top-level window
    // Then we look for the same property on that window

    Window* windowFromChild = NULL;
    if (!_glfwGetWindowPropertyX11(*windowFromRoot,
                                   _glfw.x11.NET_SUPPORTING_WM_CHECK,
                                   XA_WINDOW,
                                   (unsigned char**) &windowFromChild))
    {
        XFree(windowFromRoot);
        return;
    }

    _glfwReleaseErrorHandlerX11();

    // If the property exists, it should contain the XID of the window

    if (*windowFromRoot != *windowFromChild)
    {
        XFree(windowFromRoot);
        XFree(windowFromChild);
        return;
    }

    XFree(windowFromRoot);
    XFree(windowFromChild);

    // We are now fairly sure that an EWMH-compliant WM is currently running
    // We can now start querying the WM about what features it supports by
    // looking in the _NET_SUPPORTED property on the root window
    // It should contain a list of supported EWMH protocol and state atoms

    Atom* supportedAtoms = NULL;
    const unsigned long atomCount =
        _glfwGetWindowPropertyX11(_glfw.x11.root,
                                  _glfw.x11.NET_SUPPORTED,
                                  XA_ATOM,
                                  (unsigned char**) &supportedAtoms);

    // See which of the atoms we support that are supported by the WM

    _glfw.x11.NET_WM_STATE =
        getSupportedAtom(supportedAtoms, atomCount, "_NET_WM_STATE");
    _glfw.x11.NET_WM_STATE_ABOVE =
        getSupportedAtom(supportedAtoms, atomCount, "_NET_WM_STATE_ABOVE");
    _glfw.x11.NET_WM_STATE_FULLSCREEN =
        getSupportedAtom(supportedAtoms, atomCount, "_NET_WM_STATE_FULLSCREEN");
    _glfw.x11.NET_WM_STATE_MAXIMIZED_VERT =
        getSupportedAtom(supportedAtoms, atomCount, "_NET_WM_STATE_MAXIMIZED_VERT");
    _glfw.x11.NET_WM_STATE_MAXIMIZED_HORZ =
        getSupportedAtom(supportedAtoms, atomCount, "_NET_WM_STATE_MAXIMIZED_HORZ");
    _glfw.x11.NET_WM_STATE_DEMANDS_ATTENTION =
        getSupportedAtom(supportedAtoms, atomCount, "_NET_WM_STATE_DEMANDS_ATTENTION");
    _glfw.x11.NET_WM_FULLSCREEN_MONITORS =
        getSupportedAtom(supportedAtoms, atomCount, "_NET_WM_FULLSCREEN_MONITORS");
    _glfw.x11.NET_WM_WINDOW_TYPE =
        getSupportedAtom(supportedAtoms, atomCount, "_NET_WM_WINDOW_TYPE");
    _glfw.x11.NET_WM_WINDOW_TYPE_NORMAL =
        getSupportedAtom(supportedAtoms, atomCount, "_NET_WM_WINDOW_TYPE_NORMAL");
    _glfw.x11.NET_WORKAREA =
        getSupportedAtom(supportedAtoms, atomCount, "_NET_WORKAREA");
    _glfw.x11.NET_CURRENT_DESKTOP =
        getSupportedAtom(supportedAtoms, atomCount, "_NET_CURRENT_DESKTOP");
    _glfw.x11.NET_ACTIVE_WINDOW =
        getSupportedAtom(supportedAtoms, atomCount, "_NET_ACTIVE_WINDOW");
    _glfw.x11.NET_FRAME_EXTENTS =
        getSupportedAtom(supportedAtoms, atomCount, "_NET_FRAME_EXTENTS");
    _glfw.x11.NET_REQUEST_FRAME_EXTENTS =
        getSupportedAtom(supportedAtoms, atomCount, "_NET_REQUEST_FRAME_EXTENTS");

    if (supportedAtoms)
        XFree(supportedAtoms);
}

// Look for and initialize supported X11 extensions
//
static GLFWbool initExtensions(void)
{
    _glfw.x11.vidmode.handle = _glfw_dlopen("libXxf86vm.so.1");
    if (_glfw.x11.vidmode.handle)
    {
        _glfw.x11.vidmode.QueryExtension = (PFN_XF86VidModeQueryExtension)
            _glfw_dlsym(_glfw.x11.vidmode.handle, "XF86VidModeQueryExtension");
        _glfw.x11.vidmode.GetGammaRamp = (PFN_XF86VidModeGetGammaRamp)
            _glfw_dlsym(_glfw.x11.vidmode.handle, "XF86VidModeGetGammaRamp");
        _glfw.x11.vidmode.SetGammaRamp = (PFN_XF86VidModeSetGammaRamp)
            _glfw_dlsym(_glfw.x11.vidmode.handle, "XF86VidModeSetGammaRamp");
        _glfw.x11.vidmode.GetGammaRampSize = (PFN_XF86VidModeGetGammaRampSize)
            _glfw_dlsym(_glfw.x11.vidmode.handle, "XF86VidModeGetGammaRampSize");

        _glfw.x11.vidmode.available =
            XF86VidModeQueryExtension(_glfw.x11.display,
                                      &_glfw.x11.vidmode.eventBase,
                                      &_glfw.x11.vidmode.errorBase);
    }

#if defined(__CYGWIN__)
    _glfw.x11.xi.handle = _glfw_dlopen("libXi-6.so");
#else
    _glfw.x11.xi.handle = _glfw_dlopen("libXi.so.6");
#endif
    if (_glfw.x11.xi.handle)
    {
        _glfw.x11.xi.QueryVersion = (PFN_XIQueryVersion)
            _glfw_dlsym(_glfw.x11.xi.handle, "XIQueryVersion");
        _glfw.x11.xi.SelectEvents = (PFN_XISelectEvents)
            _glfw_dlsym(_glfw.x11.xi.handle, "XISelectEvents");

        if (XQueryExtension(_glfw.x11.display,
                            "XInputExtension",
                            &_glfw.x11.xi.majorOpcode,
                            &_glfw.x11.xi.eventBase,
                            &_glfw.x11.xi.errorBase))
        {
            _glfw.x11.xi.major = 2;
            _glfw.x11.xi.minor = 0;

            if (XIQueryVersion(_glfw.x11.display,
                               &_glfw.x11.xi.major,
                               &_glfw.x11.xi.minor) == Success)
            {
                _glfw.x11.xi.available = GLFW_TRUE;
            }
        }
    }

#if defined(__CYGWIN__)
    _glfw.x11.randr.handle = _glfw_dlopen("libXrandr-2.so");
#else
    _glfw.x11.randr.handle = _glfw_dlopen("libXrandr.so.2");
#endif
    if (_glfw.x11.randr.handle)
    {
        _glfw.x11.randr.AllocGamma = (PFN_XRRAllocGamma)
            _glfw_dlsym(_glfw.x11.randr.handle, "XRRAllocGamma");
        _glfw.x11.randr.FreeGamma = (PFN_XRRFreeGamma)
            _glfw_dlsym(_glfw.x11.randr.handle, "XRRFreeGamma");
        _glfw.x11.randr.FreeCrtcInfo = (PFN_XRRFreeCrtcInfo)
            _glfw_dlsym(_glfw.x11.randr.handle, "XRRFreeCrtcInfo");
        _glfw.x11.randr.FreeGamma = (PFN_XRRFreeGamma)
            _glfw_dlsym(_glfw.x11.randr.handle, "XRRFreeGamma");
        _glfw.x11.randr.FreeOutputInfo = (PFN_XRRFreeOutputInfo)
            _glfw_dlsym(_glfw.x11.randr.handle, "XRRFreeOutputInfo");
        _glfw.x11.randr.FreeScreenResources = (PFN_XRRFreeScreenResources)
            _glfw_dlsym(_glfw.x11.randr.handle, "XRRFreeScreenResources");
        _glfw.x11.randr.GetCrtcGamma = (PFN_XRRGetCrtcGamma)
            _glfw_dlsym(_glfw.x11.randr.handle, "XRRGetCrtcGamma");
        _glfw.x11.randr.GetCrtcGammaSize = (PFN_XRRGetCrtcGammaSize)
            _glfw_dlsym(_glfw.x11.randr.handle, "XRRGetCrtcGammaSize");
        _glfw.x11.randr.GetCrtcInfo = (PFN_XRRGetCrtcInfo)
            _glfw_dlsym(_glfw.x11.randr.handle, "XRRGetCrtcInfo");
        _glfw.x11.randr.GetOutputInfo = (PFN_XRRGetOutputInfo)
            _glfw_dlsym(_glfw.x11.randr.handle, "XRRGetOutputInfo");
        _glfw.x11.randr.GetOutputPrimary = (PFN_XRRGetOutputPrimary)
            _glfw_dlsym(_glfw.x11.randr.handle, "XRRGetOutputPrimary");
        _glfw.x11.randr.GetScreenResourcesCurrent = (PFN_XRRGetScreenResourcesCurrent)
            _glfw_dlsym(_glfw.x11.randr.handle, "XRRGetScreenResourcesCurrent");
        _glfw.x11.randr.QueryExtension = (PFN_XRRQueryExtension)
            _glfw_dlsym(_glfw.x11.randr.handle, "XRRQueryExtension");
        _glfw.x11.randr.QueryVersion = (PFN_XRRQueryVersion)
            _glfw_dlsym(_glfw.x11.randr.handle, "XRRQueryVersion");
        _glfw.x11.randr.SelectInput = (PFN_XRRSelectInput)
            _glfw_dlsym(_glfw.x11.randr.handle, "XRRSelectInput");
        _glfw.x11.randr.SetCrtcConfig = (PFN_XRRSetCrtcConfig)
            _glfw_dlsym(_glfw.x11.randr.handle, "XRRSetCrtcConfig");
        _glfw.x11.randr.SetCrtcGamma = (PFN_XRRSetCrtcGamma)
            _glfw_dlsym(_glfw.x11.randr.handle, "XRRSetCrtcGamma");
        _glfw.x11.randr.UpdateConfiguration = (PFN_XRRUpdateConfiguration)
            _glfw_dlsym(_glfw.x11.randr.handle, "XRRUpdateConfiguration");

        if (XRRQueryExtension(_glfw.x11.display,
                              &_glfw.x11.randr.eventBase,
                              &_glfw.x11.randr.errorBase))
        {
            if (XRRQueryVersion(_glfw.x11.display,
                                &_glfw.x11.randr.major,
                                &_glfw.x11.randr.minor))
            {
                // The GLFW RandR path requires at least version 1.3
                if (_glfw.x11.randr.major > 1 || _glfw.x11.randr.minor >= 3)
                    _glfw.x11.randr.available = GLFW_TRUE;
            }
            else
            {
                _glfwInputError(GLFW_PLATFORM_ERROR,
                                "X11: Failed to query RandR version");
            }
        }
    }

    if (_glfw.x11.randr.available)
    {
        XRRScreenResources* sr = XRRGetScreenResourcesCurrent(_glfw.x11.display,
                                                              _glfw.x11.root);

        if (!sr->ncrtc || !XRRGetCrtcGammaSize(_glfw.x11.display, sr->crtcs[0]))
        {
            // This is likely an older Nvidia driver with broken gamma support
            // Flag it as useless and fall back to xf86vm gamma, if available
            _glfw.x11.randr.gammaBroken = GLFW_TRUE;
        }

        if (!sr->ncrtc)
        {
            // A system without CRTCs is likely a system with broken RandR
            // Disable the RandR monitor path and fall back to core functions
            _glfw.x11.randr.monitorBroken = GLFW_TRUE;
        }

        XRRFreeScreenResources(sr);
    }

    if (_glfw.x11.randr.available && !_glfw.x11.randr.monitorBroken)
    {
        XRRSelectInput(_glfw.x11.display, _glfw.x11.root,
                       RROutputChangeNotifyMask);
    }

#if defined(__CYGWIN__)
    _glfw.x11.xcursor.handle = _glfw_dlopen("libXcursor-1.so");
#else
    _glfw.x11.xcursor.handle = _glfw_dlopen("libXcursor.so.1");
#endif
    if (_glfw.x11.xcursor.handle)
    {
        _glfw.x11.xcursor.ImageCreate = (PFN_XcursorImageCreate)
            _glfw_dlsym(_glfw.x11.xcursor.handle, "XcursorImageCreate");
        _glfw.x11.xcursor.ImageDestroy = (PFN_XcursorImageDestroy)
            _glfw_dlsym(_glfw.x11.xcursor.handle, "XcursorImageDestroy");
        _glfw.x11.xcursor.ImageLoadCursor = (PFN_XcursorImageLoadCursor)
            _glfw_dlsym(_glfw.x11.xcursor.handle, "XcursorImageLoadCursor");
    }

#if defined(__CYGWIN__)
    _glfw.x11.xinerama.handle = _glfw_dlopen("libXinerama-1.so");
#else
    _glfw.x11.xinerama.handle = _glfw_dlopen("libXinerama.so.1");
#endif
    if (_glfw.x11.xinerama.handle)
    {
        _glfw.x11.xinerama.IsActive = (PFN_XineramaIsActive)
            _glfw_dlsym(_glfw.x11.xinerama.handle, "XineramaIsActive");
        _glfw.x11.xinerama.QueryExtension = (PFN_XineramaQueryExtension)
            _glfw_dlsym(_glfw.x11.xinerama.handle, "XineramaQueryExtension");
        _glfw.x11.xinerama.QueryScreens = (PFN_XineramaQueryScreens)
            _glfw_dlsym(_glfw.x11.xinerama.handle, "XineramaQueryScreens");

        if (XineramaQueryExtension(_glfw.x11.display,
                                   &_glfw.x11.xinerama.major,
                                   &_glfw.x11.xinerama.minor))
        {
            if (XineramaIsActive(_glfw.x11.display))
                _glfw.x11.xinerama.available = GLFW_TRUE;
        }
    }

    _glfw.x11.xkb.major = 1;
    _glfw.x11.xkb.minor = 0;
    _glfw.x11.xkb.available =
        XkbQueryExtension(_glfw.x11.display,
                          &_glfw.x11.xkb.majorOpcode,
                          &_glfw.x11.xkb.eventBase,
                          &_glfw.x11.xkb.errorBase,
                          &_glfw.x11.xkb.major,
                          &_glfw.x11.xkb.minor);

    if (_glfw.x11.xkb.available)
    {
        Bool supported;

        if (XkbSetDetectableAutoRepeat(_glfw.x11.display, True, &supported))
        {
            if (supported)
                _glfw.x11.xkb.detectable = GLFW_TRUE;
        }

        _glfw.x11.xkb.group = 0;
        XkbStateRec state;
        if (XkbGetState(_glfw.x11.display, XkbUseCoreKbd, &state) == Success)
        {
            XkbSelectEventDetails(_glfw.x11.display, XkbUseCoreKbd, XkbStateNotify, XkbAllStateComponentsMask, XkbGroupStateMask);
            _glfw.x11.xkb.group = (unsigned int)state.group;
        }
    }

#if defined(__CYGWIN__)
    _glfw.x11.x11xcb.handle = _glfw_dlopen("libX11-xcb-1.so");
#else
    _glfw.x11.x11xcb.handle = _glfw_dlopen("libX11-xcb.so.1");
#endif
    if (_glfw.x11.x11xcb.handle)
    {
        _glfw.x11.x11xcb.GetXCBConnection = (PFN_XGetXCBConnection)
            _glfw_dlsym(_glfw.x11.x11xcb.handle, "XGetXCBConnection");
    }

#if defined(__CYGWIN__)
    _glfw.x11.xrender.handle = _glfw_dlopen("libXrender-1.so");
#else
    _glfw.x11.xrender.handle = _glfw_dlopen("libXrender.so.1");
#endif
    if (_glfw.x11.xrender.handle)
    {
        _glfw.x11.xrender.QueryExtension = (PFN_XRenderQueryExtension)
            _glfw_dlsym(_glfw.x11.xrender.handle, "XRenderQueryExtension");
        _glfw.x11.xrender.QueryVersion = (PFN_XRenderQueryVersion)
            _glfw_dlsym(_glfw.x11.xrender.handle, "XRenderQueryVersion");
        _glfw.x11.xrender.FindVisualFormat = (PFN_XRenderFindVisualFormat)
            _glfw_dlsym(_glfw.x11.xrender.handle, "XRenderFindVisualFormat");

        if (XRenderQueryExtension(_glfw.x11.display,
                                  &_glfw.x11.xrender.errorBase,
                                  &_glfw.x11.xrender.eventBase))
        {
            if (XRenderQueryVersion(_glfw.x11.display,
                                    &_glfw.x11.xrender.major,
                                    &_glfw.x11.xrender.minor))
            {
                _glfw.x11.xrender.available = GLFW_TRUE;
            }
        }
    }

    // Update the key code LUT
    // FIXME: We should listen to XkbMapNotify events to track changes to
    // the keyboard mapping.
    createKeyTables();

    // String format atoms
    _glfw.x11.NULL_ = XInternAtom(_glfw.x11.display, "NULL", False);
    _glfw.x11.UTF8_STRING = XInternAtom(_glfw.x11.display, "UTF8_STRING", False);
    _glfw.x11.ATOM_PAIR = XInternAtom(_glfw.x11.display, "ATOM_PAIR", False);

    // Custom selection property atom
    _glfw.x11.GLFW_SELECTION =
        XInternAtom(_glfw.x11.display, "GLFW_SELECTION", False);

    // ICCCM standard clipboard atoms
    _glfw.x11.TARGETS = XInternAtom(_glfw.x11.display, "TARGETS", False);
    _glfw.x11.MULTIPLE = XInternAtom(_glfw.x11.display, "MULTIPLE", False);
    _glfw.x11.PRIMARY = XInternAtom(_glfw.x11.display, "PRIMARY", False);
    _glfw.x11.INCR = XInternAtom(_glfw.x11.display, "INCR", False);
    _glfw.x11.CLIPBOARD = XInternAtom(_glfw.x11.display, "CLIPBOARD", False);

    // Clipboard manager atoms
    _glfw.x11.CLIPBOARD_MANAGER =
        XInternAtom(_glfw.x11.display, "CLIPBOARD_MANAGER", False);
    _glfw.x11.SAVE_TARGETS =
        XInternAtom(_glfw.x11.display, "SAVE_TARGETS", False);

    // Xdnd (drag and drop) atoms
    _glfw.x11.XdndAware = XInternAtom(_glfw.x11.display, "XdndAware", False);
    _glfw.x11.XdndEnter = XInternAtom(_glfw.x11.display, "XdndEnter", False);
    _glfw.x11.XdndPosition = XInternAtom(_glfw.x11.display, "XdndPosition", False);
    _glfw.x11.XdndStatus = XInternAtom(_glfw.x11.display, "XdndStatus", False);
    _glfw.x11.XdndActionCopy = XInternAtom(_glfw.x11.display, "XdndActionCopy", False);
    _glfw.x11.XdndDrop = XInternAtom(_glfw.x11.display, "XdndDrop", False);
    _glfw.x11.XdndFinished = XInternAtom(_glfw.x11.display, "XdndFinished", False);
    _glfw.x11.XdndSelection = XInternAtom(_glfw.x11.display, "XdndSelection", False);
    _glfw.x11.XdndTypeList = XInternAtom(_glfw.x11.display, "XdndTypeList", False);
    _glfw.x11.text_uri_list = XInternAtom(_glfw.x11.display, "text/uri-list", False);

    // ICCCM, EWMH and Motif window property atoms
    // These can be set safely even without WM support
    // The EWMH atoms that require WM support are handled in detectEWMH
    _glfw.x11.WM_PROTOCOLS =
        XInternAtom(_glfw.x11.display, "WM_PROTOCOLS", False);
    _glfw.x11.WM_STATE =
        XInternAtom(_glfw.x11.display, "WM_STATE", False);
    _glfw.x11.WM_DELETE_WINDOW =
        XInternAtom(_glfw.x11.display, "WM_DELETE_WINDOW", False);
    _glfw.x11.NET_SUPPORTED =
        XInternAtom(_glfw.x11.display, "_NET_SUPPORTED", False);
    _glfw.x11.NET_SUPPORTING_WM_CHECK =
        XInternAtom(_glfw.x11.display, "_NET_SUPPORTING_WM_CHECK", False);
    _glfw.x11.NET_WM_ICON =
        XInternAtom(_glfw.x11.display, "_NET_WM_ICON", False);
    _glfw.x11.NET_WM_PING =
        XInternAtom(_glfw.x11.display, "_NET_WM_PING", False);
    _glfw.x11.NET_WM_PID =
        XInternAtom(_glfw.x11.display, "_NET_WM_PID", False);
    _glfw.x11.NET_WM_NAME =
        XInternAtom(_glfw.x11.display, "_NET_WM_NAME", False);
    _glfw.x11.NET_WM_ICON_NAME =
        XInternAtom(_glfw.x11.display, "_NET_WM_ICON_NAME", False);
    _glfw.x11.NET_WM_BYPASS_COMPOSITOR =
        XInternAtom(_glfw.x11.display, "_NET_WM_BYPASS_COMPOSITOR", False);
    _glfw.x11.NET_WM_WINDOW_OPACITY =
        XInternAtom(_glfw.x11.display, "_NET_WM_WINDOW_OPACITY", False);
    _glfw.x11.MOTIF_WM_HINTS =
        XInternAtom(_glfw.x11.display, "_MOTIF_WM_HINTS", False);

    // The compositing manager selection name contains the screen number
    {
        char name[32];
        snprintf(name, sizeof(name), "_NET_WM_CM_S%u", _glfw.x11.screen);
        _glfw.x11.NET_WM_CM_Sx = XInternAtom(_glfw.x11.display, name, False);
    }

    // Detect whether an EWMH-conformant window manager is running
    detectEWMH();

    return GLFW_TRUE;
}

// Retrieve system content scale via folklore heuristics
//
static void getSystemContentScale(float* xscale, float* yscale)
{
    // Start by assuming the default X11 DPI
    // NOTE: Some desktop environments (KDE) may remove the Xft.dpi field when it
    //       would be set to 96, so assume that is the case if we cannot find it
    float xdpi = 96.f, ydpi = 96.f;

    // NOTE: Basing the scale on Xft.dpi where available should provide the most
    //       consistent user experience (matches Qt, Gtk, etc), although not
    //       always the most accurate one
    char* rms = XResourceManagerString(_glfw.x11.display);
    if (rms)
    {
        XrmDatabase db = XrmGetStringDatabase(rms);
        if (db)
        {
            XrmValue value;
            char* type = NULL;

            if (XrmGetResource(db, "Xft.dpi", "Xft.Dpi", &type, &value))
            {
                if (type && strcmp(type, "String") == 0)
                    xdpi = ydpi = atof(value.addr);
            }

            XrmDestroyDatabase(db);
        }
    }

    *xscale = xdpi / 96.f;
    *yscale = ydpi / 96.f;
}

// Create a blank cursor for hidden and disabled cursor modes
//
static Cursor createHiddenCursor(void)
{
    unsigned char pixels[16 * 16 * 4] = { 0 };
    GLFWimage image = { 16, 16, pixels };
    return _glfwCreateCursorX11(&image, 0, 0);
}

// Create a helper window for IPC
//
static Window createHelperWindow(void)
{
    XSetWindowAttributes wa;
    wa.event_mask = PropertyChangeMask;

    return XCreateWindow(_glfw.x11.display, _glfw.x11.root,
                         0, 0, 1, 1, 0, 0,
                         InputOnly,
                         DefaultVisual(_glfw.x11.display, _glfw.x11.screen),
                         CWEventMask, &wa);
}

// X error handler
//
static int errorHandler(Display *display, XErrorEvent* event)
{
    _glfw.x11.errorCode = event->error_code;
    return 0;
}


//////////////////////////////////////////////////////////////////////////
//////                       GLFW internal API                      //////
//////////////////////////////////////////////////////////////////////////

// Sets the X error handler callback
//
void _glfwGrabErrorHandlerX11(void)
{
    _glfw.x11.errorCode = Success;
    XSetErrorHandler(errorHandler);
}

// Clears the X error handler callback
//
void _glfwReleaseErrorHandlerX11(void)
{
    // Synchronize to make sure all commands are processed
    XSync(_glfw.x11.display, False);
    XSetErrorHandler(NULL);
}

// Reports the specified error, appending information about the last X error
//
void _glfwInputErrorX11(int error, const char* message)
{
    char buffer[_GLFW_MESSAGE_SIZE];
    XGetErrorText(_glfw.x11.display, _glfw.x11.errorCode,
                  buffer, sizeof(buffer));

    _glfwInputError(error, "%s: %s", message, buffer);
}

// Creates a native cursor object from the specified image and hotspot
//
Cursor _glfwCreateCursorX11(const GLFWimage* image, int xhot, int yhot)
{
    int i;
    Cursor cursor;

    if (!_glfw.x11.xcursor.handle)
        return None;

    XcursorImage* native = XcursorImageCreate(image->width, image->height);
    if (native == NULL)
        return None;

    native->xhot = xhot;
    native->yhot = yhot;

    unsigned char* source = (unsigned char*) image->pixels;
    XcursorPixel* target = native->pixels;

    for (i = 0;  i < image->width * image->height;  i++, target++, source += 4)
    {
        unsigned int alpha = source[3];

        *target = (alpha << 24) |
                  ((unsigned char) ((source[0] * alpha) / 255) << 16) |
                  ((unsigned char) ((source[1] * alpha) / 255) <<  8) |
                  ((unsigned char) ((source[2] * alpha) / 255) <<  0);
    }

    cursor = XcursorImageLoadCursor(_glfw.x11.display, native);
    XcursorImageDestroy(native);

    return cursor;
}


//////////////////////////////////////////////////////////////////////////
//////                       GLFW platform API                      //////
//////////////////////////////////////////////////////////////////////////

int _glfwPlatformInit(void)
{
#if !defined(X_HAVE_UTF8_STRING)
    // HACK: If the current locale is "C" and the Xlib UTF-8 functions are
    //       unavailable, apply the environment's locale in the hope that it's
    //       both available and not "C"
    //       This is done because the "C" locale breaks wide character input,
    //       which is what we fall back on when UTF-8 support is missing
    if (strcmp(setlocale(LC_CTYPE, NULL), "C") == 0)
        setlocale(LC_CTYPE, "");
#endif

    XInitThreads();
    XrmInitialize();

    _glfw.x11.display = XOpenDisplay(NULL);
    if (!_glfw.x11.display)
    {
        const char* display = getenv("DISPLAY");
        if (display)
        {
            _glfwInputError(GLFW_PLATFORM_ERROR,
                            "X11: Failed to open display %s", display);
        }
        else
        {
            _glfwInputError(GLFW_PLATFORM_ERROR,
                            "X11: The DISPLAY environment variable is missing");
        }

        return GLFW_FALSE;
    }

    _glfw.x11.screen = DefaultScreen(_glfw.x11.display);
    _glfw.x11.root = RootWindow(_glfw.x11.display, _glfw.x11.screen);
    _glfw.x11.context = XUniqueContext();

    getSystemContentScale(&_glfw.x11.contentScaleX, &_glfw.x11.contentScaleY);

    if (!initExtensions())
        return GLFW_FALSE;

    _glfw.x11.helperWindowHandle = createHelperWindow();
    _glfw.x11.hiddenCursorHandle = createHiddenCursor();

    if (XSupportsLocale())
    {
        XSetLocaleModifiers("");

        _glfw.x11.im = XOpenIM(_glfw.x11.display, 0, NULL, NULL);
        if (_glfw.x11.im)
        {
            if (!hasUsableInputMethodStyle())
            {
                XCloseIM(_glfw.x11.im);
                _glfw.x11.im = NULL;
            }
        }
    }

#if defined(__linux__)
    if (!_glfwInitJoysticksLinux())
        return GLFW_FALSE;
#endif

    _glfwInitTimerPOSIX();

    _glfwPollMonitorsX11();
    return GLFW_TRUE;
}

void _glfwPlatformTerminate(void)
{
    if (_glfw.x11.helperWindowHandle)
    {
        if (XGetSelectionOwner(_glfw.x11.display, _glfw.x11.CLIPBOARD) ==
            _glfw.x11.helperWindowHandle)
        {
            _glfwPushSelectionToManagerX11();
        }

        XDestroyWindow(_glfw.x11.display, _glfw.x11.helperWindowHandle);
        _glfw.x11.helperWindowHandle = None;
    }

    if (_glfw.x11.hiddenCursorHandle)
    {
        XFreeCursor(_glfw.x11.display, _glfw.x11.hiddenCursorHandle);
        _glfw.x11.hiddenCursorHandle = (Cursor) 0;
    }

    free(_glfw.x11.primarySelectionString);
    free(_glfw.x11.clipboardString);

    if (_glfw.x11.im)
    {
        XCloseIM(_glfw.x11.im);
        _glfw.x11.im = NULL;
    }

    if (_glfw.x11.display)
    {
        XCloseDisplay(_glfw.x11.display);
        _glfw.x11.display = NULL;
    }

    if (_glfw.x11.x11xcb.handle)
    {
        _glfw_dlclose(_glfw.x11.x11xcb.handle);
        _glfw.x11.x11xcb.handle = NULL;
    }

    if (_glfw.x11.xcursor.handle)
    {
        _glfw_dlclose(_glfw.x11.xcursor.handle);
        _glfw.x11.xcursor.handle = NULL;
    }

    if (_glfw.x11.randr.handle)
    {
        _glfw_dlclose(_glfw.x11.randr.handle);
        _glfw.x11.randr.handle = NULL;
    }

    if (_glfw.x11.xinerama.handle)
    {
        _glfw_dlclose(_glfw.x11.xinerama.handle);
        _glfw.x11.xinerama.handle = NULL;
    }

    if (_glfw.x11.xrender.handle)
    {
        _glfw_dlclose(_glfw.x11.xrender.handle);
        _glfw.x11.xrender.handle = NULL;
    }

    if (_glfw.x11.vidmode.handle)
    {
        _glfw_dlclose(_glfw.x11.vidmode.handle);
        _glfw.x11.vidmode.handle = NULL;
    }

    if (_glfw.x11.xi.handle)
    {
        _glfw_dlclose(_glfw.x11.xi.handle);
        _glfw.x11.xi.handle = NULL;
    }

    // NOTE: These need to be unloaded after XCloseDisplay, as they register
    //       cleanup callbacks that get called by that function
    _glfwTerminateEGL();
    _glfwTerminateGLX();

#if defined(__linux__)
    _glfwTerminateJoysticksLinux();
#endif
}

const char* _glfwPlatformGetVersionString(void)
{
    return _GLFW_VERSION_NUMBER " X11 GLX EGL OSMesa"
#if defined(_POSIX_TIMERS) && defined(_POSIX_MONOTONIC_CLOCK)
        " clock_gettime"
#else
        " gettimeofday"
#endif
#if defined(__linux__)
        " evdev"
#endif
#if defined(_GLFW_BUILD_DLL)
        " shared"
#endif
        ;
}



==> figs/from-dave/deps/glfw/src/x11_monitor.c <==
//========================================================================
// GLFW 3.3 X11 - www.glfw.org
//------------------------------------------------------------------------
// Copyright (c) 2002-2006 Marcus Geelnard
// Copyright (c) 2006-2019 Camilla Löwy <elmindreda@glfw.org>
//
// This software is provided 'as-is', without any express or implied
// warranty. In no event will the authors be held liable for any damages
// arising from the use of this software.
//
// Permission is granted to anyone to use this software for any purpose,
// including commercial applications, and to alter it and redistribute it
// freely, subject to the following restrictions:
//
// 1. The origin of this software must not be misrepresented; you must not
//    claim that you wrote the original software. If you use this software
//    in a product, an acknowledgment in the product documentation would
//    be appreciated but is not required.
//
// 2. Altered source versions must be plainly marked as such, and must not
//    be misrepresented as being the original software.
//
// 3. This notice may not be removed or altered from any source
//    distribution.
//
//========================================================================
// It is fine to use C99 in this file because it will not be built with VS
//========================================================================

#include "internal.h"

#include <limits.h>
#include <stdlib.h>
#include <string.h>
#include <math.h>


// Check whether the display mode should be included in enumeration
//
static GLFWbool modeIsGood(const XRRModeInfo* mi)
{
    return (mi->modeFlags & RR_Interlace) == 0;
}

// Calculates the refresh rate, in Hz, from the specified RandR mode info
//
static int calculateRefreshRate(const XRRModeInfo* mi)
{
    if (mi->hTotal && mi->vTotal)
        return (int) round((double) mi->dotClock / ((double) mi->hTotal * (double) mi->vTotal));
    else
        return 0;
}

// Returns the mode info for a RandR mode XID
//
static const XRRModeInfo* getModeInfo(const XRRScreenResources* sr, RRMode id)
{
    for (int i = 0;  i < sr->nmode;  i++)
    {
        if (sr->modes[i].id == id)
            return sr->modes + i;
    }

    return NULL;
}

// Convert RandR mode info to GLFW video mode
//
static GLFWvidmode vidmodeFromModeInfo(const XRRModeInfo* mi,
                                       const XRRCrtcInfo* ci)
{
    GLFWvidmode mode;

    if (ci->rotation == RR_Rotate_90 || ci->rotation == RR_Rotate_270)
    {
        mode.width  = mi->height;
        mode.height = mi->width;
    }
    else
    {
        mode.width  = mi->width;
        mode.height = mi->height;
    }

    mode.refreshRate = calculateRefreshRate(mi);

    _glfwSplitBPP(DefaultDepth(_glfw.x11.display, _glfw.x11.screen),
                  &mode.redBits, &mode.greenBits, &mode.blueBits);

    return mode;
}


//////////////////////////////////////////////////////////////////////////
//////                       GLFW internal API                      //////
//////////////////////////////////////////////////////////////////////////

// Poll for changes in the set of connected monitors
//
void _glfwPollMonitorsX11(void)
{
    if (_glfw.x11.randr.available && !_glfw.x11.randr.monitorBroken)
    {
        int disconnectedCount, screenCount = 0;
        _GLFWmonitor** disconnected = NULL;
        XineramaScreenInfo* screens = NULL;
        XRRScreenResources* sr = XRRGetScreenResourcesCurrent(_glfw.x11.display,
                                                              _glfw.x11.root);
        RROutput primary = XRRGetOutputPrimary(_glfw.x11.display,
                                               _glfw.x11.root);

        if (_glfw.x11.xinerama.available)
            screens = XineramaQueryScreens(_glfw.x11.display, &screenCount);

        disconnectedCount = _glfw.monitorCount;
        if (disconnectedCount)
        {
            disconnected = calloc(_glfw.monitorCount, sizeof(_GLFWmonitor*));
            memcpy(disconnected,
                   _glfw.monitors,
                   _glfw.monitorCount * sizeof(_GLFWmonitor*));
        }

        for (int i = 0;  i < sr->noutput;  i++)
        {
            int j, type, widthMM, heightMM;

            XRROutputInfo* oi = XRRGetOutputInfo(_glfw.x11.display, sr, sr->outputs[i]);
            if (oi->connection != RR_Connected || oi->crtc == None)
            {
                XRRFreeOutputInfo(oi);
                continue;
            }

            for (j = 0;  j < disconnectedCount;  j++)
            {
                if (disconnected[j] &&
                    disconnected[j]->x11.output == sr->outputs[i])
                {
                    disconnected[j] = NULL;
                    break;
                }
            }

            if (j < disconnectedCount)
            {
                XRRFreeOutputInfo(oi);
                continue;
            }

            XRRCrtcInfo* ci = XRRGetCrtcInfo(_glfw.x11.display, sr, oi->crtc);
            if (ci->rotation == RR_Rotate_90 || ci->rotation == RR_Rotate_270)
            {
                widthMM  = oi->mm_height;
                heightMM = oi->mm_width;
            }
            else
            {
                widthMM  = oi->mm_width;
                heightMM = oi->mm_height;
            }

            if (widthMM <= 0 || heightMM <= 0)
            {
                // HACK: If RandR does not provide a physical size, assume the
                //       X11 default 96 DPI and calcuate from the CRTC viewport
                // NOTE: These members are affected by rotation, unlike the mode
                //       info and output info members
                widthMM  = (int) (ci->width * 25.4f / 96.f);
                heightMM = (int) (ci->height * 25.4f / 96.f);
            }

            _GLFWmonitor* monitor = _glfwAllocMonitor(oi->name, widthMM, heightMM);
            monitor->x11.output = sr->outputs[i];
            monitor->x11.crtc   = oi->crtc;

            for (j = 0;  j < screenCount;  j++)
            {
                if (screens[j].x_org == ci->x &&
                    screens[j].y_org == ci->y &&
                    screens[j].width == ci->width &&
                    screens[j].height == ci->height)
                {
                    monitor->x11.index = j;
                    break;
                }
            }

            if (monitor->x11.output == primary)
                type = _GLFW_INSERT_FIRST;
            else
                type = _GLFW_INSERT_LAST;

            _glfwInputMonitor(monitor, GLFW_CONNECTED, type);

            XRRFreeOutputInfo(oi);
            XRRFreeCrtcInfo(ci);
        }

        XRRFreeScreenResources(sr);

        if (screens)
            XFree(screens);

        for (int i = 0;  i < disconnectedCount;  i++)
        {
            if (disconnected[i])
                _glfwInputMonitor(disconnected[i], GLFW_DISCONNECTED, 0);
        }

        free(disconnected);
    }
    else
    {
        const int widthMM = DisplayWidthMM(_glfw.x11.display, _glfw.x11.screen);
        const int heightMM = DisplayHeightMM(_glfw.x11.display, _glfw.x11.screen);

        _glfwInputMonitor(_glfwAllocMonitor("Display", widthMM, heightMM),
                          GLFW_CONNECTED,
                          _GLFW_INSERT_FIRST);
    }
}

// Set the current video mode for the specified monitor
//
void _glfwSetVideoModeX11(_GLFWmonitor* monitor, const GLFWvidmode* desired)
{
    if (_glfw.x11.randr.available && !_glfw.x11.randr.monitorBroken)
    {
        GLFWvidmode current;
        RRMode native = None;

        const GLFWvidmode* best = _glfwChooseVideoMode(monitor, desired);
        _glfwPlatformGetVideoMode(monitor, &current);
        if (_glfwCompareVideoModes(&current, best) == 0)
            return;

        XRRScreenResources* sr =
            XRRGetScreenResourcesCurrent(_glfw.x11.display, _glfw.x11.root);
        XRRCrtcInfo* ci = XRRGetCrtcInfo(_glfw.x11.display, sr, monitor->x11.crtc);
        XRROutputInfo* oi = XRRGetOutputInfo(_glfw.x11.display, sr, monitor->x11.output);

        for (int i = 0;  i < oi->nmode;  i++)
        {
            const XRRModeInfo* mi = getModeInfo(sr, oi->modes[i]);
            if (!modeIsGood(mi))
                continue;

            const GLFWvidmode mode = vidmodeFromModeInfo(mi, ci);
            if (_glfwCompareVideoModes(best, &mode) == 0)
            {
                native = mi->id;
                break;
            }
        }

        if (native)
        {
            if (monitor->x11.oldMode == None)
                monitor->x11.oldMode = ci->mode;

            XRRSetCrtcConfig(_glfw.x11.display,
                             sr, monitor->x11.crtc,
                             CurrentTime,
                             ci->x, ci->y,
                             native,
                             ci->rotation,
                             ci->outputs,
                             ci->noutput);
        }

        XRRFreeOutputInfo(oi);
        XRRFreeCrtcInfo(ci);
        XRRFreeScreenResources(sr);
    }
}

// Restore the saved (original) video mode for the specified monitor
//
void _glfwRestoreVideoModeX11(_GLFWmonitor* monitor)
{
    if (_glfw.x11.randr.available && !_glfw.x11.randr.monitorBroken)
    {
        if (monitor->x11.oldMode == None)
            return;

        XRRScreenResources* sr =
            XRRGetScreenResourcesCurrent(_glfw.x11.display, _glfw.x11.root);
        XRRCrtcInfo* ci = XRRGetCrtcInfo(_glfw.x11.display, sr, monitor->x11.crtc);

        XRRSetCrtcConfig(_glfw.x11.display,
                         sr, monitor->x11.crtc,
                         CurrentTime,
                         ci->x, ci->y,
                         monitor->x11.oldMode,
                         ci->rotation,
                         ci->outputs,
                         ci->noutput);

        XRRFreeCrtcInfo(ci);
        XRRFreeScreenResources(sr);

        monitor->x11.oldMode = None;
    }
}


//////////////////////////////////////////////////////////////////////////
//////                       GLFW platform API                      //////
//////////////////////////////////////////////////////////////////////////

void _glfwPlatformFreeMonitor(_GLFWmonitor* monitor)
{
}

void _glfwPlatformGetMonitorPos(_GLFWmonitor* monitor, int* xpos, int* ypos)
{
    if (_glfw.x11.randr.available && !_glfw.x11.randr.monitorBroken)
    {
        XRRScreenResources* sr =
            XRRGetScreenResourcesCurrent(_glfw.x11.display, _glfw.x11.root);
        XRRCrtcInfo* ci = XRRGetCrtcInfo(_glfw.x11.display, sr, monitor->x11.crtc);

        if (ci)
        {
            if (xpos)
                *xpos = ci->x;
            if (ypos)
                *ypos = ci->y;

            XRRFreeCrtcInfo(ci);
        }

        XRRFreeScreenResources(sr);
    }
}

void _glfwPlatformGetMonitorContentScale(_GLFWmonitor* monitor,
                                         float* xscale, float* yscale)
{
    if (xscale)
        *xscale = _glfw.x11.contentScaleX;
    if (yscale)
        *yscale = _glfw.x11.contentScaleY;
}

void _glfwPlatformGetMonitorWorkarea(_GLFWmonitor* monitor, int* xpos, int* ypos, int* width, int* height)
{
    int areaX = 0, areaY = 0, areaWidth = 0, areaHeight = 0;

    if (_glfw.x11.randr.available && !_glfw.x11.randr.monitorBroken)
    {
        XRRScreenResources* sr =
            XRRGetScreenResourcesCurrent(_glfw.x11.display, _glfw.x11.root);
        XRRCrtcInfo* ci = XRRGetCrtcInfo(_glfw.x11.display, sr, monitor->x11.crtc);

        areaX = ci->x;
        areaY = ci->y;

        const XRRModeInfo* mi = getModeInfo(sr, ci->mode);

        if (ci->rotation == RR_Rotate_90 || ci->rotation == RR_Rotate_270)
        {
            areaWidth  = mi->height;
            areaHeight = mi->width;
        }
        else
        {
            areaWidth  = mi->width;
            areaHeight = mi->height;
        }

        XRRFreeCrtcInfo(ci);
        XRRFreeScreenResources(sr);
    }
    else
    {
        areaWidth  = DisplayWidth(_glfw.x11.display, _glfw.x11.screen);
        areaHeight = DisplayHeight(_glfw.x11.display, _glfw.x11.screen);
    }

    if (_glfw.x11.NET_WORKAREA && _glfw.x11.NET_CURRENT_DESKTOP)
    {
        Atom* extents = NULL;
        Atom* desktop = NULL;
        const unsigned long extentCount =
            _glfwGetWindowPropertyX11(_glfw.x11.root,
                                      _glfw.x11.NET_WORKAREA,
                                      XA_CARDINAL,
                                      (unsigned char**) &extents);

        if (_glfwGetWindowPropertyX11(_glfw.x11.root,
                                      _glfw.x11.NET_CURRENT_DESKTOP,
                                      XA_CARDINAL,
                                      (unsigned char**) &desktop) > 0)
        {
            if (extentCount >= 4 && *desktop < extentCount / 4)
            {
                const int globalX = extents[*desktop * 4 + 0];
                const int globalY = extents[*desktop * 4 + 1];
                const int globalWidth  = extents[*desktop * 4 + 2];
                const int globalHeight = extents[*desktop * 4 + 3];

                if (areaX < globalX)
                {
                    areaWidth -= globalX - areaX;
                    areaX = globalX;
                }

                if (areaY < globalY)
                {
                    areaHeight -= globalY - areaY;
                    areaY = globalY;
                }

                if (areaX + areaWidth > globalX + globalWidth)
                    areaWidth = globalX - areaX + globalWidth;
                if (areaY + areaHeight > globalY + globalHeight)
                    areaHeight = globalY - areaY + globalHeight;
            }
        }

        if (extents)
            XFree(extents);
        if (desktop)
            XFree(desktop);
    }

    if (xpos)
        *xpos = areaX;
    if (ypos)
        *ypos = areaY;
    if (width)
        *width = areaWidth;
    if (height)
        *height = areaHeight;
}

GLFWvidmode* _glfwPlatformGetVideoModes(_GLFWmonitor* monitor, int* count)
{
    GLFWvidmode* result;

    *count = 0;

    if (_glfw.x11.randr.available && !_glfw.x11.randr.monitorBroken)
    {
        XRRScreenResources* sr =
            XRRGetScreenResourcesCurrent(_glfw.x11.display, _glfw.x11.root);
        XRRCrtcInfo* ci = XRRGetCrtcInfo(_glfw.x11.display, sr, monitor->x11.crtc);
        XRROutputInfo* oi = XRRGetOutputInfo(_glfw.x11.display, sr, monitor->x11.output);

        result = calloc(oi->nmode, sizeof(GLFWvidmode));

        for (int i = 0;  i < oi->nmode;  i++)
        {
            const XRRModeInfo* mi = getModeInfo(sr, oi->modes[i]);
            if (!modeIsGood(mi))
                continue;

            const GLFWvidmode mode = vidmodeFromModeInfo(mi, ci);
            int j;

            for (j = 0;  j < *count;  j++)
            {
                if (_glfwCompareVideoModes(result + j, &mode) == 0)
                    break;
            }

            // Skip duplicate modes
            if (j < *count)
                continue;

            (*count)++;
            result[*count - 1] = mode;
        }

        XRRFreeOutputInfo(oi);
        XRRFreeCrtcInfo(ci);
        XRRFreeScreenResources(sr);
    }
    else
    {
        *count = 1;
        result = calloc(1, sizeof(GLFWvidmode));
        _glfwPlatformGetVideoMode(monitor, result);
    }

    return result;
}

void _glfwPlatformGetVideoMode(_GLFWmonitor* monitor, GLFWvidmode* mode)
{
    if (_glfw.x11.randr.available && !_glfw.x11.randr.monitorBroken)
    {
        XRRScreenResources* sr =
            XRRGetScreenResourcesCurrent(_glfw.x11.display, _glfw.x11.root);
        XRRCrtcInfo* ci = XRRGetCrtcInfo(_glfw.x11.display, sr, monitor->x11.crtc);

        if (ci)
        {
            const XRRModeInfo* mi = getModeInfo(sr, ci->mode);
            if (mi)  // mi can be NULL if the monitor has been disconnected
                *mode = vidmodeFromModeInfo(mi, ci);

            XRRFreeCrtcInfo(ci);
        }

        XRRFreeScreenResources(sr);
    }
    else
    {
        mode->width = DisplayWidth(_glfw.x11.display, _glfw.x11.screen);
        mode->height = DisplayHeight(_glfw.x11.display, _glfw.x11.screen);
        mode->refreshRate = 0;

        _glfwSplitBPP(DefaultDepth(_glfw.x11.display, _glfw.x11.screen),
                      &mode->redBits, &mode->greenBits, &mode->blueBits);
    }
}

GLFWbool _glfwPlatformGetGammaRamp(_GLFWmonitor* monitor, GLFWgammaramp* ramp)
{
    if (_glfw.x11.randr.available && !_glfw.x11.randr.gammaBroken)
    {
        const size_t size = XRRGetCrtcGammaSize(_glfw.x11.display,
                                                monitor->x11.crtc);
        XRRCrtcGamma* gamma = XRRGetCrtcGamma(_glfw.x11.display,
                                              monitor->x11.crtc);

        _glfwAllocGammaArrays(ramp, size);

        memcpy(ramp->red,   gamma->red,   size * sizeof(unsigned short));
        memcpy(ramp->green, gamma->green, size * sizeof(unsigned short));
        memcpy(ramp->blue,  gamma->blue,  size * sizeof(unsigned short));

        XRRFreeGamma(gamma);
        return GLFW_TRUE;
    }
    else if (_glfw.x11.vidmode.available)
    {
        int size;
        XF86VidModeGetGammaRampSize(_glfw.x11.display, _glfw.x11.screen, &size);

        _glfwAllocGammaArrays(ramp, size);

        XF86VidModeGetGammaRamp(_glfw.x11.display,
                                _glfw.x11.screen,
                                ramp->size, ramp->red, ramp->green, ramp->blue);
        return GLFW_TRUE;
    }
    else
    {
        _glfwInputError(GLFW_PLATFORM_ERROR,
                        "X11: Gamma ramp access not supported by server");
        return GLFW_FALSE;
    }
}

void _glfwPlatformSetGammaRamp(_GLFWmonitor* monitor, const GLFWgammaramp* ramp)
{
    if (_glfw.x11.randr.available && !_glfw.x11.randr.gammaBroken)
    {
        if (XRRGetCrtcGammaSize(_glfw.x11.display, monitor->x11.crtc) != ramp->size)
        {
            _glfwInputError(GLFW_PLATFORM_ERROR,
                            "X11: Gamma ramp size must match current ramp size");
            return;
        }

        XRRCrtcGamma* gamma = XRRAllocGamma(ramp->size);

        memcpy(gamma->red,   ramp->red,   ramp->size * sizeof(unsigned short));
        memcpy(gamma->green, ramp->green, ramp->size * sizeof(unsigned short));
        memcpy(gamma->blue,  ramp->blue,  ramp->size * sizeof(unsigned short));

        XRRSetCrtcGamma(_glfw.x11.display, monitor->x11.crtc, gamma);
        XRRFreeGamma(gamma);
    }
    else if (_glfw.x11.vidmode.available)
    {
        XF86VidModeSetGammaRamp(_glfw.x11.display,
                                _glfw.x11.screen,
                                ramp->size,
                                (unsigned short*) ramp->red,
                                (unsigned short*) ramp->green,
                                (unsigned short*) ramp->blue);
    }
    else
    {
        _glfwInputError(GLFW_PLATFORM_ERROR,
                        "X11: Gamma ramp access not supported by server");
    }
}


//////////////////////////////////////////////////////////////////////////
//////                        GLFW native API                       //////
//////////////////////////////////////////////////////////////////////////

GLFWAPI RRCrtc glfwGetX11Adapter(GLFWmonitor* handle)
{
    _GLFWmonitor* monitor = (_GLFWmonitor*) handle;
    _GLFW_REQUIRE_INIT_OR_RETURN(None);
    return monitor->x11.crtc;
}

GLFWAPI RROutput glfwGetX11Monitor(GLFWmonitor* handle)
{
    _GLFWmonitor* monitor = (_GLFWmonitor*) handle;
    _GLFW_REQUIRE_INIT_OR_RETURN(None);
    return monitor->x11.output;
}



==> figs/from-dave/deps/glfw/src/x11_platform.h <==
//========================================================================
// GLFW 3.3 X11 - www.glfw.org
//------------------------------------------------------------------------
// Copyright (c) 2002-2006 Marcus Geelnard
// Copyright (c) 2006-2019 Camilla Löwy <elmindreda@glfw.org>
//
// This software is provided 'as-is', without any express or implied
// warranty. In no event will the authors be held liable for any damages
// arising from the use of this software.
//
// Permission is granted to anyone to use this software for any purpose,
// including commercial applications, and to alter it and redistribute it
// freely, subject to the following restrictions:
//
// 1. The origin of this software must not be misrepresented; you must not
//    claim that you wrote the original software. If you use this software
//    in a product, an acknowledgment in the product documentation would
//    be appreciated but is not required.
//
// 2. Altered source versions must be plainly marked as such, and must not
//    be misrepresented as being the original software.
//
// 3. This notice may not be removed or altered from any source
//    distribution.
//
//========================================================================

#include <unistd.h>
#include <signal.h>
#include <stdint.h>
#include <dlfcn.h>

#include <X11/Xlib.h>
#include <X11/keysym.h>
#include <X11/Xatom.h>
#include <X11/Xcursor/Xcursor.h>

// The XRandR extension provides mode setting and gamma control
#include <X11/extensions/Xrandr.h>

// The Xkb extension provides improved keyboard support
#include <X11/XKBlib.h>

// The Xinerama extension provides legacy monitor indices
#include <X11/extensions/Xinerama.h>

// The XInput extension provides raw mouse motion input
#include <X11/extensions/XInput2.h>

typedef XRRCrtcGamma* (* PFN_XRRAllocGamma)(int);
typedef void (* PFN_XRRFreeCrtcInfo)(XRRCrtcInfo*);
typedef void (* PFN_XRRFreeGamma)(XRRCrtcGamma*);
typedef void (* PFN_XRRFreeOutputInfo)(XRROutputInfo*);
typedef void (* PFN_XRRFreeScreenResources)(XRRScreenResources*);
typedef XRRCrtcGamma* (* PFN_XRRGetCrtcGamma)(Display*,RRCrtc);
typedef int (* PFN_XRRGetCrtcGammaSize)(Display*,RRCrtc);
typedef XRRCrtcInfo* (* PFN_XRRGetCrtcInfo) (Display*,XRRScreenResources*,RRCrtc);
typedef XRROutputInfo* (* PFN_XRRGetOutputInfo)(Display*,XRRScreenResources*,RROutput);
typedef RROutput (* PFN_XRRGetOutputPrimary)(Display*,Window);
typedef XRRScreenResources* (* PFN_XRRGetScreenResourcesCurrent)(Display*,Window);
typedef Bool (* PFN_XRRQueryExtension)(Display*,int*,int*);
typedef Status (* PFN_XRRQueryVersion)(Display*,int*,int*);
typedef void (* PFN_XRRSelectInput)(Display*,Window,int);
typedef Status (* PFN_XRRSetCrtcConfig)(Display*,XRRScreenResources*,RRCrtc,Time,int,int,RRMode,Rotation,RROutput*,int);
typedef void (* PFN_XRRSetCrtcGamma)(Display*,RRCrtc,XRRCrtcGamma*);
typedef int (* PFN_XRRUpdateConfiguration)(XEvent*);
#define XRRAllocGamma _glfw.x11.randr.AllocGamma
#define XRRFreeCrtcInfo _glfw.x11.randr.FreeCrtcInfo
#define XRRFreeGamma _glfw.x11.randr.FreeGamma
#define XRRFreeOutputInfo _glfw.x11.randr.FreeOutputInfo
#define XRRFreeScreenResources _glfw.x11.randr.FreeScreenResources
#define XRRGetCrtcGamma _glfw.x11.randr.GetCrtcGamma
#define XRRGetCrtcGammaSize _glfw.x11.randr.GetCrtcGammaSize
#define XRRGetCrtcInfo _glfw.x11.randr.GetCrtcInfo
#define XRRGetOutputInfo _glfw.x11.randr.GetOutputInfo
#define XRRGetOutputPrimary _glfw.x11.randr.GetOutputPrimary
#define XRRGetScreenResourcesCurrent _glfw.x11.randr.GetScreenResourcesCurrent
#define XRRQueryExtension _glfw.x11.randr.QueryExtension
#define XRRQueryVersion _glfw.x11.randr.QueryVersion
#define XRRSelectInput _glfw.x11.randr.SelectInput
#define XRRSetCrtcConfig _glfw.x11.randr.SetCrtcConfig
#define XRRSetCrtcGamma _glfw.x11.randr.SetCrtcGamma
#define XRRUpdateConfiguration _glfw.x11.randr.UpdateConfiguration

typedef XcursorImage* (* PFN_XcursorImageCreate)(int,int);
typedef void (* PFN_XcursorImageDestroy)(XcursorImage*);
typedef Cursor (* PFN_XcursorImageLoadCursor)(Display*,const XcursorImage*);
#define XcursorImageCreate _glfw.x11.xcursor.ImageCreate
#define XcursorImageDestroy _glfw.x11.xcursor.ImageDestroy
#define XcursorImageLoadCursor _glfw.x11.xcursor.ImageLoadCursor

typedef Bool (* PFN_XineramaIsActive)(Display*);
typedef Bool (* PFN_XineramaQueryExtension)(Display*,int*,int*);
typedef XineramaScreenInfo* (* PFN_XineramaQueryScreens)(Display*,int*);
#define XineramaIsActive _glfw.x11.xinerama.IsActive
#define XineramaQueryExtension _glfw.x11.xinerama.QueryExtension
#define XineramaQueryScreens _glfw.x11.xinerama.QueryScreens

typedef XID xcb_window_t;
typedef XID xcb_visualid_t;
typedef struct xcb_connection_t xcb_connection_t;
typedef xcb_connection_t* (* PFN_XGetXCBConnection)(Display*);
#define XGetXCBConnection _glfw.x11.x11xcb.GetXCBConnection

typedef Bool (* PFN_XF86VidModeQueryExtension)(Display*,int*,int*);
typedef Bool (* PFN_XF86VidModeGetGammaRamp)(Display*,int,int,unsigned short*,unsigned short*,unsigned short*);
typedef Bool (* PFN_XF86VidModeSetGammaRamp)(Display*,int,int,unsigned short*,unsigned short*,unsigned short*);
typedef Bool (* PFN_XF86VidModeGetGammaRampSize)(Display*,int,int*);
#define XF86VidModeQueryExtension _glfw.x11.vidmode.QueryExtension
#define XF86VidModeGetGammaRamp _glfw.x11.vidmode.GetGammaRamp
#define XF86VidModeSetGammaRamp _glfw.x11.vidmode.SetGammaRamp
#define XF86VidModeGetGammaRampSize _glfw.x11.vidmode.GetGammaRampSize

typedef Status (* PFN_XIQueryVersion)(Display*,int*,int*);
typedef int (* PFN_XISelectEvents)(Display*,Window,XIEventMask*,int);
#define XIQueryVersion _glfw.x11.xi.QueryVersion
#define XISelectEvents _glfw.x11.xi.SelectEvents

typedef Bool (* PFN_XRenderQueryExtension)(Display*,int*,int*);
typedef Status (* PFN_XRenderQueryVersion)(Display*dpy,int*,int*);
typedef XRenderPictFormat* (* PFN_XRenderFindVisualFormat)(Display*,Visual const*);
#define XRenderQueryExtension _glfw.x11.xrender.QueryExtension
#define XRenderQueryVersion _glfw.x11.xrender.QueryVersion
#define XRenderFindVisualFormat _glfw.x11.xrender.FindVisualFormat

typedef VkFlags VkXlibSurfaceCreateFlagsKHR;
typedef VkFlags VkXcbSurfaceCreateFlagsKHR;

typedef struct VkXlibSurfaceCreateInfoKHR
{
    VkStructureType             sType;
    const void*                 pNext;
    VkXlibSurfaceCreateFlagsKHR flags;
    Display*                    dpy;
    Window                      window;
} VkXlibSurfaceCreateInfoKHR;

typedef struct VkXcbSurfaceCreateInfoKHR
{
    VkStructureType             sType;
    const void*                 pNext;
    VkXcbSurfaceCreateFlagsKHR  flags;
    xcb_connection_t*           connection;
    xcb_window_t                window;
} VkXcbSurfaceCreateInfoKHR;

typedef VkResult (APIENTRY *PFN_vkCreateXlibSurfaceKHR)(VkInstance,const VkXlibSurfaceCreateInfoKHR*,const VkAllocationCallbacks*,VkSurfaceKHR*);
typedef VkBool32 (APIENTRY *PFN_vkGetPhysicalDeviceXlibPresentationSupportKHR)(VkPhysicalDevice,uint32_t,Display*,VisualID);
typedef VkResult (APIENTRY *PFN_vkCreateXcbSurfaceKHR)(VkInstance,const VkXcbSurfaceCreateInfoKHR*,const VkAllocationCallbacks*,VkSurfaceKHR*);
typedef VkBool32 (APIENTRY *PFN_vkGetPhysicalDeviceXcbPresentationSupportKHR)(VkPhysicalDevice,uint32_t,xcb_connection_t*,xcb_visualid_t);

#include "posix_thread.h"
#include "posix_time.h"
#include "xkb_unicode.h"
#include "glx_context.h"
#include "egl_context.h"
#include "osmesa_context.h"
#if defined(__linux__)
#include "linux_joystick.h"
#else
#include "null_joystick.h"
#endif

#define _glfw_dlopen(name) dlopen(name, RTLD_LAZY | RTLD_LOCAL)
#define _glfw_dlclose(handle) dlclose(handle)
#define _glfw_dlsym(handle, name) dlsym(handle, name)

#define _GLFW_EGL_NATIVE_WINDOW  ((EGLNativeWindowType) window->x11.handle)
#define _GLFW_EGL_NATIVE_DISPLAY ((EGLNativeDisplayType) _glfw.x11.display)

#define _GLFW_PLATFORM_WINDOW_STATE         _GLFWwindowX11  x11
#define _GLFW_PLATFORM_LIBRARY_WINDOW_STATE _GLFWlibraryX11 x11
#define _GLFW_PLATFORM_MONITOR_STATE        _GLFWmonitorX11 x11
#define _GLFW_PLATFORM_CURSOR_STATE         _GLFWcursorX11  x11


// X11-specific per-window data
//
typedef struct _GLFWwindowX11
{
    Colormap        colormap;
    Window          handle;
    Window          parent;
    XIC             ic;

    GLFWbool        overrideRedirect;
    GLFWbool        iconified;
    GLFWbool        maximized;

    // Whether the visual supports framebuffer transparency
    GLFWbool        transparent;

    // Cached position and size used to filter out duplicate events
    int             width, height;
    int             xpos, ypos;

    // The last received cursor position, regardless of source
    int             lastCursorPosX, lastCursorPosY;
    // The last position the cursor was warped to by GLFW
    int             warpCursorPosX, warpCursorPosY;

    // The time of the last KeyPress event
    Time            lastKeyTime;

} _GLFWwindowX11;

// X11-specific global data
//
typedef struct _GLFWlibraryX11
{
    Display*        display;
    int             screen;
    Window          root;

    // System content scale
    float           contentScaleX, contentScaleY;
    // Helper window for IPC
    Window          helperWindowHandle;
    // Invisible cursor for hidden cursor mode
    Cursor          hiddenCursorHandle;
    // Context for mapping window XIDs to _GLFWwindow pointers
    XContext        context;
    // XIM input method
    XIM             im;
    // Most recent error code received by X error handler
    int             errorCode;
    // Primary selection string (while the primary selection is owned)
    char*           primarySelectionString;
    // Clipboard string (while the selection is owned)
    char*           clipboardString;
    // Key name string
    char            keynames[GLFW_KEY_LAST + 1][5];
    // X11 keycode to GLFW key LUT
    short int       keycodes[256];
    // GLFW key to X11 keycode LUT
    short int       scancodes[GLFW_KEY_LAST + 1];
    // Where to place the cursor when re-enabled
    double          restoreCursorPosX, restoreCursorPosY;
    // The window whose disabled cursor mode is active
    _GLFWwindow*    disabledCursorWindow;

    // Window manager atoms
    Atom            NET_SUPPORTED;
    Atom            NET_SUPPORTING_WM_CHECK;
    Atom            WM_PROTOCOLS;
    Atom            WM_STATE;
    Atom            WM_DELETE_WINDOW;
    Atom            NET_WM_NAME;
    Atom            NET_WM_ICON_NAME;
    Atom            NET_WM_ICON;
    Atom            NET_WM_PID;
    Atom            NET_WM_PING;
    Atom            NET_WM_WINDOW_TYPE;
    Atom            NET_WM_WINDOW_TYPE_NORMAL;
    Atom            NET_WM_STATE;
    Atom            NET_WM_STATE_ABOVE;
    Atom            NET_WM_STATE_FULLSCREEN;
    Atom            NET_WM_STATE_MAXIMIZED_VERT;
    Atom            NET_WM_STATE_MAXIMIZED_HORZ;
    Atom            NET_WM_STATE_DEMANDS_ATTENTION;
    Atom            NET_WM_BYPASS_COMPOSITOR;
    Atom            NET_WM_FULLSCREEN_MONITORS;
    Atom            NET_WM_WINDOW_OPACITY;
    Atom            NET_WM_CM_Sx;
    Atom            NET_WORKAREA;
    Atom            NET_CURRENT_DESKTOP;
    Atom            NET_ACTIVE_WINDOW;
    Atom            NET_FRAME_EXTENTS;
    Atom            NET_REQUEST_FRAME_EXTENTS;
    Atom            MOTIF_WM_HINTS;

    // Xdnd (drag and drop) atoms
    Atom            XdndAware;
    Atom            XdndEnter;
    Atom            XdndPosition;
    Atom            XdndStatus;
    Atom            XdndActionCopy;
    Atom            XdndDrop;
    Atom            XdndFinished;
    Atom            XdndSelection;
    Atom            XdndTypeList;
    Atom            text_uri_list;

    // Selection (clipboard) atoms
    Atom            TARGETS;
    Atom            MULTIPLE;
    Atom            INCR;
    Atom            CLIPBOARD;
    Atom            PRIMARY;
    Atom            CLIPBOARD_MANAGER;
    Atom            SAVE_TARGETS;
    Atom            NULL_;
    Atom            UTF8_STRING;
    Atom            COMPOUND_STRING;
    Atom            ATOM_PAIR;
    Atom            GLFW_SELECTION;

    struct {
        GLFWbool    available;
        void*       handle;
        int         eventBase;
        int         errorBase;
        int         major;
        int         minor;
        GLFWbool    gammaBroken;
        GLFWbool    monitorBroken;
        PFN_XRRAllocGamma AllocGamma;
        PFN_XRRFreeCrtcInfo FreeCrtcInfo;
        PFN_XRRFreeGamma FreeGamma;
        PFN_XRRFreeOutputInfo FreeOutputInfo;
        PFN_XRRFreeScreenResources FreeScreenResources;
        PFN_XRRGetCrtcGamma GetCrtcGamma;
        PFN_XRRGetCrtcGammaSize GetCrtcGammaSize;
        PFN_XRRGetCrtcInfo GetCrtcInfo;
        PFN_XRRGetOutputInfo GetOutputInfo;
        PFN_XRRGetOutputPrimary GetOutputPrimary;
        PFN_XRRGetScreenResourcesCurrent GetScreenResourcesCurrent;
        PFN_XRRQueryExtension QueryExtension;
        PFN_XRRQueryVersion QueryVersion;
        PFN_XRRSelectInput SelectInput;
        PFN_XRRSetCrtcConfig SetCrtcConfig;
        PFN_XRRSetCrtcGamma SetCrtcGamma;
        PFN_XRRUpdateConfiguration UpdateConfiguration;
    } randr;

    struct {
        GLFWbool     available;
        GLFWbool     detectable;
        int          majorOpcode;
        int          eventBase;
        int          errorBase;
        int          major;
        int          minor;
        unsigned int group;
    } xkb;

    struct {
        int         count;
        int         timeout;
        int         interval;
        int         blanking;
        int         exposure;
    } saver;

    struct {
        int         version;
        Window      source;
        Atom        format;
    } xdnd;

    struct {
        void*       handle;
        PFN_XcursorImageCreate ImageCreate;
        PFN_XcursorImageDestroy ImageDestroy;
        PFN_XcursorImageLoadCursor ImageLoadCursor;
    } xcursor;

    struct {
        GLFWbool    available;
        void*       handle;
        int         major;
        int         minor;
        PFN_XineramaIsActive IsActive;
        PFN_XineramaQueryExtension QueryExtension;
        PFN_XineramaQueryScreens QueryScreens;
    } xinerama;

    struct {
        void*       handle;
        PFN_XGetXCBConnection GetXCBConnection;
    } x11xcb;

    struct {
        GLFWbool    available;
        void*       handle;
        int         eventBase;
        int         errorBase;
        PFN_XF86VidModeQueryExtension QueryExtension;
        PFN_XF86VidModeGetGammaRamp GetGammaRamp;
        PFN_XF86VidModeSetGammaRamp SetGammaRamp;
        PFN_XF86VidModeGetGammaRampSize GetGammaRampSize;
    } vidmode;

    struct {
        GLFWbool    available;
        void*       handle;
        int         majorOpcode;
        int         eventBase;
        int         errorBase;
        int         major;
        int         minor;
        PFN_XIQueryVersion QueryVersion;
        PFN_XISelectEvents SelectEvents;
    } xi;

    struct {
        GLFWbool    available;
        void*       handle;
        int         major;
        int         minor;
        int         eventBase;
        int         errorBase;
        PFN_XRenderQueryExtension QueryExtension;
        PFN_XRenderQueryVersion QueryVersion;
        PFN_XRenderFindVisualFormat FindVisualFormat;
    } xrender;

} _GLFWlibraryX11;

// X11-specific per-monitor data
//
typedef struct _GLFWmonitorX11
{
    RROutput        output;
    RRCrtc          crtc;
    RRMode          oldMode;

    // Index of corresponding Xinerama screen,
    // for EWMH full screen window placement
    int             index;

} _GLFWmonitorX11;

// X11-specific per-cursor data
//
typedef struct _GLFWcursorX11
{
    Cursor handle;

} _GLFWcursorX11;


void _glfwPollMonitorsX11(void);
void _glfwSetVideoModeX11(_GLFWmonitor* monitor, const GLFWvidmode* desired);
void _glfwRestoreVideoModeX11(_GLFWmonitor* monitor);

Cursor _glfwCreateCursorX11(const GLFWimage* image, int xhot, int yhot);

unsigned long _glfwGetWindowPropertyX11(Window window,
                                        Atom property,
                                        Atom type,
                                        unsigned char** value);
GLFWbool _glfwIsVisualTransparentX11(Visual* visual);

void _glfwGrabErrorHandlerX11(void);
void _glfwReleaseErrorHandlerX11(void);
void _glfwInputErrorX11(int error, const char* message);

void _glfwPushSelectionToManagerX11(void);



==> figs/from-dave/deps/glfw/src/x11_window.c <==
//========================================================================
// GLFW 3.3 X11 - www.glfw.org
//------------------------------------------------------------------------
// Copyright (c) 2002-2006 Marcus Geelnard
// Copyright (c) 2006-2019 Camilla Löwy <elmindreda@glfw.org>
//
// This software is provided 'as-is', without any express or implied
// warranty. In no event will the authors be held liable for any damages
// arising from the use of this software.
//
// Permission is granted to anyone to use this software for any purpose,
// including commercial applications, and to alter it and redistribute it
// freely, subject to the following restrictions:
//
// 1. The origin of this software must not be misrepresented; you must not
//    claim that you wrote the original software. If you use this software
//    in a product, an acknowledgment in the product documentation would
//    be appreciated but is not required.
//
// 2. Altered source versions must be plainly marked as such, and must not
//    be misrepresented as being the original software.
//
// 3. This notice may not be removed or altered from any source
//    distribution.
//
//========================================================================
// It is fine to use C99 in this file because it will not be built with VS
//========================================================================

#include "internal.h"

#include <X11/cursorfont.h>
#include <X11/Xmd.h>

#include <sys/select.h>

#include <string.h>
#include <stdio.h>
#include <stdlib.h>
#include <limits.h>
#include <errno.h>
#include <assert.h>

// Action for EWMH client messages
#define _NET_WM_STATE_REMOVE        0
#define _NET_WM_STATE_ADD           1
#define _NET_WM_STATE_TOGGLE        2

// Additional mouse button names for XButtonEvent
#define Button6            6
#define Button7            7

// Motif WM hints flags
#define MWM_HINTS_DECORATIONS   2
#define MWM_DECOR_ALL           1

#define _GLFW_XDND_VERSION 5


// Wait for data to arrive using select
// This avoids blocking other threads via the per-display Xlib lock that also
// covers GLX functions
//
static GLFWbool waitForEvent(double* timeout)
{
    fd_set fds;
    const int fd = ConnectionNumber(_glfw.x11.display);
    int count = fd + 1;

#if defined(__linux__)
    if (_glfw.linjs.inotify > fd)
        count = _glfw.linjs.inotify + 1;
#endif
    for (;;)
    {
        FD_ZERO(&fds);
        FD_SET(fd, &fds);
#if defined(__linux__)
        if (_glfw.linjs.inotify > 0)
            FD_SET(_glfw.linjs.inotify, &fds);
#endif

        if (timeout)
        {
            const long seconds = (long) *timeout;
            const long microseconds = (long) ((*timeout - seconds) * 1e6);
            struct timeval tv = { seconds, microseconds };
            const uint64_t base = _glfwPlatformGetTimerValue();

            const int result = select(count, &fds, NULL, NULL, &tv);
            const int error = errno;

            *timeout -= (_glfwPlatformGetTimerValue() - base) /
                (double) _glfwPlatformGetTimerFrequency();

            if (result > 0)
                return GLFW_TRUE;
            if ((result == -1 && error == EINTR) || *timeout <= 0.0)
                return GLFW_FALSE;
        }
        else if (select(count, &fds, NULL, NULL, NULL) != -1 || errno != EINTR)
            return GLFW_TRUE;
    }
}

// Waits until a VisibilityNotify event arrives for the specified window or the
// timeout period elapses (ICCCM section 4.2.2)
//
static GLFWbool waitForVisibilityNotify(_GLFWwindow* window)
{
    XEvent dummy;
    double timeout = 0.1;

    while (!XCheckTypedWindowEvent(_glfw.x11.display,
                                   window->x11.handle,
                                   VisibilityNotify,
                                   &dummy))
    {
        if (!waitForEvent(&timeout))
            return GLFW_FALSE;
    }

    return GLFW_TRUE;
}

// Returns whether the window is iconified
//
static int getWindowState(_GLFWwindow* window)
{
    int result = WithdrawnState;
    struct {
        CARD32 state;
        Window icon;
    } *state = NULL;

    if (_glfwGetWindowPropertyX11(window->x11.handle,
                                  _glfw.x11.WM_STATE,
                                  _glfw.x11.WM_STATE,
                                  (unsigned char**) &state) >= 2)
    {
        result = state->state;
    }

    if (state)
        XFree(state);

    return result;
}

// Returns whether the event is a selection event
//
static Bool isSelectionEvent(Display* display, XEvent* event, XPointer pointer)
{
    if (event->xany.window != _glfw.x11.helperWindowHandle)
        return False;

    return event->type == SelectionRequest ||
           event->type == SelectionNotify ||
           event->type == SelectionClear;
}

// Returns whether it is a _NET_FRAME_EXTENTS event for the specified window
//
static Bool isFrameExtentsEvent(Display* display, XEvent* event, XPointer pointer)
{
    _GLFWwindow* window = (_GLFWwindow*) pointer;
    return event->type == PropertyNotify &&
           event->xproperty.state == PropertyNewValue &&
           event->xproperty.window == window->x11.handle &&
           event->xproperty.atom == _glfw.x11.NET_FRAME_EXTENTS;
}

// Returns whether it is a property event for the specified selection transfer
//
static Bool isSelPropNewValueNotify(Display* display, XEvent* event, XPointer pointer)
{
    XEvent* notification = (XEvent*) pointer;
    return event->type == PropertyNotify &&
           event->xproperty.state == PropertyNewValue &&
           event->xproperty.window == notification->xselection.requestor &&
           event->xproperty.atom == notification->xselection.property;
}

// Translates an X event modifier state mask
//
static int translateState(int state)
{
    int mods = 0;

    if (state & ShiftMask)
        mods |= GLFW_MOD_SHIFT;
    if (state & ControlMask)
        mods |= GLFW_MOD_CONTROL;
    if (state & Mod1Mask)
        mods |= GLFW_MOD_ALT;
    if (state & Mod4Mask)
        mods |= GLFW_MOD_SUPER;
    if (state & LockMask)
        mods |= GLFW_MOD_CAPS_LOCK;
    if (state & Mod2Mask)
        mods |= GLFW_MOD_NUM_LOCK;

    return mods;
}

// Translates an X11 key code to a GLFW key token
//
static int translateKey(int scancode)
{
    // Use the pre-filled LUT (see createKeyTables() in x11_init.c)
    if (scancode < 0 || scancode > 255)
        return GLFW_KEY_UNKNOWN;

    return _glfw.x11.keycodes[scancode];
}

// Sends an EWMH or ICCCM event to the window manager
//
static void sendEventToWM(_GLFWwindow* window, Atom type,
                          long a, long b, long c, long d, long e)
{
    XEvent event = { ClientMessage };
    event.xclient.window = window->x11.handle;
    event.xclient.format = 32; // Data is 32-bit longs
    event.xclient.message_type = type;
    event.xclient.data.l[0] = a;
    event.xclient.data.l[1] = b;
    event.xclient.data.l[2] = c;
    event.xclient.data.l[3] = d;
    event.xclient.data.l[4] = e;

    XSendEvent(_glfw.x11.display, _glfw.x11.root,
               False,
               SubstructureNotifyMask | SubstructureRedirectMask,
               &event);
}

// Updates the normal hints according to the window settings
//
static void updateNormalHints(_GLFWwindow* window, int width, int height)
{
    XSizeHints* hints = XAllocSizeHints();

    if (!window->monitor)
    {
        if (window->resizable)
        {
            if (window->minwidth != GLFW_DONT_CARE &&
                window->minheight != GLFW_DONT_CARE)
            {
                hints->flags |= PMinSize;
                hints->min_width = window->minwidth;
                hints->min_height = window->minheight;
            }

            if (window->maxwidth != GLFW_DONT_CARE &&
                window->maxheight != GLFW_DONT_CARE)
            {
                hints->flags |= PMaxSize;
                hints->max_width = window->maxwidth;
                hints->max_height = window->maxheight;
            }

            if (window->numer != GLFW_DONT_CARE &&
                window->denom != GLFW_DONT_CARE)
            {
                hints->flags |= PAspect;
                hints->min_aspect.x = hints->max_aspect.x = window->numer;
                hints->min_aspect.y = hints->max_aspect.y = window->denom;
            }
        }
        else
        {
            hints->flags |= (PMinSize | PMaxSize);
            hints->min_width  = hints->max_width  = width;
            hints->min_height = hints->max_height = height;
        }
    }

    hints->flags |= PWinGravity;
    hints->win_gravity = StaticGravity;

    XSetWMNormalHints(_glfw.x11.display, window->x11.handle, hints);
    XFree(hints);
}

// Updates the full screen status of the window
//
static void updateWindowMode(_GLFWwindow* window)
{
    if (window->monitor)
    {
        if (_glfw.x11.xinerama.available &&
            _glfw.x11.NET_WM_FULLSCREEN_MONITORS)
        {
            sendEventToWM(window,
                          _glfw.x11.NET_WM_FULLSCREEN_MONITORS,
                          window->monitor->x11.index,
                          window->monitor->x11.index,
                          window->monitor->x11.index,
                          window->monitor->x11.index,
                          0);
        }

        if (_glfw.x11.NET_WM_STATE && _glfw.x11.NET_WM_STATE_FULLSCREEN)
        {
            sendEventToWM(window,
                          _glfw.x11.NET_WM_STATE,
                          _NET_WM_STATE_ADD,
                          _glfw.x11.NET_WM_STATE_FULLSCREEN,
                          0, 1, 0);
        }
        else
        {
            // This is the butcher's way of removing window decorations
            // Setting the override-redirect attribute on a window makes the
            // window manager ignore the window completely (ICCCM, section 4)
            // The good thing is that this makes undecorated full screen windows
            // easy to do; the bad thing is that we have to do everything
            // manually and some things (like iconify/restore) won't work at
            // all, as those are tasks usually performed by the window manager

            XSetWindowAttributes attributes;
            attributes.override_redirect = True;
            XChangeWindowAttributes(_glfw.x11.display,
                                    window->x11.handle,
                                    CWOverrideRedirect,
                                    &attributes);

            window->x11.overrideRedirect = GLFW_TRUE;
        }

        // Enable compositor bypass
        if (!window->x11.transparent)
        {
            const unsigned long value = 1;

            XChangeProperty(_glfw.x11.display,  window->x11.handle,
                            _glfw.x11.NET_WM_BYPASS_COMPOSITOR, XA_CARDINAL, 32,
                            PropModeReplace, (unsigned char*) &value, 1);
        }
    }
    else
    {
        if (_glfw.x11.xinerama.available &&
            _glfw.x11.NET_WM_FULLSCREEN_MONITORS)
        {
            XDeleteProperty(_glfw.x11.display, window->x11.handle,
                            _glfw.x11.NET_WM_FULLSCREEN_MONITORS);
        }

        if (_glfw.x11.NET_WM_STATE && _glfw.x11.NET_WM_STATE_FULLSCREEN)
        {
            sendEventToWM(window,
                          _glfw.x11.NET_WM_STATE,
                          _NET_WM_STATE_REMOVE,
                          _glfw.x11.NET_WM_STATE_FULLSCREEN,
                          0, 1, 0);
        }
        else
        {
            XSetWindowAttributes attributes;
            attributes.override_redirect = False;
            XChangeWindowAttributes(_glfw.x11.display,
                                    window->x11.handle,
                                    CWOverrideRedirect,
                                    &attributes);

            window->x11.overrideRedirect = GLFW_FALSE;
        }

        // Disable compositor bypass
        if (!window->x11.transparent)
        {
            XDeleteProperty(_glfw.x11.display, window->x11.handle,
                            _glfw.x11.NET_WM_BYPASS_COMPOSITOR);
        }
    }
}

// Splits and translates a text/uri-list into separate file paths
// NOTE: This function destroys the provided string
//
static char** parseUriList(char* text, int* count)
{
    const char* prefix = "file://";
    char** paths = NULL;
    char* line;

    *count = 0;

    while ((line = strtok(text, "\r\n")))
    {
        text = NULL;

        if (line[0] == '#')
            continue;

        if (strncmp(line, prefix, strlen(prefix)) == 0)
        {
            line += strlen(prefix);
            // TODO: Validate hostname
            while (*line != '/')
                line++;
        }

        (*count)++;

        char* path = calloc(strlen(line) + 1, 1);
        paths = realloc(paths, *count * sizeof(char*));
        paths[*count - 1] = path;

        while (*line)
        {
            if (line[0] == '%' && line[1] && line[2])
            {
                const char digits[3] = { line[1], line[2], '\0' };
                *path = strtol(digits, NULL, 16);
                line += 2;
            }
            else
                *path = *line;

            path++;
            line++;
        }
    }

    return paths;
}

// Encode a Unicode code point to a UTF-8 stream
// Based on cutef8 by Jeff Bezanson (Public Domain)
//
static size_t encodeUTF8(char* s, unsigned int ch)
{
    size_t count = 0;

    if (ch < 0x80)
        s[count++] = (char) ch;
    else if (ch < 0x800)
    {
        s[count++] = (ch >> 6) | 0xc0;
        s[count++] = (ch & 0x3f) | 0x80;
    }
    else if (ch < 0x10000)
    {
        s[count++] = (ch >> 12) | 0xe0;
        s[count++] = ((ch >> 6) & 0x3f) | 0x80;
        s[count++] = (ch & 0x3f) | 0x80;
    }
    else if (ch < 0x110000)
    {
        s[count++] = (ch >> 18) | 0xf0;
        s[count++] = ((ch >> 12) & 0x3f) | 0x80;
        s[count++] = ((ch >> 6) & 0x3f) | 0x80;
        s[count++] = (ch & 0x3f) | 0x80;
    }

    return count;
}

// Decode a Unicode code point from a UTF-8 stream
// Based on cutef8 by Jeff Bezanson (Public Domain)
//
#if defined(X_HAVE_UTF8_STRING)
static unsigned int decodeUTF8(const char** s)
{
    unsigned int ch = 0, count = 0;
    static const unsigned int offsets[] =
    {
        0x00000000u, 0x00003080u, 0x000e2080u,
        0x03c82080u, 0xfa082080u, 0x82082080u
    };

    do
    {
        ch = (ch << 6) + (unsigned char) **s;
        (*s)++;
        count++;
    } while ((**s & 0xc0) == 0x80);

    assert(count <= 6);
    return ch - offsets[count - 1];
}
#endif /*X_HAVE_UTF8_STRING*/

// Convert the specified Latin-1 string to UTF-8
//
static char* convertLatin1toUTF8(const char* source)
{
    size_t size = 1;
    const char* sp;

    for (sp = source;  *sp;  sp++)
        size += (*sp & 0x80) ? 2 : 1;

    char* target = calloc(size, 1);
    char* tp = target;

    for (sp = source;  *sp;  sp++)
        tp += encodeUTF8(tp, *sp);

    return target;
}

// Updates the cursor image according to its cursor mode
//
static void updateCursorImage(_GLFWwindow* window)
{
    if (window->cursorMode == GLFW_CURSOR_NORMAL)
    {
        if (window->cursor)
        {
            XDefineCursor(_glfw.x11.display, window->x11.handle,
                          window->cursor->x11.handle);
        }
        else
            XUndefineCursor(_glfw.x11.display, window->x11.handle);
    }
    else
    {
        XDefineCursor(_glfw.x11.display, window->x11.handle,
                      _glfw.x11.hiddenCursorHandle);
    }
}

// Enable XI2 raw mouse motion events
//
static void enableRawMouseMotion(_GLFWwindow* window)
{
    XIEventMask em;
    unsigned char mask[XIMaskLen(XI_RawMotion)] = { 0 };

    em.deviceid = XIAllMasterDevices;
    em.mask_len = sizeof(mask);
    em.mask = mask;
    XISetMask(mask, XI_RawMotion);

    XISelectEvents(_glfw.x11.display, _glfw.x11.root, &em, 1);
}

// Disable XI2 raw mouse motion events
//
static void disableRawMouseMotion(_GLFWwindow* window)
{
    XIEventMask em;
    unsigned char mask[] = { 0 };

    em.deviceid = XIAllMasterDevices;
    em.mask_len = sizeof(mask);
    em.mask = mask;

    XISelectEvents(_glfw.x11.display, _glfw.x11.root, &em, 1);
}

// Apply disabled cursor mode to a focused window
//
static void disableCursor(_GLFWwindow* window)
{
    if (window->rawMouseMotion)
        enableRawMouseMotion(window);

    _glfw.x11.disabledCursorWindow = window;
    _glfwPlatformGetCursorPos(window,
                              &_glfw.x11.restoreCursorPosX,
                              &_glfw.x11.restoreCursorPosY);
    updateCursorImage(window);
    _glfwCenterCursorInContentArea(window);
    XGrabPointer(_glfw.x11.display, window->x11.handle, True,
                 ButtonPressMask | ButtonReleaseMask | PointerMotionMask,
                 GrabModeAsync, GrabModeAsync,
                 window->x11.handle,
                 _glfw.x11.hiddenCursorHandle,
                 CurrentTime);
}

// Exit disabled cursor mode for the specified window
//
static void enableCursor(_GLFWwindow* window)
{
    if (window->rawMouseMotion)
        disableRawMouseMotion(window);

    _glfw.x11.disabledCursorWindow = NULL;
    XUngrabPointer(_glfw.x11.display, CurrentTime);
    _glfwPlatformSetCursorPos(window,
                              _glfw.x11.restoreCursorPosX,
                              _glfw.x11.restoreCursorPosY);
    updateCursorImage(window);
}

// Create the X11 window (and its colormap)
//
static GLFWbool createNativeWindow(_GLFWwindow* window,
                                   const _GLFWwndconfig* wndconfig,
                                   Visual* visual, int depth)
{
    int width = wndconfig->width;
    int height = wndconfig->height;

    if (wndconfig->scaleToMonitor)
    {
        width *= _glfw.x11.contentScaleX;
        height *= _glfw.x11.contentScaleY;
    }

    // Create a colormap based on the visual used by the current context
    window->x11.colormap = XCreateColormap(_glfw.x11.display,
                                           _glfw.x11.root,
                                           visual,
                                           AllocNone);

    window->x11.transparent = _glfwIsVisualTransparentX11(visual);

    XSetWindowAttributes wa = { 0 };
    wa.colormap = window->x11.colormap;
    wa.event_mask = StructureNotifyMask | KeyPressMask | KeyReleaseMask |
                    PointerMotionMask | ButtonPressMask | ButtonReleaseMask |
                    ExposureMask | FocusChangeMask | VisibilityChangeMask |
                    EnterWindowMask | LeaveWindowMask | PropertyChangeMask;

    _glfwGrabErrorHandlerX11();

    window->x11.parent = _glfw.x11.root;
    window->x11.handle = XCreateWindow(_glfw.x11.display,
                                       _glfw.x11.root,
                                       0, 0,   // Position
                                       width, height,
                                       0,      // Border width
                                       depth,  // Color depth
                                       InputOutput,
                                       visual,
                                       CWBorderPixel | CWColormap | CWEventMask,
                                       &wa);

    _glfwReleaseErrorHandlerX11();

    if (!window->x11.handle)
    {
        _glfwInputErrorX11(GLFW_PLATFORM_ERROR,
                           "X11: Failed to create window");
        return GLFW_FALSE;
    }

    XSaveContext(_glfw.x11.display,
                 window->x11.handle,
                 _glfw.x11.context,
                 (XPointer) window);

    if (!wndconfig->decorated)
        _glfwPlatformSetWindowDecorated(window, GLFW_FALSE);

    if (_glfw.x11.NET_WM_STATE && !window->monitor)
    {
        Atom states[3];
        int count = 0;

        if (wndconfig->floating)
        {
            if (_glfw.x11.NET_WM_STATE_ABOVE)
                states[count++] = _glfw.x11.NET_WM_STATE_ABOVE;
        }

        if (wndconfig->maximized)
        {
            if (_glfw.x11.NET_WM_STATE_MAXIMIZED_VERT &&
                _glfw.x11.NET_WM_STATE_MAXIMIZED_HORZ)
            {
                states[count++] = _glfw.x11.NET_WM_STATE_MAXIMIZED_VERT;
                states[count++] = _glfw.x11.NET_WM_STATE_MAXIMIZED_HORZ;
                window->x11.maximized = GLFW_TRUE;
            }
        }

        if (count)
        {
            XChangeProperty(_glfw.x11.display, window->x11.handle,
                            _glfw.x11.NET_WM_STATE, XA_ATOM, 32,
                            PropModeReplace, (unsigned char*) states, count);
        }
    }

    // Declare the WM protocols supported by GLFW
    {
        Atom protocols[] =
        {
            _glfw.x11.WM_DELETE_WINDOW,
            _glfw.x11.NET_WM_PING
        };

        XSetWMProtocols(_glfw.x11.display, window->x11.handle,
                        protocols, sizeof(protocols) / sizeof(Atom));
    }

    // Declare our PID
    {
        const long pid = getpid();

        XChangeProperty(_glfw.x11.display,  window->x11.handle,
                        _glfw.x11.NET_WM_PID, XA_CARDINAL, 32,
                        PropModeReplace,
                        (unsigned char*) &pid, 1);
    }

    if (_glfw.x11.NET_WM_WINDOW_TYPE && _glfw.x11.NET_WM_WINDOW_TYPE_NORMAL)
    {
        Atom type = _glfw.x11.NET_WM_WINDOW_TYPE_NORMAL;
        XChangeProperty(_glfw.x11.display,  window->x11.handle,
                        _glfw.x11.NET_WM_WINDOW_TYPE, XA_ATOM, 32,
                        PropModeReplace, (unsigned char*) &type, 1);
    }

    // Set ICCCM WM_HINTS property
    {
        XWMHints* hints = XAllocWMHints();
        if (!hints)
        {
            _glfwInputError(GLFW_OUT_OF_MEMORY,
                            "X11: Failed to allocate WM hints");
            return GLFW_FALSE;
        }

        hints->flags = StateHint;
        hints->initial_state = NormalState;

        XSetWMHints(_glfw.x11.display, window->x11.handle, hints);
        XFree(hints);
    }

    updateNormalHints(window, width, height);

    // Set ICCCM WM_CLASS property
    {
        XClassHint* hint = XAllocClassHint();

        if (strlen(wndconfig->x11.instanceName) &&
            strlen(wndconfig->x11.className))
        {
            hint->res_name = (char*) wndconfig->x11.instanceName;
            hint->res_class = (char*) wndconfig->x11.className;
        }
        else
        {
            const char* resourceName = getenv("RESOURCE_NAME");
            if (resourceName && strlen(resourceName))
                hint->res_name = (char*) resourceName;
            else if (strlen(wndconfig->title))
                hint->res_name = (char*) wndconfig->title;
            else
                hint->res_name = (char*) "glfw-application";

            if (strlen(wndconfig->title))
                hint->res_class = (char*) wndconfig->title;
            else
                hint->res_class = (char*) "GLFW-Application";
        }

        XSetClassHint(_glfw.x11.display, window->x11.handle, hint);
        XFree(hint);
    }

    // Announce support for Xdnd (drag and drop)
    {
        const Atom version = _GLFW_XDND_VERSION;
        XChangeProperty(_glfw.x11.display, window->x11.handle,
                        _glfw.x11.XdndAware, XA_ATOM, 32,
                        PropModeReplace, (unsigned char*) &version, 1);
    }

    _glfwPlatformSetWindowTitle(window, wndconfig->title);

    if (_glfw.x11.im)
    {
        window->x11.ic = XCreateIC(_glfw.x11.im,
                                   XNInputStyle,
                                   XIMPreeditNothing | XIMStatusNothing,
                                   XNClientWindow,
                                   window->x11.handle,
                                   XNFocusWindow,
                                   window->x11.handle,
                                   NULL);
    }

    if (window->x11.ic)
    {
        unsigned long filter = 0;
        if (XGetICValues(window->x11.ic, XNFilterEvents, &filter, NULL) == NULL)
            XSelectInput(_glfw.x11.display, window->x11.handle, wa.event_mask | filter);
    }

    _glfwPlatformGetWindowPos(window, &window->x11.xpos, &window->x11.ypos);
    _glfwPlatformGetWindowSize(window, &window->x11.width, &window->x11.height);

    return GLFW_TRUE;
}

// Set the specified property to the selection converted to the requested target
//
static Atom writeTargetToProperty(const XSelectionRequestEvent* request)
{
    int i;
    char* selectionString = NULL;
    const Atom formats[] = { _glfw.x11.UTF8_STRING, XA_STRING };
    const int formatCount = sizeof(formats) / sizeof(formats[0]);

    if (request->selection == _glfw.x11.PRIMARY)
        selectionString = _glfw.x11.primarySelectionString;
    else
        selectionString = _glfw.x11.clipboardString;

    if (request->property == None)
    {
        // The requester is a legacy client (ICCCM section 2.2)
        // We don't support legacy clients, so fail here
        return None;
    }

    if (request->target == _glfw.x11.TARGETS)
    {
        // The list of supported targets was requested

        const Atom targets[] = { _glfw.x11.TARGETS,
                                 _glfw.x11.MULTIPLE,
                                 _glfw.x11.UTF8_STRING,
                                 XA_STRING };

        XChangeProperty(_glfw.x11.display,
                        request->requestor,
                        request->property,
                        XA_ATOM,
                        32,
                        PropModeReplace,
                        (unsigned char*) targets,
                        sizeof(targets) / sizeof(targets[0]));

        return request->property;
    }

    if (request->target == _glfw.x11.MULTIPLE)
    {
        // Multiple conversions were requested

        Atom* targets;
        unsigned long i, count;

        count = _glfwGetWindowPropertyX11(request->requestor,
                                          request->property,
                                          _glfw.x11.ATOM_PAIR,
                                          (unsigned char**) &targets);

        for (i = 0;  i < count;  i += 2)
        {
            int j;

            for (j = 0;  j < formatCount;  j++)
            {
                if (targets[i] == formats[j])
                    break;
            }

            if (j < formatCount)
            {
                XChangeProperty(_glfw.x11.display,
                                request->requestor,
                                targets[i + 1],
                                targets[i],
                                8,
                                PropModeReplace,
                                (unsigned char *) selectionString,
                                strlen(selectionString));
            }
            else
                targets[i + 1] = None;
        }

        XChangeProperty(_glfw.x11.display,
                        request->requestor,
                        request->property,
                        _glfw.x11.ATOM_PAIR,
                        32,
                        PropModeReplace,
                        (unsigned char*) targets,
                        count);

        XFree(targets);

        return request->property;
    }

    if (request->target == _glfw.x11.SAVE_TARGETS)
    {
        // The request is a check whether we support SAVE_TARGETS
        // It should be handled as a no-op side effect target

        XChangeProperty(_glfw.x11.display,
                        request->requestor,
                        request->property,
                        _glfw.x11.NULL_,
                        32,
                        PropModeReplace,
                        NULL,
                        0);

        return request->property;
    }

    // Conversion to a data target was requested

    for (i = 0;  i < formatCount;  i++)
    {
        if (request->target == formats[i])
        {
            // The requested target is one we support

            XChangeProperty(_glfw.x11.display,
                            request->requestor,
                            request->property,
                            request->target,
                            8,
                            PropModeReplace,
                            (unsigned char *) selectionString,
                            strlen(selectionString));

            return request->property;
        }
    }

    // The requested target is not supported

    return None;
}

static void handleSelectionClear(XEvent* event)
{
    if (event->xselectionclear.selection == _glfw.x11.PRIMARY)
    {
        free(_glfw.x11.primarySelectionString);
        _glfw.x11.primarySelectionString = NULL;
    }
    else
    {
        free(_glfw.x11.clipboardString);
        _glfw.x11.clipboardString = NULL;
    }
}

static void handleSelectionRequest(XEvent* event)
{
    const XSelectionRequestEvent* request = &event->xselectionrequest;

    XEvent reply = { SelectionNotify };
    reply.xselection.property = writeTargetToProperty(request);
    reply.xselection.display = request->display;
    reply.xselection.requestor = request->requestor;
    reply.xselection.selection = request->selection;
    reply.xselection.target = request->target;
    reply.xselection.time = request->time;

    XSendEvent(_glfw.x11.display, request->requestor, False, 0, &reply);
}

static const char* getSelectionString(Atom selection)
{
    char** selectionString = NULL;
    const Atom targets[] = { _glfw.x11.UTF8_STRING, XA_STRING };
    const size_t targetCount = sizeof(targets) / sizeof(targets[0]);

    if (selection == _glfw.x11.PRIMARY)
        selectionString = &_glfw.x11.primarySelectionString;
    else
        selectionString = &_glfw.x11.clipboardString;

    if (XGetSelectionOwner(_glfw.x11.display, selection) ==
        _glfw.x11.helperWindowHandle)
    {
        // Instead of doing a large number of X round-trips just to put this
        // string into a window property and then read it back, just return it
        return *selectionString;
    }

    free(*selectionString);
    *selectionString = NULL;

    for (size_t i = 0;  i < targetCount;  i++)
    {
        char* data;
        Atom actualType;
        int actualFormat;
        unsigned long itemCount, bytesAfter;
        XEvent notification, dummy;

        XConvertSelection(_glfw.x11.display,
                          selection,
                          targets[i],
                          _glfw.x11.GLFW_SELECTION,
                          _glfw.x11.helperWindowHandle,
                          CurrentTime);

        while (!XCheckTypedWindowEvent(_glfw.x11.display,
                                       _glfw.x11.helperWindowHandle,
                                       SelectionNotify,
                                       &notification))
        {
            waitForEvent(NULL);
        }

        if (notification.xselection.property == None)
            continue;

        XCheckIfEvent(_glfw.x11.display,
                      &dummy,
                      isSelPropNewValueNotify,
                      (XPointer) &notification);

        XGetWindowProperty(_glfw.x11.display,
                           notification.xselection.requestor,
                           notification.xselection.property,
                           0,
                           LONG_MAX,
                           True,
                           AnyPropertyType,
                           &actualType,
                           &actualFormat,
                           &itemCount,
                           &bytesAfter,
                           (unsigned char**) &data);

        if (actualType == _glfw.x11.INCR)
        {
            size_t size = 1;
            char* string = NULL;

            for (;;)
            {
                while (!XCheckIfEvent(_glfw.x11.display,
                                      &dummy,
                                      isSelPropNewValueNotify,
                                      (XPointer) &notification))
                {
                    waitForEvent(NULL);
                }

                XFree(data);
                XGetWindowProperty(_glfw.x11.display,
                                   notification.xselection.requestor,
                                   notification.xselection.property,
                                   0,
                                   LONG_MAX,
                                   True,
                                   AnyPropertyType,
                                   &actualType,
                                   &actualFormat,
                                   &itemCount,
                                   &bytesAfter,
                                   (unsigned char**) &data);

                if (itemCount)
                {
                    size += itemCount;
                    string = realloc(string, size);
                    string[size - itemCount - 1] = '\0';
                    strcat(string, data);
                }

                if (!itemCount)
                {
                    if (targets[i] == XA_STRING)
                    {
                        *selectionString = convertLatin1toUTF8(string);
                        free(string);
                    }
                    else
                        *selectionString = string;

                    break;
                }
            }
        }
        else if (actualType == targets[i])
        {
            if (targets[i] == XA_STRING)
                *selectionString = convertLatin1toUTF8(data);
            else
                *selectionString = _glfw_strdup(data);
        }

        XFree(data);

        if (*selectionString)
            break;
    }

    if (!*selectionString)
    {
        _glfwInputError(GLFW_FORMAT_UNAVAILABLE,
                        "X11: Failed to convert selection to string");
    }

    return *selectionString;
}

// Make the specified window and its video mode active on its monitor
//
static void acquireMonitor(_GLFWwindow* window)
{
    if (_glfw.x11.saver.count == 0)
    {
        // Remember old screen saver settings
        XGetScreenSaver(_glfw.x11.display,
                        &_glfw.x11.saver.timeout,
                        &_glfw.x11.saver.interval,
                        &_glfw.x11.saver.blanking,
                        &_glfw.x11.saver.exposure);

        // Disable screen saver
        XSetScreenSaver(_glfw.x11.display, 0, 0, DontPreferBlanking,
                        DefaultExposures);
    }

    if (!window->monitor->window)
        _glfw.x11.saver.count++;

    _glfwSetVideoModeX11(window->monitor, &window->videoMode);

    if (window->x11.overrideRedirect)
    {
        int xpos, ypos;
        GLFWvidmode mode;

        // Manually position the window over its monitor
        _glfwPlatformGetMonitorPos(window->monitor, &xpos, &ypos);
        _glfwPlatformGetVideoMode(window->monitor, &mode);

        XMoveResizeWindow(_glfw.x11.display, window->x11.handle,
                          xpos, ypos, mode.width, mode.height);
    }

    _glfwInputMonitorWindow(window->monitor, window);
}

// Remove the window and restore the original video mode
//
static void releaseMonitor(_GLFWwindow* window)
{
    if (window->monitor->window != window)
        return;

    _glfwInputMonitorWindow(window->monitor, NULL);
    _glfwRestoreVideoModeX11(window->monitor);

    _glfw.x11.saver.count--;

    if (_glfw.x11.saver.count == 0)
    {
        // Restore old screen saver settings
        XSetScreenSaver(_glfw.x11.display,
                        _glfw.x11.saver.timeout,
                        _glfw.x11.saver.interval,
                        _glfw.x11.saver.blanking,
                        _glfw.x11.saver.exposure);
    }
}

// Process the specified X event
//
static void processEvent(XEvent *event)
{
    int keycode = 0;
    Bool filtered = False;

    // HACK: Save scancode as some IMs clear the field in XFilterEvent
    if (event->type == KeyPress || event->type == KeyRelease)
        keycode = event->xkey.keycode;

    if (_glfw.x11.im)
        filtered = XFilterEvent(event, None);

    if (_glfw.x11.randr.available)
    {
        if (event->type == _glfw.x11.randr.eventBase + RRNotify)
        {
            XRRUpdateConfiguration(event);
            _glfwPollMonitorsX11();
            return;
        }
    }

    if (_glfw.x11.xkb.available)
    {
        if (event->type == _glfw.x11.xkb.eventBase + XkbEventCode)
        {
            if (((XkbEvent*) event)->any.xkb_type == XkbStateNotify &&
                (((XkbEvent*) event)->state.changed & XkbGroupStateMask))
            {
                _glfw.x11.xkb.group = ((XkbEvent*) event)->state.group;
            }
        }
    }

    if (event->type == GenericEvent)
    {
        if (_glfw.x11.xi.available)
        {
            _GLFWwindow* window = _glfw.x11.disabledCursorWindow;

            if (window &&
                window->rawMouseMotion &&
                event->xcookie.extension == _glfw.x11.xi.majorOpcode &&
                XGetEventData(_glfw.x11.display, &event->xcookie) &&
                event->xcookie.evtype == XI_RawMotion)
            {
                XIRawEvent* re = event->xcookie.data;
                if (re->valuators.mask_len)
                {
                    const double* values = re->raw_values;
                    double xpos = window->virtualCursorPosX;
                    double ypos = window->virtualCursorPosY;

                    if (XIMaskIsSet(re->valuators.mask, 0))
                    {
                        xpos += *values;
                        values++;
                    }

                    if (XIMaskIsSet(re->valuators.mask, 1))
                        ypos += *values;

                    _glfwInputCursorPos(window, xpos, ypos);
                }
            }

            XFreeEventData(_glfw.x11.display, &event->xcookie);
        }

        return;
    }

    if (event->type == SelectionClear)
    {
        handleSelectionClear(event);
        return;
    }
    else if (event->type == SelectionRequest)
    {
        handleSelectionRequest(event);
        return;
    }

    _GLFWwindow* window = NULL;
    if (XFindContext(_glfw.x11.display,
                     event->xany.window,
                     _glfw.x11.context,
                     (XPointer*) &window) != 0)
    {
        // This is an event for a window that has already been destroyed
        return;
    }

    switch (event->type)
    {
        case ReparentNotify:
        {
            window->x11.parent = event->xreparent.parent;
            return;
        }

        case KeyPress:
        {
            const int key = translateKey(keycode);
            const int mods = translateState(event->xkey.state);
            const int plain = !(mods & (GLFW_MOD_CONTROL | GLFW_MOD_ALT));

            if (window->x11.ic)
            {
                // HACK: Ignore duplicate key press events generated by ibus
                //       These have the same timestamp as the original event
                //       Corresponding release events are filtered out
                //       implicitly by the GLFW key repeat logic
                if (window->x11.lastKeyTime < event->xkey.time)
                {
                    if (keycode)
                        _glfwInputKey(window, key, keycode, GLFW_PRESS, mods);

                    window->x11.lastKeyTime = event->xkey.time;
                }

                if (!filtered)
                {
                    int count;
                    Status status;
#if defined(X_HAVE_UTF8_STRING)
                    char buffer[100];
                    char* chars = buffer;

                    count = Xutf8LookupString(window->x11.ic,
                                              &event->xkey,
                                              buffer, sizeof(buffer) - 1,
                                              NULL, &status);

                    if (status == XBufferOverflow)
                    {
                        chars = calloc(count + 1, 1);
                        count = Xutf8LookupString(window->x11.ic,
                                                  &event->xkey,
                                                  chars, count,
                                                  NULL, &status);
                    }

                    if (status == XLookupChars || status == XLookupBoth)
                    {
                        const char* c = chars;
                        chars[count] = '\0';
                        while (c - chars < count)
                            _glfwInputChar(window, decodeUTF8(&c), mods, plain);
                    }
#else /*X_HAVE_UTF8_STRING*/
                    wchar_t buffer[16];
                    wchar_t* chars = buffer;

                    count = XwcLookupString(window->x11.ic,
                                            &event->xkey,
                                            buffer,
                                            sizeof(buffer) / sizeof(wchar_t),
                                            NULL,
                                            &status);

                    if (status == XBufferOverflow)
                    {
                        chars = calloc(count, sizeof(wchar_t));
                        count = XwcLookupString(window->x11.ic,
                                                &event->xkey,
                                                chars, count,
                                                NULL, &status);
                    }

                    if (status == XLookupChars || status == XLookupBoth)
                    {
                        int i;
                        for (i = 0;  i < count;  i++)
                            _glfwInputChar(window, chars[i], mods, plain);
                    }
#endif /*X_HAVE_UTF8_STRING*/

                    if (chars != buffer)
                        free(chars);
                }
            }
            else
            {
                KeySym keysym;
                XLookupString(&event->xkey, NULL, 0, &keysym, NULL);

                _glfwInputKey(window, key, keycode, GLFW_PRESS, mods);

                const long character = _glfwKeySym2Unicode(keysym);
                if (character != -1)
                    _glfwInputChar(window, character, mods, plain);
            }

            return;
        }

        case KeyRelease:
        {
            const int key = translateKey(keycode);
            const int mods = translateState(event->xkey.state);

            if (!_glfw.x11.xkb.detectable)
            {
                // HACK: Key repeat events will arrive as KeyRelease/KeyPress
                //       pairs with similar or identical time stamps
                //       The key repeat logic in _glfwInputKey expects only key
                //       presses to repeat, so detect and discard release events
                if (XEventsQueued(_glfw.x11.display, QueuedAfterReading))
                {
                    XEvent next;
                    XPeekEvent(_glfw.x11.display, &next);

                    if (next.type == KeyPress &&
                        next.xkey.window == event->xkey.window &&
                        next.xkey.keycode == keycode)
                    {
                        // HACK: The time of repeat events sometimes doesn't
                        //       match that of the press event, so add an
                        //       epsilon
                        //       Toshiyuki Takahashi can press a button
                        //       16 times per second so it's fairly safe to
                        //       assume that no human is pressing the key 50
                        //       times per second (value is ms)
                        if ((next.xkey.time - event->xkey.time) < 20)
                        {
                            // This is very likely a server-generated key repeat
                            // event, so ignore it
                            return;
                        }
                    }
                }
            }

            _glfwInputKey(window, key, keycode, GLFW_RELEASE, mods);
            return;
        }

        case ButtonPress:
        {
            const int mods = translateState(event->xbutton.state);

            if (event->xbutton.button == Button1)
                _glfwInputMouseClick(window, GLFW_MOUSE_BUTTON_LEFT, GLFW_PRESS, mods);
            else if (event->xbutton.button == Button2)
                _glfwInputMouseClick(window, GLFW_MOUSE_BUTTON_MIDDLE, GLFW_PRESS, mods);
            else if (event->xbutton.button == Button3)
                _glfwInputMouseClick(window, GLFW_MOUSE_BUTTON_RIGHT, GLFW_PRESS, mods);

            // Modern X provides scroll events as mouse button presses
            else if (event->xbutton.button == Button4)
                _glfwInputScroll(window, 0.0, 1.0);
            else if (event->xbutton.button == Button5)
                _glfwInputScroll(window, 0.0, -1.0);
            else if (event->xbutton.button == Button6)
                _glfwInputScroll(window, 1.0, 0.0);
            else if (event->xbutton.button == Button7)
                _glfwInputScroll(window, -1.0, 0.0);

            else
            {
                // Additional buttons after 7 are treated as regular buttons
                // We subtract 4 to fill the gap left by scroll input above
                _glfwInputMouseClick(window,
                                     event->xbutton.button - Button1 - 4,
                                     GLFW_PRESS,
                                     mods);
            }

            return;
        }

        case ButtonRelease:
        {
            const int mods = translateState(event->xbutton.state);

            if (event->xbutton.button == Button1)
            {
                _glfwInputMouseClick(window,
                                     GLFW_MOUSE_BUTTON_LEFT,
                                     GLFW_RELEASE,
                                     mods);
            }
            else if (event->xbutton.button == Button2)
            {
                _glfwInputMouseClick(window,
                                     GLFW_MOUSE_BUTTON_MIDDLE,
                                     GLFW_RELEASE,
                                     mods);
            }
            else if (event->xbutton.button == Button3)
            {
                _glfwInputMouseClick(window,
                                     GLFW_MOUSE_BUTTON_RIGHT,
                                     GLFW_RELEASE,
                                     mods);
            }
            else if (event->xbutton.button > Button7)
            {
                // Additional buttons after 7 are treated as regular buttons
                // We subtract 4 to fill the gap left by scroll input above
                _glfwInputMouseClick(window,
                                     event->xbutton.button - Button1 - 4,
                                     GLFW_RELEASE,
                                     mods);
            }

            return;
        }

        case EnterNotify:
        {
            // XEnterWindowEvent is XCrossingEvent
            const int x = event->xcrossing.x;
            const int y = event->xcrossing.y;

            // HACK: This is a workaround for WMs (KWM, Fluxbox) that otherwise
            //       ignore the defined cursor for hidden cursor mode
            if (window->cursorMode == GLFW_CURSOR_HIDDEN)
                updateCursorImage(window);

            _glfwInputCursorEnter(window, GLFW_TRUE);
            _glfwInputCursorPos(window, x, y);

            window->x11.lastCursorPosX = x;
            window->x11.lastCursorPosY = y;
            return;
        }

        case LeaveNotify:
        {
            _glfwInputCursorEnter(window, GLFW_FALSE);
            return;
        }

        case MotionNotify:
        {
            const int x = event->xmotion.x;
            const int y = event->xmotion.y;

            if (x != window->x11.warpCursorPosX ||
                y != window->x11.warpCursorPosY)
            {
                // The cursor was moved by something other than GLFW

                if (window->cursorMode == GLFW_CURSOR_DISABLED)
                {
                    if (_glfw.x11.disabledCursorWindow != window)
                        return;
                    if (window->rawMouseMotion)
                        return;

                    const int dx = x - window->x11.lastCursorPosX;
                    const int dy = y - window->x11.lastCursorPosY;

                    _glfwInputCursorPos(window,
                                        window->virtualCursorPosX + dx,
                                        window->virtualCursorPosY + dy);
                }
                else
                    _glfwInputCursorPos(window, x, y);
            }

            window->x11.lastCursorPosX = x;
            window->x11.lastCursorPosY = y;
            return;
        }

        case ConfigureNotify:
        {
            if (event->xconfigure.width != window->x11.width ||
                event->xconfigure.height != window->x11.height)
            {
                _glfwInputFramebufferSize(window,
                                          event->xconfigure.width,
                                          event->xconfigure.height);

                _glfwInputWindowSize(window,
                                     event->xconfigure.width,
                                     event->xconfigure.height);

                window->x11.width = event->xconfigure.width;
                window->x11.height = event->xconfigure.height;
            }

            int xpos = event->xconfigure.x;
            int ypos = event->xconfigure.y;

            // NOTE: ConfigureNotify events from the server are in local
            //       coordinates, so if we are reparented we need to translate
            //       the position into root (screen) coordinates
            if (!event->xany.send_event && window->x11.parent != _glfw.x11.root)
            {
                Window dummy;
                XTranslateCoordinates(_glfw.x11.display,
                                      window->x11.parent,
                                      _glfw.x11.root,
                                      xpos, ypos,
                                      &xpos, &ypos,
                                      &dummy);
            }

            if (xpos != window->x11.xpos || ypos != window->x11.ypos)
            {
                _glfwInputWindowPos(window, xpos, ypos);
                window->x11.xpos = xpos;
                window->x11.ypos = ypos;
            }

            return;
        }

        case ClientMessage:
        {
            // Custom client message, probably from the window manager

            if (filtered)
                return;

            if (event->xclient.message_type == None)
                return;

            if (event->xclient.message_type == _glfw.x11.WM_PROTOCOLS)
            {
                const Atom protocol = event->xclient.data.l[0];
                if (protocol == None)
                    return;

                if (protocol == _glfw.x11.WM_DELETE_WINDOW)
                {
                    // The window manager was asked to close the window, for
                    // example by the user pressing a 'close' window decoration
                    // button
                    _glfwInputWindowCloseRequest(window);
                }
                else if (protocol == _glfw.x11.NET_WM_PING)
                {
                    // The window manager is pinging the application to ensure
                    // it's still responding to events

                    XEvent reply = *event;
                    reply.xclient.window = _glfw.x11.root;

                    XSendEvent(_glfw.x11.display, _glfw.x11.root,
                               False,
                               SubstructureNotifyMask | SubstructureRedirectMask,
                               &reply);
                }
            }
            else if (event->xclient.message_type == _glfw.x11.XdndEnter)
            {
                // A drag operation has entered the window
                unsigned long i, count;
                Atom* formats = NULL;
                const GLFWbool list = event->xclient.data.l[1] & 1;

                _glfw.x11.xdnd.source  = event->xclient.data.l[0];
                _glfw.x11.xdnd.version = event->xclient.data.l[1] >> 24;
                _glfw.x11.xdnd.format  = None;

                if (_glfw.x11.xdnd.version > _GLFW_XDND_VERSION)
                    return;

                if (list)
                {
                    count = _glfwGetWindowPropertyX11(_glfw.x11.xdnd.source,
                                                      _glfw.x11.XdndTypeList,
                                                      XA_ATOM,
                                                      (unsigned char**) &formats);
                }
                else
                {
                    count = 3;
                    formats = (Atom*) event->xclient.data.l + 2;
                }

                for (i = 0;  i < count;  i++)
                {
                    if (formats[i] == _glfw.x11.text_uri_list)
                    {
                        _glfw.x11.xdnd.format = _glfw.x11.text_uri_list;
                        break;
                    }
                }

                if (list && formats)
                    XFree(formats);
            }
            else if (event->xclient.message_type == _glfw.x11.XdndDrop)
            {
                // The drag operation has finished by dropping on the window
                Time time = CurrentTime;

                if (_glfw.x11.xdnd.version > _GLFW_XDND_VERSION)
                    return;

                if (_glfw.x11.xdnd.format)
                {
                    if (_glfw.x11.xdnd.version >= 1)
                        time = event->xclient.data.l[2];

                    // Request the chosen format from the source window
                    XConvertSelection(_glfw.x11.display,
                                      _glfw.x11.XdndSelection,
                                      _glfw.x11.xdnd.format,
                                      _glfw.x11.XdndSelection,
                                      window->x11.handle,
                                      time);
                }
                else if (_glfw.x11.xdnd.version >= 2)
                {
                    XEvent reply = { ClientMessage };
                    reply.xclient.window = _glfw.x11.xdnd.source;
                    reply.xclient.message_type = _glfw.x11.XdndFinished;
                    reply.xclient.format = 32;
                    reply.xclient.data.l[0] = window->x11.handle;
                    reply.xclient.data.l[1] = 0; // The drag was rejected
                    reply.xclient.data.l[2] = None;

                    XSendEvent(_glfw.x11.display, _glfw.x11.xdnd.source,
                               False, NoEventMask, &reply);
                    XFlush(_glfw.x11.display);
                }
            }
            else if (event->xclient.message_type == _glfw.x11.XdndPosition)
            {
                // The drag operation has moved over the window
                const int xabs = (event->xclient.data.l[2] >> 16) & 0xffff;
                const int yabs = (event->xclient.data.l[2]) & 0xffff;
                Window dummy;
                int xpos, ypos;

                if (_glfw.x11.xdnd.version > _GLFW_XDND_VERSION)
                    return;

                XTranslateCoordinates(_glfw.x11.display,
                                      _glfw.x11.root,
                                      window->x11.handle,
                                      xabs, yabs,
                                      &xpos, &ypos,
                                      &dummy);

                _glfwInputCursorPos(window, xpos, ypos);

                XEvent reply = { ClientMessage };
                reply.xclient.window = _glfw.x11.xdnd.source;
                reply.xclient.message_type = _glfw.x11.XdndStatus;
                reply.xclient.format = 32;
                reply.xclient.data.l[0] = window->x11.handle;
                reply.xclient.data.l[2] = 0; // Specify an empty rectangle
                reply.xclient.data.l[3] = 0;

                if (_glfw.x11.xdnd.format)
                {
                    // Reply that we are ready to copy the dragged data
                    reply.xclient.data.l[1] = 1; // Accept with no rectangle
                    if (_glfw.x11.xdnd.version >= 2)
                        reply.xclient.data.l[4] = _glfw.x11.XdndActionCopy;
                }

                XSendEvent(_glfw.x11.display, _glfw.x11.xdnd.source,
                           False, NoEventMask, &reply);
                XFlush(_glfw.x11.display);
            }

            return;
        }

        case SelectionNotify:
        {
            if (event->xselection.property == _glfw.x11.XdndSelection)
            {
                // The converted data from the drag operation has arrived
                char* data;
                const unsigned long result =
                    _glfwGetWindowPropertyX11(event->xselection.requestor,
                                              event->xselection.property,
                                              event->xselection.target,
                                              (unsigned char**) &data);

                if (result)
                {
                    int i, count;
                    char** paths = parseUriList(data, &count);

                    _glfwInputDrop(window, count, (const char**) paths);

                    for (i = 0;  i < count;  i++)
                        free(paths[i]);
                    free(paths);
                }

                if (data)
                    XFree(data);

                if (_glfw.x11.xdnd.version >= 2)
                {
                    XEvent reply = { ClientMessage };
                    reply.xclient.window = _glfw.x11.xdnd.source;
                    reply.xclient.message_type = _glfw.x11.XdndFinished;
                    reply.xclient.format = 32;
                    reply.xclient.data.l[0] = window->x11.handle;
                    reply.xclient.data.l[1] = result;
                    reply.xclient.data.l[2] = _glfw.x11.XdndActionCopy;

                    XSendEvent(_glfw.x11.display, _glfw.x11.xdnd.source,
                               False, NoEventMask, &reply);
                    XFlush(_glfw.x11.display);
                }
            }

            return;
        }

        case FocusIn:
        {
            if (event->xfocus.mode == NotifyGrab ||
                event->xfocus.mode == NotifyUngrab)
            {
                // Ignore focus events from popup indicator windows, window menu
                // key chords and window dragging
                return;
            }

            if (window->cursorMode == GLFW_CURSOR_DISABLED)
                disableCursor(window);

            if (window->x11.ic)
                XSetICFocus(window->x11.ic);

            _glfwInputWindowFocus(window, GLFW_TRUE);
            return;
        }

        case FocusOut:
        {
            if (event->xfocus.mode == NotifyGrab ||
                event->xfocus.mode == NotifyUngrab)
            {
                // Ignore focus events from popup indicator windows, window menu
                // key chords and window dragging
                return;
            }

            if (window->cursorMode == GLFW_CURSOR_DISABLED)
                enableCursor(window);

            if (window->x11.ic)
                XUnsetICFocus(window->x11.ic);

            if (window->monitor && window->autoIconify)
                _glfwPlatformIconifyWindow(window);

            _glfwInputWindowFocus(window, GLFW_FALSE);
            return;
        }

        case Expose:
        {
            _glfwInputWindowDamage(window);
            return;
        }

        case PropertyNotify:
        {
            if (event->xproperty.state != PropertyNewValue)
                return;

            if (event->xproperty.atom == _glfw.x11.WM_STATE)
            {
                const int state = getWindowState(window);
                if (state != IconicState && state != NormalState)
                    return;

                const GLFWbool iconified = (state == IconicState);
                if (window->x11.iconified != iconified)
                {
                    if (window->monitor)
                    {
                        if (iconified)
                            releaseMonitor(window);
                        else
                            acquireMonitor(window);
                    }

                    window->x11.iconified = iconified;
                    _glfwInputWindowIconify(window, iconified);
                }
            }
            else if (event->xproperty.atom == _glfw.x11.NET_WM_STATE)
            {
                const GLFWbool maximized = _glfwPlatformWindowMaximized(window);
                if (window->x11.maximized != maximized)
                {
                    window->x11.maximized = maximized;
                    _glfwInputWindowMaximize(window, maximized);
                }
            }

            return;
        }

        case DestroyNotify:
            return;
    }
}


//////////////////////////////////////////////////////////////////////////
//////                       GLFW internal API                      //////
//////////////////////////////////////////////////////////////////////////

// Retrieve a single window property of the specified type
// Inspired by fghGetWindowProperty from freeglut
//
unsigned long _glfwGetWindowPropertyX11(Window window,
                                        Atom property,
                                        Atom type,
                                        unsigned char** value)
{
    Atom actualType;
    int actualFormat;
    unsigned long itemCount, bytesAfter;

    XGetWindowProperty(_glfw.x11.display,
                       window,
                       property,
                       0,
                       LONG_MAX,
                       False,
                       type,
                       &actualType,
                       &actualFormat,
                       &itemCount,
                       &bytesAfter,
                       value);

    return itemCount;
}

GLFWbool _glfwIsVisualTransparentX11(Visual* visual)
{
    if (!_glfw.x11.xrender.available)
        return GLFW_FALSE;

    XRenderPictFormat* pf = XRenderFindVisualFormat(_glfw.x11.display, visual);
    return pf && pf->direct.alphaMask;
}

// Push contents of our selection to clipboard manager
//
void _glfwPushSelectionToManagerX11(void)
{
    XConvertSelection(_glfw.x11.display,
                      _glfw.x11.CLIPBOARD_MANAGER,
                      _glfw.x11.SAVE_TARGETS,
                      None,
                      _glfw.x11.helperWindowHandle,
                      CurrentTime);

    for (;;)
    {
        XEvent event;

        while (XCheckIfEvent(_glfw.x11.display, &event, isSelectionEvent, NULL))
        {
            switch (event.type)
            {
                case SelectionRequest:
                    handleSelectionRequest(&event);
                    break;

                case SelectionClear:
                    handleSelectionClear(&event);
                    break;

                case SelectionNotify:
                {
                    if (event.xselection.target == _glfw.x11.SAVE_TARGETS)
                    {
                        // This means one of two things; either the selection
                        // was not owned, which means there is no clipboard
                        // manager, or the transfer to the clipboard manager has
                        // completed
                        // In either case, it means we are done here
                        return;
                    }

                    break;
                }
            }
        }

        waitForEvent(NULL);
    }
}


//////////////////////////////////////////////////////////////////////////
//////                       GLFW platform API                      //////
//////////////////////////////////////////////////////////////////////////

int _glfwPlatformCreateWindow(_GLFWwindow* window,
                              const _GLFWwndconfig* wndconfig,
                              const _GLFWctxconfig* ctxconfig,
                              const _GLFWfbconfig* fbconfig)
{
    Visual* visual;
    int depth;

    if (ctxconfig->client != GLFW_NO_API)
    {
        if (ctxconfig->source == GLFW_NATIVE_CONTEXT_API)
        {
            if (!_glfwInitGLX())
                return GLFW_FALSE;
            if (!_glfwChooseVisualGLX(wndconfig, ctxconfig, fbconfig, &visual, &depth))
                return GLFW_FALSE;
        }
        else if (ctxconfig->source == GLFW_EGL_CONTEXT_API)
        {
            if (!_glfwInitEGL())
                return GLFW_FALSE;
            if (!_glfwChooseVisualEGL(wndconfig, ctxconfig, fbconfig, &visual, &depth))
                return GLFW_FALSE;
        }
        else if (ctxconfig->source == GLFW_OSMESA_CONTEXT_API)
        {
            if (!_glfwInitOSMesa())
                return GLFW_FALSE;
        }
    }

    if (ctxconfig->client == GLFW_NO_API ||
        ctxconfig->source == GLFW_OSMESA_CONTEXT_API)
    {
        visual = DefaultVisual(_glfw.x11.display, _glfw.x11.screen);
        depth = DefaultDepth(_glfw.x11.display, _glfw.x11.screen);
    }

    if (!createNativeWindow(window, wndconfig, visual, depth))
        return GLFW_FALSE;

    if (ctxconfig->client != GLFW_NO_API)
    {
        if (ctxconfig->source == GLFW_NATIVE_CONTEXT_API)
        {
            if (!_glfwCreateContextGLX(window, ctxconfig, fbconfig))
                return GLFW_FALSE;
        }
        else if (ctxconfig->source == GLFW_EGL_CONTEXT_API)
        {
            if (!_glfwCreateContextEGL(window, ctxconfig, fbconfig))
                return GLFW_FALSE;
        }
        else if (ctxconfig->source == GLFW_OSMESA_CONTEXT_API)
        {
            if (!_glfwCreateContextOSMesa(window, ctxconfig, fbconfig))
                return GLFW_FALSE;
        }
    }

    if (window->monitor)
    {
        _glfwPlatformShowWindow(window);
        updateWindowMode(window);
        acquireMonitor(window);
    }

    XFlush(_glfw.x11.display);
    return GLFW_TRUE;
}

void _glfwPlatformDestroyWindow(_GLFWwindow* window)
{
    if (_glfw.x11.disabledCursorWindow == window)
        _glfw.x11.disabledCursorWindow = NULL;

    if (window->monitor)
        releaseMonitor(window);

    if (window->x11.ic)
    {
        XDestroyIC(window->x11.ic);
        window->x11.ic = NULL;
    }

    if (window->context.destroy)
        window->context.destroy(window);

    if (window->x11.handle)
    {
        XDeleteContext(_glfw.x11.display, window->x11.handle, _glfw.x11.context);
        XUnmapWindow(_glfw.x11.display, window->x11.handle);
        XDestroyWindow(_glfw.x11.display, window->x11.handle);
        window->x11.handle = (Window) 0;
    }

    if (window->x11.colormap)
    {
        XFreeColormap(_glfw.x11.display, window->x11.colormap);
        window->x11.colormap = (Colormap) 0;
    }

    XFlush(_glfw.x11.display);
}

void _glfwPlatformSetWindowTitle(_GLFWwindow* window, const char* title)
{
#if defined(X_HAVE_UTF8_STRING)
    Xutf8SetWMProperties(_glfw.x11.display,
                         window->x11.handle,
                         title, title,
                         NULL, 0,
                         NULL, NULL, NULL);
#else
    // This may be a slightly better fallback than using XStoreName and
    // XSetIconName, which always store their arguments using STRING
    XmbSetWMProperties(_glfw.x11.display,
                       window->x11.handle,
                       title, title,
                       NULL, 0,
                       NULL, NULL, NULL);
#endif

    XChangeProperty(_glfw.x11.display,  window->x11.handle,
                    _glfw.x11.NET_WM_NAME, _glfw.x11.UTF8_STRING, 8,
                    PropModeReplace,
                    (unsigned char*) title, strlen(title));

    XChangeProperty(_glfw.x11.display,  window->x11.handle,
                    _glfw.x11.NET_WM_ICON_NAME, _glfw.x11.UTF8_STRING, 8,
                    PropModeReplace,
                    (unsigned char*) title, strlen(title));

    XFlush(_glfw.x11.display);
}

void _glfwPlatformSetWindowIcon(_GLFWwindow* window,
                                int count, const GLFWimage* images)
{
    if (count)
    {
        int i, j, longCount = 0;

        for (i = 0;  i < count;  i++)
            longCount += 2 + images[i].width * images[i].height;

        long* icon = calloc(longCount, sizeof(long));
        long* target = icon;

        for (i = 0;  i < count;  i++)
        {
            *target++ = images[i].width;
            *target++ = images[i].height;

            for (j = 0;  j < images[i].width * images[i].height;  j++)
            {
                *target++ = (images[i].pixels[j * 4 + 0] << 16) |
                            (images[i].pixels[j * 4 + 1] <<  8) |
                            (images[i].pixels[j * 4 + 2] <<  0) |
                            (images[i].pixels[j * 4 + 3] << 24);
            }
        }

        XChangeProperty(_glfw.x11.display, window->x11.handle,
                        _glfw.x11.NET_WM_ICON,
                        XA_CARDINAL, 32,
                        PropModeReplace,
                        (unsigned char*) icon,
                        longCount);

        free(icon);
    }
    else
    {
        XDeleteProperty(_glfw.x11.display, window->x11.handle,
                        _glfw.x11.NET_WM_ICON);
    }

    XFlush(_glfw.x11.display);
}

void _glfwPlatformGetWindowPos(_GLFWwindow* window, int* xpos, int* ypos)
{
    Window dummy;
    int x, y;

    XTranslateCoordinates(_glfw.x11.display, window->x11.handle, _glfw.x11.root,
                          0, 0, &x, &y, &dummy);

    if (xpos)
        *xpos = x;
    if (ypos)
        *ypos = y;
}

void _glfwPlatformSetWindowPos(_GLFWwindow* window, int xpos, int ypos)
{
    // HACK: Explicitly setting PPosition to any value causes some WMs, notably
    //       Compiz and Metacity, to honor the position of unmapped windows
    if (!_glfwPlatformWindowVisible(window))
    {
        long supplied;
        XSizeHints* hints = XAllocSizeHints();

        if (XGetWMNormalHints(_glfw.x11.display, window->x11.handle, hints, &supplied))
        {
            hints->flags |= PPosition;
            hints->x = hints->y = 0;

            XSetWMNormalHints(_glfw.x11.display, window->x11.handle, hints);
        }

        XFree(hints);
    }

    XMoveWindow(_glfw.x11.display, window->x11.handle, xpos, ypos);
    XFlush(_glfw.x11.display);
}

void _glfwPlatformGetWindowSize(_GLFWwindow* window, int* width, int* height)
{
    XWindowAttributes attribs;
    XGetWindowAttributes(_glfw.x11.display, window->x11.handle, &attribs);

    if (width)
        *width = attribs.width;
    if (height)
        *height = attribs.height;
}

void _glfwPlatformSetWindowSize(_GLFWwindow* window, int width, int height)
{
    if (window->monitor)
    {
        if (window->monitor->window == window)
            acquireMonitor(window);
    }
    else
    {
        if (!window->resizable)
            updateNormalHints(window, width, height);

        XResizeWindow(_glfw.x11.display, window->x11.handle, width, height);
    }

    XFlush(_glfw.x11.display);
}

void _glfwPlatformSetWindowSizeLimits(_GLFWwindow* window,
                                      int minwidth, int minheight,
                                      int maxwidth, int maxheight)
{
    int width, height;
    _glfwPlatformGetWindowSize(window, &width, &height);
    updateNormalHints(window, width, height);
    XFlush(_glfw.x11.display);
}

void _glfwPlatformSetWindowAspectRatio(_GLFWwindow* window, int numer, int denom)
{
    int width, height;
    _glfwPlatformGetWindowSize(window, &width, &height);
    updateNormalHints(window, width, height);
    XFlush(_glfw.x11.display);
}

void _glfwPlatformGetFramebufferSize(_GLFWwindow* window, int* width, int* height)
{
    _glfwPlatformGetWindowSize(window, width, height);
}

void _glfwPlatformGetWindowFrameSize(_GLFWwindow* window,
                                     int* left, int* top,
                                     int* right, int* bottom)
{
    long* extents = NULL;

    if (window->monitor || !window->decorated)
        return;

    if (_glfw.x11.NET_FRAME_EXTENTS == None)
        return;

    if (!_glfwPlatformWindowVisible(window) &&
        _glfw.x11.NET_REQUEST_FRAME_EXTENTS)
    {
        XEvent event;
        double timeout = 0.5;

        // Ensure _NET_FRAME_EXTENTS is set, allowing glfwGetWindowFrameSize to
        // function before the window is mapped
        sendEventToWM(window, _glfw.x11.NET_REQUEST_FRAME_EXTENTS,
                      0, 0, 0, 0, 0);

        // HACK: Use a timeout because earlier versions of some window managers
        //       (at least Unity, Fluxbox and Xfwm) failed to send the reply
        //       They have been fixed but broken versions are still in the wild
        //       If you are affected by this and your window manager is NOT
        //       listed above, PLEASE report it to their and our issue trackers
        while (!XCheckIfEvent(_glfw.x11.display,
                              &event,
                              isFrameExtentsEvent,
                              (XPointer) window))
        {
            if (!waitForEvent(&timeout))
            {
                _glfwInputError(GLFW_PLATFORM_ERROR,
                                "X11: The window manager has a broken _NET_REQUEST_FRAME_EXTENTS implementation; please report this issue");
                return;
            }
        }
    }

    if (_glfwGetWindowPropertyX11(window->x11.handle,
                                  _glfw.x11.NET_FRAME_EXTENTS,
                                  XA_CARDINAL,
                                  (unsigned char**) &extents) == 4)
    {
        if (left)
            *left = extents[0];
        if (top)
            *top = extents[2];
        if (right)
            *right = extents[1];
        if (bottom)
            *bottom = extents[3];
    }

    if (extents)
        XFree(extents);
}

void _glfwPlatformGetWindowContentScale(_GLFWwindow* window,
                                        float* xscale, float* yscale)
{
    if (xscale)
        *xscale = _glfw.x11.contentScaleX;
    if (yscale)
        *yscale = _glfw.x11.contentScaleY;
}

void _glfwPlatformIconifyWindow(_GLFWwindow* window)
{
    if (window->x11.overrideRedirect)
    {
        // Override-redirect windows cannot be iconified or restored, as those
        // tasks are performed by the window manager
        _glfwInputError(GLFW_PLATFORM_ERROR,
                        "X11: Iconification of full screen windows requires a WM that supports EWMH full screen");
        return;
    }

    XIconifyWindow(_glfw.x11.display, window->x11.handle, _glfw.x11.screen);
    XFlush(_glfw.x11.display);
}

void _glfwPlatformRestoreWindow(_GLFWwindow* window)
{
    if (window->x11.overrideRedirect)
    {
        // Override-redirect windows cannot be iconified or restored, as those
        // tasks are performed by the window manager
        _glfwInputError(GLFW_PLATFORM_ERROR,
                        "X11: Iconification of full screen windows requires a WM that supports EWMH full screen");
        return;
    }

    if (_glfwPlatformWindowIconified(window))
    {
        XMapWindow(_glfw.x11.display, window->x11.handle);
        waitForVisibilityNotify(window);
    }
    else if (_glfwPlatformWindowVisible(window))
    {
        if (_glfw.x11.NET_WM_STATE &&
            _glfw.x11.NET_WM_STATE_MAXIMIZED_VERT &&
            _glfw.x11.NET_WM_STATE_MAXIMIZED_HORZ)
        {
            sendEventToWM(window,
                          _glfw.x11.NET_WM_STATE,
                          _NET_WM_STATE_REMOVE,
                          _glfw.x11.NET_WM_STATE_MAXIMIZED_VERT,
                          _glfw.x11.NET_WM_STATE_MAXIMIZED_HORZ,
                          1, 0);
        }
    }

    XFlush(_glfw.x11.display);
}

void _glfwPlatformMaximizeWindow(_GLFWwindow* window)
{
    if (!_glfw.x11.NET_WM_STATE ||
        !_glfw.x11.NET_WM_STATE_MAXIMIZED_VERT ||
        !_glfw.x11.NET_WM_STATE_MAXIMIZED_HORZ)
    {
        return;
    }

    if (_glfwPlatformWindowVisible(window))
    {
        sendEventToWM(window,
                    _glfw.x11.NET_WM_STATE,
                    _NET_WM_STATE_ADD,
                    _glfw.x11.NET_WM_STATE_MAXIMIZED_VERT,
                    _glfw.x11.NET_WM_STATE_MAXIMIZED_HORZ,
                    1, 0);
    }
    else
    {
        Atom* states = NULL;
        unsigned long count =
            _glfwGetWindowPropertyX11(window->x11.handle,
                                      _glfw.x11.NET_WM_STATE,
                                      XA_ATOM,
                                      (unsigned char**) &states);

        // NOTE: We don't check for failure as this property may not exist yet
        //       and that's fine (and we'll create it implicitly with append)

        Atom missing[2] =
        {
            _glfw.x11.NET_WM_STATE_MAXIMIZED_VERT,
            _glfw.x11.NET_WM_STATE_MAXIMIZED_HORZ
        };
        unsigned long missingCount = 2;

        for (unsigned long i = 0;  i < count;  i++)
        {
            for (unsigned long j = 0;  j < missingCount;  j++)
            {
                if (states[i] == missing[j])
                {
                    missing[j] = missing[missingCount - 1];
                    missingCount--;
                }
            }
        }

        if (states)
            XFree(states);

        if (!missingCount)
            return;

        XChangeProperty(_glfw.x11.display, window->x11.handle,
                        _glfw.x11.NET_WM_STATE, XA_ATOM, 32,
                        PropModeAppend,
                        (unsigned char*) missing,
                        missingCount);
    }

    XFlush(_glfw.x11.display);
}

void _glfwPlatformShowWindow(_GLFWwindow* window)
{
    if (_glfwPlatformWindowVisible(window))
        return;

    XMapWindow(_glfw.x11.display, window->x11.handle);
    waitForVisibilityNotify(window);
}

void _glfwPlatformHideWindow(_GLFWwindow* window)
{
    XUnmapWindow(_glfw.x11.display, window->x11.handle);
    XFlush(_glfw.x11.display);
}

void _glfwPlatformRequestWindowAttention(_GLFWwindow* window)
{
    if (!_glfw.x11.NET_WM_STATE || !_glfw.x11.NET_WM_STATE_DEMANDS_ATTENTION)
        return;

    sendEventToWM(window,
                  _glfw.x11.NET_WM_STATE,
                  _NET_WM_STATE_ADD,
                  _glfw.x11.NET_WM_STATE_DEMANDS_ATTENTION,
                  0, 1, 0);
}

void _glfwPlatformFocusWindow(_GLFWwindow* window)
{
    if (_glfw.x11.NET_ACTIVE_WINDOW)
        sendEventToWM(window, _glfw.x11.NET_ACTIVE_WINDOW, 1, 0, 0, 0, 0);
    else if (_glfwPlatformWindowVisible(window))
    {
        XRaiseWindow(_glfw.x11.display, window->x11.handle);
        XSetInputFocus(_glfw.x11.display, window->x11.handle,
                       RevertToParent, CurrentTime);
    }

    XFlush(_glfw.x11.display);
}

void _glfwPlatformSetWindowMonitor(_GLFWwindow* window,
                                   _GLFWmonitor* monitor,
                                   int xpos, int ypos,
                                   int width, int height,
                                   int refreshRate)
{
    if (window->monitor == monitor)
    {
        if (monitor)
        {
            if (monitor->window == window)
                acquireMonitor(window);
        }
        else
        {
            if (!window->resizable)
                updateNormalHints(window, width, height);

            XMoveResizeWindow(_glfw.x11.display, window->x11.handle,
                              xpos, ypos, width, height);
        }

        XFlush(_glfw.x11.display);
        return;
    }

    if (window->monitor)
        releaseMonitor(window);

    _glfwInputWindowMonitor(window, monitor);
    updateNormalHints(window, width, height);

    if (window->monitor)
    {
        if (!_glfwPlatformWindowVisible(window))
        {
            XMapRaised(_glfw.x11.display, window->x11.handle);
            waitForVisibilityNotify(window);
        }

        updateWindowMode(window);
        acquireMonitor(window);
    }
    else
    {
        updateWindowMode(window);
        XMoveResizeWindow(_glfw.x11.display, window->x11.handle,
                          xpos, ypos, width, height);
    }

    XFlush(_glfw.x11.display);
}

int _glfwPlatformWindowFocused(_GLFWwindow* window)
{
    Window focused;
    int state;

    XGetInputFocus(_glfw.x11.display, &focused, &state);
    return window->x11.handle == focused;
}

int _glfwPlatformWindowIconified(_GLFWwindow* window)
{
    return getWindowState(window) == IconicState;
}

int _glfwPlatformWindowVisible(_GLFWwindow* window)
{
    XWindowAttributes wa;
    XGetWindowAttributes(_glfw.x11.display, window->x11.handle, &wa);
    return wa.map_state == IsViewable;
}

int _glfwPlatformWindowMaximized(_GLFWwindow* window)
{
    Atom* states;
    unsigned long i;
    GLFWbool maximized = GLFW_FALSE;

    if (!_glfw.x11.NET_WM_STATE ||
        !_glfw.x11.NET_WM_STATE_MAXIMIZED_VERT ||
        !_glfw.x11.NET_WM_STATE_MAXIMIZED_HORZ)
    {
        return maximized;
    }

    const unsigned long count =
        _glfwGetWindowPropertyX11(window->x11.handle,
                                  _glfw.x11.NET_WM_STATE,
                                  XA_ATOM,
                                  (unsigned char**) &states);

    for (i = 0;  i < count;  i++)
    {
        if (states[i] == _glfw.x11.NET_WM_STATE_MAXIMIZED_VERT ||
            states[i] == _glfw.x11.NET_WM_STATE_MAXIMIZED_HORZ)
        {
            maximized = GLFW_TRUE;
            break;
        }
    }

    if (states)
        XFree(states);

    return maximized;
}

int _glfwPlatformWindowHovered(_GLFWwindow* window)
{
    Window w = _glfw.x11.root;
    while (w)
    {
        Window root;
        int rootX, rootY, childX, childY;
        unsigned int mask;

        if (!XQueryPointer(_glfw.x11.display, w,
                           &root, &w, &rootX, &rootY, &childX, &childY, &mask))
        {
            return GLFW_FALSE;
        }

        if (w == window->x11.handle)
            return GLFW_TRUE;
    }

    return GLFW_FALSE;
}

int _glfwPlatformFramebufferTransparent(_GLFWwindow* window)
{
    if (!window->x11.transparent)
        return GLFW_FALSE;

    return XGetSelectionOwner(_glfw.x11.display, _glfw.x11.NET_WM_CM_Sx) != None;
}

void _glfwPlatformSetWindowResizable(_GLFWwindow* window, GLFWbool enabled)
{
    int width, height;
    _glfwPlatformGetWindowSize(window, &width, &height);
    updateNormalHints(window, width, height);
}

void _glfwPlatformSetWindowDecorated(_GLFWwindow* window, GLFWbool enabled)
{
    struct
    {
        unsigned long flags;
        unsigned long functions;
        unsigned long decorations;
        long input_mode;
        unsigned long status;
    } hints = {0};

    hints.flags = MWM_HINTS_DECORATIONS;
    hints.decorations = enabled ? MWM_DECOR_ALL : 0;

    XChangeProperty(_glfw.x11.display, window->x11.handle,
                    _glfw.x11.MOTIF_WM_HINTS,
                    _glfw.x11.MOTIF_WM_HINTS, 32,
                    PropModeReplace,
                    (unsigned char*) &hints,
                    sizeof(hints) / sizeof(long));
}

void _glfwPlatformSetWindowFloating(_GLFWwindow* window, GLFWbool enabled)
{
    if (!_glfw.x11.NET_WM_STATE || !_glfw.x11.NET_WM_STATE_ABOVE)
        return;

    if (_glfwPlatformWindowVisible(window))
    {
        const long action = enabled ? _NET_WM_STATE_ADD : _NET_WM_STATE_REMOVE;
        sendEventToWM(window,
                      _glfw.x11.NET_WM_STATE,
                      action,
                      _glfw.x11.NET_WM_STATE_ABOVE,
                      0, 1, 0);
    }
    else
    {
        Atom* states = NULL;
        unsigned long i, count;

        count = _glfwGetWindowPropertyX11(window->x11.handle,
                                          _glfw.x11.NET_WM_STATE,
                                          XA_ATOM,
                                          (unsigned char**) &states);

        // NOTE: We don't check for failure as this property may not exist yet
        //       and that's fine (and we'll create it implicitly with append)

        if (enabled)
        {
            for (i = 0;  i < count;  i++)
            {
                if (states[i] == _glfw.x11.NET_WM_STATE_ABOVE)
                    break;
            }

            if (i < count)
                return;

            XChangeProperty(_glfw.x11.display, window->x11.handle,
                            _glfw.x11.NET_WM_STATE, XA_ATOM, 32,
                            PropModeAppend,
                            (unsigned char*) &_glfw.x11.NET_WM_STATE_ABOVE,
                            1);
        }
        else if (states)
        {
            for (i = 0;  i < count;  i++)
            {
                if (states[i] == _glfw.x11.NET_WM_STATE_ABOVE)
                    break;
            }

            if (i == count)
                return;

            states[i] = states[count - 1];
            count--;

            XChangeProperty(_glfw.x11.display, window->x11.handle,
                            _glfw.x11.NET_WM_STATE, XA_ATOM, 32,
                            PropModeReplace, (unsigned char*) states, count);
        }

        if (states)
            XFree(states);
    }

    XFlush(_glfw.x11.display);
}

float _glfwPlatformGetWindowOpacity(_GLFWwindow* window)
{
    float opacity = 1.f;

    if (XGetSelectionOwner(_glfw.x11.display, _glfw.x11.NET_WM_CM_Sx))
    {
        CARD32* value = NULL;

        if (_glfwGetWindowPropertyX11(window->x11.handle,
                                      _glfw.x11.NET_WM_WINDOW_OPACITY,
                                      XA_CARDINAL,
                                      (unsigned char**) &value))
        {
            opacity = (float) (*value / (double) 0xffffffffu);
        }

        if (value)
            XFree(value);
    }

    return opacity;
}

void _glfwPlatformSetWindowOpacity(_GLFWwindow* window, float opacity)
{
    const CARD32 value = (CARD32) (0xffffffffu * (double) opacity);
    XChangeProperty(_glfw.x11.display, window->x11.handle,
                    _glfw.x11.NET_WM_WINDOW_OPACITY, XA_CARDINAL, 32,
                    PropModeReplace, (unsigned char*) &value, 1);
}

void _glfwPlatformSetRawMouseMotion(_GLFWwindow *window, GLFWbool enabled)
{
    if (!_glfw.x11.xi.available)
        return;

    if (_glfw.x11.disabledCursorWindow != window)
        return;

    if (enabled)
        enableRawMouseMotion(window);
    else
        disableRawMouseMotion(window);
}

GLFWbool _glfwPlatformRawMouseMotionSupported(void)
{
    return _glfw.x11.xi.available;
}

void _glfwPlatformPollEvents(void)
{
    _GLFWwindow* window;

#if defined(__linux__)
    _glfwDetectJoystickConnectionLinux();
#endif
    XPending(_glfw.x11.display);

    while (XQLength(_glfw.x11.display))
    {
        XEvent event;
        XNextEvent(_glfw.x11.display, &event);
        processEvent(&event);
    }

    window = _glfw.x11.disabledCursorWindow;
    if (window)
    {
        int width, height;
        _glfwPlatformGetWindowSize(window, &width, &height);

        // NOTE: Re-center the cursor only if it has moved since the last call,
        //       to avoid breaking glfwWaitEvents with MotionNotify
        if (window->x11.lastCursorPosX != width / 2 ||
            window->x11.lastCursorPosY != height / 2)
        {
            _glfwPlatformSetCursorPos(window, width / 2, height / 2);
        }
    }

    XFlush(_glfw.x11.display);
}

void _glfwPlatformWaitEvents(void)
{
    while (!XPending(_glfw.x11.display))
        waitForEvent(NULL);

    _glfwPlatformPollEvents();
}

void _glfwPlatformWaitEventsTimeout(double timeout)
{
    while (!XPending(_glfw.x11.display))
    {
        if (!waitForEvent(&timeout))
            break;
    }

    _glfwPlatformPollEvents();
}

void _glfwPlatformPostEmptyEvent(void)
{
    XEvent event = { ClientMessage };
    event.xclient.window = _glfw.x11.helperWindowHandle;
    event.xclient.format = 32; // Data is 32-bit longs
    event.xclient.message_type = _glfw.x11.NULL_;

    XSendEvent(_glfw.x11.display, _glfw.x11.helperWindowHandle, False, 0, &event);
    XFlush(_glfw.x11.display);
}

void _glfwPlatformGetCursorPos(_GLFWwindow* window, double* xpos, double* ypos)
{
    Window root, child;
    int rootX, rootY, childX, childY;
    unsigned int mask;

    XQueryPointer(_glfw.x11.display, window->x11.handle,
                  &root, &child,
                  &rootX, &rootY, &childX, &childY,
                  &mask);

    if (xpos)
        *xpos = childX;
    if (ypos)
        *ypos = childY;
}

void _glfwPlatformSetCursorPos(_GLFWwindow* window, double x, double y)
{
    // Store the new position so it can be recognized later
    window->x11.warpCursorPosX = (int) x;
    window->x11.warpCursorPosY = (int) y;

    XWarpPointer(_glfw.x11.display, None, window->x11.handle,
                 0,0,0,0, (int) x, (int) y);
    XFlush(_glfw.x11.display);
}

void _glfwPlatformSetCursorMode(_GLFWwindow* window, int mode)
{
    if (mode == GLFW_CURSOR_DISABLED)
    {
        if (_glfwPlatformWindowFocused(window))
            disableCursor(window);
    }
    else if (_glfw.x11.disabledCursorWindow == window)
        enableCursor(window);
    else
        updateCursorImage(window);

    XFlush(_glfw.x11.display);
}

const char* _glfwPlatformGetScancodeName(int scancode)
{
    if (!_glfw.x11.xkb.available)
        return NULL;

    if (scancode < 0 || scancode > 0xff ||
        _glfw.x11.keycodes[scancode] == GLFW_KEY_UNKNOWN)
    {
        _glfwInputError(GLFW_INVALID_VALUE, "Invalid scancode");
        return NULL;
    }

    const int key = _glfw.x11.keycodes[scancode];
    const KeySym keysym = XkbKeycodeToKeysym(_glfw.x11.display,
                                             scancode, _glfw.x11.xkb.group, 0);
    if (keysym == NoSymbol)
        return NULL;

    const long ch = _glfwKeySym2Unicode(keysym);
    if (ch == -1)
        return NULL;

    const size_t count = encodeUTF8(_glfw.x11.keynames[key], (unsigned int) ch);
    if (count == 0)
        return NULL;

    _glfw.x11.keynames[key][count] = '\0';
    return _glfw.x11.keynames[key];
}

int _glfwPlatformGetKeyScancode(int key)
{
    return _glfw.x11.scancodes[key];
}

int _glfwPlatformCreateCursor(_GLFWcursor* cursor,
                              const GLFWimage* image,
                              int xhot, int yhot)
{
    cursor->x11.handle = _glfwCreateCursorX11(image, xhot, yhot);
    if (!cursor->x11.handle)
        return GLFW_FALSE;

    return GLFW_TRUE;
}

int _glfwPlatformCreateStandardCursor(_GLFWcursor* cursor, int shape)
{
    int native = 0;

    if (shape == GLFW_ARROW_CURSOR)
        native = XC_left_ptr;
    else if (shape == GLFW_IBEAM_CURSOR)
        native = XC_xterm;
    else if (shape == GLFW_CROSSHAIR_CURSOR)
        native = XC_crosshair;
    else if (shape == GLFW_HAND_CURSOR)
        native = XC_hand2;
    else if (shape == GLFW_HRESIZE_CURSOR)
        native = XC_sb_h_double_arrow;
    else if (shape == GLFW_VRESIZE_CURSOR)
        native = XC_sb_v_double_arrow;
    else
        return GLFW_FALSE;

    cursor->x11.handle = XCreateFontCursor(_glfw.x11.display, native);
    if (!cursor->x11.handle)
    {
        _glfwInputError(GLFW_PLATFORM_ERROR,
                        "X11: Failed to create standard cursor");
        return GLFW_FALSE;
    }

    return GLFW_TRUE;
}

void _glfwPlatformDestroyCursor(_GLFWcursor* cursor)
{
    if (cursor->x11.handle)
        XFreeCursor(_glfw.x11.display, cursor->x11.handle);
}

void _glfwPlatformSetCursor(_GLFWwindow* window, _GLFWcursor* cursor)
{
    if (window->cursorMode == GLFW_CURSOR_NORMAL)
    {
        updateCursorImage(window);
        XFlush(_glfw.x11.display);
    }
}

void _glfwPlatformSetClipboardString(const char* string)
{
    free(_glfw.x11.clipboardString);
    _glfw.x11.clipboardString = _glfw_strdup(string);

    XSetSelectionOwner(_glfw.x11.display,
                       _glfw.x11.CLIPBOARD,
                       _glfw.x11.helperWindowHandle,
                       CurrentTime);

    if (XGetSelectionOwner(_glfw.x11.display, _glfw.x11.CLIPBOARD) !=
        _glfw.x11.helperWindowHandle)
    {
        _glfwInputError(GLFW_PLATFORM_ERROR,
                        "X11: Failed to become owner of clipboard selection");
    }
}

const char* _glfwPlatformGetClipboardString(void)
{
    return getSelectionString(_glfw.x11.CLIPBOARD);
}

void _glfwPlatformGetRequiredInstanceExtensions(char** extensions)
{
    if (!_glfw.vk.KHR_surface)
        return;

    if (!_glfw.vk.KHR_xcb_surface || !_glfw.x11.x11xcb.handle)
    {
        if (!_glfw.vk.KHR_xlib_surface)
            return;
    }

    extensions[0] = "VK_KHR_surface";

    // NOTE: VK_KHR_xcb_surface is preferred due to some early ICDs exposing but
    //       not correctly implementing VK_KHR_xlib_surface
    if (_glfw.vk.KHR_xcb_surface && _glfw.x11.x11xcb.handle)
        extensions[1] = "VK_KHR_xcb_surface";
    else
        extensions[1] = "VK_KHR_xlib_surface";
}

int _glfwPlatformGetPhysicalDevicePresentationSupport(VkInstance instance,
                                                      VkPhysicalDevice device,
                                                      uint32_t queuefamily)
{
    VisualID visualID = XVisualIDFromVisual(DefaultVisual(_glfw.x11.display,
                                                          _glfw.x11.screen));

    if (_glfw.vk.KHR_xcb_surface && _glfw.x11.x11xcb.handle)
    {
        PFN_vkGetPhysicalDeviceXcbPresentationSupportKHR
            vkGetPhysicalDeviceXcbPresentationSupportKHR =
            (PFN_vkGetPhysicalDeviceXcbPresentationSupportKHR)
            vkGetInstanceProcAddr(instance, "vkGetPhysicalDeviceXcbPresentationSupportKHR");
        if (!vkGetPhysicalDeviceXcbPresentationSupportKHR)
        {
            _glfwInputError(GLFW_API_UNAVAILABLE,
                            "X11: Vulkan instance missing VK_KHR_xcb_surface extension");
            return GLFW_FALSE;
        }

        xcb_connection_t* connection = XGetXCBConnection(_glfw.x11.display);
        if (!connection)
        {
            _glfwInputError(GLFW_PLATFORM_ERROR,
                            "X11: Failed to retrieve XCB connection");
            return GLFW_FALSE;
        }

        return vkGetPhysicalDeviceXcbPresentationSupportKHR(device,
                                                            queuefamily,
                                                            connection,
                                                            visualID);
    }
    else
    {
        PFN_vkGetPhysicalDeviceXlibPresentationSupportKHR
            vkGetPhysicalDeviceXlibPresentationSupportKHR =
            (PFN_vkGetPhysicalDeviceXlibPresentationSupportKHR)
            vkGetInstanceProcAddr(instance, "vkGetPhysicalDeviceXlibPresentationSupportKHR");
        if (!vkGetPhysicalDeviceXlibPresentationSupportKHR)
        {
            _glfwInputError(GLFW_API_UNAVAILABLE,
                            "X11: Vulkan instance missing VK_KHR_xlib_surface extension");
            return GLFW_FALSE;
        }

        return vkGetPhysicalDeviceXlibPresentationSupportKHR(device,
                                                             queuefamily,
                                                             _glfw.x11.display,
                                                             visualID);
    }
}

VkResult _glfwPlatformCreateWindowSurface(VkInstance instance,
                                          _GLFWwindow* window,
                                          const VkAllocationCallbacks* allocator,
                                          VkSurfaceKHR* surface)
{
    if (_glfw.vk.KHR_xcb_surface && _glfw.x11.x11xcb.handle)
    {
        VkResult err;
        VkXcbSurfaceCreateInfoKHR sci;
        PFN_vkCreateXcbSurfaceKHR vkCreateXcbSurfaceKHR;

        xcb_connection_t* connection = XGetXCBConnection(_glfw.x11.display);
        if (!connection)
        {
            _glfwInputError(GLFW_PLATFORM_ERROR,
                            "X11: Failed to retrieve XCB connection");
            return VK_ERROR_EXTENSION_NOT_PRESENT;
        }

        vkCreateXcbSurfaceKHR = (PFN_vkCreateXcbSurfaceKHR)
            vkGetInstanceProcAddr(instance, "vkCreateXcbSurfaceKHR");
        if (!vkCreateXcbSurfaceKHR)
        {
            _glfwInputError(GLFW_API_UNAVAILABLE,
                            "X11: Vulkan instance missing VK_KHR_xcb_surface extension");
            return VK_ERROR_EXTENSION_NOT_PRESENT;
        }

        memset(&sci, 0, sizeof(sci));
        sci.sType = VK_STRUCTURE_TYPE_XCB_SURFACE_CREATE_INFO_KHR;
        sci.connection = connection;
        sci.window = window->x11.handle;

        err = vkCreateXcbSurfaceKHR(instance, &sci, allocator, surface);
        if (err)
        {
            _glfwInputError(GLFW_PLATFORM_ERROR,
                            "X11: Failed to create Vulkan XCB surface: %s",
                            _glfwGetVulkanResultString(err));
        }

        return err;
    }
    else
    {
        VkResult err;
        VkXlibSurfaceCreateInfoKHR sci;
        PFN_vkCreateXlibSurfaceKHR vkCreateXlibSurfaceKHR;

        vkCreateXlibSurfaceKHR = (PFN_vkCreateXlibSurfaceKHR)
            vkGetInstanceProcAddr(instance, "vkCreateXlibSurfaceKHR");
        if (!vkCreateXlibSurfaceKHR)
        {
            _glfwInputError(GLFW_API_UNAVAILABLE,
                            "X11: Vulkan instance missing VK_KHR_xlib_surface extension");
            return VK_ERROR_EXTENSION_NOT_PRESENT;
        }

        memset(&sci, 0, sizeof(sci));
        sci.sType = VK_STRUCTURE_TYPE_XLIB_SURFACE_CREATE_INFO_KHR;
        sci.dpy = _glfw.x11.display;
        sci.window = window->x11.handle;

        err = vkCreateXlibSurfaceKHR(instance, &sci, allocator, surface);
        if (err)
        {
            _glfwInputError(GLFW_PLATFORM_ERROR,
                            "X11: Failed to create Vulkan X11 surface: %s",
                            _glfwGetVulkanResultString(err));
        }

        return err;
    }
}


//////////////////////////////////////////////////////////////////////////
//////                        GLFW native API                       //////
//////////////////////////////////////////////////////////////////////////

GLFWAPI Display* glfwGetX11Display(void)
{
    _GLFW_REQUIRE_INIT_OR_RETURN(NULL);
    return _glfw.x11.display;
}

GLFWAPI Window glfwGetX11Window(GLFWwindow* handle)
{
    _GLFWwindow* window = (_GLFWwindow*) handle;
    _GLFW_REQUIRE_INIT_OR_RETURN(None);
    return window->x11.handle;
}

GLFWAPI void glfwSetX11SelectionString(const char* string)
{
    _GLFW_REQUIRE_INIT();

    free(_glfw.x11.primarySelectionString);
    _glfw.x11.primarySelectionString = _glfw_strdup(string);

    XSetSelectionOwner(_glfw.x11.display,
                       _glfw.x11.PRIMARY,
                       _glfw.x11.helperWindowHandle,
                       CurrentTime);

    if (XGetSelectionOwner(_glfw.x11.display, _glfw.x11.PRIMARY) !=
        _glfw.x11.helperWindowHandle)
    {
        _glfwInputError(GLFW_PLATFORM_ERROR,
                        "X11: Failed to become owner of primary selection");
    }
}

GLFWAPI const char* glfwGetX11SelectionString(void)
{
    _GLFW_REQUIRE_INIT_OR_RETURN(NULL);
    return getSelectionString(_glfw.x11.PRIMARY);
}



==> figs/from-dave/deps/glfw/src/xkb_unicode.c <==
//========================================================================
// GLFW 3.3 X11 - www.glfw.org
//------------------------------------------------------------------------
// Copyright (c) 2002-2006 Marcus Geelnard
// Copyright (c) 2006-2017 Camilla Löwy <elmindreda@glfw.org>
//
// This software is provided 'as-is', without any express or implied
// warranty. In no event will the authors be held liable for any damages
// arising from the use of this software.
//
// Permission is granted to anyone to use this software for any purpose,
// including commercial applications, and to alter it and redistribute it
// freely, subject to the following restrictions:
//
// 1. The origin of this software must not be misrepresented; you must not
//    claim that you wrote the original software. If you use this software
//    in a product, an acknowledgment in the product documentation would
//    be appreciated but is not required.
//
// 2. Altered source versions must be plainly marked as such, and must not
//    be misrepresented as being the original software.
//
// 3. This notice may not be removed or altered from any source
//    distribution.
//
//========================================================================
// It is fine to use C99 in this file because it will not be built with VS
//========================================================================

#include "internal.h"


/*
 * Marcus: This code was originally written by Markus G. Kuhn.
 * I have made some slight changes (trimmed it down a bit from >60 KB to
 * 20 KB), but the functionality is the same.
 */

/*
 * This module converts keysym values into the corresponding ISO 10646
 * (UCS, Unicode) values.
 *
 * The array keysymtab[] contains pairs of X11 keysym values for graphical
 * characters and the corresponding Unicode value. The function
 * _glfwKeySym2Unicode() maps a keysym onto a Unicode value using a binary
 * search, therefore keysymtab[] must remain SORTED by keysym value.
 *
 * We allow to represent any UCS character in the range U-00000000 to
 * U-00FFFFFF by a keysym value in the range 0x01000000 to 0x01ffffff.
 * This admittedly does not cover the entire 31-bit space of UCS, but
 * it does cover all of the characters up to U-10FFFF, which can be
 * represented by UTF-16, and more, and it is very unlikely that higher
 * UCS codes will ever be assigned by ISO. So to get Unicode character
 * U+ABCD you can directly use keysym 0x0100abcd.
 *
 * Original author: Markus G. Kuhn <mkuhn@acm.org>, University of
 *                  Cambridge, April 2001
 *
 * Special thanks to Richard Verhoeven <river@win.tue.nl> for preparing
 * an initial draft of the mapping table.
 *
 */


//************************************************************************
//****                KeySym to Unicode mapping table                 ****
//************************************************************************

static const struct codepair {
  unsigned short keysym;
  unsigned short ucs;
} keysymtab[] = {
  { 0x01a1, 0x0104 },
  { 0x01a2, 0x02d8 },
  { 0x01a3, 0x0141 },
  { 0x01a5, 0x013d },
  { 0x01a6, 0x015a },
  { 0x01a9, 0x0160 },
  { 0x01aa, 0x015e },
  { 0x01ab, 0x0164 },
  { 0x01ac, 0x0179 },
  { 0x01ae, 0x017d },
  { 0x01af, 0x017b },
  { 0x01b1, 0x0105 },
  { 0x01b2, 0x02db },
  { 0x01b3, 0x0142 },
  { 0x01b5, 0x013e },
  { 0x01b6, 0x015b },
  { 0x01b7, 0x02c7 },
  { 0x01b9, 0x0161 },
  { 0x01ba, 0x015f },
  { 0x01bb, 0x0165 },
  { 0x01bc, 0x017a },
  { 0x01bd, 0x02dd },
  { 0x01be, 0x017e },
  { 0x01bf, 0x017c },
  { 0x01c0, 0x0154 },
  { 0x01c3, 0x0102 },
  { 0x01c5, 0x0139 },
  { 0x01c6, 0x0106 },
  { 0x01c8, 0x010c },
  { 0x01ca, 0x0118 },
  { 0x01cc, 0x011a },
  { 0x01cf, 0x010e },
  { 0x01d0, 0x0110 },
  { 0x01d1, 0x0143 },
  { 0x01d2, 0x0147 },
  { 0x01d5, 0x0150 },
  { 0x01d8, 0x0158 },
  { 0x01d9, 0x016e },
  { 0x01db, 0x0170 },
  { 0x01de, 0x0162 },
  { 0x01e0, 0x0155 },
  { 0x01e3, 0x0103 },
  { 0x01e5, 0x013a },
  { 0x01e6, 0x0107 },
  { 0x01e8, 0x010d },
  { 0x01ea, 0x0119 },
  { 0x01ec, 0x011b },
  { 0x01ef, 0x010f },
  { 0x01f0, 0x0111 },
  { 0x01f1, 0x0144 },
  { 0x01f2, 0x0148 },
  { 0x01f5, 0x0151 },
  { 0x01f8, 0x0159 },
  { 0x01f9, 0x016f },
  { 0x01fb, 0x0171 },
  { 0x01fe, 0x0163 },
  { 0x01ff, 0x02d9 },
  { 0x02a1, 0x0126 },
  { 0x02a6, 0x0124 },
  { 0x02a9, 0x0130 },
  { 0x02ab, 0x011e },
  { 0x02ac, 0x0134 },
  { 0x02b1, 0x0127 },
  { 0x02b6, 0x0125 },
  { 0x02b9, 0x0131 },
  { 0x02bb, 0x011f },
  { 0x02bc, 0x0135 },
  { 0x02c5, 0x010a },
  { 0x02c6, 0x0108 },
  { 0x02d5, 0x0120 },
  { 0x02d8, 0x011c },
  { 0x02dd, 0x016c },
  { 0x02de, 0x015c },
  { 0x02e5, 0x010b },
  { 0x02e6, 0x0109 },
  { 0x02f5, 0x0121 },
  { 0x02f8, 0x011d },
  { 0x02fd, 0x016d },
  { 0x02fe, 0x015d },
  { 0x03a2, 0x0138 },
  { 0x03a3, 0x0156 },
  { 0x03a5, 0x0128 },
  { 0x03a6, 0x013b },
  { 0x03aa, 0x0112 },
  { 0x03ab, 0x0122 },
  { 0x03ac, 0x0166 },
  { 0x03b3, 0x0157 },
  { 0x03b5, 0x0129 },
  { 0x03b6, 0x013c },
  { 0x03ba, 0x0113 },
  { 0x03bb, 0x0123 },
  { 0x03bc, 0x0167 },
  { 0x03bd, 0x014a },
  { 0x03bf, 0x014b },
  { 0x03c0, 0x0100 },
  { 0x03c7, 0x012e },
  { 0x03cc, 0x0116 },
  { 0x03cf, 0x012a },
  { 0x03d1, 0x0145 },
  { 0x03d2, 0x014c },
  { 0x03d3, 0x0136 },
  { 0x03d9, 0x0172 },
  { 0x03dd, 0x0168 },
  { 0x03de, 0x016a },
  { 0x03e0, 0x0101 },
  { 0x03e7, 0x012f },
  { 0x03ec, 0x0117 },
  { 0x03ef, 0x012b },
  { 0x03f1, 0x0146 },
  { 0x03f2, 0x014d },
  { 0x03f3, 0x0137 },
  { 0x03f9, 0x0173 },
  { 0x03fd, 0x0169 },
  { 0x03fe, 0x016b },
  { 0x047e, 0x203e },
  { 0x04a1, 0x3002 },
  { 0x04a2, 0x300c },
  { 0x04a3, 0x300d },
  { 0x04a4, 0x3001 },
  { 0x04a5, 0x30fb },
  { 0x04a6, 0x30f2 },
  { 0x04a7, 0x30a1 },
  { 0x04a8, 0x30a3 },
  { 0x04a9, 0x30a5 },
  { 0x04aa, 0x30a7 },
  { 0x04ab, 0x30a9 },
  { 0x04ac, 0x30e3 },
  { 0x04ad, 0x30e5 },
  { 0x04ae, 0x30e7 },
  { 0x04af, 0x30c3 },
  { 0x04b0, 0x30fc },
  { 0x04b1, 0x30a2 },
  { 0x04b2, 0x30a4 },
  { 0x04b3, 0x30a6 },
  { 0x04b4, 0x30a8 },
  { 0x04b5, 0x30aa },
  { 0x04b6, 0x30ab },
  { 0x04b7, 0x30ad },
  { 0x04b8, 0x30af },
  { 0x04b9, 0x30b1 },
  { 0x04ba, 0x30b3 },
  { 0x04bb, 0x30b5 },
  { 0x04bc, 0x30b7 },
  { 0x04bd, 0x30b9 },
  { 0x04be, 0x30bb },
  { 0x04bf, 0x30bd },
  { 0x04c0, 0x30bf },
  { 0x04c1, 0x30c1 },
  { 0x04c2, 0x30c4 },
  { 0x04c3, 0x30c6 },
  { 0x04c4, 0x30c8 },
  { 0x04c5, 0x30ca },
  { 0x04c6, 0x30cb },
  { 0x04c7, 0x30cc },
  { 0x04c8, 0x30cd },
  { 0x04c9, 0x30ce },
  { 0x04ca, 0x30cf },
  { 0x04cb, 0x30d2 },
  { 0x04cc, 0x30d5 },
  { 0x04cd, 0x30d8 },
  { 0x04ce, 0x30db },
  { 0x04cf, 0x30de },
  { 0x04d0, 0x30df },
  { 0x04d1, 0x30e0 },
  { 0x04d2, 0x30e1 },
  { 0x04d3, 0x30e2 },
  { 0x04d4, 0x30e4 },
  { 0x04d5, 0x30e6 },
  { 0x04d6, 0x30e8 },
  { 0x04d7, 0x30e9 },
  { 0x04d8, 0x30ea },
  { 0x04d9, 0x30eb },
  { 0x04da, 0x30ec },
  { 0x04db, 0x30ed },
  { 0x04dc, 0x30ef },
  { 0x04dd, 0x30f3 },
  { 0x04de, 0x309b },
  { 0x04df, 0x309c },
  { 0x05ac, 0x060c },
  { 0x05bb, 0x061b },
  { 0x05bf, 0x061f },
  { 0x05c1, 0x0621 },
  { 0x05c2, 0x0622 },
  { 0x05c3, 0x0623 },
  { 0x05c4, 0x0624 },
  { 0x05c5, 0x0625 },
  { 0x05c6, 0x0626 },
  { 0x05c7, 0x0627 },
  { 0x05c8, 0x0628 },
  { 0x05c9, 0x0629 },
  { 0x05ca, 0x062a },
  { 0x05cb, 0x062b },
  { 0x05cc, 0x062c },
  { 0x05cd, 0x062d },
  { 0x05ce, 0x062e },
  { 0x05cf, 0x062f },
  { 0x05d0, 0x0630 },
  { 0x05d1, 0x0631 },
  { 0x05d2, 0x0632 },
  { 0x05d3, 0x0633 },
  { 0x05d4, 0x0634 },
  { 0x05d5, 0x0635 },
  { 0x05d6, 0x0636 },
  { 0x05d7, 0x0637 },
  { 0x05d8, 0x0638 },
  { 0x05d9, 0x0639 },
  { 0x05da, 0x063a },
  { 0x05e0, 0x0640 },
  { 0x05e1, 0x0641 },
  { 0x05e2, 0x0642 },
  { 0x05e3, 0x0643 },
  { 0x05e4, 0x0644 },
  { 0x05e5, 0x0645 },
  { 0x05e6, 0x0646 },
  { 0x05e7, 0x0647 },
  { 0x05e8, 0x0648 },
  { 0x05e9, 0x0649 },
  { 0x05ea, 0x064a },
  { 0x05eb, 0x064b },
  { 0x05ec, 0x064c },
  { 0x05ed, 0x064d },
  { 0x05ee, 0x064e },
  { 0x05ef, 0x064f },
  { 0x05f0, 0x0650 },
  { 0x05f1, 0x0651 },
  { 0x05f2, 0x0652 },
  { 0x06a1, 0x0452 },
  { 0x06a2, 0x0453 },
  { 0x06a3, 0x0451 },
  { 0x06a4, 0x0454 },
  { 0x06a5, 0x0455 },
  { 0x06a6, 0x0456 },
  { 0x06a7, 0x0457 },
  { 0x06a8, 0x0458 },
  { 0x06a9, 0x0459 },
  { 0x06aa, 0x045a },
  { 0x06ab, 0x045b },
  { 0x06ac, 0x045c },
  { 0x06ae, 0x045e },
  { 0x06af, 0x045f },
  { 0x06b0, 0x2116 },
  { 0x06b1, 0x0402 },
  { 0x06b2, 0x0403 },
  { 0x06b3, 0x0401 },
  { 0x06b4, 0x0404 },
  { 0x06b5, 0x0405 },
  { 0x06b6, 0x0406 },
  { 0x06b7, 0x0407 },
  { 0x06b8, 0x0408 },
  { 0x06b9, 0x0409 },
  { 0x06ba, 0x040a },
  { 0x06bb, 0x040b },
  { 0x06bc, 0x040c },
  { 0x06be, 0x040e },
  { 0x06bf, 0x040f },
  { 0x06c0, 0x044e },
  { 0x06c1, 0x0430 },
  { 0x06c2, 0x0431 },
  { 0x06c3, 0x0446 },
  { 0x06c4, 0x0434 },
  { 0x06c5, 0x0435 },
  { 0x06c6, 0x0444 },
  { 0x06c7, 0x0433 },
  { 0x06c8, 0x0445 },
  { 0x06c9, 0x0438 },
  { 0x06ca, 0x0439 },
  { 0x06cb, 0x043a },
  { 0x06cc, 0x043b },
  { 0x06cd, 0x043c },
  { 0x06ce, 0x043d },
  { 0x06cf, 0x043e },
  { 0x06d0, 0x043f },
  { 0x06d1, 0x044f },
  { 0x06d2, 0x0440 },
  { 0x06d3, 0x0441 },
  { 0x06d4, 0x0442 },
  { 0x06d5, 0x0443 },
  { 0x06d6, 0x0436 },
  { 0x06d7, 0x0432 },
  { 0x06d8, 0x044c },
  { 0x06d9, 0x044b },
  { 0x06da, 0x0437 },
  { 0x06db, 0x0448 },
  { 0x06dc, 0x044d },
  { 0x06dd, 0x0449 },
  { 0x06de, 0x0447 },
  { 0x06df, 0x044a },
  { 0x06e0, 0x042e },
  { 0x06e1, 0x0410 },
  { 0x06e2, 0x0411 },
  { 0x06e3, 0x0426 },
  { 0x06e4, 0x0414 },
  { 0x06e5, 0x0415 },
  { 0x06e6, 0x0424 },
  { 0x06e7, 0x0413 },
  { 0x06e8, 0x0425 },
  { 0x06e9, 0x0418 },
  { 0x06ea, 0x0419 },
  { 0x06eb, 0x041a },
  { 0x06ec, 0x041b },
  { 0x06ed, 0x041c },
  { 0x06ee, 0x041d },
  { 0x06ef, 0x041e },
  { 0x06f0, 0x041f },
  { 0x06f1, 0x042f },
  { 0x06f2, 0x0420 },
  { 0x06f3, 0x0421 },
  { 0x06f4, 0x0422 },
  { 0x06f5, 0x0423 },
  { 0x06f6, 0x0416 },
  { 0x06f7, 0x0412 },
  { 0x06f8, 0x042c },
  { 0x06f9, 0x042b },
  { 0x06fa, 0x0417 },
  { 0x06fb, 0x0428 },
  { 0x06fc, 0x042d },
  { 0x06fd, 0x0429 },
  { 0x06fe, 0x0427 },
  { 0x06ff, 0x042a },
  { 0x07a1, 0x0386 },
  { 0x07a2, 0x0388 },
  { 0x07a3, 0x0389 },
  { 0x07a4, 0x038a },
  { 0x07a5, 0x03aa },
  { 0x07a7, 0x038c },
  { 0x07a8, 0x038e },
  { 0x07a9, 0x03ab },
  { 0x07ab, 0x038f },
  { 0x07ae, 0x0385 },
  { 0x07af, 0x2015 },
  { 0x07b1, 0x03ac },
  { 0x07b2, 0x03ad },
  { 0x07b3, 0x03ae },
  { 0x07b4, 0x03af },
  { 0x07b5, 0x03ca },
  { 0x07b6, 0x0390 },
  { 0x07b7, 0x03cc },
  { 0x07b8, 0x03cd },
  { 0x07b9, 0x03cb },
  { 0x07ba, 0x03b0 },
  { 0x07bb, 0x03ce },
  { 0x07c1, 0x0391 },
  { 0x07c2, 0x0392 },
  { 0x07c3, 0x0393 },
  { 0x07c4, 0x0394 },
  { 0x07c5, 0x0395 },
  { 0x07c6, 0x0396 },
  { 0x07c7, 0x0397 },
  { 0x07c8, 0x0398 },
  { 0x07c9, 0x0399 },
  { 0x07ca, 0x039a },
  { 0x07cb, 0x039b },
  { 0x07cc, 0x039c },
  { 0x07cd, 0x039d },
  { 0x07ce, 0x039e },
  { 0x07cf, 0x039f },
  { 0x07d0, 0x03a0 },
  { 0x07d1, 0x03a1 },
  { 0x07d2, 0x03a3 },
  { 0x07d4, 0x03a4 },
  { 0x07d5, 0x03a5 },
  { 0x07d6, 0x03a6 },
  { 0x07d7, 0x03a7 },
  { 0x07d8, 0x03a8 },
  { 0x07d9, 0x03a9 },
  { 0x07e1, 0x03b1 },
  { 0x07e2, 0x03b2 },
  { 0x07e3, 0x03b3 },
  { 0x07e4, 0x03b4 },
  { 0x07e5, 0x03b5 },
  { 0x07e6, 0x03b6 },
  { 0x07e7, 0x03b7 },
  { 0x07e8, 0x03b8 },
  { 0x07e9, 0x03b9 },
  { 0x07ea, 0x03ba },
  { 0x07eb, 0x03bb },
  { 0x07ec, 0x03bc },
  { 0x07ed, 0x03bd },
  { 0x07ee, 0x03be },
  { 0x07ef, 0x03bf },
  { 0x07f0, 0x03c0 },
  { 0x07f1, 0x03c1 },
  { 0x07f2, 0x03c3 },
  { 0x07f3, 0x03c2 },
  { 0x07f4, 0x03c4 },
  { 0x07f5, 0x03c5 },
  { 0x07f6, 0x03c6 },
  { 0x07f7, 0x03c7 },
  { 0x07f8, 0x03c8 },
  { 0x07f9, 0x03c9 },
  { 0x08a1, 0x23b7 },
  { 0x08a2, 0x250c },
  { 0x08a3, 0x2500 },
  { 0x08a4, 0x2320 },
  { 0x08a5, 0x2321 },
  { 0x08a6, 0x2502 },
  { 0x08a7, 0x23a1 },
  { 0x08a8, 0x23a3 },
  { 0x08a9, 0x23a4 },
  { 0x08aa, 0x23a6 },
  { 0x08ab, 0x239b },
  { 0x08ac, 0x239d },
  { 0x08ad, 0x239e },
  { 0x08ae, 0x23a0 },
  { 0x08af, 0x23a8 },
  { 0x08b0, 0x23ac },
  { 0x08bc, 0x2264 },
  { 0x08bd, 0x2260 },
  { 0x08be, 0x2265 },
  { 0x08bf, 0x222b },
  { 0x08c0, 0x2234 },
  { 0x08c1, 0x221d },
  { 0x08c2, 0x221e },
  { 0x08c5, 0x2207 },
  { 0x08c8, 0x223c },
  { 0x08c9, 0x2243 },
  { 0x08cd, 0x21d4 },
  { 0x08ce, 0x21d2 },
  { 0x08cf, 0x2261 },
  { 0x08d6, 0x221a },
  { 0x08da, 0x2282 },
  { 0x08db, 0x2283 },
  { 0x08dc, 0x2229 },
  { 0x08dd, 0x222a },
  { 0x08de, 0x2227 },
  { 0x08df, 0x2228 },
  { 0x08ef, 0x2202 },
  { 0x08f6, 0x0192 },
  { 0x08fb, 0x2190 },
  { 0x08fc, 0x2191 },
  { 0x08fd, 0x2192 },
  { 0x08fe, 0x2193 },
  { 0x09e0, 0x25c6 },
  { 0x09e1, 0x2592 },
  { 0x09e2, 0x2409 },
  { 0x09e3, 0x240c },
  { 0x09e4, 0x240d },
  { 0x09e5, 0x240a },
  { 0x09e8, 0x2424 },
  { 0x09e9, 0x240b },
  { 0x09ea, 0x2518 },
  { 0x09eb, 0x2510 },
  { 0x09ec, 0x250c },
  { 0x09ed, 0x2514 },
  { 0x09ee, 0x253c },
  { 0x09ef, 0x23ba },
  { 0x09f0, 0x23bb },
  { 0x09f1, 0x2500 },
  { 0x09f2, 0x23bc },
  { 0x09f3, 0x23bd },
  { 0x09f4, 0x251c },
  { 0x09f5, 0x2524 },
  { 0x09f6, 0x2534 },
  { 0x09f7, 0x252c },
  { 0x09f8, 0x2502 },
  { 0x0aa1, 0x2003 },
  { 0x0aa2, 0x2002 },
  { 0x0aa3, 0x2004 },
  { 0x0aa4, 0x2005 },
  { 0x0aa5, 0x2007 },
  { 0x0aa6, 0x2008 },
  { 0x0aa7, 0x2009 },
  { 0x0aa8, 0x200a },
  { 0x0aa9, 0x2014 },
  { 0x0aaa, 0x2013 },
  { 0x0aae, 0x2026 },
  { 0x0aaf, 0x2025 },
  { 0x0ab0, 0x2153 },
  { 0x0ab1, 0x2154 },
  { 0x0ab2, 0x2155 },
  { 0x0ab3, 0x2156 },
  { 0x0ab4, 0x2157 },
  { 0x0ab5, 0x2158 },
  { 0x0ab6, 0x2159 },
  { 0x0ab7, 0x215a },
  { 0x0ab8, 0x2105 },
  { 0x0abb, 0x2012 },
  { 0x0abc, 0x2329 },
  { 0x0abe, 0x232a },
  { 0x0ac3, 0x215b },
  { 0x0ac4, 0x215c },
  { 0x0ac5, 0x215d },
  { 0x0ac6, 0x215e },
  { 0x0ac9, 0x2122 },
  { 0x0aca, 0x2613 },
  { 0x0acc, 0x25c1 },
  { 0x0acd, 0x25b7 },
  { 0x0ace, 0x25cb },
  { 0x0acf, 0x25af },
  { 0x0ad0, 0x2018 },
  { 0x0ad1, 0x2019 },
  { 0x0ad2, 0x201c },
  { 0x0ad3, 0x201d },
  { 0x0ad4, 0x211e },
  { 0x0ad6, 0x2032 },
  { 0x0ad7, 0x2033 },
  { 0x0ad9, 0x271d },
  { 0x0adb, 0x25ac },
  { 0x0adc, 0x25c0 },
  { 0x0add, 0x25b6 },
  { 0x0ade, 0x25cf },
  { 0x0adf, 0x25ae },
  { 0x0ae0, 0x25e6 },
  { 0x0ae1, 0x25ab },
  { 0x0ae2, 0x25ad },
  { 0x0ae3, 0x25b3 },
  { 0x0ae4, 0x25bd },
  { 0x0ae5, 0x2606 },
  { 0x0ae6, 0x2022 },
  { 0x0ae7, 0x25aa },
  { 0x0ae8, 0x25b2 },
  { 0x0ae9, 0x25bc },
  { 0x0aea, 0x261c },
  { 0x0aeb, 0x261e },
  { 0x0aec, 0x2663 },
  { 0x0aed, 0x2666 },
  { 0x0aee, 0x2665 },
  { 0x0af0, 0x2720 },
  { 0x0af1, 0x2020 },
  { 0x0af2, 0x2021 },
  { 0x0af3, 0x2713 },
  { 0x0af4, 0x2717 },
  { 0x0af5, 0x266f },
  { 0x0af6, 0x266d },
  { 0x0af7, 0x2642 },
  { 0x0af8, 0x2640 },
  { 0x0af9, 0x260e },
  { 0x0afa, 0x2315 },
  { 0x0afb, 0x2117 },
  { 0x0afc, 0x2038 },
  { 0x0afd, 0x201a },
  { 0x0afe, 0x201e },
  { 0x0ba3, 0x003c },
  { 0x0ba6, 0x003e },
  { 0x0ba8, 0x2228 },
  { 0x0ba9, 0x2227 },
  { 0x0bc0, 0x00af },
  { 0x0bc2, 0x22a5 },
  { 0x0bc3, 0x2229 },
  { 0x0bc4, 0x230a },
  { 0x0bc6, 0x005f },
  { 0x0bca, 0x2218 },
  { 0x0bcc, 0x2395 },
  { 0x0bce, 0x22a4 },
  { 0x0bcf, 0x25cb },
  { 0x0bd3, 0x2308 },
  { 0x0bd6, 0x222a },
  { 0x0bd8, 0x2283 },
  { 0x0bda, 0x2282 },
  { 0x0bdc, 0x22a2 },
  { 0x0bfc, 0x22a3 },
  { 0x0cdf, 0x2017 },
  { 0x0ce0, 0x05d0 },
  { 0x0ce1, 0x05d1 },
  { 0x0ce2, 0x05d2 },
  { 0x0ce3, 0x05d3 },
  { 0x0ce4, 0x05d4 },
  { 0x0ce5, 0x05d5 },
  { 0x0ce6, 0x05d6 },
  { 0x0ce7, 0x05d7 },
  { 0x0ce8, 0x05d8 },
  { 0x0ce9, 0x05d9 },
  { 0x0cea, 0x05da },
  { 0x0ceb, 0x05db },
  { 0x0cec, 0x05dc },
  { 0x0ced, 0x05dd },
  { 0x0cee, 0x05de },
  { 0x0cef, 0x05df },
  { 0x0cf0, 0x05e0 },
  { 0x0cf1, 0x05e1 },
  { 0x0cf2, 0x05e2 },
  { 0x0cf3, 0x05e3 },
  { 0x0cf4, 0x05e4 },
  { 0x0cf5, 0x05e5 },
  { 0x0cf6, 0x05e6 },
  { 0x0cf7, 0x05e7 },
  { 0x0cf8, 0x05e8 },
  { 0x0cf9, 0x05e9 },
  { 0x0cfa, 0x05ea },
  { 0x0da1, 0x0e01 },
  { 0x0da2, 0x0e02 },
  { 0x0da3, 0x0e03 },
  { 0x0da4, 0x0e04 },
  { 0x0da5, 0x0e05 },
  { 0x0da6, 0x0e06 },
  { 0x0da7, 0x0e07 },
  { 0x0da8, 0x0e08 },
  { 0x0da9, 0x0e09 },
  { 0x0daa, 0x0e0a },
  { 0x0dab, 0x0e0b },
  { 0x0dac, 0x0e0c },
  { 0x0dad, 0x0e0d },
  { 0x0dae, 0x0e0e },
  { 0x0daf, 0x0e0f },
  { 0x0db0, 0x0e10 },
  { 0x0db1, 0x0e11 },
  { 0x0db2, 0x0e12 },
  { 0x0db3, 0x0e13 },
  { 0x0db4, 0x0e14 },
  { 0x0db5, 0x0e15 },
  { 0x0db6, 0x0e16 },
  { 0x0db7, 0x0e17 },
  { 0x0db8, 0x0e18 },
  { 0x0db9, 0x0e19 },
  { 0x0dba, 0x0e1a },
  { 0x0dbb, 0x0e1b },
  { 0x0dbc, 0x0e1c },
  { 0x0dbd, 0x0e1d },
  { 0x0dbe, 0x0e1e },
  { 0x0dbf, 0x0e1f },
  { 0x0dc0, 0x0e20 },
  { 0x0dc1, 0x0e21 },
  { 0x0dc2, 0x0e22 },
  { 0x0dc3, 0x0e23 },
  { 0x0dc4, 0x0e24 },
  { 0x0dc5, 0x0e25 },
  { 0x0dc6, 0x0e26 },
  { 0x0dc7, 0x0e27 },
  { 0x0dc8, 0x0e28 },
  { 0x0dc9, 0x0e29 },
  { 0x0dca, 0x0e2a },
  { 0x0dcb, 0x0e2b },
  { 0x0dcc, 0x0e2c },
  { 0x0dcd, 0x0e2d },
  { 0x0dce, 0x0e2e },
  { 0x0dcf, 0x0e2f },
  { 0x0dd0, 0x0e30 },
  { 0x0dd1, 0x0e31 },
  { 0x0dd2, 0x0e32 },
  { 0x0dd3, 0x0e33 },
  { 0x0dd4, 0x0e34 },
  { 0x0dd5, 0x0e35 },
  { 0x0dd6, 0x0e36 },
  { 0x0dd7, 0x0e37 },
  { 0x0dd8, 0x0e38 },
  { 0x0dd9, 0x0e39 },
  { 0x0dda, 0x0e3a },
  { 0x0ddf, 0x0e3f },
  { 0x0de0, 0x0e40 },
  { 0x0de1, 0x0e41 },
  { 0x0de2, 0x0e42 },
  { 0x0de3, 0x0e43 },
  { 0x0de4, 0x0e44 },
  { 0x0de5, 0x0e45 },
  { 0x0de6, 0x0e46 },
  { 0x0de7, 0x0e47 },
  { 0x0de8, 0x0e48 },
  { 0x0de9, 0x0e49 },
  { 0x0dea, 0x0e4a },
  { 0x0deb, 0x0e4b },
  { 0x0dec, 0x0e4c },
  { 0x0ded, 0x0e4d },
  { 0x0df0, 0x0e50 },
  { 0x0df1, 0x0e51 },
  { 0x0df2, 0x0e52 },
  { 0x0df3, 0x0e53 },
  { 0x0df4, 0x0e54 },
  { 0x0df5, 0x0e55 },
  { 0x0df6, 0x0e56 },
  { 0x0df7, 0x0e57 },
  { 0x0df8, 0x0e58 },
  { 0x0df9, 0x0e59 },
  { 0x0ea1, 0x3131 },
  { 0x0ea2, 0x3132 },
  { 0x0ea3, 0x3133 },
  { 0x0ea4, 0x3134 },
  { 0x0ea5, 0x3135 },
  { 0x0ea6, 0x3136 },
  { 0x0ea7, 0x3137 },
  { 0x0ea8, 0x3138 },
  { 0x0ea9, 0x3139 },
  { 0x0eaa, 0x313a },
  { 0x0eab, 0x313b },
  { 0x0eac, 0x313c },
  { 0x0ead, 0x313d },
  { 0x0eae, 0x313e },
  { 0x0eaf, 0x313f },
  { 0x0eb0, 0x3140 },
  { 0x0eb1, 0x3141 },
  { 0x0eb2, 0x3142 },
  { 0x0eb3, 0x3143 },
  { 0x0eb4, 0x3144 },
  { 0x0eb5, 0x3145 },
  { 0x0eb6, 0x3146 },
  { 0x0eb7, 0x3147 },
  { 0x0eb8, 0x3148 },
  { 0x0eb9, 0x3149 },
  { 0x0eba, 0x314a },
  { 0x0ebb, 0x314b },
  { 0x0ebc, 0x314c },
  { 0x0ebd, 0x314d },
  { 0x0ebe, 0x314e },
  { 0x0ebf, 0x314f },
  { 0x0ec0, 0x3150 },
  { 0x0ec1, 0x3151 },
  { 0x0ec2, 0x3152 },
  { 0x0ec3, 0x3153 },
  { 0x0ec4, 0x3154 },
  { 0x0ec5, 0x3155 },
  { 0x0ec6, 0x3156 },
  { 0x0ec7, 0x3157 },
  { 0x0ec8, 0x3158 },
  { 0x0ec9, 0x3159 },
  { 0x0eca, 0x315a },
  { 0x0ecb, 0x315b },
  { 0x0ecc, 0x315c },
  { 0x0ecd, 0x315d },
  { 0x0ece, 0x315e },
  { 0x0ecf, 0x315f },
  { 0x0ed0, 0x3160 },
  { 0x0ed1, 0x3161 },
  { 0x0ed2, 0x3162 },
  { 0x0ed3, 0x3163 },
  { 0x0ed4, 0x11a8 },
  { 0x0ed5, 0x11a9 },
  { 0x0ed6, 0x11aa },
  { 0x0ed7, 0x11ab },
  { 0x0ed8, 0x11ac },
  { 0x0ed9, 0x11ad },
  { 0x0eda, 0x11ae },
  { 0x0edb, 0x11af },
  { 0x0edc, 0x11b0 },
  { 0x0edd, 0x11b1 },
  { 0x0ede, 0x11b2 },
  { 0x0edf, 0x11b3 },
  { 0x0ee0, 0x11b4 },
  { 0x0ee1, 0x11b5 },
  { 0x0ee2, 0x11b6 },
  { 0x0ee3, 0x11b7 },
  { 0x0ee4, 0x11b8 },
  { 0x0ee5, 0x11b9 },
  { 0x0ee6, 0x11ba },
  { 0x0ee7, 0x11bb },
  { 0x0ee8, 0x11bc },
  { 0x0ee9, 0x11bd },
  { 0x0eea, 0x11be },
  { 0x0eeb, 0x11bf },
  { 0x0eec, 0x11c0 },
  { 0x0eed, 0x11c1 },
  { 0x0eee, 0x11c2 },
  { 0x0eef, 0x316d },
  { 0x0ef0, 0x3171 },
  { 0x0ef1, 0x3178 },
  { 0x0ef2, 0x317f },
  { 0x0ef3, 0x3181 },
  { 0x0ef4, 0x3184 },
  { 0x0ef5, 0x3186 },
  { 0x0ef6, 0x318d },
  { 0x0ef7, 0x318e },
  { 0x0ef8, 0x11eb },
  { 0x0ef9, 0x11f0 },
  { 0x0efa, 0x11f9 },
  { 0x0eff, 0x20a9 },
  { 0x13a4, 0x20ac },
  { 0x13bc, 0x0152 },
  { 0x13bd, 0x0153 },
  { 0x13be, 0x0178 },
  { 0x20ac, 0x20ac },
  { 0xfe50,    '`' },
  { 0xfe51, 0x00b4 },
  { 0xfe52,    '^' },
  { 0xfe53,    '~' },
  { 0xfe54, 0x00af },
  { 0xfe55, 0x02d8 },
  { 0xfe56, 0x02d9 },
  { 0xfe57, 0x00a8 },
  { 0xfe58, 0x02da },
  { 0xfe59, 0x02dd },
  { 0xfe5a, 0x02c7 },
  { 0xfe5b, 0x00b8 },
  { 0xfe5c, 0x02db },
  { 0xfe5d, 0x037a },
  { 0xfe5e, 0x309b },
  { 0xfe5f, 0x309c },
  { 0xfe63,    '/' },
  { 0xfe64, 0x02bc },
  { 0xfe65, 0x02bd },
  { 0xfe66, 0x02f5 },
  { 0xfe67, 0x02f3 },
  { 0xfe68, 0x02cd },
  { 0xfe69, 0xa788 },
  { 0xfe6a, 0x02f7 },
  { 0xfe6e,    ',' },
  { 0xfe6f, 0x00a4 },
  { 0xfe80,    'a' }, // XK_dead_a
  { 0xfe81,    'A' }, // XK_dead_A
  { 0xfe82,    'e' }, // XK_dead_e
  { 0xfe83,    'E' }, // XK_dead_E
  { 0xfe84,    'i' }, // XK_dead_i
  { 0xfe85,    'I' }, // XK_dead_I
  { 0xfe86,    'o' }, // XK_dead_o
  { 0xfe87,    'O' }, // XK_dead_O
  { 0xfe88,    'u' }, // XK_dead_u
  { 0xfe89,    'U' }, // XK_dead_U
  { 0xfe8a, 0x0259 },
  { 0xfe8b, 0x018f },
  { 0xfe8c, 0x00b5 },
  { 0xfe90,    '_' },
  { 0xfe91, 0x02c8 },
  { 0xfe92, 0x02cc },
  { 0xff80 /*XKB_KEY_KP_Space*/,     ' ' },
  { 0xff95 /*XKB_KEY_KP_7*/, 0x0037 },
  { 0xff96 /*XKB_KEY_KP_4*/, 0x0034 },
  { 0xff97 /*XKB_KEY_KP_8*/, 0x0038 },
  { 0xff98 /*XKB_KEY_KP_6*/, 0x0036 },
  { 0xff99 /*XKB_KEY_KP_2*/, 0x0032 },
  { 0xff9a /*XKB_KEY_KP_9*/, 0x0039 },
  { 0xff9b /*XKB_KEY_KP_3*/, 0x0033 },
  { 0xff9c /*XKB_KEY_KP_1*/, 0x0031 },
  { 0xff9d /*XKB_KEY_KP_5*/, 0x0035 },
  { 0xff9e /*XKB_KEY_KP_0*/, 0x0030 },
  { 0xffaa /*XKB_KEY_KP_Multiply*/,  '*' },
  { 0xffab /*XKB_KEY_KP_Add*/,       '+' },
  { 0xffac /*XKB_KEY_KP_Separator*/, ',' },
  { 0xffad /*XKB_KEY_KP_Subtract*/,  '-' },
  { 0xffae /*XKB_KEY_KP_Decimal*/,   '.' },
  { 0xffaf /*XKB_KEY_KP_Divide*/,    '/' },
  { 0xffb0 /*XKB_KEY_KP_0*/, 0x0030 },
  { 0xffb1 /*XKB_KEY_KP_1*/, 0x0031 },
  { 0xffb2 /*XKB_KEY_KP_2*/, 0x0032 },
  { 0xffb3 /*XKB_KEY_KP_3*/, 0x0033 },
  { 0xffb4 /*XKB_KEY_KP_4*/, 0x0034 },
  { 0xffb5 /*XKB_KEY_KP_5*/, 0x0035 },
  { 0xffb6 /*XKB_KEY_KP_6*/, 0x0036 },
  { 0xffb7 /*XKB_KEY_KP_7*/, 0x0037 },
  { 0xffb8 /*XKB_KEY_KP_8*/, 0x0038 },
  { 0xffb9 /*XKB_KEY_KP_9*/, 0x0039 },
  { 0xffbd /*XKB_KEY_KP_Equal*/,     '=' }
};


//////////////////////////////////////////////////////////////////////////
//////                       GLFW internal API                      //////
//////////////////////////////////////////////////////////////////////////

// Convert XKB KeySym to Unicode
//
long _glfwKeySym2Unicode(unsigned int keysym)
{
    int min = 0;
    int max = sizeof(keysymtab) / sizeof(struct codepair) - 1;
    int mid;

    // First check for Latin-1 characters (1:1 mapping)
    if ((keysym >= 0x0020 && keysym <= 0x007e) ||
        (keysym >= 0x00a0 && keysym <= 0x00ff))
    {
        return keysym;
    }

    // Also check for directly encoded 24-bit UCS characters
    if ((keysym & 0xff000000) == 0x01000000)
        return keysym & 0x00ffffff;

    // Binary search in table
    while (max >= min)
    {
        mid = (min + max) / 2;
        if (keysymtab[mid].keysym < keysym)
            min = mid + 1;
        else if (keysymtab[mid].keysym > keysym)
            max = mid - 1;
        else
            return keysymtab[mid].ucs;
    }

    // No matching Unicode value found
    return -1;
}



==> figs/from-dave/deps/glfw/src/xkb_unicode.h <==
//========================================================================
// GLFW 3.3 Linux - www.glfw.org
//------------------------------------------------------------------------
// Copyright (c) 2014 Jonas Ådahl <jadahl@gmail.com>
//
// This software is provided 'as-is', without any express or implied
// warranty. In no event will the authors be held liable for any damages
// arising from the use of this software.
//
// Permission is granted to anyone to use this software for any purpose,
// including commercial applications, and to alter it and redistribute it
// freely, subject to the following restrictions:
//
// 1. The origin of this software must not be misrepresented; you must not
//    claim that you wrote the original software. If you use this software
//    in a product, an acknowledgment in the product documentation would
//    be appreciated but is not required.
//
// 2. Altered source versions must be plainly marked as such, and must not
//    be misrepresented as being the original software.
//
// 3. This notice may not be removed or altered from any source
//    distribution.
//
//========================================================================

long _glfwKeySym2Unicode(unsigned int keysym);



==> figs/from-dave/deps/glm/glm/common.hpp <==
/// @ref core
/// @file glm/common.hpp
///
/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.3 Common Functions</a>
///
/// @defgroup core_func_common Common functions
/// @ingroup core
///
/// Provides GLSL common functions
///
/// These all operate component-wise. The description is per component.
///
/// Include <glm/common.hpp> to use these core features.

#pragma once

#include "detail/qualifier.hpp"
#include "detail/_fixes.hpp"

namespace glm
{
	/// @addtogroup core_func_common
	/// @{

	/// Returns x if x >= 0; otherwise, it returns -x.
	///
	/// @tparam genType floating-point or signed integer; scalar or vector types.
	///
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/abs.xml">GLSL abs man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.3 Common Functions</a>
	template<typename genType>
	GLM_FUNC_DECL GLM_CONSTEXPR genType abs(genType x);

	/// Returns x if x >= 0; otherwise, it returns -x.
	///
	/// @tparam L Integer between 1 and 4 included that qualify the dimension of the vector
	/// @tparam T Floating-point or signed integer scalar types
	/// @tparam Q Value from qualifier enum
	///
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/abs.xml">GLSL abs man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.3 Common Functions</a>
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<L, T, Q> abs(vec<L, T, Q> const& x);

	/// Returns 1.0 if x > 0, 0.0 if x == 0, or -1.0 if x < 0.
	///
	/// @tparam L Integer between 1 and 4 included that qualify the dimension of the vector
	/// @tparam T Floating-point scalar types
	/// @tparam Q Value from qualifier enum
	///
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/sign.xml">GLSL sign man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.3 Common Functions</a>
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, T, Q> sign(vec<L, T, Q> const& x);

	/// Returns a value equal to the nearest integer that is less then or equal to x.
	///
	/// @tparam L Integer between 1 and 4 included that qualify the dimension of the vector
	/// @tparam T Floating-point scalar types
	/// @tparam Q Value from qualifier enum
	///
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/floor.xml">GLSL floor man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.3 Common Functions</a>
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, T, Q> floor(vec<L, T, Q> const& x);

	/// Returns a value equal to the nearest integer to x
	/// whose absolute value is not larger than the absolute value of x.
	///
	/// @tparam L Integer between 1 and 4 included that qualify the dimension of the vector
	/// @tparam T Floating-point scalar types
	/// @tparam Q Value from qualifier enum
	///
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/trunc.xml">GLSL trunc man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.3 Common Functions</a>
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, T, Q> trunc(vec<L, T, Q> const& x);

	/// Returns a value equal to the nearest integer to x.
	/// The fraction 0.5 will round in a direction chosen by the
	/// implementation, presumably the direction that is fastest.
	/// This includes the possibility that round(x) returns the
	/// same value as roundEven(x) for all values of x.
	///
	/// @tparam L Integer between 1 and 4 included that qualify the dimension of the vector
	/// @tparam T Floating-point scalar types
	/// @tparam Q Value from qualifier enum
	///
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/round.xml">GLSL round man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.3 Common Functions</a>
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, T, Q> round(vec<L, T, Q> const& x);

	/// Returns a value equal to the nearest integer to x.
	/// A fractional part of 0.5 will round toward the nearest even
	/// integer. (Both 3.5 and 4.5 for x will return 4.0.)
	///
	/// @tparam L Integer between 1 and 4 included that qualify the dimension of the vector
	/// @tparam T Floating-point scalar types
	/// @tparam Q Value from qualifier enum
	///
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/roundEven.xml">GLSL roundEven man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.3 Common Functions</a>
	/// @see <a href="http://developer.amd.com/documentation/articles/pages/New-Round-to-Even-Technique.aspx">New round to even technique</a>
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, T, Q> roundEven(vec<L, T, Q> const& x);

	/// Returns a value equal to the nearest integer
	/// that is greater than or equal to x.
	///
	/// @tparam L Integer between 1 and 4 included that qualify the dimension of the vector
	/// @tparam T Floating-point scalar types
	/// @tparam Q Value from qualifier enum
	///
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/ceil.xml">GLSL ceil man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.3 Common Functions</a>
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, T, Q> ceil(vec<L, T, Q> const& x);

	/// Return x - floor(x).
	///
	/// @tparam genType Floating-point scalar or vector types.
	///
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/fract.xml">GLSL fract man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.3 Common Functions</a>
	template<typename genType>
	GLM_FUNC_DECL genType fract(genType x);

	/// Return x - floor(x).
	///
	/// @tparam L Integer between 1 and 4 included that qualify the dimension of the vector
	/// @tparam T Floating-point scalar types
	/// @tparam Q Value from qualifier enum
	///
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/fract.xml">GLSL fract man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.3 Common Functions</a>
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, T, Q> fract(vec<L, T, Q> const& x);

	template<typename genType>
	GLM_FUNC_DECL genType mod(genType x, genType y);

	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, T, Q> mod(vec<L, T, Q> const& x, T y);

	/// Modulus. Returns x - y * floor(x / y)
	/// for each component in x using the floating point value y.
	///
	/// @tparam L Integer between 1 and 4 included that qualify the dimension of the vector
	/// @tparam T Floating-point scalar types, include glm/gtc/integer for integer scalar types support
	/// @tparam Q Value from qualifier enum
	///
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/mod.xml">GLSL mod man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.3 Common Functions</a>
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, T, Q> mod(vec<L, T, Q> const& x, vec<L, T, Q> const& y);

	/// Returns the fractional part of x and sets i to the integer
	/// part (as a whole number floating point value). Both the
	/// return value and the output parameter will have the same
	/// sign as x.
	///
	/// @tparam genType Floating-point scalar or vector types.
	///
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/modf.xml">GLSL modf man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.3 Common Functions</a>
	template<typename genType>
	GLM_FUNC_DECL genType modf(genType x, genType& i);

	/// Returns y if y < x; otherwise, it returns x.
	///
	/// @tparam genType Floating-point or integer; scalar or vector types.
	///
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/min.xml">GLSL min man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.3 Common Functions</a>
	template<typename genType>
	GLM_FUNC_DECL GLM_CONSTEXPR genType min(genType x, genType y);

	/// Returns y if y < x; otherwise, it returns x.
	///
	/// @tparam L Integer between 1 and 4 included that qualify the dimension of the vector
	/// @tparam T Floating-point or integer scalar types
	/// @tparam Q Value from qualifier enum
	///
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/min.xml">GLSL min man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.3 Common Functions</a>
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<L, T, Q> min(vec<L, T, Q> const& x, T y);

	/// Returns y if y < x; otherwise, it returns x.
	///
	/// @tparam L Integer between 1 and 4 included that qualify the dimension of the vector
	/// @tparam T Floating-point or integer scalar types
	/// @tparam Q Value from qualifier enum
	///
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/min.xml">GLSL min man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.3 Common Functions</a>
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<L, T, Q> min(vec<L, T, Q> const& x, vec<L, T, Q> const& y);

	/// Returns y if x < y; otherwise, it returns x.
	///
	/// @tparam genType Floating-point or integer; scalar or vector types.
	///
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/max.xml">GLSL max man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.3 Common Functions</a>
	template<typename genType>
	GLM_FUNC_DECL GLM_CONSTEXPR genType max(genType x, genType y);

	/// Returns y if x < y; otherwise, it returns x.
	///
	/// @tparam L Integer between 1 and 4 included that qualify the dimension of the vector
	/// @tparam T Floating-point or integer scalar types
	/// @tparam Q Value from qualifier enum
	///
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/max.xml">GLSL max man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.3 Common Functions</a>
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<L, T, Q> max(vec<L, T, Q> const& x, T y);

	/// Returns y if x < y; otherwise, it returns x.
	///
	/// @tparam L Integer between 1 and 4 included that qualify the dimension of the vector
	/// @tparam T Floating-point or integer scalar types
	/// @tparam Q Value from qualifier enum
	///
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/max.xml">GLSL max man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.3 Common Functions</a>
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<L, T, Q> max(vec<L, T, Q> const& x, vec<L, T, Q> const& y);

	/// Returns min(max(x, minVal), maxVal) for each component in x
	/// using the floating-point values minVal and maxVal.
	///
	/// @tparam genType Floating-point or integer; scalar or vector types.
	///
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/clamp.xml">GLSL clamp man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.3 Common Functions</a>
	template<typename genType>
	GLM_FUNC_DECL GLM_CONSTEXPR genType clamp(genType x, genType minVal, genType maxVal);

	/// Returns min(max(x, minVal), maxVal) for each component in x
	/// using the floating-point values minVal and maxVal.
	///
	/// @tparam L Integer between 1 and 4 included that qualify the dimension of the vector
	/// @tparam T Floating-point or integer scalar types
	/// @tparam Q Value from qualifier enum
	///
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/clamp.xml">GLSL clamp man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.3 Common Functions</a>
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<L, T, Q> clamp(vec<L, T, Q> const& x, T minVal, T maxVal);

	/// Returns min(max(x, minVal), maxVal) for each component in x
	/// using the floating-point values minVal and maxVal.
	///
	/// @tparam L Integer between 1 and 4 included that qualify the dimension of the vector
	/// @tparam T Floating-point or integer scalar types
	/// @tparam Q Value from qualifier enum
	///
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/clamp.xml">GLSL clamp man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.3 Common Functions</a>
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<L, T, Q> clamp(vec<L, T, Q> const& x, vec<L, T, Q> const& minVal, vec<L, T, Q> const& maxVal);

	/// If genTypeU is a floating scalar or vector:
	/// Returns x * (1.0 - a) + y * a, i.e., the linear blend of
	/// x and y using the floating-point value a.
	/// The value for a is not restricted to the range [0, 1].
	///
	/// If genTypeU is a boolean scalar or vector:
	/// Selects which vector each returned component comes
	/// from. For a component of 'a' that is false, the
	/// corresponding component of 'x' is returned. For a
	/// component of 'a' that is true, the corresponding
	/// component of 'y' is returned. Components of 'x' and 'y' that
	/// are not selected are allowed to be invalid floating point
	/// values and will have no effect on the results. Thus, this
	/// provides different functionality than
	/// genType mix(genType x, genType y, genType(a))
	/// where a is a Boolean vector.
	///
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/mix.xml">GLSL mix man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.3 Common Functions</a>
	///
	/// @param[in]  x Value to interpolate.
	/// @param[in]  y Value to interpolate.
	/// @param[in]  a Interpolant.
	///
	/// @tparam	genTypeT Floating point scalar or vector.
	/// @tparam genTypeU Floating point or boolean scalar or vector. It can't be a vector if it is the length of genTypeT.
	///
	/// @code
	/// #include <glm/glm.hpp>
	/// ...
	/// float a;
	/// bool b;
	/// glm::dvec3 e;
	/// glm::dvec3 f;
	/// glm::vec4 g;
	/// glm::vec4 h;
	/// ...
	/// glm::vec4 r = glm::mix(g, h, a); // Interpolate with a floating-point scalar two vectors.
	/// glm::vec4 s = glm::mix(g, h, b); // Returns g or h;
	/// glm::dvec3 t = glm::mix(e, f, a); // Types of the third parameter is not required to match with the first and the second.
	/// glm::vec4 u = glm::mix(g, h, r); // Interpolations can be perform per component with a vector for the last parameter.
	/// @endcode
	template<typename genTypeT, typename genTypeU>
	GLM_FUNC_DECL genTypeT mix(genTypeT x, genTypeT y, genTypeU a);

	template<length_t L, typename T, typename U, qualifier Q>
	GLM_FUNC_DECL vec<L, T, Q> mix(vec<L, T, Q> const& x, vec<L, T, Q> const& y, vec<L, U, Q> const& a);

	template<length_t L, typename T, typename U, qualifier Q>
	GLM_FUNC_DECL vec<L, T, Q> mix(vec<L, T, Q> const& x, vec<L, T, Q> const& y, U a);

	/// Returns 0.0 if x < edge, otherwise it returns 1.0 for each component of a genType.
	///
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/step.xml">GLSL step man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.3 Common Functions</a>
	template<typename genType>
	GLM_FUNC_DECL genType step(genType edge, genType x);

	/// Returns 0.0 if x < edge, otherwise it returns 1.0.
	///
	/// @tparam L Integer between 1 and 4 included that qualify the dimension of the vector
	/// @tparam T Floating-point scalar types
	/// @tparam Q Value from qualifier enum
	///
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/step.xml">GLSL step man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.3 Common Functions</a>
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, T, Q> step(T edge, vec<L, T, Q> const& x);

	/// Returns 0.0 if x < edge, otherwise it returns 1.0.
	///
	/// @tparam L Integer between 1 and 4 included that qualify the dimension of the vector
	/// @tparam T Floating-point scalar types
	/// @tparam Q Value from qualifier enum
	///
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/step.xml">GLSL step man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.3 Common Functions</a>
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, T, Q> step(vec<L, T, Q> const& edge, vec<L, T, Q> const& x);

	/// Returns 0.0 if x <= edge0 and 1.0 if x >= edge1 and
	/// performs smooth Hermite interpolation between 0 and 1
	/// when edge0 < x < edge1. This is useful in cases where
	/// you would want a threshold function with a smooth
	/// transition. This is equivalent to:
	/// genType t;
	/// t = clamp ((x - edge0) / (edge1 - edge0), 0, 1);
	/// return t * t * (3 - 2 * t);
	/// Results are undefined if edge0 >= edge1.
	///
	/// @tparam genType Floating-point scalar or vector types.
	///
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/smoothstep.xml">GLSL smoothstep man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.3 Common Functions</a>
	template<typename genType>
	GLM_FUNC_DECL genType smoothstep(genType edge0, genType edge1, genType x);

	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, T, Q> smoothstep(T edge0, T edge1, vec<L, T, Q> const& x);

	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, T, Q> smoothstep(vec<L, T, Q> const& edge0, vec<L, T, Q> const& edge1, vec<L, T, Q> const& x);

	/// Returns true if x holds a NaN (not a number)
	/// representation in the underlying implementation's set of
	/// floating point representations. Returns false otherwise,
	/// including for implementations with no NaN
	/// representations.
	///
	/// /!\ When using compiler fast math, this function may fail.
	///
	/// @tparam L Integer between 1 and 4 included that qualify the dimension of the vector
	/// @tparam T Floating-point scalar types
	/// @tparam Q Value from qualifier enum
	///
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/isnan.xml">GLSL isnan man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.3 Common Functions</a>
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, bool, Q> isnan(vec<L, T, Q> const& x);

	/// Returns true if x holds a positive infinity or negative
	/// infinity representation in the underlying implementation's
	/// set of floating point representations. Returns false
	/// otherwise, including for implementations with no infinity
	/// representations.
	///
	/// @tparam L Integer between 1 and 4 included that qualify the dimension of the vector
	/// @tparam T Floating-point scalar types
	/// @tparam Q Value from qualifier enum
	///
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/isinf.xml">GLSL isinf man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.3 Common Functions</a>
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, bool, Q> isinf(vec<L, T, Q> const& x);

	/// Returns a signed integer value representing
	/// the encoding of a floating-point value. The floating-point
	/// value's bit-level representation is preserved.
	///
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/floatBitsToInt.xml">GLSL floatBitsToInt man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.3 Common Functions</a>
	GLM_FUNC_DECL int floatBitsToInt(float const& v);

	/// Returns a signed integer value representing
	/// the encoding of a floating-point value. The floatingpoint
	/// value's bit-level representation is preserved.
	///
	/// @tparam L Integer between 1 and 4 included that qualify the dimension of the vector
	/// @tparam Q Value from qualifier enum
	///
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/floatBitsToInt.xml">GLSL floatBitsToInt man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.3 Common Functions</a>
	template<length_t L, qualifier Q>
	GLM_FUNC_DECL vec<L, int, Q> floatBitsToInt(vec<L, float, Q> const& v);

	/// Returns a unsigned integer value representing
	/// the encoding of a floating-point value. The floatingpoint
	/// value's bit-level representation is preserved.
	///
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/floatBitsToUint.xml">GLSL floatBitsToUint man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.3 Common Functions</a>
	GLM_FUNC_DECL uint floatBitsToUint(float const& v);

	/// Returns a unsigned integer value representing
	/// the encoding of a floating-point value. The floatingpoint
	/// value's bit-level representation is preserved.
	///
	/// @tparam L Integer between 1 and 4 included that qualify the dimension of the vector
	/// @tparam Q Value from qualifier enum
	///
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/floatBitsToUint.xml">GLSL floatBitsToUint man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.3 Common Functions</a>
	template<length_t L, qualifier Q>
	GLM_FUNC_DECL vec<L, uint, Q> floatBitsToUint(vec<L, float, Q> const& v);

	/// Returns a floating-point value corresponding to a signed
	/// integer encoding of a floating-point value.
	/// If an inf or NaN is passed in, it will not signal, and the
	/// resulting floating point value is unspecified. Otherwise,
	/// the bit-level representation is preserved.
	///
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/intBitsToFloat.xml">GLSL intBitsToFloat man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.3 Common Functions</a>
	GLM_FUNC_DECL float intBitsToFloat(int const& v);

	/// Returns a floating-point value corresponding to a signed
	/// integer encoding of a floating-point value.
	/// If an inf or NaN is passed in, it will not signal, and the
	/// resulting floating point value is unspecified. Otherwise,
	/// the bit-level representation is preserved.
	///
	/// @tparam L Integer between 1 and 4 included that qualify the dimension of the vector
	/// @tparam Q Value from qualifier enum
	///
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/intBitsToFloat.xml">GLSL intBitsToFloat man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.3 Common Functions</a>
	template<length_t L, qualifier Q>
	GLM_FUNC_DECL vec<L, float, Q> intBitsToFloat(vec<L, int, Q> const& v);

	/// Returns a floating-point value corresponding to a
	/// unsigned integer encoding of a floating-point value.
	/// If an inf or NaN is passed in, it will not signal, and the
	/// resulting floating point value is unspecified. Otherwise,
	/// the bit-level representation is preserved.
	///
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/uintBitsToFloat.xml">GLSL uintBitsToFloat man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.3 Common Functions</a>
	GLM_FUNC_DECL float uintBitsToFloat(uint const& v);

	/// Returns a floating-point value corresponding to a
	/// unsigned integer encoding of a floating-point value.
	/// If an inf or NaN is passed in, it will not signal, and the
	/// resulting floating point value is unspecified. Otherwise,
	/// the bit-level representation is preserved.
	///
	/// @tparam L Integer between 1 and 4 included that qualify the dimension of the vector
	/// @tparam Q Value from qualifier enum
	///
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/uintBitsToFloat.xml">GLSL uintBitsToFloat man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.3 Common Functions</a>
	template<length_t L, qualifier Q>
	GLM_FUNC_DECL vec<L, float, Q> uintBitsToFloat(vec<L, uint, Q> const& v);

	/// Computes and returns a * b + c.
	///
	/// @tparam genType Floating-point scalar or vector types.
	///
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/fma.xml">GLSL fma man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.3 Common Functions</a>
	template<typename genType>
	GLM_FUNC_DECL genType fma(genType const& a, genType const& b, genType const& c);

	/// Splits x into a floating-point significand in the range
	/// [0.5, 1.0) and an integral exponent of two, such that:
	/// x = significand * exp(2, exponent)
	///
	/// The significand is returned by the function and the
	/// exponent is returned in the parameter exp. For a
	/// floating-point value of zero, the significant and exponent
	/// are both zero. For a floating-point value that is an
	/// infinity or is not a number, the results are undefined.
	///
	/// @tparam genType Floating-point scalar or vector types.
	///
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/frexp.xml">GLSL frexp man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.3 Common Functions</a>
	template<typename genType>
	GLM_FUNC_DECL genType frexp(genType x, int& exp);
	
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, T, Q> frexp(vec<L, T, Q> const& v, vec<L, int, Q>& exp);

	/// Builds a floating-point number from x and the
	/// corresponding integral exponent of two in exp, returning:
	/// significand * exp(2, exponent)
	///
	/// If this product is too large to be represented in the
	/// floating-point type, the result is undefined.
	///
	/// @tparam genType Floating-point scalar or vector types.
	///
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/ldexp.xml">GLSL ldexp man page</a>;
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.3 Common Functions</a>
	template<typename genType>
	GLM_FUNC_DECL genType ldexp(genType const& x, int const& exp);
	
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, T, Q> ldexp(vec<L, T, Q> const& v, vec<L, int, Q> const& exp);

	/// @}
}//namespace glm

#include "detail/func_common.inl"



==> figs/from-dave/deps/glm/glm/detail/_features.hpp <==
#pragma once

// #define GLM_CXX98_EXCEPTIONS
// #define GLM_CXX98_RTTI

// #define GLM_CXX11_RVALUE_REFERENCES
// Rvalue references - GCC 4.3
// http://www.open-std.org/jtc1/sc22/wg21/docs/papers/2006/n2118.html

// GLM_CXX11_TRAILING_RETURN
// Rvalue references for *this - GCC not supported
// http://www.open-std.org/jtc1/sc22/wg21/docs/papers/2007/n2439.htm

// GLM_CXX11_NONSTATIC_MEMBER_INIT
// Initialization of class objects by rvalues - GCC any
// http://www.open-std.org/jtc1/sc22/wg21/docs/papers/2004/n1610.html

// GLM_CXX11_NONSTATIC_MEMBER_INIT
// Non-static data member initializers - GCC 4.7
// http://www.open-std.org/JTC1/SC22/WG21/docs/papers/2008/n2756.htm

// #define GLM_CXX11_VARIADIC_TEMPLATE
// Variadic templates - GCC 4.3
// http://www.open-std.org/jtc1/sc22/wg21/docs/papers/2007/n2242.pdf

//
// Extending variadic template template parameters - GCC 4.4
// http://www.open-std.org/jtc1/sc22/wg21/docs/papers/2008/n2555.pdf

// #define GLM_CXX11_GENERALIZED_INITIALIZERS
// Initializer lists - GCC 4.4
// http://www.open-std.org/jtc1/sc22/wg21/docs/papers/2008/n2672.htm

// #define GLM_CXX11_STATIC_ASSERT
// Static assertions - GCC 4.3
// http://www.open-std.org/jtc1/sc22/wg21/docs/papers/2004/n1720.html

// #define GLM_CXX11_AUTO_TYPE
// auto-typed variables - GCC 4.4
// http://www.open-std.org/jtc1/sc22/wg21/docs/papers/2006/n1984.pdf

// #define GLM_CXX11_AUTO_TYPE
// Multi-declarator auto - GCC 4.4
// http://www.open-std.org/jtc1/sc22/wg21/docs/papers/2004/n1737.pdf

// #define GLM_CXX11_AUTO_TYPE
// Removal of auto as a storage-class specifier - GCC 4.4
// http://www.open-std.org/jtc1/sc22/wg21/docs/papers/2008/n2546.htm

// #define GLM_CXX11_AUTO_TYPE
// New function declarator syntax - GCC 4.4
// http://www.open-std.org/jtc1/sc22/wg21/docs/papers/2008/n2541.htm

// #define GLM_CXX11_LAMBDAS
// New wording for C++0x lambdas - GCC 4.5
// http://www.open-std.org/JTC1/SC22/WG21/docs/papers/2009/n2927.pdf

// #define GLM_CXX11_DECLTYPE
// Declared type of an expression - GCC 4.3
// http://www.open-std.org/jtc1/sc22/wg21/docs/papers/2007/n2343.pdf

//
// Right angle brackets - GCC 4.3
// http://www.open-std.org/jtc1/sc22/wg21/docs/papers/2005/n1757.html

//
// Default template arguments for function templates	DR226	GCC 4.3
// http://www.open-std.org/jtc1/sc22/wg21/docs/cwg_defects.html#226

//
// Solving the SFINAE problem for expressions	DR339	GCC 4.4
// http://www.open-std.org/jtc1/sc22/wg21/docs/papers/2008/n2634.html

// #define GLM_CXX11_ALIAS_TEMPLATE
// Template aliases	N2258	GCC 4.7
// http://www.open-std.org/jtc1/sc22/wg21/docs/papers/2007/n2258.pdf

//
// Extern templates	N1987	Yes
// http://www.open-std.org/jtc1/sc22/wg21/docs/papers/2006/n1987.htm

// #define GLM_CXX11_NULLPTR
// Null pointer constant	N2431	GCC 4.6
// http://www.open-std.org/jtc1/sc22/wg21/docs/papers/2007/n2431.pdf

// #define GLM_CXX11_STRONG_ENUMS
// Strongly-typed enums	N2347	GCC 4.4
// http://www.open-std.org/jtc1/sc22/wg21/docs/papers/2007/n2347.pdf

//
// Forward declarations for enums	N2764	GCC 4.6
// http://www.open-std.org/jtc1/sc22/wg21/docs/papers/2008/n2764.pdf

//
// Generalized attributes	N2761	GCC 4.8
// http://www.open-std.org/jtc1/sc22/wg21/docs/papers/2008/n2761.pdf

//
// Generalized constant expressions	N2235	GCC 4.6
// http://www.open-std.org/jtc1/sc22/wg21/docs/papers/2007/n2235.pdf

//
// Alignment support	N2341	GCC 4.8
// http://www.open-std.org/jtc1/sc22/wg21/docs/papers/2007/n2341.pdf

// #define GLM_CXX11_DELEGATING_CONSTRUCTORS
// Delegating constructors	N1986	GCC 4.7
// http://www.open-std.org/jtc1/sc22/wg21/docs/papers/2006/n1986.pdf

//
// Inheriting constructors	N2540	GCC 4.8
// http://www.open-std.org/jtc1/sc22/wg21/docs/papers/2008/n2540.htm

// #define GLM_CXX11_EXPLICIT_CONVERSIONS
// Explicit conversion operators	N2437	GCC 4.5
// http://www.open-std.org/jtc1/sc22/wg21/docs/papers/2007/n2437.pdf

//
// New character types	N2249	GCC 4.4
// http://www.open-std.org/jtc1/sc22/wg21/docs/papers/2007/n2249.html

//
// Unicode string literals	N2442	GCC 4.5
// http://www.open-std.org/jtc1/sc22/wg21/docs/papers/2007/n2442.htm

//
// Raw string literals	N2442	GCC 4.5
// http://www.open-std.org/jtc1/sc22/wg21/docs/papers/2007/n2442.htm

//
// Universal character name literals	N2170	GCC 4.5
// http://www.open-std.org/jtc1/sc22/wg21/docs/papers/2007/n2170.html

// #define GLM_CXX11_USER_LITERALS
// User-defined literals		N2765	GCC 4.7
// http://www.open-std.org/jtc1/sc22/wg21/docs/papers/2008/n2765.pdf

//
// Standard Layout Types	N2342	GCC 4.5
// http://www.open-std.org/jtc1/sc22/wg21/docs/papers/2007/n2342.htm

// #define GLM_CXX11_DEFAULTED_FUNCTIONS
// #define GLM_CXX11_DELETED_FUNCTIONS
// Defaulted and deleted functions	N2346	GCC 4.4
// http://www.open-std.org/jtc1/sc22/wg21/docs/papers/2007/n2346.htm

//
// Extended friend declarations	N1791	GCC 4.7
// http://www.open-std.org/jtc1/sc22/wg21/docs/papers/2005/n1791.pdf

//
// Extending sizeof	N2253	GCC 4.4
// http://www.open-std.org/jtc1/sc22/wg21/docs/papers/2007/n2253.html

// #define GLM_CXX11_INLINE_NAMESPACES
// Inline namespaces	N2535	GCC 4.4
// http://www.open-std.org/jtc1/sc22/wg21/docs/papers/2008/n2535.htm

// #define GLM_CXX11_UNRESTRICTED_UNIONS
// Unrestricted unions	N2544	GCC 4.6
// http://www.open-std.org/jtc1/sc22/wg21/docs/papers/2008/n2544.pdf

// #define GLM_CXX11_LOCAL_TYPE_TEMPLATE_ARGS
// Local and unnamed types as template arguments	N2657	GCC 4.5
// http://www.open-std.org/jtc1/sc22/wg21/docs/papers/2008/n2657.htm

// #define GLM_CXX11_RANGE_FOR
// Range-based for	N2930	GCC 4.6
// http://www.open-std.org/JTC1/SC22/WG21/docs/papers/2009/n2930.html

// #define GLM_CXX11_OVERRIDE_CONTROL
// Explicit virtual overrides	N2928 N3206 N3272	GCC 4.7
// http://www.open-std.org/JTC1/SC22/WG21/docs/papers/2009/n2928.htm
// http://www.open-std.org/jtc1/sc22/wg21/docs/papers/2010/n3206.htm
// http://www.open-std.org/jtc1/sc22/wg21/docs/papers/2011/n3272.htm

//
// Minimal support for garbage collection and reachability-based leak detection	N2670	No
// http://www.open-std.org/jtc1/sc22/wg21/docs/papers/2008/n2670.htm

// #define GLM_CXX11_NOEXCEPT
// Allowing move constructors to throw [noexcept]	N3050	GCC 4.6 (core language only)
// http://www.open-std.org/jtc1/sc22/wg21/docs/papers/2010/n3050.html

//
// Defining move special member functions	N3053	GCC 4.6
// http://www.open-std.org/jtc1/sc22/wg21/docs/papers/2010/n3053.html

//
// Sequence points	N2239	Yes
// http://www.open-std.org/jtc1/sc22/wg21/docs/papers/2007/n2239.html

//
// Atomic operations	N2427	GCC 4.4
// http://www.open-std.org/jtc1/sc22/wg21/docs/papers/2007/n2239.html

//
// Strong Compare and Exchange	N2748	GCC 4.5
// http://www.open-std.org/jtc1/sc22/wg21/docs/papers/2007/n2427.html

//
// Bidirectional Fences	N2752	GCC 4.8
// http://www.open-std.org/jtc1/sc22/wg21/docs/papers/2008/n2752.htm

//
// Memory model	N2429	GCC 4.8
// http://www.open-std.org/jtc1/sc22/wg21/docs/papers/2007/n2429.htm

//
// Data-dependency ordering: atomics and memory model	N2664	GCC 4.4
// http://www.open-std.org/jtc1/sc22/wg21/docs/papers/2008/n2664.htm

//
// Propagating exceptions	N2179	GCC 4.4
// http://www.open-std.org/jtc1/sc22/wg21/docs/papers/2007/n2179.html

//
// Abandoning a process and at_quick_exit	N2440	GCC 4.8
// http://www.open-std.org/jtc1/sc22/wg21/docs/papers/2007/n2440.htm

//
// Allow atomics use in signal handlers	N2547	Yes
// http://www.open-std.org/jtc1/sc22/wg21/docs/papers/2008/n2547.htm

//
// Thread-local storage	N2659	GCC 4.8
// http://www.open-std.org/jtc1/sc22/wg21/docs/papers/2008/n2659.htm

//
// Dynamic initialization and destruction with concurrency	N2660	GCC 4.3
// http://www.open-std.org/jtc1/sc22/wg21/docs/papers/2008/n2660.htm

//
// __func__ predefined identifier	N2340	GCC 4.3
// http://www.open-std.org/jtc1/sc22/wg21/docs/papers/2007/n2340.htm

//
// C99 preprocessor	N1653	GCC 4.3
// http://www.open-std.org/jtc1/sc22/wg21/docs/papers/2004/n1653.htm

//
// long long	N1811	GCC 4.3
// http://www.open-std.org/jtc1/sc22/wg21/docs/papers/2005/n1811.pdf

//
// Extended integral types	N1988	Yes
// http://www.open-std.org/jtc1/sc22/wg21/docs/papers/2006/n1988.pdf

#if(GLM_COMPILER & GLM_COMPILER_GCC)

#	define GLM_CXX11_STATIC_ASSERT

#elif(GLM_COMPILER & GLM_COMPILER_CLANG)
#	if(__has_feature(cxx_exceptions))
#		define GLM_CXX98_EXCEPTIONS
#	endif

#	if(__has_feature(cxx_rtti))
#		define GLM_CXX98_RTTI
#	endif

#	if(__has_feature(cxx_access_control_sfinae))
#		define GLM_CXX11_ACCESS_CONTROL_SFINAE
#	endif

#	if(__has_feature(cxx_alias_templates))
#		define GLM_CXX11_ALIAS_TEMPLATE
#	endif

#	if(__has_feature(cxx_alignas))
#		define GLM_CXX11_ALIGNAS
#	endif

#	if(__has_feature(cxx_attributes))
#		define GLM_CXX11_ATTRIBUTES
#	endif

#	if(__has_feature(cxx_constexpr))
#		define GLM_CXX11_CONSTEXPR
#	endif

#	if(__has_feature(cxx_decltype))
#		define GLM_CXX11_DECLTYPE
#	endif

#	if(__has_feature(cxx_default_function_template_args))
#		define GLM_CXX11_DEFAULT_FUNCTION_TEMPLATE_ARGS
#	endif

#	if(__has_feature(cxx_defaulted_functions))
#		define GLM_CXX11_DEFAULTED_FUNCTIONS
#	endif

#	if(__has_feature(cxx_delegating_constructors))
#		define GLM_CXX11_DELEGATING_CONSTRUCTORS
#	endif

#	if(__has_feature(cxx_deleted_functions))
#		define GLM_CXX11_DELETED_FUNCTIONS
#	endif

#	if(__has_feature(cxx_explicit_conversions))
#		define GLM_CXX11_EXPLICIT_CONVERSIONS
#	endif

#	if(__has_feature(cxx_generalized_initializers))
#		define GLM_CXX11_GENERALIZED_INITIALIZERS
#	endif

#	if(__has_feature(cxx_implicit_moves))
#		define GLM_CXX11_IMPLICIT_MOVES
#	endif

#	if(__has_feature(cxx_inheriting_constructors))
#		define GLM_CXX11_INHERITING_CONSTRUCTORS
#	endif

#	if(__has_feature(cxx_inline_namespaces))
#		define GLM_CXX11_INLINE_NAMESPACES
#	endif

#	if(__has_feature(cxx_lambdas))
#		define GLM_CXX11_LAMBDAS
#	endif

#	if(__has_feature(cxx_local_type_template_args))
#		define GLM_CXX11_LOCAL_TYPE_TEMPLATE_ARGS
#	endif

#	if(__has_feature(cxx_noexcept))
#		define GLM_CXX11_NOEXCEPT
#	endif

#	if(__has_feature(cxx_nonstatic_member_init))
#		define GLM_CXX11_NONSTATIC_MEMBER_INIT
#	endif

#	if(__has_feature(cxx_nullptr))
#		define GLM_CXX11_NULLPTR
#	endif

#	if(__has_feature(cxx_override_control))
#		define GLM_CXX11_OVERRIDE_CONTROL
#	endif

#	if(__has_feature(cxx_reference_qualified_functions))
#		define GLM_CXX11_REFERENCE_QUALIFIED_FUNCTIONS
#	endif

#	if(__has_feature(cxx_range_for))
#		define GLM_CXX11_RANGE_FOR
#	endif

#	if(__has_feature(cxx_raw_string_literals))
#		define GLM_CXX11_RAW_STRING_LITERALS
#	endif

#	if(__has_feature(cxx_rvalue_references))
#		define GLM_CXX11_RVALUE_REFERENCES
#	endif

#	if(__has_feature(cxx_static_assert))
#		define GLM_CXX11_STATIC_ASSERT
#	endif

#	if(__has_feature(cxx_auto_type))
#		define GLM_CXX11_AUTO_TYPE
#	endif

#	if(__has_feature(cxx_strong_enums))
#		define GLM_CXX11_STRONG_ENUMS
#	endif

#	if(__has_feature(cxx_trailing_return))
#		define GLM_CXX11_TRAILING_RETURN
#	endif

#	if(__has_feature(cxx_unicode_literals))
#		define GLM_CXX11_UNICODE_LITERALS
#	endif

#	if(__has_feature(cxx_unrestricted_unions))
#		define GLM_CXX11_UNRESTRICTED_UNIONS
#	endif

#	if(__has_feature(cxx_user_literals))
#		define GLM_CXX11_USER_LITERALS
#	endif

#	if(__has_feature(cxx_variadic_templates))
#		define GLM_CXX11_VARIADIC_TEMPLATES
#	endif

#endif//(GLM_COMPILER & GLM_COMPILER_CLANG)


==> figs/from-dave/deps/glm/glm/detail/_fixes.hpp <==
#include <cmath>

//! Workaround for compatibility with other libraries
#ifdef max
#undef max
#endif

//! Workaround for compatibility with other libraries
#ifdef min
#undef min
#endif

//! Workaround for Android
#ifdef isnan
#undef isnan
#endif

//! Workaround for Android
#ifdef isinf
#undef isinf
#endif

//! Workaround for Chrone Native Client
#ifdef log2
#undef log2
#endif



==> figs/from-dave/deps/glm/glm/detail/_noise.hpp <==
#pragma once

#include "../common.hpp"

namespace glm{
namespace detail
{
	template<typename T>
	GLM_FUNC_QUALIFIER T mod289(T const& x)
	{
		return x - floor(x * (static_cast<T>(1.0) / static_cast<T>(289.0))) * static_cast<T>(289.0);
	}

	template<typename T>
	GLM_FUNC_QUALIFIER T permute(T const& x)
	{
		return mod289(((x * static_cast<T>(34)) + static_cast<T>(1)) * x);
	}

	template<typename T, qualifier Q>
	GLM_FUNC_QUALIFIER vec<2, T, Q> permute(vec<2, T, Q> const& x)
	{
		return mod289(((x * static_cast<T>(34)) + static_cast<T>(1)) * x);
	}

	template<typename T, qualifier Q>
	GLM_FUNC_QUALIFIER vec<3, T, Q> permute(vec<3, T, Q> const& x)
	{
		return mod289(((x * static_cast<T>(34)) + static_cast<T>(1)) * x);
	}

	template<typename T, qualifier Q>
	GLM_FUNC_QUALIFIER vec<4, T, Q> permute(vec<4, T, Q> const& x)
	{
		return mod289(((x * static_cast<T>(34)) + static_cast<T>(1)) * x);
	}

	template<typename T>
	GLM_FUNC_QUALIFIER T taylorInvSqrt(T const& r)
	{
		return static_cast<T>(1.79284291400159) - static_cast<T>(0.85373472095314) * r;
	}

	template<typename T, qualifier Q>
	GLM_FUNC_QUALIFIER vec<2, T, Q> taylorInvSqrt(vec<2, T, Q> const& r)
	{
		return static_cast<T>(1.79284291400159) - static_cast<T>(0.85373472095314) * r;
	}

	template<typename T, qualifier Q>
	GLM_FUNC_QUALIFIER vec<3, T, Q> taylorInvSqrt(vec<3, T, Q> const& r)
	{
		return static_cast<T>(1.79284291400159) - static_cast<T>(0.85373472095314) * r;
	}

	template<typename T, qualifier Q>
	GLM_FUNC_QUALIFIER vec<4, T, Q> taylorInvSqrt(vec<4, T, Q> const& r)
	{
		return static_cast<T>(1.79284291400159) - static_cast<T>(0.85373472095314) * r;
	}

	template<typename T, qualifier Q>
	GLM_FUNC_QUALIFIER vec<2, T, Q> fade(vec<2, T, Q> const& t)
	{
		return (t * t * t) * (t * (t * static_cast<T>(6) - static_cast<T>(15)) + static_cast<T>(10));
	}

	template<typename T, qualifier Q>
	GLM_FUNC_QUALIFIER vec<3, T, Q> fade(vec<3, T, Q> const& t)
	{
		return (t * t * t) * (t * (t * static_cast<T>(6) - static_cast<T>(15)) + static_cast<T>(10));
	}

	template<typename T, qualifier Q>
	GLM_FUNC_QUALIFIER vec<4, T, Q> fade(vec<4, T, Q> const& t)
	{
		return (t * t * t) * (t * (t * static_cast<T>(6) - static_cast<T>(15)) + static_cast<T>(10));
	}
}//namespace detail
}//namespace glm



==> figs/from-dave/deps/glm/glm/detail/_swizzle.hpp <==
#pragma once

namespace glm{
namespace detail
{
	// Internal class for implementing swizzle operators
	template<typename T, int N>
	struct _swizzle_base0
	{
	protected:
		GLM_FUNC_QUALIFIER T& elem(size_t i){ return (reinterpret_cast<T*>(_buffer))[i]; }
		GLM_FUNC_QUALIFIER T const& elem(size_t i) const{ return (reinterpret_cast<const T*>(_buffer))[i]; }

		// Use an opaque buffer to *ensure* the compiler doesn't call a constructor.
		// The size 1 buffer is assumed to aligned to the actual members so that the
		// elem()
		char    _buffer[1];
	};

	template<int N, typename T, qualifier Q, int E0, int E1, int E2, int E3, bool Aligned>
	struct _swizzle_base1 : public _swizzle_base0<T, N>
	{
	};

	template<typename T, qualifier Q, int E0, int E1, bool Aligned>
	struct _swizzle_base1<2, T, Q, E0,E1,-1,-2, Aligned> : public _swizzle_base0<T, 2>
	{
		GLM_FUNC_QUALIFIER vec<2, T, Q> operator ()()  const { return vec<2, T, Q>(this->elem(E0), this->elem(E1)); }
	};

	template<typename T, qualifier Q, int E0, int E1, int E2, bool Aligned>
	struct _swizzle_base1<3, T, Q, E0,E1,E2,-1, Aligned> : public _swizzle_base0<T, 3>
	{
		GLM_FUNC_QUALIFIER vec<3, T, Q> operator ()()  const { return vec<3, T, Q>(this->elem(E0), this->elem(E1), this->elem(E2)); }
	};

	template<typename T, qualifier Q, int E0, int E1, int E2, int E3, bool Aligned>
	struct _swizzle_base1<4, T, Q, E0,E1,E2,E3, Aligned> : public _swizzle_base0<T, 4>
	{
		GLM_FUNC_QUALIFIER vec<4, T, Q> operator ()()  const { return vec<4, T, Q>(this->elem(E0), this->elem(E1), this->elem(E2), this->elem(E3)); }
	};

	// Internal class for implementing swizzle operators
	/*
		Template parameters:

		T			= type of scalar values (e.g. float, double)
		N			= number of components in the vector (e.g. 3)
		E0...3		= what index the n-th element of this swizzle refers to in the unswizzled vec

		DUPLICATE_ELEMENTS = 1 if there is a repeated element, 0 otherwise (used to specialize swizzles
			containing duplicate elements so that they cannot be used as r-values).
	*/
	template<int N, typename T, qualifier Q, int E0, int E1, int E2, int E3, int DUPLICATE_ELEMENTS>
	struct _swizzle_base2 : public _swizzle_base1<N, T, Q, E0,E1,E2,E3, detail::is_aligned<Q>::value>
	{
		struct op_equal
		{
			GLM_FUNC_QUALIFIER void operator() (T& e, T& t) const{ e = t; }
		};

		struct op_minus
		{
			GLM_FUNC_QUALIFIER void operator() (T& e, T& t) const{ e -= t; }
		};

		struct op_plus
		{
			GLM_FUNC_QUALIFIER void operator() (T& e, T& t) const{ e += t; }
		};

		struct op_mul
		{
			GLM_FUNC_QUALIFIER void operator() (T& e, T& t) const{ e *= t; }
		};

		struct op_div
		{
			GLM_FUNC_QUALIFIER void operator() (T& e, T& t) const{ e /= t; }
		};

	public:
		GLM_FUNC_QUALIFIER _swizzle_base2& operator= (const T& t)
		{
			for (int i = 0; i < N; ++i)
				(*this)[i] = t;
			return *this;
		}

		GLM_FUNC_QUALIFIER _swizzle_base2& operator= (vec<N, T, Q> const& that)
		{
			_apply_op(that, op_equal());
			return *this;
		}

		GLM_FUNC_QUALIFIER void operator -= (vec<N, T, Q> const& that)
		{
			_apply_op(that, op_minus());
		}

		GLM_FUNC_QUALIFIER void operator += (vec<N, T, Q> const& that)
		{
			_apply_op(that, op_plus());
		}

		GLM_FUNC_QUALIFIER void operator *= (vec<N, T, Q> const& that)
		{
			_apply_op(that, op_mul());
		}

		GLM_FUNC_QUALIFIER void operator /= (vec<N, T, Q> const& that)
		{
			_apply_op(that, op_div());
		}

		GLM_FUNC_QUALIFIER T& operator[](size_t i)
		{
			const int offset_dst[4] = { E0, E1, E2, E3 };
			return this->elem(offset_dst[i]);
		}
		GLM_FUNC_QUALIFIER T operator[](size_t i) const
		{
			const int offset_dst[4] = { E0, E1, E2, E3 };
			return this->elem(offset_dst[i]);
		}

	protected:
		template<typename U>
		GLM_FUNC_QUALIFIER void _apply_op(vec<N, T, Q> const& that, const U& op)
		{
			// Make a copy of the data in this == &that.
			// The copier should optimize out the copy in cases where the function is
			// properly inlined and the copy is not necessary.
			T t[N];
			for (int i = 0; i < N; ++i)
				t[i] = that[i];
			for (int i = 0; i < N; ++i)
				op( (*this)[i], t[i] );
		}
	};

	// Specialization for swizzles containing duplicate elements.  These cannot be modified.
	template<int N, typename T, qualifier Q, int E0, int E1, int E2, int E3>
	struct _swizzle_base2<N, T, Q, E0,E1,E2,E3, 1> : public _swizzle_base1<N, T, Q, E0,E1,E2,E3, detail::is_aligned<Q>::value>
	{
		struct Stub {};

		GLM_FUNC_QUALIFIER _swizzle_base2& operator= (Stub const&) { return *this; }

		GLM_FUNC_QUALIFIER T operator[]  (size_t i) const
		{
			const int offset_dst[4] = { E0, E1, E2, E3 };
			return this->elem(offset_dst[i]);
		}
	};

	template<int N, typename T, qualifier Q, int E0, int E1, int E2, int E3>
	struct _swizzle : public _swizzle_base2<N, T, Q, E0, E1, E2, E3, (E0 == E1 || E0 == E2 || E0 == E3 || E1 == E2 || E1 == E3 || E2 == E3)>
	{
		typedef _swizzle_base2<N, T, Q, E0, E1, E2, E3, (E0 == E1 || E0 == E2 || E0 == E3 || E1 == E2 || E1 == E3 || E2 == E3)> base_type;

		using base_type::operator=;

		GLM_FUNC_QUALIFIER operator vec<N, T, Q> () const { return (*this)(); }
	};

//
// To prevent the C++ syntax from getting entirely overwhelming, define some alias macros
//
#define GLM_SWIZZLE_TEMPLATE1   template<int N, typename T, qualifier Q, int E0, int E1, int E2, int E3>
#define GLM_SWIZZLE_TEMPLATE2   template<int N, typename T, qualifier Q, int E0, int E1, int E2, int E3, int F0, int F1, int F2, int F3>
#define GLM_SWIZZLE_TYPE1       _swizzle<N, T, Q, E0, E1, E2, E3>
#define GLM_SWIZZLE_TYPE2       _swizzle<N, T, Q, F0, F1, F2, F3>

//
// Wrapper for a binary operator (e.g. u.yy + v.zy)
//
#define GLM_SWIZZLE_VECTOR_BINARY_OPERATOR_IMPLEMENTATION(OPERAND)                 \
	GLM_SWIZZLE_TEMPLATE2                                                          \
	GLM_FUNC_QUALIFIER vec<N, T, Q> operator OPERAND ( const GLM_SWIZZLE_TYPE1& a, const GLM_SWIZZLE_TYPE2& b)  \
	{                                                                               \
		return a() OPERAND b();                                                     \
	}                                                                               \
	GLM_SWIZZLE_TEMPLATE1                                                          \
	GLM_FUNC_QUALIFIER vec<N, T, Q> operator OPERAND ( const GLM_SWIZZLE_TYPE1& a, const vec<N, T, Q>& b)                   \
	{                                                                               \
		return a() OPERAND b;                                                       \
	}                                                                               \
	GLM_SWIZZLE_TEMPLATE1                                                          \
	GLM_FUNC_QUALIFIER vec<N, T, Q> operator OPERAND ( const vec<N, T, Q>& a, const GLM_SWIZZLE_TYPE1& b)                   \
	{                                                                               \
		return a OPERAND b();                                                       \
	}

//
// Wrapper for a operand between a swizzle and a binary (e.g. 1.0f - u.xyz)
//
#define GLM_SWIZZLE_SCALAR_BINARY_OPERATOR_IMPLEMENTATION(OPERAND)								\
	GLM_SWIZZLE_TEMPLATE1																		\
	GLM_FUNC_QUALIFIER vec<N, T, Q> operator OPERAND ( const GLM_SWIZZLE_TYPE1& a, const T& b)	\
	{																							\
		return a() OPERAND b;																	\
	}																							\
	GLM_SWIZZLE_TEMPLATE1																		\
	GLM_FUNC_QUALIFIER vec<N, T, Q> operator OPERAND ( const T& a, const GLM_SWIZZLE_TYPE1& b)	\
	{																							\
		return a OPERAND b();																	\
	}

//
// Macro for wrapping a function taking one argument (e.g. abs())
//
#define GLM_SWIZZLE_FUNCTION_1_ARGS(RETURN_TYPE,FUNCTION)												\
	GLM_SWIZZLE_TEMPLATE1																				\
	GLM_FUNC_QUALIFIER typename GLM_SWIZZLE_TYPE1::RETURN_TYPE FUNCTION(const GLM_SWIZZLE_TYPE1& a)		\
	{																									\
		return FUNCTION(a());																			\
	}

//
// Macro for wrapping a function taking two vector arguments (e.g. dot()).
//
#define GLM_SWIZZLE_FUNCTION_2_ARGS(RETURN_TYPE,FUNCTION)                                                       \
	GLM_SWIZZLE_TEMPLATE2                                                                                       \
	GLM_FUNC_QUALIFIER typename GLM_SWIZZLE_TYPE1::RETURN_TYPE FUNCTION(const GLM_SWIZZLE_TYPE1& a, const GLM_SWIZZLE_TYPE2& b) \
	{                                                                                                           \
		return FUNCTION(a(), b());                                                                              \
	}                                                                                                           \
	GLM_SWIZZLE_TEMPLATE1                                                                                       \
	GLM_FUNC_QUALIFIER typename GLM_SWIZZLE_TYPE1::RETURN_TYPE FUNCTION(const GLM_SWIZZLE_TYPE1& a, const GLM_SWIZZLE_TYPE1& b) \
	{                                                                                                           \
		return FUNCTION(a(), b());                                                                              \
	}                                                                                                           \
	GLM_SWIZZLE_TEMPLATE1                                                                                       \
	GLM_FUNC_QUALIFIER typename GLM_SWIZZLE_TYPE1::RETURN_TYPE FUNCTION(const GLM_SWIZZLE_TYPE1& a, const typename V& b)         \
	{                                                                                                           \
		return FUNCTION(a(), b);                                                                                \
	}                                                                                                           \
	GLM_SWIZZLE_TEMPLATE1                                                                                       \
	GLM_FUNC_QUALIFIER typename GLM_SWIZZLE_TYPE1::RETURN_TYPE FUNCTION(const V& a, const GLM_SWIZZLE_TYPE1& b)                  \
	{                                                                                                           \
		return FUNCTION(a, b());                                                                                \
	}

//
// Macro for wrapping a function take 2 vec arguments followed by a scalar (e.g. mix()).
//
#define GLM_SWIZZLE_FUNCTION_2_ARGS_SCALAR(RETURN_TYPE,FUNCTION)                                                             \
	GLM_SWIZZLE_TEMPLATE2                                                                                                    \
	GLM_FUNC_QUALIFIER typename GLM_SWIZZLE_TYPE1::RETURN_TYPE FUNCTION(const GLM_SWIZZLE_TYPE1& a, const GLM_SWIZZLE_TYPE2& b, const T& c)   \
	{                                                                                                                         \
		return FUNCTION(a(), b(), c);                                                                                         \
	}                                                                                                                         \
	GLM_SWIZZLE_TEMPLATE1                                                                                                    \
	GLM_FUNC_QUALIFIER typename GLM_SWIZZLE_TYPE1::RETURN_TYPE FUNCTION(const GLM_SWIZZLE_TYPE1& a, const GLM_SWIZZLE_TYPE1& b, const T& c)   \
	{                                                                                                                         \
		return FUNCTION(a(), b(), c);                                                                                         \
	}                                                                                                                         \
	GLM_SWIZZLE_TEMPLATE1                                                                                                    \
	GLM_FUNC_QUALIFIER typename GLM_SWIZZLE_TYPE1::RETURN_TYPE FUNCTION(const GLM_SWIZZLE_TYPE1& a, const typename S0::vec_type& b, const T& c)\
	{                                                                                                                         \
		return FUNCTION(a(), b, c);                                                                                           \
	}                                                                                                                         \
	GLM_SWIZZLE_TEMPLATE1                                                                                                    \
	GLM_FUNC_QUALIFIER typename GLM_SWIZZLE_TYPE1::RETURN_TYPE FUNCTION(const typename V& a, const GLM_SWIZZLE_TYPE1& b, const T& c)           \
	{                                                                                                                         \
		return FUNCTION(a, b(), c);                                                                                           \
	}

}//namespace detail
}//namespace glm

namespace glm
{
	namespace detail
	{
		GLM_SWIZZLE_SCALAR_BINARY_OPERATOR_IMPLEMENTATION(-)
		GLM_SWIZZLE_SCALAR_BINARY_OPERATOR_IMPLEMENTATION(*)
		GLM_SWIZZLE_VECTOR_BINARY_OPERATOR_IMPLEMENTATION(+)
		GLM_SWIZZLE_VECTOR_BINARY_OPERATOR_IMPLEMENTATION(-)
		GLM_SWIZZLE_VECTOR_BINARY_OPERATOR_IMPLEMENTATION(*)
		GLM_SWIZZLE_VECTOR_BINARY_OPERATOR_IMPLEMENTATION(/)
	}

	//
	// Swizzles are distinct types from the unswizzled type.  The below macros will
	// provide template specializations for the swizzle types for the given functions
	// so that the compiler does not have any ambiguity to choosing how to handle
	// the function.
	//
	// The alternative is to use the operator()() when calling the function in order
	// to explicitly convert the swizzled type to the unswizzled type.
	//

	//GLM_SWIZZLE_FUNCTION_1_ARGS(vec_type,    abs);
	//GLM_SWIZZLE_FUNCTION_1_ARGS(vec_type,    acos);
	//GLM_SWIZZLE_FUNCTION_1_ARGS(vec_type,    acosh);
	//GLM_SWIZZLE_FUNCTION_1_ARGS(vec_type,    all);
	//GLM_SWIZZLE_FUNCTION_1_ARGS(vec_type,    any);

	//GLM_SWIZZLE_FUNCTION_2_ARGS(value_type,  dot);
	//GLM_SWIZZLE_FUNCTION_2_ARGS(vec_type,    cross);
	//GLM_SWIZZLE_FUNCTION_2_ARGS(vec_type,    step);
	//GLM_SWIZZLE_FUNCTION_2_ARGS_SCALAR(vec_type, mix);
}

#define GLM_SWIZZLE2_2_MEMBERS(T, Q, E0,E1) \
	struct { detail::_swizzle<2, T, Q, 0,0,-1,-2> E0 ## E0; }; \
	struct { detail::_swizzle<2, T, Q, 0,1,-1,-2> E0 ## E1; }; \
	struct { detail::_swizzle<2, T, Q, 1,0,-1,-2> E1 ## E0; }; \
	struct { detail::_swizzle<2, T, Q, 1,1,-1,-2> E1 ## E1; };

#define GLM_SWIZZLE2_3_MEMBERS(T, Q, E0,E1) \
	struct { detail::_swizzle<3,T, Q, 0,0,0,-1> E0 ## E0 ## E0; }; \
	struct { detail::_swizzle<3,T, Q, 0,0,1,-1> E0 ## E0 ## E1; }; \
	struct { detail::_swizzle<3,T, Q, 0,1,0,-1> E0 ## E1 ## E0; }; \
	struct { detail::_swizzle<3,T, Q, 0,1,1,-1> E0 ## E1 ## E1; }; \
	struct { detail::_swizzle<3,T, Q, 1,0,0,-1> E1 ## E0 ## E0; }; \
	struct { detail::_swizzle<3,T, Q, 1,0,1,-1> E1 ## E0 ## E1; }; \
	struct { detail::_swizzle<3,T, Q, 1,1,0,-1> E1 ## E1 ## E0; }; \
	struct { detail::_swizzle<3,T, Q, 1,1,1,-1> E1 ## E1 ## E1; };

#define GLM_SWIZZLE2_4_MEMBERS(T, Q, E0,E1) \
	struct { detail::_swizzle<4,T, Q, 0,0,0,0> E0 ## E0 ## E0 ## E0; }; \
	struct { detail::_swizzle<4,T, Q, 0,0,0,1> E0 ## E0 ## E0 ## E1; }; \
	struct { detail::_swizzle<4,T, Q, 0,0,1,0> E0 ## E0 ## E1 ## E0; }; \
	struct { detail::_swizzle<4,T, Q, 0,0,1,1> E0 ## E0 ## E1 ## E1; }; \
	struct { detail::_swizzle<4,T, Q, 0,1,0,0> E0 ## E1 ## E0 ## E0; }; \
	struct { detail::_swizzle<4,T, Q, 0,1,0,1> E0 ## E1 ## E0 ## E1; }; \
	struct { detail::_swizzle<4,T, Q, 0,1,1,0> E0 ## E1 ## E1 ## E0; }; \
	struct { detail::_swizzle<4,T, Q, 0,1,1,1> E0 ## E1 ## E1 ## E1; }; \
	struct { detail::_swizzle<4,T, Q, 1,0,0,0> E1 ## E0 ## E0 ## E0; }; \
	struct { detail::_swizzle<4,T, Q, 1,0,0,1> E1 ## E0 ## E0 ## E1; }; \
	struct { detail::_swizzle<4,T, Q, 1,0,1,0> E1 ## E0 ## E1 ## E0; }; \
	struct { detail::_swizzle<4,T, Q, 1,0,1,1> E1 ## E0 ## E1 ## E1; }; \
	struct { detail::_swizzle<4,T, Q, 1,1,0,0> E1 ## E1 ## E0 ## E0; }; \
	struct { detail::_swizzle<4,T, Q, 1,1,0,1> E1 ## E1 ## E0 ## E1; }; \
	struct { detail::_swizzle<4,T, Q, 1,1,1,0> E1 ## E1 ## E1 ## E0; }; \
	struct { detail::_swizzle<4,T, Q, 1,1,1,1> E1 ## E1 ## E1 ## E1; };

#define GLM_SWIZZLE3_2_MEMBERS(T, Q, E0,E1,E2) \
	struct { detail::_swizzle<2,T, Q, 0,0,-1,-2> E0 ## E0; }; \
	struct { detail::_swizzle<2,T, Q, 0,1,-1,-2> E0 ## E1; }; \
	struct { detail::_swizzle<2,T, Q, 0,2,-1,-2> E0 ## E2; }; \
	struct { detail::_swizzle<2,T, Q, 1,0,-1,-2> E1 ## E0; }; \
	struct { detail::_swizzle<2,T, Q, 1,1,-1,-2> E1 ## E1; }; \
	struct { detail::_swizzle<2,T, Q, 1,2,-1,-2> E1 ## E2; }; \
	struct { detail::_swizzle<2,T, Q, 2,0,-1,-2> E2 ## E0; }; \
	struct { detail::_swizzle<2,T, Q, 2,1,-1,-2> E2 ## E1; }; \
	struct { detail::_swizzle<2,T, Q, 2,2,-1,-2> E2 ## E2; };

#define GLM_SWIZZLE3_3_MEMBERS(T, Q ,E0,E1,E2) \
	struct { detail::_swizzle<3, T, Q, 0,0,0,-1> E0 ## E0 ## E0; }; \
	struct { detail::_swizzle<3, T, Q, 0,0,1,-1> E0 ## E0 ## E1; }; \
	struct { detail::_swizzle<3, T, Q, 0,0,2,-1> E0 ## E0 ## E2; }; \
	struct { detail::_swizzle<3, T, Q, 0,1,0,-1> E0 ## E1 ## E0; }; \
	struct { detail::_swizzle<3, T, Q, 0,1,1,-1> E0 ## E1 ## E1; }; \
	struct { detail::_swizzle<3, T, Q, 0,1,2,-1> E0 ## E1 ## E2; }; \
	struct { detail::_swizzle<3, T, Q, 0,2,0,-1> E0 ## E2 ## E0; }; \
	struct { detail::_swizzle<3, T, Q, 0,2,1,-1> E0 ## E2 ## E1; }; \
	struct { detail::_swizzle<3, T, Q, 0,2,2,-1> E0 ## E2 ## E2; }; \
	struct { detail::_swizzle<3, T, Q, 1,0,0,-1> E1 ## E0 ## E0; }; \
	struct { detail::_swizzle<3, T, Q, 1,0,1,-1> E1 ## E0 ## E1; }; \
	struct { detail::_swizzle<3, T, Q, 1,0,2,-1> E1 ## E0 ## E2; }; \
	struct { detail::_swizzle<3, T, Q, 1,1,0,-1> E1 ## E1 ## E0; }; \
	struct { detail::_swizzle<3, T, Q, 1,1,1,-1> E1 ## E1 ## E1; }; \
	struct { detail::_swizzle<3, T, Q, 1,1,2,-1> E1 ## E1 ## E2; }; \
	struct { detail::_swizzle<3, T, Q, 1,2,0,-1> E1 ## E2 ## E0; }; \
	struct { detail::_swizzle<3, T, Q, 1,2,1,-1> E1 ## E2 ## E1; }; \
	struct { detail::_swizzle<3, T, Q, 1,2,2,-1> E1 ## E2 ## E2; }; \
	struct { detail::_swizzle<3, T, Q, 2,0,0,-1> E2 ## E0 ## E0; }; \
	struct { detail::_swizzle<3, T, Q, 2,0,1,-1> E2 ## E0 ## E1; }; \
	struct { detail::_swizzle<3, T, Q, 2,0,2,-1> E2 ## E0 ## E2; }; \
	struct { detail::_swizzle<3, T, Q, 2,1,0,-1> E2 ## E1 ## E0; }; \
	struct { detail::_swizzle<3, T, Q, 2,1,1,-1> E2 ## E1 ## E1; }; \
	struct { detail::_swizzle<3, T, Q, 2,1,2,-1> E2 ## E1 ## E2; }; \
	struct { detail::_swizzle<3, T, Q, 2,2,0,-1> E2 ## E2 ## E0; }; \
	struct { detail::_swizzle<3, T, Q, 2,2,1,-1> E2 ## E2 ## E1; }; \
	struct { detail::_swizzle<3, T, Q, 2,2,2,-1> E2 ## E2 ## E2; };

#define GLM_SWIZZLE3_4_MEMBERS(T, Q, E0,E1,E2) \
	struct { detail::_swizzle<4,T, Q, 0,0,0,0> E0 ## E0 ## E0 ## E0; }; \
	struct { detail::_swizzle<4,T, Q, 0,0,0,1> E0 ## E0 ## E0 ## E1; }; \
	struct { detail::_swizzle<4,T, Q, 0,0,0,2> E0 ## E0 ## E0 ## E2; }; \
	struct { detail::_swizzle<4,T, Q, 0,0,1,0> E0 ## E0 ## E1 ## E0; }; \
	struct { detail::_swizzle<4,T, Q, 0,0,1,1> E0 ## E0 ## E1 ## E1; }; \
	struct { detail::_swizzle<4,T, Q, 0,0,1,2> E0 ## E0 ## E1 ## E2; }; \
	struct { detail::_swizzle<4,T, Q, 0,0,2,0> E0 ## E0 ## E2 ## E0; }; \
	struct { detail::_swizzle<4,T, Q, 0,0,2,1> E0 ## E0 ## E2 ## E1; }; \
	struct { detail::_swizzle<4,T, Q, 0,0,2,2> E0 ## E0 ## E2 ## E2; }; \
	struct { detail::_swizzle<4,T, Q, 0,1,0,0> E0 ## E1 ## E0 ## E0; }; \
	struct { detail::_swizzle<4,T, Q, 0,1,0,1> E0 ## E1 ## E0 ## E1; }; \
	struct { detail::_swizzle<4,T, Q, 0,1,0,2> E0 ## E1 ## E0 ## E2; }; \
	struct { detail::_swizzle<4,T, Q, 0,1,1,0> E0 ## E1 ## E1 ## E0; }; \
	struct { detail::_swizzle<4,T, Q, 0,1,1,1> E0 ## E1 ## E1 ## E1; }; \
	struct { detail::_swizzle<4,T, Q, 0,1,1,2> E0 ## E1 ## E1 ## E2; }; \
	struct { detail::_swizzle<4,T, Q, 0,1,2,0> E0 ## E1 ## E2 ## E0; }; \
	struct { detail::_swizzle<4,T, Q, 0,1,2,1> E0 ## E1 ## E2 ## E1; }; \
	struct { detail::_swizzle<4,T, Q, 0,1,2,2> E0 ## E1 ## E2 ## E2; }; \
	struct { detail::_swizzle<4,T, Q, 0,2,0,0> E0 ## E2 ## E0 ## E0; }; \
	struct { detail::_swizzle<4,T, Q, 0,2,0,1> E0 ## E2 ## E0 ## E1; }; \
	struct { detail::_swizzle<4,T, Q, 0,2,0,2> E0 ## E2 ## E0 ## E2; }; \
	struct { detail::_swizzle<4,T, Q, 0,2,1,0> E0 ## E2 ## E1 ## E0; }; \
	struct { detail::_swizzle<4,T, Q, 0,2,1,1> E0 ## E2 ## E1 ## E1; }; \
	struct { detail::_swizzle<4,T, Q, 0,2,1,2> E0 ## E2 ## E1 ## E2; }; \
	struct { detail::_swizzle<4,T, Q, 0,2,2,0> E0 ## E2 ## E2 ## E0; }; \
	struct { detail::_swizzle<4,T, Q, 0,2,2,1> E0 ## E2 ## E2 ## E1; }; \
	struct { detail::_swizzle<4,T, Q, 0,2,2,2> E0 ## E2 ## E2 ## E2; }; \
	struct { detail::_swizzle<4,T, Q, 1,0,0,0> E1 ## E0 ## E0 ## E0; }; \
	struct { detail::_swizzle<4,T, Q, 1,0,0,1> E1 ## E0 ## E0 ## E1; }; \
	struct { detail::_swizzle<4,T, Q, 1,0,0,2> E1 ## E0 ## E0 ## E2; }; \
	struct { detail::_swizzle<4,T, Q, 1,0,1,0> E1 ## E0 ## E1 ## E0; }; \
	struct { detail::_swizzle<4,T, Q, 1,0,1,1> E1 ## E0 ## E1 ## E1; }; \
	struct { detail::_swizzle<4,T, Q, 1,0,1,2> E1 ## E0 ## E1 ## E2; }; \
	struct { detail::_swizzle<4,T, Q, 1,0,2,0> E1 ## E0 ## E2 ## E0; }; \
	struct { detail::_swizzle<4,T, Q, 1,0,2,1> E1 ## E0 ## E2 ## E1; }; \
	struct { detail::_swizzle<4,T, Q, 1,0,2,2> E1 ## E0 ## E2 ## E2; }; \
	struct { detail::_swizzle<4,T, Q, 1,1,0,0> E1 ## E1 ## E0 ## E0; }; \
	struct { detail::_swizzle<4,T, Q, 1,1,0,1> E1 ## E1 ## E0 ## E1; }; \
	struct { detail::_swizzle<4,T, Q, 1,1,0,2> E1 ## E1 ## E0 ## E2; }; \
	struct { detail::_swizzle<4,T, Q, 1,1,1,0> E1 ## E1 ## E1 ## E0; }; \
	struct { detail::_swizzle<4,T, Q, 1,1,1,1> E1 ## E1 ## E1 ## E1; }; \
	struct { detail::_swizzle<4,T, Q, 1,1,1,2> E1 ## E1 ## E1 ## E2; }; \
	struct { detail::_swizzle<4,T, Q, 1,1,2,0> E1 ## E1 ## E2 ## E0; }; \
	struct { detail::_swizzle<4,T, Q, 1,1,2,1> E1 ## E1 ## E2 ## E1; }; \
	struct { detail::_swizzle<4,T, Q, 1,1,2,2> E1 ## E1 ## E2 ## E2; }; \
	struct { detail::_swizzle<4,T, Q, 1,2,0,0> E1 ## E2 ## E0 ## E0; }; \
	struct { detail::_swizzle<4,T, Q, 1,2,0,1> E1 ## E2 ## E0 ## E1; }; \
	struct { detail::_swizzle<4,T, Q, 1,2,0,2> E1 ## E2 ## E0 ## E2; }; \
	struct { detail::_swizzle<4,T, Q, 1,2,1,0> E1 ## E2 ## E1 ## E0; }; \
	struct { detail::_swizzle<4,T, Q, 1,2,1,1> E1 ## E2 ## E1 ## E1; }; \
	struct { detail::_swizzle<4,T, Q, 1,2,1,2> E1 ## E2 ## E1 ## E2; }; \
	struct { detail::_swizzle<4,T, Q, 1,2,2,0> E1 ## E2 ## E2 ## E0; }; \
	struct { detail::_swizzle<4,T, Q, 1,2,2,1> E1 ## E2 ## E2 ## E1; }; \
	struct { detail::_swizzle<4,T, Q, 1,2,2,2> E1 ## E2 ## E2 ## E2; }; \
	struct { detail::_swizzle<4,T, Q, 2,0,0,0> E2 ## E0 ## E0 ## E0; }; \
	struct { detail::_swizzle<4,T, Q, 2,0,0,1> E2 ## E0 ## E0 ## E1; }; \
	struct { detail::_swizzle<4,T, Q, 2,0,0,2> E2 ## E0 ## E0 ## E2; }; \
	struct { detail::_swizzle<4,T, Q, 2,0,1,0> E2 ## E0 ## E1 ## E0; }; \
	struct { detail::_swizzle<4,T, Q, 2,0,1,1> E2 ## E0 ## E1 ## E1; }; \
	struct { detail::_swizzle<4,T, Q, 2,0,1,2> E2 ## E0 ## E1 ## E2; }; \
	struct { detail::_swizzle<4,T, Q, 2,0,2,0> E2 ## E0 ## E2 ## E0; }; \
	struct { detail::_swizzle<4,T, Q, 2,0,2,1> E2 ## E0 ## E2 ## E1; }; \
	struct { detail::_swizzle<4,T, Q, 2,0,2,2> E2 ## E0 ## E2 ## E2; }; \
	struct { detail::_swizzle<4,T, Q, 2,1,0,0> E2 ## E1 ## E0 ## E0; }; \
	struct { detail::_swizzle<4,T, Q, 2,1,0,1> E2 ## E1 ## E0 ## E1; }; \
	struct { detail::_swizzle<4,T, Q, 2,1,0,2> E2 ## E1 ## E0 ## E2; }; \
	struct { detail::_swizzle<4,T, Q, 2,1,1,0> E2 ## E1 ## E1 ## E0; }; \
	struct { detail::_swizzle<4,T, Q, 2,1,1,1> E2 ## E1 ## E1 ## E1; }; \
	struct { detail::_swizzle<4,T, Q, 2,1,1,2> E2 ## E1 ## E1 ## E2; }; \
	struct { detail::_swizzle<4,T, Q, 2,1,2,0> E2 ## E1 ## E2 ## E0; }; \
	struct { detail::_swizzle<4,T, Q, 2,1,2,1> E2 ## E1 ## E2 ## E1; }; \
	struct { detail::_swizzle<4,T, Q, 2,1,2,2> E2 ## E1 ## E2 ## E2; }; \
	struct { detail::_swizzle<4,T, Q, 2,2,0,0> E2 ## E2 ## E0 ## E0; }; \
	struct { detail::_swizzle<4,T, Q, 2,2,0,1> E2 ## E2 ## E0 ## E1; }; \
	struct { detail::_swizzle<4,T, Q, 2,2,0,2> E2 ## E2 ## E0 ## E2; }; \
	struct { detail::_swizzle<4,T, Q, 2,2,1,0> E2 ## E2 ## E1 ## E0; }; \
	struct { detail::_swizzle<4,T, Q, 2,2,1,1> E2 ## E2 ## E1 ## E1; }; \
	struct { detail::_swizzle<4,T, Q, 2,2,1,2> E2 ## E2 ## E1 ## E2; }; \
	struct { detail::_swizzle<4,T, Q, 2,2,2,0> E2 ## E2 ## E2 ## E0; }; \
	struct { detail::_swizzle<4,T, Q, 2,2,2,1> E2 ## E2 ## E2 ## E1; }; \
	struct { detail::_swizzle<4,T, Q, 2,2,2,2> E2 ## E2 ## E2 ## E2; };

#define GLM_SWIZZLE4_2_MEMBERS(T, Q, E0,E1,E2,E3) \
	struct { detail::_swizzle<2,T, Q, 0,0,-1,-2> E0 ## E0; }; \
	struct { detail::_swizzle<2,T, Q, 0,1,-1,-2> E0 ## E1; }; \
	struct { detail::_swizzle<2,T, Q, 0,2,-1,-2> E0 ## E2; }; \
	struct { detail::_swizzle<2,T, Q, 0,3,-1,-2> E0 ## E3; }; \
	struct { detail::_swizzle<2,T, Q, 1,0,-1,-2> E1 ## E0; }; \
	struct { detail::_swizzle<2,T, Q, 1,1,-1,-2> E1 ## E1; }; \
	struct { detail::_swizzle<2,T, Q, 1,2,-1,-2> E1 ## E2; }; \
	struct { detail::_swizzle<2,T, Q, 1,3,-1,-2> E1 ## E3; }; \
	struct { detail::_swizzle<2,T, Q, 2,0,-1,-2> E2 ## E0; }; \
	struct { detail::_swizzle<2,T, Q, 2,1,-1,-2> E2 ## E1; }; \
	struct { detail::_swizzle<2,T, Q, 2,2,-1,-2> E2 ## E2; }; \
	struct { detail::_swizzle<2,T, Q, 2,3,-1,-2> E2 ## E3; }; \
	struct { detail::_swizzle<2,T, Q, 3,0,-1,-2> E3 ## E0; }; \
	struct { detail::_swizzle<2,T, Q, 3,1,-1,-2> E3 ## E1; }; \
	struct { detail::_swizzle<2,T, Q, 3,2,-1,-2> E3 ## E2; }; \
	struct { detail::_swizzle<2,T, Q, 3,3,-1,-2> E3 ## E3; };

#define GLM_SWIZZLE4_3_MEMBERS(T, Q, E0,E1,E2,E3) \
	struct { detail::_swizzle<3, T, Q, 0,0,0,-1> E0 ## E0 ## E0; }; \
	struct { detail::_swizzle<3, T, Q, 0,0,1,-1> E0 ## E0 ## E1; }; \
	struct { detail::_swizzle<3, T, Q, 0,0,2,-1> E0 ## E0 ## E2; }; \
	struct { detail::_swizzle<3, T, Q, 0,0,3,-1> E0 ## E0 ## E3; }; \
	struct { detail::_swizzle<3, T, Q, 0,1,0,-1> E0 ## E1 ## E0; }; \
	struct { detail::_swizzle<3, T, Q, 0,1,1,-1> E0 ## E1 ## E1; }; \
	struct { detail::_swizzle<3, T, Q, 0,1,2,-1> E0 ## E1 ## E2; }; \
	struct { detail::_swizzle<3, T, Q, 0,1,3,-1> E0 ## E1 ## E3; }; \
	struct { detail::_swizzle<3, T, Q, 0,2,0,-1> E0 ## E2 ## E0; }; \
	struct { detail::_swizzle<3, T, Q, 0,2,1,-1> E0 ## E2 ## E1; }; \
	struct { detail::_swizzle<3, T, Q, 0,2,2,-1> E0 ## E2 ## E2; }; \
	struct { detail::_swizzle<3, T, Q, 0,2,3,-1> E0 ## E2 ## E3; }; \
	struct { detail::_swizzle<3, T, Q, 0,3,0,-1> E0 ## E3 ## E0; }; \
	struct { detail::_swizzle<3, T, Q, 0,3,1,-1> E0 ## E3 ## E1; }; \
	struct { detail::_swizzle<3, T, Q, 0,3,2,-1> E0 ## E3 ## E2; }; \
	struct { detail::_swizzle<3, T, Q, 0,3,3,-1> E0 ## E3 ## E3; }; \
	struct { detail::_swizzle<3, T, Q, 1,0,0,-1> E1 ## E0 ## E0; }; \
	struct { detail::_swizzle<3, T, Q, 1,0,1,-1> E1 ## E0 ## E1; }; \
	struct { detail::_swizzle<3, T, Q, 1,0,2,-1> E1 ## E0 ## E2; }; \
	struct { detail::_swizzle<3, T, Q, 1,0,3,-1> E1 ## E0 ## E3; }; \
	struct { detail::_swizzle<3, T, Q, 1,1,0,-1> E1 ## E1 ## E0; }; \
	struct { detail::_swizzle<3, T, Q, 1,1,1,-1> E1 ## E1 ## E1; }; \
	struct { detail::_swizzle<3, T, Q, 1,1,2,-1> E1 ## E1 ## E2; }; \
	struct { detail::_swizzle<3, T, Q, 1,1,3,-1> E1 ## E1 ## E3; }; \
	struct { detail::_swizzle<3, T, Q, 1,2,0,-1> E1 ## E2 ## E0; }; \
	struct { detail::_swizzle<3, T, Q, 1,2,1,-1> E1 ## E2 ## E1; }; \
	struct { detail::_swizzle<3, T, Q, 1,2,2,-1> E1 ## E2 ## E2; }; \
	struct { detail::_swizzle<3, T, Q, 1,2,3,-1> E1 ## E2 ## E3; }; \
	struct { detail::_swizzle<3, T, Q, 1,3,0,-1> E1 ## E3 ## E0; }; \
	struct { detail::_swizzle<3, T, Q, 1,3,1,-1> E1 ## E3 ## E1; }; \
	struct { detail::_swizzle<3, T, Q, 1,3,2,-1> E1 ## E3 ## E2; }; \
	struct { detail::_swizzle<3, T, Q, 1,3,3,-1> E1 ## E3 ## E3; }; \
	struct { detail::_swizzle<3, T, Q, 2,0,0,-1> E2 ## E0 ## E0; }; \
	struct { detail::_swizzle<3, T, Q, 2,0,1,-1> E2 ## E0 ## E1; }; \
	struct { detail::_swizzle<3, T, Q, 2,0,2,-1> E2 ## E0 ## E2; }; \
	struct { detail::_swizzle<3, T, Q, 2,0,3,-1> E2 ## E0 ## E3; }; \
	struct { detail::_swizzle<3, T, Q, 2,1,0,-1> E2 ## E1 ## E0; }; \
	struct { detail::_swizzle<3, T, Q, 2,1,1,-1> E2 ## E1 ## E1; }; \
	struct { detail::_swizzle<3, T, Q, 2,1,2,-1> E2 ## E1 ## E2; }; \
	struct { detail::_swizzle<3, T, Q, 2,1,3,-1> E2 ## E1 ## E3; }; \
	struct { detail::_swizzle<3, T, Q, 2,2,0,-1> E2 ## E2 ## E0; }; \
	struct { detail::_swizzle<3, T, Q, 2,2,1,-1> E2 ## E2 ## E1; }; \
	struct { detail::_swizzle<3, T, Q, 2,2,2,-1> E2 ## E2 ## E2; }; \
	struct { detail::_swizzle<3, T, Q, 2,2,3,-1> E2 ## E2 ## E3; }; \
	struct { detail::_swizzle<3, T, Q, 2,3,0,-1> E2 ## E3 ## E0; }; \
	struct { detail::_swizzle<3, T, Q, 2,3,1,-1> E2 ## E3 ## E1; }; \
	struct { detail::_swizzle<3, T, Q, 2,3,2,-1> E2 ## E3 ## E2; }; \
	struct { detail::_swizzle<3, T, Q, 2,3,3,-1> E2 ## E3 ## E3; }; \
	struct { detail::_swizzle<3, T, Q, 3,0,0,-1> E3 ## E0 ## E0; }; \
	struct { detail::_swizzle<3, T, Q, 3,0,1,-1> E3 ## E0 ## E1; }; \
	struct { detail::_swizzle<3, T, Q, 3,0,2,-1> E3 ## E0 ## E2; }; \
	struct { detail::_swizzle<3, T, Q, 3,0,3,-1> E3 ## E0 ## E3; }; \
	struct { detail::_swizzle<3, T, Q, 3,1,0,-1> E3 ## E1 ## E0; }; \
	struct { detail::_swizzle<3, T, Q, 3,1,1,-1> E3 ## E1 ## E1; }; \
	struct { detail::_swizzle<3, T, Q, 3,1,2,-1> E3 ## E1 ## E2; }; \
	struct { detail::_swizzle<3, T, Q, 3,1,3,-1> E3 ## E1 ## E3; }; \
	struct { detail::_swizzle<3, T, Q, 3,2,0,-1> E3 ## E2 ## E0; }; \
	struct { detail::_swizzle<3, T, Q, 3,2,1,-1> E3 ## E2 ## E1; }; \
	struct { detail::_swizzle<3, T, Q, 3,2,2,-1> E3 ## E2 ## E2; }; \
	struct { detail::_swizzle<3, T, Q, 3,2,3,-1> E3 ## E2 ## E3; }; \
	struct { detail::_swizzle<3, T, Q, 3,3,0,-1> E3 ## E3 ## E0; }; \
	struct { detail::_swizzle<3, T, Q, 3,3,1,-1> E3 ## E3 ## E1; }; \
	struct { detail::_swizzle<3, T, Q, 3,3,2,-1> E3 ## E3 ## E2; }; \
	struct { detail::_swizzle<3, T, Q, 3,3,3,-1> E3 ## E3 ## E3; };

#define GLM_SWIZZLE4_4_MEMBERS(T, Q, E0,E1,E2,E3) \
	struct { detail::_swizzle<4, T, Q, 0,0,0,0> E0 ## E0 ## E0 ## E0; }; \
	struct { detail::_swizzle<4, T, Q, 0,0,0,1> E0 ## E0 ## E0 ## E1; }; \
	struct { detail::_swizzle<4, T, Q, 0,0,0,2> E0 ## E0 ## E0 ## E2; }; \
	struct { detail::_swizzle<4, T, Q, 0,0,0,3> E0 ## E0 ## E0 ## E3; }; \
	struct { detail::_swizzle<4, T, Q, 0,0,1,0> E0 ## E0 ## E1 ## E0; }; \
	struct { detail::_swizzle<4, T, Q, 0,0,1,1> E0 ## E0 ## E1 ## E1; }; \
	struct { detail::_swizzle<4, T, Q, 0,0,1,2> E0 ## E0 ## E1 ## E2; }; \
	struct { detail::_swizzle<4, T, Q, 0,0,1,3> E0 ## E0 ## E1 ## E3; }; \
	struct { detail::_swizzle<4, T, Q, 0,0,2,0> E0 ## E0 ## E2 ## E0; }; \
	struct { detail::_swizzle<4, T, Q, 0,0,2,1> E0 ## E0 ## E2 ## E1; }; \
	struct { detail::_swizzle<4, T, Q, 0,0,2,2> E0 ## E0 ## E2 ## E2; }; \
	struct { detail::_swizzle<4, T, Q, 0,0,2,3> E0 ## E0 ## E2 ## E3; }; \
	struct { detail::_swizzle<4, T, Q, 0,0,3,0> E0 ## E0 ## E3 ## E0; }; \
	struct { detail::_swizzle<4, T, Q, 0,0,3,1> E0 ## E0 ## E3 ## E1; }; \
	struct { detail::_swizzle<4, T, Q, 0,0,3,2> E0 ## E0 ## E3 ## E2; }; \
	struct { detail::_swizzle<4, T, Q, 0,0,3,3> E0 ## E0 ## E3 ## E3; }; \
	struct { detail::_swizzle<4, T, Q, 0,1,0,0> E0 ## E1 ## E0 ## E0; }; \
	struct { detail::_swizzle<4, T, Q, 0,1,0,1> E0 ## E1 ## E0 ## E1; }; \
	struct { detail::_swizzle<4, T, Q, 0,1,0,2> E0 ## E1 ## E0 ## E2; }; \
	struct { detail::_swizzle<4, T, Q, 0,1,0,3> E0 ## E1 ## E0 ## E3; }; \
	struct { detail::_swizzle<4, T, Q, 0,1,1,0> E0 ## E1 ## E1 ## E0; }; \
	struct { detail::_swizzle<4, T, Q, 0,1,1,1> E0 ## E1 ## E1 ## E1; }; \
	struct { detail::_swizzle<4, T, Q, 0,1,1,2> E0 ## E1 ## E1 ## E2; }; \
	struct { detail::_swizzle<4, T, Q, 0,1,1,3> E0 ## E1 ## E1 ## E3; }; \
	struct { detail::_swizzle<4, T, Q, 0,1,2,0> E0 ## E1 ## E2 ## E0; }; \
	struct { detail::_swizzle<4, T, Q, 0,1,2,1> E0 ## E1 ## E2 ## E1; }; \
	struct { detail::_swizzle<4, T, Q, 0,1,2,2> E0 ## E1 ## E2 ## E2; }; \
	struct { detail::_swizzle<4, T, Q, 0,1,2,3> E0 ## E1 ## E2 ## E3; }; \
	struct { detail::_swizzle<4, T, Q, 0,1,3,0> E0 ## E1 ## E3 ## E0; }; \
	struct { detail::_swizzle<4, T, Q, 0,1,3,1> E0 ## E1 ## E3 ## E1; }; \
	struct { detail::_swizzle<4, T, Q, 0,1,3,2> E0 ## E1 ## E3 ## E2; }; \
	struct { detail::_swizzle<4, T, Q, 0,1,3,3> E0 ## E1 ## E3 ## E3; }; \
	struct { detail::_swizzle<4, T, Q, 0,2,0,0> E0 ## E2 ## E0 ## E0; }; \
	struct { detail::_swizzle<4, T, Q, 0,2,0,1> E0 ## E2 ## E0 ## E1; }; \
	struct { detail::_swizzle<4, T, Q, 0,2,0,2> E0 ## E2 ## E0 ## E2; }; \
	struct { detail::_swizzle<4, T, Q, 0,2,0,3> E0 ## E2 ## E0 ## E3; }; \
	struct { detail::_swizzle<4, T, Q, 0,2,1,0> E0 ## E2 ## E1 ## E0; }; \
	struct { detail::_swizzle<4, T, Q, 0,2,1,1> E0 ## E2 ## E1 ## E1; }; \
	struct { detail::_swizzle<4, T, Q, 0,2,1,2> E0 ## E2 ## E1 ## E2; }; \
	struct { detail::_swizzle<4, T, Q, 0,2,1,3> E0 ## E2 ## E1 ## E3; }; \
	struct { detail::_swizzle<4, T, Q, 0,2,2,0> E0 ## E2 ## E2 ## E0; }; \
	struct { detail::_swizzle<4, T, Q, 0,2,2,1> E0 ## E2 ## E2 ## E1; }; \
	struct { detail::_swizzle<4, T, Q, 0,2,2,2> E0 ## E2 ## E2 ## E2; }; \
	struct { detail::_swizzle<4, T, Q, 0,2,2,3> E0 ## E2 ## E2 ## E3; }; \
	struct { detail::_swizzle<4, T, Q, 0,2,3,0> E0 ## E2 ## E3 ## E0; }; \
	struct { detail::_swizzle<4, T, Q, 0,2,3,1> E0 ## E2 ## E3 ## E1; }; \
	struct { detail::_swizzle<4, T, Q, 0,2,3,2> E0 ## E2 ## E3 ## E2; }; \
	struct { detail::_swizzle<4, T, Q, 0,2,3,3> E0 ## E2 ## E3 ## E3; }; \
	struct { detail::_swizzle<4, T, Q, 0,3,0,0> E0 ## E3 ## E0 ## E0; }; \
	struct { detail::_swizzle<4, T, Q, 0,3,0,1> E0 ## E3 ## E0 ## E1; }; \
	struct { detail::_swizzle<4, T, Q, 0,3,0,2> E0 ## E3 ## E0 ## E2; }; \
	struct { detail::_swizzle<4, T, Q, 0,3,0,3> E0 ## E3 ## E0 ## E3; }; \
	struct { detail::_swizzle<4, T, Q, 0,3,1,0> E0 ## E3 ## E1 ## E0; }; \
	struct { detail::_swizzle<4, T, Q, 0,3,1,1> E0 ## E3 ## E1 ## E1; }; \
	struct { detail::_swizzle<4, T, Q, 0,3,1,2> E0 ## E3 ## E1 ## E2; }; \
	struct { detail::_swizzle<4, T, Q, 0,3,1,3> E0 ## E3 ## E1 ## E3; }; \
	struct { detail::_swizzle<4, T, Q, 0,3,2,0> E0 ## E3 ## E2 ## E0; }; \
	struct { detail::_swizzle<4, T, Q, 0,3,2,1> E0 ## E3 ## E2 ## E1; }; \
	struct { detail::_swizzle<4, T, Q, 0,3,2,2> E0 ## E3 ## E2 ## E2; }; \
	struct { detail::_swizzle<4, T, Q, 0,3,2,3> E0 ## E3 ## E2 ## E3; }; \
	struct { detail::_swizzle<4, T, Q, 0,3,3,0> E0 ## E3 ## E3 ## E0; }; \
	struct { detail::_swizzle<4, T, Q, 0,3,3,1> E0 ## E3 ## E3 ## E1; }; \
	struct { detail::_swizzle<4, T, Q, 0,3,3,2> E0 ## E3 ## E3 ## E2; }; \
	struct { detail::_swizzle<4, T, Q, 0,3,3,3> E0 ## E3 ## E3 ## E3; }; \
	struct { detail::_swizzle<4, T, Q, 1,0,0,0> E1 ## E0 ## E0 ## E0; }; \
	struct { detail::_swizzle<4, T, Q, 1,0,0,1> E1 ## E0 ## E0 ## E1; }; \
	struct { detail::_swizzle<4, T, Q, 1,0,0,2> E1 ## E0 ## E0 ## E2; }; \
	struct { detail::_swizzle<4, T, Q, 1,0,0,3> E1 ## E0 ## E0 ## E3; }; \
	struct { detail::_swizzle<4, T, Q, 1,0,1,0> E1 ## E0 ## E1 ## E0; }; \
	struct { detail::_swizzle<4, T, Q, 1,0,1,1> E1 ## E0 ## E1 ## E1; }; \
	struct { detail::_swizzle<4, T, Q, 1,0,1,2> E1 ## E0 ## E1 ## E2; }; \
	struct { detail::_swizzle<4, T, Q, 1,0,1,3> E1 ## E0 ## E1 ## E3; }; \
	struct { detail::_swizzle<4, T, Q, 1,0,2,0> E1 ## E0 ## E2 ## E0; }; \
	struct { detail::_swizzle<4, T, Q, 1,0,2,1> E1 ## E0 ## E2 ## E1; }; \
	struct { detail::_swizzle<4, T, Q, 1,0,2,2> E1 ## E0 ## E2 ## E2; }; \
	struct { detail::_swizzle<4, T, Q, 1,0,2,3> E1 ## E0 ## E2 ## E3; }; \
	struct { detail::_swizzle<4, T, Q, 1,0,3,0> E1 ## E0 ## E3 ## E0; }; \
	struct { detail::_swizzle<4, T, Q, 1,0,3,1> E1 ## E0 ## E3 ## E1; }; \
	struct { detail::_swizzle<4, T, Q, 1,0,3,2> E1 ## E0 ## E3 ## E2; }; \
	struct { detail::_swizzle<4, T, Q, 1,0,3,3> E1 ## E0 ## E3 ## E3; }; \
	struct { detail::_swizzle<4, T, Q, 1,1,0,0> E1 ## E1 ## E0 ## E0; }; \
	struct { detail::_swizzle<4, T, Q, 1,1,0,1> E1 ## E1 ## E0 ## E1; }; \
	struct { detail::_swizzle<4, T, Q, 1,1,0,2> E1 ## E1 ## E0 ## E2; }; \
	struct { detail::_swizzle<4, T, Q, 1,1,0,3> E1 ## E1 ## E0 ## E3; }; \
	struct { detail::_swizzle<4, T, Q, 1,1,1,0> E1 ## E1 ## E1 ## E0; }; \
	struct { detail::_swizzle<4, T, Q, 1,1,1,1> E1 ## E1 ## E1 ## E1; }; \
	struct { detail::_swizzle<4, T, Q, 1,1,1,2> E1 ## E1 ## E1 ## E2; }; \
	struct { detail::_swizzle<4, T, Q, 1,1,1,3> E1 ## E1 ## E1 ## E3; }; \
	struct { detail::_swizzle<4, T, Q, 1,1,2,0> E1 ## E1 ## E2 ## E0; }; \
	struct { detail::_swizzle<4, T, Q, 1,1,2,1> E1 ## E1 ## E2 ## E1; }; \
	struct { detail::_swizzle<4, T, Q, 1,1,2,2> E1 ## E1 ## E2 ## E2; }; \
	struct { detail::_swizzle<4, T, Q, 1,1,2,3> E1 ## E1 ## E2 ## E3; }; \
	struct { detail::_swizzle<4, T, Q, 1,1,3,0> E1 ## E1 ## E3 ## E0; }; \
	struct { detail::_swizzle<4, T, Q, 1,1,3,1> E1 ## E1 ## E3 ## E1; }; \
	struct { detail::_swizzle<4, T, Q, 1,1,3,2> E1 ## E1 ## E3 ## E2; }; \
	struct { detail::_swizzle<4, T, Q, 1,1,3,3> E1 ## E1 ## E3 ## E3; }; \
	struct { detail::_swizzle<4, T, Q, 1,2,0,0> E1 ## E2 ## E0 ## E0; }; \
	struct { detail::_swizzle<4, T, Q, 1,2,0,1> E1 ## E2 ## E0 ## E1; }; \
	struct { detail::_swizzle<4, T, Q, 1,2,0,2> E1 ## E2 ## E0 ## E2; }; \
	struct { detail::_swizzle<4, T, Q, 1,2,0,3> E1 ## E2 ## E0 ## E3; }; \
	struct { detail::_swizzle<4, T, Q, 1,2,1,0> E1 ## E2 ## E1 ## E0; }; \
	struct { detail::_swizzle<4, T, Q, 1,2,1,1> E1 ## E2 ## E1 ## E1; }; \
	struct { detail::_swizzle<4, T, Q, 1,2,1,2> E1 ## E2 ## E1 ## E2; }; \
	struct { detail::_swizzle<4, T, Q, 1,2,1,3> E1 ## E2 ## E1 ## E3; }; \
	struct { detail::_swizzle<4, T, Q, 1,2,2,0> E1 ## E2 ## E2 ## E0; }; \
	struct { detail::_swizzle<4, T, Q, 1,2,2,1> E1 ## E2 ## E2 ## E1; }; \
	struct { detail::_swizzle<4, T, Q, 1,2,2,2> E1 ## E2 ## E2 ## E2; }; \
	struct { detail::_swizzle<4, T, Q, 1,2,2,3> E1 ## E2 ## E2 ## E3; }; \
	struct { detail::_swizzle<4, T, Q, 1,2,3,0> E1 ## E2 ## E3 ## E0; }; \
	struct { detail::_swizzle<4, T, Q, 1,2,3,1> E1 ## E2 ## E3 ## E1; }; \
	struct { detail::_swizzle<4, T, Q, 1,2,3,2> E1 ## E2 ## E3 ## E2; }; \
	struct { detail::_swizzle<4, T, Q, 1,2,3,3> E1 ## E2 ## E3 ## E3; }; \
	struct { detail::_swizzle<4, T, Q, 1,3,0,0> E1 ## E3 ## E0 ## E0; }; \
	struct { detail::_swizzle<4, T, Q, 1,3,0,1> E1 ## E3 ## E0 ## E1; }; \
	struct { detail::_swizzle<4, T, Q, 1,3,0,2> E1 ## E3 ## E0 ## E2; }; \
	struct { detail::_swizzle<4, T, Q, 1,3,0,3> E1 ## E3 ## E0 ## E3; }; \
	struct { detail::_swizzle<4, T, Q, 1,3,1,0> E1 ## E3 ## E1 ## E0; }; \
	struct { detail::_swizzle<4, T, Q, 1,3,1,1> E1 ## E3 ## E1 ## E1; }; \
	struct { detail::_swizzle<4, T, Q, 1,3,1,2> E1 ## E3 ## E1 ## E2; }; \
	struct { detail::_swizzle<4, T, Q, 1,3,1,3> E1 ## E3 ## E1 ## E3; }; \
	struct { detail::_swizzle<4, T, Q, 1,3,2,0> E1 ## E3 ## E2 ## E0; }; \
	struct { detail::_swizzle<4, T, Q, 1,3,2,1> E1 ## E3 ## E2 ## E1; }; \
	struct { detail::_swizzle<4, T, Q, 1,3,2,2> E1 ## E3 ## E2 ## E2; }; \
	struct { detail::_swizzle<4, T, Q, 1,3,2,3> E1 ## E3 ## E2 ## E3; }; \
	struct { detail::_swizzle<4, T, Q, 1,3,3,0> E1 ## E3 ## E3 ## E0; }; \
	struct { detail::_swizzle<4, T, Q, 1,3,3,1> E1 ## E3 ## E3 ## E1; }; \
	struct { detail::_swizzle<4, T, Q, 1,3,3,2> E1 ## E3 ## E3 ## E2; }; \
	struct { detail::_swizzle<4, T, Q, 1,3,3,3> E1 ## E3 ## E3 ## E3; }; \
	struct { detail::_swizzle<4, T, Q, 2,0,0,0> E2 ## E0 ## E0 ## E0; }; \
	struct { detail::_swizzle<4, T, Q, 2,0,0,1> E2 ## E0 ## E0 ## E1; }; \
	struct { detail::_swizzle<4, T, Q, 2,0,0,2> E2 ## E0 ## E0 ## E2; }; \
	struct { detail::_swizzle<4, T, Q, 2,0,0,3> E2 ## E0 ## E0 ## E3; }; \
	struct { detail::_swizzle<4, T, Q, 2,0,1,0> E2 ## E0 ## E1 ## E0; }; \
	struct { detail::_swizzle<4, T, Q, 2,0,1,1> E2 ## E0 ## E1 ## E1; }; \
	struct { detail::_swizzle<4, T, Q, 2,0,1,2> E2 ## E0 ## E1 ## E2; }; \
	struct { detail::_swizzle<4, T, Q, 2,0,1,3> E2 ## E0 ## E1 ## E3; }; \
	struct { detail::_swizzle<4, T, Q, 2,0,2,0> E2 ## E0 ## E2 ## E0; }; \
	struct { detail::_swizzle<4, T, Q, 2,0,2,1> E2 ## E0 ## E2 ## E1; }; \
	struct { detail::_swizzle<4, T, Q, 2,0,2,2> E2 ## E0 ## E2 ## E2; }; \
	struct { detail::_swizzle<4, T, Q, 2,0,2,3> E2 ## E0 ## E2 ## E3; }; \
	struct { detail::_swizzle<4, T, Q, 2,0,3,0> E2 ## E0 ## E3 ## E0; }; \
	struct { detail::_swizzle<4, T, Q, 2,0,3,1> E2 ## E0 ## E3 ## E1; }; \
	struct { detail::_swizzle<4, T, Q, 2,0,3,2> E2 ## E0 ## E3 ## E2; }; \
	struct { detail::_swizzle<4, T, Q, 2,0,3,3> E2 ## E0 ## E3 ## E3; }; \
	struct { detail::_swizzle<4, T, Q, 2,1,0,0> E2 ## E1 ## E0 ## E0; }; \
	struct { detail::_swizzle<4, T, Q, 2,1,0,1> E2 ## E1 ## E0 ## E1; }; \
	struct { detail::_swizzle<4, T, Q, 2,1,0,2> E2 ## E1 ## E0 ## E2; }; \
	struct { detail::_swizzle<4, T, Q, 2,1,0,3> E2 ## E1 ## E0 ## E3; }; \
	struct { detail::_swizzle<4, T, Q, 2,1,1,0> E2 ## E1 ## E1 ## E0; }; \
	struct { detail::_swizzle<4, T, Q, 2,1,1,1> E2 ## E1 ## E1 ## E1; }; \
	struct { detail::_swizzle<4, T, Q, 2,1,1,2> E2 ## E1 ## E1 ## E2; }; \
	struct { detail::_swizzle<4, T, Q, 2,1,1,3> E2 ## E1 ## E1 ## E3; }; \
	struct { detail::_swizzle<4, T, Q, 2,1,2,0> E2 ## E1 ## E2 ## E0; }; \
	struct { detail::_swizzle<4, T, Q, 2,1,2,1> E2 ## E1 ## E2 ## E1; }; \
	struct { detail::_swizzle<4, T, Q, 2,1,2,2> E2 ## E1 ## E2 ## E2; }; \
	struct { detail::_swizzle<4, T, Q, 2,1,2,3> E2 ## E1 ## E2 ## E3; }; \
	struct { detail::_swizzle<4, T, Q, 2,1,3,0> E2 ## E1 ## E3 ## E0; }; \
	struct { detail::_swizzle<4, T, Q, 2,1,3,1> E2 ## E1 ## E3 ## E1; }; \
	struct { detail::_swizzle<4, T, Q, 2,1,3,2> E2 ## E1 ## E3 ## E2; }; \
	struct { detail::_swizzle<4, T, Q, 2,1,3,3> E2 ## E1 ## E3 ## E3; }; \
	struct { detail::_swizzle<4, T, Q, 2,2,0,0> E2 ## E2 ## E0 ## E0; }; \
	struct { detail::_swizzle<4, T, Q, 2,2,0,1> E2 ## E2 ## E0 ## E1; }; \
	struct { detail::_swizzle<4, T, Q, 2,2,0,2> E2 ## E2 ## E0 ## E2; }; \
	struct { detail::_swizzle<4, T, Q, 2,2,0,3> E2 ## E2 ## E0 ## E3; }; \
	struct { detail::_swizzle<4, T, Q, 2,2,1,0> E2 ## E2 ## E1 ## E0; }; \
	struct { detail::_swizzle<4, T, Q, 2,2,1,1> E2 ## E2 ## E1 ## E1; }; \
	struct { detail::_swizzle<4, T, Q, 2,2,1,2> E2 ## E2 ## E1 ## E2; }; \
	struct { detail::_swizzle<4, T, Q, 2,2,1,3> E2 ## E2 ## E1 ## E3; }; \
	struct { detail::_swizzle<4, T, Q, 2,2,2,0> E2 ## E2 ## E2 ## E0; }; \
	struct { detail::_swizzle<4, T, Q, 2,2,2,1> E2 ## E2 ## E2 ## E1; }; \
	struct { detail::_swizzle<4, T, Q, 2,2,2,2> E2 ## E2 ## E2 ## E2; }; \
	struct { detail::_swizzle<4, T, Q, 2,2,2,3> E2 ## E2 ## E2 ## E3; }; \
	struct { detail::_swizzle<4, T, Q, 2,2,3,0> E2 ## E2 ## E3 ## E0; }; \
	struct { detail::_swizzle<4, T, Q, 2,2,3,1> E2 ## E2 ## E3 ## E1; }; \
	struct { detail::_swizzle<4, T, Q, 2,2,3,2> E2 ## E2 ## E3 ## E2; }; \
	struct { detail::_swizzle<4, T, Q, 2,2,3,3> E2 ## E2 ## E3 ## E3; }; \
	struct { detail::_swizzle<4, T, Q, 2,3,0,0> E2 ## E3 ## E0 ## E0; }; \
	struct { detail::_swizzle<4, T, Q, 2,3,0,1> E2 ## E3 ## E0 ## E1; }; \
	struct { detail::_swizzle<4, T, Q, 2,3,0,2> E2 ## E3 ## E0 ## E2; }; \
	struct { detail::_swizzle<4, T, Q, 2,3,0,3> E2 ## E3 ## E0 ## E3; }; \
	struct { detail::_swizzle<4, T, Q, 2,3,1,0> E2 ## E3 ## E1 ## E0; }; \
	struct { detail::_swizzle<4, T, Q, 2,3,1,1> E2 ## E3 ## E1 ## E1; }; \
	struct { detail::_swizzle<4, T, Q, 2,3,1,2> E2 ## E3 ## E1 ## E2; }; \
	struct { detail::_swizzle<4, T, Q, 2,3,1,3> E2 ## E3 ## E1 ## E3; }; \
	struct { detail::_swizzle<4, T, Q, 2,3,2,0> E2 ## E3 ## E2 ## E0; }; \
	struct { detail::_swizzle<4, T, Q, 2,3,2,1> E2 ## E3 ## E2 ## E1; }; \
	struct { detail::_swizzle<4, T, Q, 2,3,2,2> E2 ## E3 ## E2 ## E2; }; \
	struct { detail::_swizzle<4, T, Q, 2,3,2,3> E2 ## E3 ## E2 ## E3; }; \
	struct { detail::_swizzle<4, T, Q, 2,3,3,0> E2 ## E3 ## E3 ## E0; }; \
	struct { detail::_swizzle<4, T, Q, 2,3,3,1> E2 ## E3 ## E3 ## E1; }; \
	struct { detail::_swizzle<4, T, Q, 2,3,3,2> E2 ## E3 ## E3 ## E2; }; \
	struct { detail::_swizzle<4, T, Q, 2,3,3,3> E2 ## E3 ## E3 ## E3; }; \
	struct { detail::_swizzle<4, T, Q, 3,0,0,0> E3 ## E0 ## E0 ## E0; }; \
	struct { detail::_swizzle<4, T, Q, 3,0,0,1> E3 ## E0 ## E0 ## E1; }; \
	struct { detail::_swizzle<4, T, Q, 3,0,0,2> E3 ## E0 ## E0 ## E2; }; \
	struct { detail::_swizzle<4, T, Q, 3,0,0,3> E3 ## E0 ## E0 ## E3; }; \
	struct { detail::_swizzle<4, T, Q, 3,0,1,0> E3 ## E0 ## E1 ## E0; }; \
	struct { detail::_swizzle<4, T, Q, 3,0,1,1> E3 ## E0 ## E1 ## E1; }; \
	struct { detail::_swizzle<4, T, Q, 3,0,1,2> E3 ## E0 ## E1 ## E2; }; \
	struct { detail::_swizzle<4, T, Q, 3,0,1,3> E3 ## E0 ## E1 ## E3; }; \
	struct { detail::_swizzle<4, T, Q, 3,0,2,0> E3 ## E0 ## E2 ## E0; }; \
	struct { detail::_swizzle<4, T, Q, 3,0,2,1> E3 ## E0 ## E2 ## E1; }; \
	struct { detail::_swizzle<4, T, Q, 3,0,2,2> E3 ## E0 ## E2 ## E2; }; \
	struct { detail::_swizzle<4, T, Q, 3,0,2,3> E3 ## E0 ## E2 ## E3; }; \
	struct { detail::_swizzle<4, T, Q, 3,0,3,0> E3 ## E0 ## E3 ## E0; }; \
	struct { detail::_swizzle<4, T, Q, 3,0,3,1> E3 ## E0 ## E3 ## E1; }; \
	struct { detail::_swizzle<4, T, Q, 3,0,3,2> E3 ## E0 ## E3 ## E2; }; \
	struct { detail::_swizzle<4, T, Q, 3,0,3,3> E3 ## E0 ## E3 ## E3; }; \
	struct { detail::_swizzle<4, T, Q, 3,1,0,0> E3 ## E1 ## E0 ## E0; }; \
	struct { detail::_swizzle<4, T, Q, 3,1,0,1> E3 ## E1 ## E0 ## E1; }; \
	struct { detail::_swizzle<4, T, Q, 3,1,0,2> E3 ## E1 ## E0 ## E2; }; \
	struct { detail::_swizzle<4, T, Q, 3,1,0,3> E3 ## E1 ## E0 ## E3; }; \
	struct { detail::_swizzle<4, T, Q, 3,1,1,0> E3 ## E1 ## E1 ## E0; }; \
	struct { detail::_swizzle<4, T, Q, 3,1,1,1> E3 ## E1 ## E1 ## E1; }; \
	struct { detail::_swizzle<4, T, Q, 3,1,1,2> E3 ## E1 ## E1 ## E2; }; \
	struct { detail::_swizzle<4, T, Q, 3,1,1,3> E3 ## E1 ## E1 ## E3; }; \
	struct { detail::_swizzle<4, T, Q, 3,1,2,0> E3 ## E1 ## E2 ## E0; }; \
	struct { detail::_swizzle<4, T, Q, 3,1,2,1> E3 ## E1 ## E2 ## E1; }; \
	struct { detail::_swizzle<4, T, Q, 3,1,2,2> E3 ## E1 ## E2 ## E2; }; \
	struct { detail::_swizzle<4, T, Q, 3,1,2,3> E3 ## E1 ## E2 ## E3; }; \
	struct { detail::_swizzle<4, T, Q, 3,1,3,0> E3 ## E1 ## E3 ## E0; }; \
	struct { detail::_swizzle<4, T, Q, 3,1,3,1> E3 ## E1 ## E3 ## E1; }; \
	struct { detail::_swizzle<4, T, Q, 3,1,3,2> E3 ## E1 ## E3 ## E2; }; \
	struct { detail::_swizzle<4, T, Q, 3,1,3,3> E3 ## E1 ## E3 ## E3; }; \
	struct { detail::_swizzle<4, T, Q, 3,2,0,0> E3 ## E2 ## E0 ## E0; }; \
	struct { detail::_swizzle<4, T, Q, 3,2,0,1> E3 ## E2 ## E0 ## E1; }; \
	struct { detail::_swizzle<4, T, Q, 3,2,0,2> E3 ## E2 ## E0 ## E2; }; \
	struct { detail::_swizzle<4, T, Q, 3,2,0,3> E3 ## E2 ## E0 ## E3; }; \
	struct { detail::_swizzle<4, T, Q, 3,2,1,0> E3 ## E2 ## E1 ## E0; }; \
	struct { detail::_swizzle<4, T, Q, 3,2,1,1> E3 ## E2 ## E1 ## E1; }; \
	struct { detail::_swizzle<4, T, Q, 3,2,1,2> E3 ## E2 ## E1 ## E2; }; \
	struct { detail::_swizzle<4, T, Q, 3,2,1,3> E3 ## E2 ## E1 ## E3; }; \
	struct { detail::_swizzle<4, T, Q, 3,2,2,0> E3 ## E2 ## E2 ## E0; }; \
	struct { detail::_swizzle<4, T, Q, 3,2,2,1> E3 ## E2 ## E2 ## E1; }; \
	struct { detail::_swizzle<4, T, Q, 3,2,2,2> E3 ## E2 ## E2 ## E2; }; \
	struct { detail::_swizzle<4, T, Q, 3,2,2,3> E3 ## E2 ## E2 ## E3; }; \
	struct { detail::_swizzle<4, T, Q, 3,2,3,0> E3 ## E2 ## E3 ## E0; }; \
	struct { detail::_swizzle<4, T, Q, 3,2,3,1> E3 ## E2 ## E3 ## E1; }; \
	struct { detail::_swizzle<4, T, Q, 3,2,3,2> E3 ## E2 ## E3 ## E2; }; \
	struct { detail::_swizzle<4, T, Q, 3,2,3,3> E3 ## E2 ## E3 ## E3; }; \
	struct { detail::_swizzle<4, T, Q, 3,3,0,0> E3 ## E3 ## E0 ## E0; }; \
	struct { detail::_swizzle<4, T, Q, 3,3,0,1> E3 ## E3 ## E0 ## E1; }; \
	struct { detail::_swizzle<4, T, Q, 3,3,0,2> E3 ## E3 ## E0 ## E2; }; \
	struct { detail::_swizzle<4, T, Q, 3,3,0,3> E3 ## E3 ## E0 ## E3; }; \
	struct { detail::_swizzle<4, T, Q, 3,3,1,0> E3 ## E3 ## E1 ## E0; }; \
	struct { detail::_swizzle<4, T, Q, 3,3,1,1> E3 ## E3 ## E1 ## E1; }; \
	struct { detail::_swizzle<4, T, Q, 3,3,1,2> E3 ## E3 ## E1 ## E2; }; \
	struct { detail::_swizzle<4, T, Q, 3,3,1,3> E3 ## E3 ## E1 ## E3; }; \
	struct { detail::_swizzle<4, T, Q, 3,3,2,0> E3 ## E3 ## E2 ## E0; }; \
	struct { detail::_swizzle<4, T, Q, 3,3,2,1> E3 ## E3 ## E2 ## E1; }; \
	struct { detail::_swizzle<4, T, Q, 3,3,2,2> E3 ## E3 ## E2 ## E2; }; \
	struct { detail::_swizzle<4, T, Q, 3,3,2,3> E3 ## E3 ## E2 ## E3; }; \
	struct { detail::_swizzle<4, T, Q, 3,3,3,0> E3 ## E3 ## E3 ## E0; }; \
	struct { detail::_swizzle<4, T, Q, 3,3,3,1> E3 ## E3 ## E3 ## E1; }; \
	struct { detail::_swizzle<4, T, Q, 3,3,3,2> E3 ## E3 ## E3 ## E2; }; \
	struct { detail::_swizzle<4, T, Q, 3,3,3,3> E3 ## E3 ## E3 ## E3; };


==> figs/from-dave/deps/glm/glm/detail/_swizzle_func.hpp <==
#pragma once

#define GLM_SWIZZLE_GEN_VEC2_ENTRY(T, P, CONST, A, B)	\
	vec<2, T, Q> A ## B() CONST							\
	{													\
		return vec<2, T, Q>(this->A, this->B);			\
	}

#define GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, CONST, A, B, C)		\
	vec<3, T, Q> A ## B ## C() CONST							\
	{															\
		return vec<3, T, Q>(this->A, this->B, this->C);			\
	}

#define GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, CONST, A, B, C, D)					\
	vec<4, T, Q> A ## B ## C ## D() CONST									\
	{																		\
		return vec<4, T, Q>(this->A, this->B, this->C, this->D);			\
	}

#define GLM_SWIZZLE_GEN_VEC2_ENTRY_DEF(T, P, L, CONST, A, B)	\
	template<typename T>										\
	vec<L, T, Q> vec<L, T, Q>::A ## B() CONST					\
	{															\
		return vec<2, T, Q>(this->A, this->B);					\
	}

#define GLM_SWIZZLE_GEN_VEC3_ENTRY_DEF(T, P, L, CONST, A, B, C)		\
	template<typename T>											\
	vec<3, T, Q> vec<L, T, Q>::A ## B ## C() CONST					\
	{																\
		return vec<3, T, Q>(this->A, this->B, this->C);				\
	}

#define GLM_SWIZZLE_GEN_VEC4_ENTRY_DEF(T, P, L, CONST, A, B, C, D)		\
	template<typename T>												\
	vec<4, T, Q> vec<L, T, Q>::A ## B ## C ## D() CONST					\
	{																	\
		return vec<4, T, Q>(this->A, this->B, this->C, this->D);		\
	}

#define GLM_MUTABLE

#define GLM_SWIZZLE_GEN_REF2_FROM_VEC2_SWIZZLE(T, P, A, B) \
	GLM_SWIZZLE_GEN_VEC2_ENTRY(T, P, 2, GLM_MUTABLE, A, B) \
	GLM_SWIZZLE_GEN_VEC2_ENTRY(T, P, 2, GLM_MUTABLE, B, A)

#define GLM_SWIZZLE_GEN_REF_FROM_VEC2(T, P) \
	GLM_SWIZZLE_GEN_REF2_FROM_VEC2_SWIZZLE(T, P, x, y) \
	GLM_SWIZZLE_GEN_REF2_FROM_VEC2_SWIZZLE(T, P, r, g) \
	GLM_SWIZZLE_GEN_REF2_FROM_VEC2_SWIZZLE(T, P, s, t)

#define GLM_SWIZZLE_GEN_REF2_FROM_VEC3_SWIZZLE(T, P, A, B, C) \
	GLM_SWIZZLE_GEN_VEC2_ENTRY(T, P, GLM_MUTABLE, A, B) \
	GLM_SWIZZLE_GEN_VEC2_ENTRY(T, P, GLM_MUTABLE, A, C) \
	GLM_SWIZZLE_GEN_VEC2_ENTRY(T, P, GLM_MUTABLE, B, A) \
	GLM_SWIZZLE_GEN_VEC2_ENTRY(T, P, GLM_MUTABLE, B, C) \
	GLM_SWIZZLE_GEN_VEC2_ENTRY(T, P, GLM_MUTABLE, C, A) \
	GLM_SWIZZLE_GEN_VEC2_ENTRY(T, P, GLM_MUTABLE, C, B)

#define GLM_SWIZZLE_GEN_REF3_FROM_VEC3_SWIZZLE(T, P, A, B, C) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, GLM_MUTABLE, A, B, C) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, GLM_MUTABLE, A, C, B) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, GLM_MUTABLE, B, A, C) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, GLM_MUTABLE, B, C, A) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, GLM_MUTABLE, C, A, B) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, GLM_MUTABLE, C, B, A)

#define GLM_SWIZZLE_GEN_REF_FROM_VEC3_COMP(T, P, A, B, C) \
	GLM_SWIZZLE_GEN_REF3_FROM_VEC3_SWIZZLE(T, P, A, B, C) \
	GLM_SWIZZLE_GEN_REF2_FROM_VEC3_SWIZZLE(T, P, A, B, C)

#define GLM_SWIZZLE_GEN_REF_FROM_VEC3(T, P) \
	GLM_SWIZZLE_GEN_REF_FROM_VEC3_COMP(T, P, x, y, z) \
	GLM_SWIZZLE_GEN_REF_FROM_VEC3_COMP(T, P, r, g, b) \
	GLM_SWIZZLE_GEN_REF_FROM_VEC3_COMP(T, P, s, t, p)

#define GLM_SWIZZLE_GEN_REF2_FROM_VEC4_SWIZZLE(T, P, A, B, C, D) \
	GLM_SWIZZLE_GEN_VEC2_ENTRY(T, P, GLM_MUTABLE, A, B) \
	GLM_SWIZZLE_GEN_VEC2_ENTRY(T, P, GLM_MUTABLE, A, C) \
	GLM_SWIZZLE_GEN_VEC2_ENTRY(T, P, GLM_MUTABLE, A, D) \
	GLM_SWIZZLE_GEN_VEC2_ENTRY(T, P, GLM_MUTABLE, B, A) \
	GLM_SWIZZLE_GEN_VEC2_ENTRY(T, P, GLM_MUTABLE, B, C) \
	GLM_SWIZZLE_GEN_VEC2_ENTRY(T, P, GLM_MUTABLE, B, D) \
	GLM_SWIZZLE_GEN_VEC2_ENTRY(T, P, GLM_MUTABLE, C, A) \
	GLM_SWIZZLE_GEN_VEC2_ENTRY(T, P, GLM_MUTABLE, C, B) \
	GLM_SWIZZLE_GEN_VEC2_ENTRY(T, P, GLM_MUTABLE, C, D) \
	GLM_SWIZZLE_GEN_VEC2_ENTRY(T, P, GLM_MUTABLE, D, A) \
	GLM_SWIZZLE_GEN_VEC2_ENTRY(T, P, GLM_MUTABLE, D, B) \
	GLM_SWIZZLE_GEN_VEC2_ENTRY(T, P, GLM_MUTABLE, D, C)

#define GLM_SWIZZLE_GEN_REF3_FROM_VEC4_SWIZZLE(T, P, A, B, C, D) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, , A, B, C) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, , A, B, D) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, , A, C, B) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, , A, C, D) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, , A, D, B) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, , A, D, C) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, , B, A, C) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, , B, A, D) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, , B, C, A) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, , B, C, D) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, , B, D, A) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, , B, D, C) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, , C, A, B) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, , C, A, D) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, , C, B, A) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, , C, B, D) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, , C, D, A) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, , C, D, B) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, , D, A, B) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, , D, A, C) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, , D, B, A) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, , D, B, C) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, , D, C, A) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, , D, C, B)

#define GLM_SWIZZLE_GEN_REF4_FROM_VEC4_SWIZZLE(T, P, A, B, C, D) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, , A, C, B, D) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, , A, C, D, B) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, , A, D, B, C) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, , A, D, C, B) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, , A, B, D, C) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, , A, B, C, D) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, , B, C, A, D) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, , B, C, D, A) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, , B, D, A, C) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, , B, D, C, A) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, , B, A, D, C) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, , B, A, C, D) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, , C, B, A, D) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, , C, B, D, A) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, , C, D, A, B) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, , C, D, B, A) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, , C, A, D, B) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, , C, A, B, D) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, , D, C, B, A) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, , D, C, A, B) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, , D, A, B, C) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, , D, A, C, B) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, , D, B, A, C) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, , D, B, C, A)

#define GLM_SWIZZLE_GEN_REF_FROM_VEC4_COMP(T, P, A, B, C, D) \
	GLM_SWIZZLE_GEN_REF2_FROM_VEC4_SWIZZLE(T, P, A, B, C, D) \
	GLM_SWIZZLE_GEN_REF3_FROM_VEC4_SWIZZLE(T, P, A, B, C, D) \
	GLM_SWIZZLE_GEN_REF4_FROM_VEC4_SWIZZLE(T, P, A, B, C, D)

#define GLM_SWIZZLE_GEN_REF_FROM_VEC4(T, P) \
	GLM_SWIZZLE_GEN_REF_FROM_VEC4_COMP(T, P, x, y, z, w) \
	GLM_SWIZZLE_GEN_REF_FROM_VEC4_COMP(T, P, r, g, b, a) \
	GLM_SWIZZLE_GEN_REF_FROM_VEC4_COMP(T, P, s, t, p, q)

#define GLM_SWIZZLE_GEN_VEC2_FROM_VEC2_SWIZZLE(T, P, A, B) \
	GLM_SWIZZLE_GEN_VEC2_ENTRY(T, P, const, A, A) \
	GLM_SWIZZLE_GEN_VEC2_ENTRY(T, P, const, A, B) \
	GLM_SWIZZLE_GEN_VEC2_ENTRY(T, P, const, B, A) \
	GLM_SWIZZLE_GEN_VEC2_ENTRY(T, P, const, B, B)

#define GLM_SWIZZLE_GEN_VEC3_FROM_VEC2_SWIZZLE(T, P, A, B) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, const, A, A, A) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, const, A, A, B) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, const, A, B, A) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, const, A, B, B) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, const, B, A, A) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, const, B, A, B) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, const, B, B, A) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, const, B, B, B)

#define GLM_SWIZZLE_GEN_VEC4_FROM_VEC2_SWIZZLE(T, P, A, B) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, A, A, A, A) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, A, A, A, B) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, A, A, B, A) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, A, A, B, B) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, A, B, A, A) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, A, B, A, B) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, A, B, B, A) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, A, B, B, B) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, B, A, A, A) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, B, A, A, B) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, B, A, B, A) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, B, A, B, B) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, B, B, A, A) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, B, B, A, B) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, B, B, B, A) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, B, B, B, B)

#define GLM_SWIZZLE_GEN_VEC_FROM_VEC2_COMP(T, P, A, B) \
	GLM_SWIZZLE_GEN_VEC2_FROM_VEC2_SWIZZLE(T, P, A, B) \
	GLM_SWIZZLE_GEN_VEC3_FROM_VEC2_SWIZZLE(T, P, A, B) \
	GLM_SWIZZLE_GEN_VEC4_FROM_VEC2_SWIZZLE(T, P, A, B)

#define GLM_SWIZZLE_GEN_VEC_FROM_VEC2(T, P)			\
	GLM_SWIZZLE_GEN_VEC_FROM_VEC2_COMP(T, P, x, y)	\
	GLM_SWIZZLE_GEN_VEC_FROM_VEC2_COMP(T, P, r, g)	\
	GLM_SWIZZLE_GEN_VEC_FROM_VEC2_COMP(T, P, s, t)

#define GLM_SWIZZLE_GEN_VEC2_FROM_VEC3_SWIZZLE(T, P, A, B, C) \
	GLM_SWIZZLE_GEN_VEC2_ENTRY(T, P, const, A, A) \
	GLM_SWIZZLE_GEN_VEC2_ENTRY(T, P, const, A, B) \
	GLM_SWIZZLE_GEN_VEC2_ENTRY(T, P, const, A, C) \
	GLM_SWIZZLE_GEN_VEC2_ENTRY(T, P, const, B, A) \
	GLM_SWIZZLE_GEN_VEC2_ENTRY(T, P, const, B, B) \
	GLM_SWIZZLE_GEN_VEC2_ENTRY(T, P, const, B, C) \
	GLM_SWIZZLE_GEN_VEC2_ENTRY(T, P, const, C, A) \
	GLM_SWIZZLE_GEN_VEC2_ENTRY(T, P, const, C, B) \
	GLM_SWIZZLE_GEN_VEC2_ENTRY(T, P, const, C, C)

#define GLM_SWIZZLE_GEN_VEC3_FROM_VEC3_SWIZZLE(T, P, A, B, C) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, const, A, A, A) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, const, A, A, B) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, const, A, A, C) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, const, A, B, A) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, const, A, B, B) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, const, A, B, C) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, const, A, C, A) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, const, A, C, B) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, const, A, C, C) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, const, B, A, A) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, const, B, A, B) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, const, B, A, C) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, const, B, B, A) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, const, B, B, B) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, const, B, B, C) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, const, B, C, A) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, const, B, C, B) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, const, B, C, C) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, const, C, A, A) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, const, C, A, B) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, const, C, A, C) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, const, C, B, A) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, const, C, B, B) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, const, C, B, C) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, const, C, C, A) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, const, C, C, B) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, const, C, C, C)

#define GLM_SWIZZLE_GEN_VEC4_FROM_VEC3_SWIZZLE(T, P, A, B, C) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, A, A, A, A) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, A, A, A, B) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, A, A, A, C) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, A, A, B, A) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, A, A, B, B) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, A, A, B, C) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, A, A, C, A) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, A, A, C, B) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, A, A, C, C) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, A, B, A, A) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, A, B, A, B) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, A, B, A, C) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, A, B, B, A) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, A, B, B, B) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, A, B, B, C) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, A, B, C, A) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, A, B, C, B) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, A, B, C, C) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, A, C, A, A) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, A, C, A, B) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, A, C, A, C) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, A, C, B, A) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, A, C, B, B) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, A, C, B, C) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, A, C, C, A) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, A, C, C, B) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, A, C, C, C) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, B, A, A, A) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, B, A, A, B) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, B, A, A, C) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, B, A, B, A) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, B, A, B, B) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, B, A, B, C) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, B, A, C, A) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, B, A, C, B) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, B, A, C, C) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, B, B, A, A) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, B, B, A, B) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, B, B, A, C) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, B, B, B, A) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, B, B, B, B) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, B, B, B, C) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, B, B, C, A) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, B, B, C, B) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, B, B, C, C) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, B, C, A, A) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, B, C, A, B) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, B, C, A, C) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, B, C, B, A) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, B, C, B, B) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, B, C, B, C) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, B, C, C, A) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, B, C, C, B) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, B, C, C, C) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, C, A, A, A) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, C, A, A, B) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, C, A, A, C) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, C, A, B, A) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, C, A, B, B) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, C, A, B, C) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, C, A, C, A) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, C, A, C, B) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, C, A, C, C) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, C, B, A, A) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, C, B, A, B) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, C, B, A, C) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, C, B, B, A) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, C, B, B, B) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, C, B, B, C) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, C, B, C, A) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, C, B, C, B) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, C, B, C, C) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, C, C, A, A) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, C, C, A, B) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, C, C, A, C) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, C, C, B, A) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, C, C, B, B) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, C, C, B, C) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, C, C, C, A) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, C, C, C, B) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, C, C, C, C)

#define GLM_SWIZZLE_GEN_VEC_FROM_VEC3_COMP(T, P, A, B, C) \
	GLM_SWIZZLE_GEN_VEC2_FROM_VEC3_SWIZZLE(T, P, A, B, C) \
	GLM_SWIZZLE_GEN_VEC3_FROM_VEC3_SWIZZLE(T, P, A, B, C) \
	GLM_SWIZZLE_GEN_VEC4_FROM_VEC3_SWIZZLE(T, P, A, B, C)

#define GLM_SWIZZLE_GEN_VEC_FROM_VEC3(T, P) \
	GLM_SWIZZLE_GEN_VEC_FROM_VEC3_COMP(T, P, x, y, z) \
	GLM_SWIZZLE_GEN_VEC_FROM_VEC3_COMP(T, P, r, g, b) \
	GLM_SWIZZLE_GEN_VEC_FROM_VEC3_COMP(T, P, s, t, p)

#define GLM_SWIZZLE_GEN_VEC2_FROM_VEC4_SWIZZLE(T, P, A, B, C, D) \
	GLM_SWIZZLE_GEN_VEC2_ENTRY(T, P, const, A, A) \
	GLM_SWIZZLE_GEN_VEC2_ENTRY(T, P, const, A, B) \
	GLM_SWIZZLE_GEN_VEC2_ENTRY(T, P, const, A, C) \
	GLM_SWIZZLE_GEN_VEC2_ENTRY(T, P, const, A, D) \
	GLM_SWIZZLE_GEN_VEC2_ENTRY(T, P, const, B, A) \
	GLM_SWIZZLE_GEN_VEC2_ENTRY(T, P, const, B, B) \
	GLM_SWIZZLE_GEN_VEC2_ENTRY(T, P, const, B, C) \
	GLM_SWIZZLE_GEN_VEC2_ENTRY(T, P, const, B, D) \
	GLM_SWIZZLE_GEN_VEC2_ENTRY(T, P, const, C, A) \
	GLM_SWIZZLE_GEN_VEC2_ENTRY(T, P, const, C, B) \
	GLM_SWIZZLE_GEN_VEC2_ENTRY(T, P, const, C, C) \
	GLM_SWIZZLE_GEN_VEC2_ENTRY(T, P, const, C, D) \
	GLM_SWIZZLE_GEN_VEC2_ENTRY(T, P, const, D, A) \
	GLM_SWIZZLE_GEN_VEC2_ENTRY(T, P, const, D, B) \
	GLM_SWIZZLE_GEN_VEC2_ENTRY(T, P, const, D, C) \
	GLM_SWIZZLE_GEN_VEC2_ENTRY(T, P, const, D, D)

#define GLM_SWIZZLE_GEN_VEC3_FROM_VEC4_SWIZZLE(T, P, A, B, C, D) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, const, A, A, A) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, const, A, A, B) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, const, A, A, C) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, const, A, A, D) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, const, A, B, A) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, const, A, B, B) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, const, A, B, C) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, const, A, B, D) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, const, A, C, A) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, const, A, C, B) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, const, A, C, C) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, const, A, C, D) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, const, A, D, A) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, const, A, D, B) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, const, A, D, C) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, const, A, D, D) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, const, B, A, A) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, const, B, A, B) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, const, B, A, C) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, const, B, A, D) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, const, B, B, A) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, const, B, B, B) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, const, B, B, C) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, const, B, B, D) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, const, B, C, A) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, const, B, C, B) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, const, B, C, C) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, const, B, C, D) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, const, B, D, A) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, const, B, D, B) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, const, B, D, C) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, const, B, D, D) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, const, C, A, A) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, const, C, A, B) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, const, C, A, C) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, const, C, A, D) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, const, C, B, A) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, const, C, B, B) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, const, C, B, C) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, const, C, B, D) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, const, C, C, A) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, const, C, C, B) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, const, C, C, C) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, const, C, C, D) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, const, C, D, A) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, const, C, D, B) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, const, C, D, C) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, const, C, D, D) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, const, D, A, A) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, const, D, A, B) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, const, D, A, C) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, const, D, A, D) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, const, D, B, A) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, const, D, B, B) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, const, D, B, C) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, const, D, B, D) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, const, D, C, A) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, const, D, C, B) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, const, D, C, C) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, const, D, C, D) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, const, D, D, A) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, const, D, D, B) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, const, D, D, C) \
	GLM_SWIZZLE_GEN_VEC3_ENTRY(T, P, const, D, D, D)

#define GLM_SWIZZLE_GEN_VEC4_FROM_VEC4_SWIZZLE(T, P, A, B, C, D) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, A, A, A, A) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, A, A, A, B) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, A, A, A, C) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, A, A, A, D) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, A, A, B, A) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, A, A, B, B) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, A, A, B, C) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, A, A, B, D) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, A, A, C, A) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, A, A, C, B) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, A, A, C, C) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, A, A, C, D) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, A, A, D, A) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, A, A, D, B) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, A, A, D, C) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, A, A, D, D) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, A, B, A, A) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, A, B, A, B) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, A, B, A, C) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, A, B, A, D) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, A, B, B, A) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, A, B, B, B) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, A, B, B, C) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, A, B, B, D) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, A, B, C, A) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, A, B, C, B) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, A, B, C, C) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, A, B, C, D) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, A, B, D, A) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, A, B, D, B) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, A, B, D, C) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, A, B, D, D) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, A, C, A, A) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, A, C, A, B) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, A, C, A, C) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, A, C, A, D) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, A, C, B, A) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, A, C, B, B) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, A, C, B, C) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, A, C, B, D) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, A, C, C, A) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, A, C, C, B) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, A, C, C, C) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, A, C, C, D) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, A, C, D, A) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, A, C, D, B) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, A, C, D, C) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, A, C, D, D) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, A, D, A, A) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, A, D, A, B) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, A, D, A, C) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, A, D, A, D) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, A, D, B, A) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, A, D, B, B) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, A, D, B, C) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, A, D, B, D) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, A, D, C, A) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, A, D, C, B) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, A, D, C, C) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, A, D, C, D) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, A, D, D, A) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, A, D, D, B) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, A, D, D, C) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, A, D, D, D) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, B, A, A, A) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, B, A, A, B) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, B, A, A, C) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, B, A, A, D) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, B, A, B, A) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, B, A, B, B) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, B, A, B, C) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, B, A, B, D) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, B, A, C, A) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, B, A, C, B) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, B, A, C, C) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, B, A, C, D) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, B, A, D, A) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, B, A, D, B) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, B, A, D, C) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, B, A, D, D) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, B, B, A, A) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, B, B, A, B) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, B, B, A, C) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, B, B, A, D) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, B, B, B, A) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, B, B, B, B) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, B, B, B, C) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, B, B, B, D) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, B, B, C, A) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, B, B, C, B) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, B, B, C, C) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, B, B, C, D) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, B, B, D, A) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, B, B, D, B) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, B, B, D, C) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, B, B, D, D) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, B, C, A, A) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, B, C, A, B) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, B, C, A, C) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, B, C, A, D) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, B, C, B, A) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, B, C, B, B) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, B, C, B, C) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, B, C, B, D) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, B, C, C, A) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, B, C, C, B) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, B, C, C, C) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, B, C, C, D) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, B, C, D, A) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, B, C, D, B) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, B, C, D, C) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, B, C, D, D) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, B, D, A, A) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, B, D, A, B) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, B, D, A, C) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, B, D, A, D) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, B, D, B, A) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, B, D, B, B) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, B, D, B, C) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, B, D, B, D) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, B, D, C, A) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, B, D, C, B) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, B, D, C, C) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, B, D, C, D) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, B, D, D, A) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, B, D, D, B) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, B, D, D, C) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, B, D, D, D) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, C, A, A, A) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, C, A, A, B) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, C, A, A, C) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, C, A, A, D) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, C, A, B, A) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, C, A, B, B) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, C, A, B, C) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, C, A, B, D) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, C, A, C, A) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, C, A, C, B) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, C, A, C, C) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, C, A, C, D) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, C, A, D, A) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, C, A, D, B) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, C, A, D, C) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, C, A, D, D) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, C, B, A, A) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, C, B, A, B) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, C, B, A, C) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, C, B, A, D) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, C, B, B, A) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, C, B, B, B) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, C, B, B, C) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, C, B, B, D) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, C, B, C, A) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, C, B, C, B) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, C, B, C, C) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, C, B, C, D) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, C, B, D, A) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, C, B, D, B) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, C, B, D, C) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, C, B, D, D) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, C, C, A, A) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, C, C, A, B) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, C, C, A, C) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, C, C, A, D) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, C, C, B, A) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, C, C, B, B) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, C, C, B, C) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, C, C, B, D) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, C, C, C, A) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, C, C, C, B) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, C, C, C, C) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, C, C, C, D) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, C, C, D, A) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, C, C, D, B) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, C, C, D, C) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, C, C, D, D) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, C, D, A, A) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, C, D, A, B) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, C, D, A, C) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, C, D, A, D) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, C, D, B, A) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, C, D, B, B) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, C, D, B, C) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, C, D, B, D) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, C, D, C, A) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, C, D, C, B) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, C, D, C, C) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, C, D, C, D) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, C, D, D, A) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, C, D, D, B) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, C, D, D, C) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, C, D, D, D) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, D, A, A, A) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, D, A, A, B) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, D, A, A, C) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, D, A, A, D) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, D, A, B, A) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, D, A, B, B) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, D, A, B, C) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, D, A, B, D) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, D, A, C, A) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, D, A, C, B) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, D, A, C, C) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, D, A, C, D) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, D, A, D, A) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, D, A, D, B) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, D, A, D, C) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, D, A, D, D) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, D, B, A, A) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, D, B, A, B) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, D, B, A, C) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, D, B, A, D) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, D, B, B, A) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, D, B, B, B) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, D, B, B, C) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, D, B, B, D) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, D, B, C, A) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, D, B, C, B) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, D, B, C, C) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, D, B, C, D) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, D, B, D, A) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, D, B, D, B) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, D, B, D, C) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, D, B, D, D) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, D, C, A, A) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, D, C, A, B) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, D, C, A, C) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, D, C, A, D) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, D, C, B, A) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, D, C, B, B) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, D, C, B, C) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, D, C, B, D) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, D, C, C, A) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, D, C, C, B) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, D, C, C, C) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, D, C, C, D) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, D, C, D, A) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, D, C, D, B) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, D, C, D, C) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, D, C, D, D) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, D, D, A, A) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, D, D, A, B) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, D, D, A, C) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, D, D, A, D) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, D, D, B, A) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, D, D, B, B) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, D, D, B, C) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, D, D, B, D) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, D, D, C, A) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, D, D, C, B) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, D, D, C, C) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, D, D, C, D) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, D, D, D, A) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, D, D, D, B) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, D, D, D, C) \
	GLM_SWIZZLE_GEN_VEC4_ENTRY(T, P, const, D, D, D, D)

#define GLM_SWIZZLE_GEN_VEC_FROM_VEC4_COMP(T, P, A, B, C, D) \
	GLM_SWIZZLE_GEN_VEC2_FROM_VEC4_SWIZZLE(T, P, A, B, C, D) \
	GLM_SWIZZLE_GEN_VEC3_FROM_VEC4_SWIZZLE(T, P, A, B, C, D) \
	GLM_SWIZZLE_GEN_VEC4_FROM_VEC4_SWIZZLE(T, P, A, B, C, D)

#define GLM_SWIZZLE_GEN_VEC_FROM_VEC4(T, P) \
	GLM_SWIZZLE_GEN_VEC_FROM_VEC4_COMP(T, P, x, y, z, w) \
	GLM_SWIZZLE_GEN_VEC_FROM_VEC4_COMP(T, P, r, g, b, a) \
	GLM_SWIZZLE_GEN_VEC_FROM_VEC4_COMP(T, P, s, t, p, q)



==> figs/from-dave/deps/glm/glm/detail/_vectorize.hpp <==
#pragma once

namespace glm{
namespace detail
{
	template<template<length_t L, typename T, qualifier Q> class vec, length_t L, typename R, typename T, qualifier Q>
	struct functor1{};

	template<template<length_t L, typename T, qualifier Q> class vec, typename R, typename T, qualifier Q>
	struct functor1<vec, 1, R, T, Q>
	{
		GLM_FUNC_QUALIFIER GLM_CONSTEXPR static vec<1, R, Q> call(R (*Func) (T x), vec<1, T, Q> const& v)
		{
			return vec<1, R, Q>(Func(v.x));
		}
	};

	template<template<length_t L, typename T, qualifier Q> class vec, typename R, typename T, qualifier Q>
	struct functor1<vec, 2, R, T, Q>
	{
		GLM_FUNC_QUALIFIER GLM_CONSTEXPR static vec<2, R, Q> call(R (*Func) (T x), vec<2, T, Q> const& v)
		{
			return vec<2, R, Q>(Func(v.x), Func(v.y));
		}
	};

	template<template<length_t L, typename T, qualifier Q> class vec, typename R, typename T, qualifier Q>
	struct functor1<vec, 3, R, T, Q>
	{
		GLM_FUNC_QUALIFIER GLM_CONSTEXPR static vec<3, R, Q> call(R (*Func) (T x), vec<3, T, Q> const& v)
		{
			return vec<3, R, Q>(Func(v.x), Func(v.y), Func(v.z));
		}
	};

	template<template<length_t L, typename T, qualifier Q> class vec, typename R, typename T, qualifier Q>
	struct functor1<vec, 4, R, T, Q>
	{
		GLM_FUNC_QUALIFIER GLM_CONSTEXPR static vec<4, R, Q> call(R (*Func) (T x), vec<4, T, Q> const& v)
		{
			return vec<4, R, Q>(Func(v.x), Func(v.y), Func(v.z), Func(v.w));
		}
	};

	template<template<length_t L, typename T, qualifier Q> class vec, length_t L, typename T, qualifier Q>
	struct functor2{};

	template<template<length_t L, typename T, qualifier Q> class vec, typename T, qualifier Q>
	struct functor2<vec, 1, T, Q>
	{
		GLM_FUNC_QUALIFIER static vec<1, T, Q> call(T (*Func) (T x, T y), vec<1, T, Q> const& a, vec<1, T, Q> const& b)
		{
			return vec<1, T, Q>(Func(a.x, b.x));
		}
	};

	template<template<length_t L, typename T, qualifier Q> class vec, typename T, qualifier Q>
	struct functor2<vec, 2, T, Q>
	{
		GLM_FUNC_QUALIFIER static vec<2, T, Q> call(T (*Func) (T x, T y), vec<2, T, Q> const& a, vec<2, T, Q> const& b)
		{
			return vec<2, T, Q>(Func(a.x, b.x), Func(a.y, b.y));
		}
	};

	template<template<length_t L, typename T, qualifier Q> class vec, typename T, qualifier Q>
	struct functor2<vec, 3, T, Q>
	{
		GLM_FUNC_QUALIFIER static vec<3, T, Q> call(T (*Func) (T x, T y), vec<3, T, Q> const& a, vec<3, T, Q> const& b)
		{
			return vec<3, T, Q>(Func(a.x, b.x), Func(a.y, b.y), Func(a.z, b.z));
		}
	};

	template<template<length_t L, typename T, qualifier Q> class vec, typename T, qualifier Q>
	struct functor2<vec, 4, T, Q>
	{
		GLM_FUNC_QUALIFIER static vec<4, T, Q> call(T (*Func) (T x, T y), vec<4, T, Q> const& a, vec<4, T, Q> const& b)
		{
			return vec<4, T, Q>(Func(a.x, b.x), Func(a.y, b.y), Func(a.z, b.z), Func(a.w, b.w));
		}
	};

	template<template<length_t L, typename T, qualifier Q> class vec, length_t L, typename T, qualifier Q>
	struct functor2_vec_sca{};

	template<template<length_t L, typename T, qualifier Q> class vec, typename T, qualifier Q>
	struct functor2_vec_sca<vec, 1, T, Q>
	{
		GLM_FUNC_QUALIFIER static vec<1, T, Q> call(T (*Func) (T x, T y), vec<1, T, Q> const& a, T b)
		{
			return vec<1, T, Q>(Func(a.x, b));
		}
	};

	template<template<length_t L, typename T, qualifier Q> class vec, typename T, qualifier Q>
	struct functor2_vec_sca<vec, 2, T, Q>
	{
		GLM_FUNC_QUALIFIER static vec<2, T, Q> call(T (*Func) (T x, T y), vec<2, T, Q> const& a, T b)
		{
			return vec<2, T, Q>(Func(a.x, b), Func(a.y, b));
		}
	};

	template<template<length_t L, typename T, qualifier Q> class vec, typename T, qualifier Q>
	struct functor2_vec_sca<vec, 3, T, Q>
	{
		GLM_FUNC_QUALIFIER static vec<3, T, Q> call(T (*Func) (T x, T y), vec<3, T, Q> const& a, T b)
		{
			return vec<3, T, Q>(Func(a.x, b), Func(a.y, b), Func(a.z, b));
		}
	};

	template<template<length_t L, typename T, qualifier Q> class vec, typename T, qualifier Q>
	struct functor2_vec_sca<vec, 4, T, Q>
	{
		GLM_FUNC_QUALIFIER static vec<4, T, Q> call(T (*Func) (T x, T y), vec<4, T, Q> const& a, T b)
		{
			return vec<4, T, Q>(Func(a.x, b), Func(a.y, b), Func(a.z, b), Func(a.w, b));
		}
	};

	template<length_t L, typename T, qualifier Q>
	struct functor2_vec_int {};

	template<typename T, qualifier Q>
	struct functor2_vec_int<1, T, Q>
	{
		GLM_FUNC_QUALIFIER static vec<1, int, Q> call(int (*Func) (T x, int y), vec<1, T, Q> const& a, vec<1, int, Q> const& b)
		{
			return vec<1, int, Q>(Func(a.x, b.x));
		}
	};

	template<typename T, qualifier Q>
	struct functor2_vec_int<2, T, Q>
	{
		GLM_FUNC_QUALIFIER static vec<2, int, Q> call(int (*Func) (T x, int y), vec<2, T, Q> const& a, vec<2, int, Q> const& b)
		{
			return vec<2, int, Q>(Func(a.x, b.x), Func(a.y, b.y));
		}
	};

	template<typename T, qualifier Q>
	struct functor2_vec_int<3, T, Q>
	{
		GLM_FUNC_QUALIFIER static vec<3, int, Q> call(int (*Func) (T x, int y), vec<3, T, Q> const& a, vec<3, int, Q> const& b)
		{
			return vec<3, int, Q>(Func(a.x, b.x), Func(a.y, b.y), Func(a.z, b.z));
		}
	};

	template<typename T, qualifier Q>
	struct functor2_vec_int<4, T, Q>
	{
		GLM_FUNC_QUALIFIER static vec<4, int, Q> call(int (*Func) (T x, int y), vec<4, T, Q> const& a, vec<4, int, Q> const& b)
		{
			return vec<4, int, Q>(Func(a.x, b.x), Func(a.y, b.y), Func(a.z, b.z), Func(a.w, b.w));
		}
	};
}//namespace detail
}//namespace glm


==> figs/from-dave/deps/glm/glm/detail/compute_common.hpp <==
#pragma once

#include "setup.hpp"
#include <limits>

namespace glm{
namespace detail
{
	template<typename genFIType, bool /*signed*/>
	struct compute_abs
	{};

	template<typename genFIType>
	struct compute_abs<genFIType, true>
	{
		GLM_FUNC_QUALIFIER GLM_CONSTEXPR static genFIType call(genFIType x)
		{
			GLM_STATIC_ASSERT(
				std::numeric_limits<genFIType>::is_iec559 || std::numeric_limits<genFIType>::is_signed,
				"'abs' only accept floating-point and integer scalar or vector inputs");

			return x >= genFIType(0) ? x : -x;
			// TODO, perf comp with: *(((int *) &x) + 1) &= 0x7fffffff;
		}
	};

#if GLM_COMPILER & GLM_COMPILER_CUDA
	template<>
	struct compute_abs<float, true>
	{
		GLM_FUNC_QUALIFIER GLM_CONSTEXPR static float call(float x)
		{
			return fabsf(x);
		}
	};
#endif

	template<typename genFIType>
	struct compute_abs<genFIType, false>
	{
		GLM_FUNC_QUALIFIER GLM_CONSTEXPR static genFIType call(genFIType x)
		{
			GLM_STATIC_ASSERT(
				(!std::numeric_limits<genFIType>::is_signed && std::numeric_limits<genFIType>::is_integer),
				"'abs' only accept floating-point and integer scalar or vector inputs");
			return x;
		}
	};
}//namespace detail
}//namespace glm


==> figs/from-dave/deps/glm/glm/detail/compute_vector_relational.hpp <==
#pragma once

//#include "compute_common.hpp"
#include "setup.hpp"
#include <limits>

namespace glm{
namespace detail
{
	template <typename T, bool isFloat>
	struct compute_equal
	{
		GLM_FUNC_QUALIFIER GLM_CONSTEXPR static bool call(T a, T b)
		{
			return a == b;
		}
	};
/*
	template <typename T>
	struct compute_equal<T, true>
	{
		GLM_FUNC_QUALIFIER GLM_CONSTEXPR static bool call(T a, T b)
		{
			return detail::compute_abs<T, std::numeric_limits<T>::is_signed>::call(b - a) <= static_cast<T>(0);
			//return std::memcmp(&a, &b, sizeof(T)) == 0;
		}
	};
*/
}//namespace detail
}//namespace glm


==> figs/from-dave/deps/glm/glm/detail/glm.cpp <==
/// @ref core
/// @file glm/glm.cpp

#ifndef GLM_ENABLE_EXPERIMENTAL
#define GLM_ENABLE_EXPERIMENTAL
#endif
#include <glm/gtx/dual_quaternion.hpp>
#include <glm/gtc/vec1.hpp>
#include <glm/gtc/quaternion.hpp>
#include <glm/ext/scalar_int_sized.hpp>
#include <glm/ext/scalar_uint_sized.hpp>
#include <glm/glm.hpp>

namespace glm
{
// tvec1 type explicit instantiation
template struct vec<1, uint8, lowp>;
template struct vec<1, uint16, lowp>;
template struct vec<1, uint32, lowp>;
template struct vec<1, uint64, lowp>;
template struct vec<1, int8, lowp>;
template struct vec<1, int16, lowp>;
template struct vec<1, int32, lowp>;
template struct vec<1, int64, lowp>;
template struct vec<1, float32, lowp>;
template struct vec<1, float64, lowp>;

template struct vec<1, uint8, mediump>;
template struct vec<1, uint16, mediump>;
template struct vec<1, uint32, mediump>;
template struct vec<1, uint64, mediump>;
template struct vec<1, int8, mediump>;
template struct vec<1, int16, mediump>;
template struct vec<1, int32, mediump>;
template struct vec<1, int64, mediump>;
template struct vec<1, float32, mediump>;
template struct vec<1, float64, mediump>;

template struct vec<1, uint8, highp>;
template struct vec<1, uint16, highp>;
template struct vec<1, uint32, highp>;
template struct vec<1, uint64, highp>;
template struct vec<1, int8, highp>;
template struct vec<1, int16, highp>;
template struct vec<1, int32, highp>;
template struct vec<1, int64, highp>;
template struct vec<1, float32, highp>;
template struct vec<1, float64, highp>;

// tvec2 type explicit instantiation
template struct vec<2, uint8, lowp>;
template struct vec<2, uint16, lowp>;
template struct vec<2, uint32, lowp>;
template struct vec<2, uint64, lowp>;
template struct vec<2, int8, lowp>;
template struct vec<2, int16, lowp>;
template struct vec<2, int32, lowp>;
template struct vec<2, int64, lowp>;
template struct vec<2, float32, lowp>;
template struct vec<2, float64, lowp>;

template struct vec<2, uint8, mediump>;
template struct vec<2, uint16, mediump>;
template struct vec<2, uint32, mediump>;
template struct vec<2, uint64, mediump>;
template struct vec<2, int8, mediump>;
template struct vec<2, int16, mediump>;
template struct vec<2, int32, mediump>;
template struct vec<2, int64, mediump>;
template struct vec<2, float32, mediump>;
template struct vec<2, float64, mediump>;

template struct vec<2, uint8, highp>;
template struct vec<2, uint16, highp>;
template struct vec<2, uint32, highp>;
template struct vec<2, uint64, highp>;
template struct vec<2, int8, highp>;
template struct vec<2, int16, highp>;
template struct vec<2, int32, highp>;
template struct vec<2, int64, highp>;
template struct vec<2, float32, highp>;
template struct vec<2, float64, highp>;

// tvec3 type explicit instantiation
template struct vec<3, uint8, lowp>;
template struct vec<3, uint16, lowp>;
template struct vec<3, uint32, lowp>;
template struct vec<3, uint64, lowp>;
template struct vec<3, int8, lowp>;
template struct vec<3, int16, lowp>;
template struct vec<3, int32, lowp>;
template struct vec<3, int64, lowp>;
template struct vec<3, float32, lowp>;
template struct vec<3, float64, lowp>;

template struct vec<3, uint8, mediump>;
template struct vec<3, uint16, mediump>;
template struct vec<3, uint32, mediump>;
template struct vec<3, uint64, mediump>;
template struct vec<3, int8, mediump>;
template struct vec<3, int16, mediump>;
template struct vec<3, int32, mediump>;
template struct vec<3, int64, mediump>;
template struct vec<3, float32, mediump>;
template struct vec<3, float64, mediump>;

template struct vec<3, uint8, highp>;
template struct vec<3, uint16, highp>;
template struct vec<3, uint32, highp>;
template struct vec<3, uint64, highp>;
template struct vec<3, int8, highp>;
template struct vec<3, int16, highp>;
template struct vec<3, int32, highp>;
template struct vec<3, int64, highp>;
template struct vec<3, float32, highp>;
template struct vec<3, float64, highp>;

// tvec4 type explicit instantiation
template struct vec<4, uint8, lowp>;
template struct vec<4, uint16, lowp>;
template struct vec<4, uint32, lowp>;
template struct vec<4, uint64, lowp>;
template struct vec<4, int8, lowp>;
template struct vec<4, int16, lowp>;
template struct vec<4, int32, lowp>;
template struct vec<4, int64, lowp>;
template struct vec<4, float32, lowp>;
template struct vec<4, float64, lowp>;

template struct vec<4, uint8, mediump>;
template struct vec<4, uint16, mediump>;
template struct vec<4, uint32, mediump>;
template struct vec<4, uint64, mediump>;
template struct vec<4, int8, mediump>;
template struct vec<4, int16, mediump>;
template struct vec<4, int32, mediump>;
template struct vec<4, int64, mediump>;
template struct vec<4, float32, mediump>;
template struct vec<4, float64, mediump>;

template struct vec<4, uint8, highp>;
template struct vec<4, uint16, highp>;
template struct vec<4, uint32, highp>;
template struct vec<4, uint64, highp>;
template struct vec<4, int8, highp>;
template struct vec<4, int16, highp>;
template struct vec<4, int32, highp>;
template struct vec<4, int64, highp>;
template struct vec<4, float32, highp>;
template struct vec<4, float64, highp>;

// tmat2x2 type explicit instantiation
template struct mat<2, 2, float32, lowp>;
template struct mat<2, 2, float64, lowp>;

template struct mat<2, 2, float32, mediump>;
template struct mat<2, 2, float64, mediump>;

template struct mat<2, 2, float32, highp>;
template struct mat<2, 2, float64, highp>;

// tmat2x3 type explicit instantiation
template struct mat<2, 3, float32, lowp>;
template struct mat<2, 3, float64, lowp>;

template struct mat<2, 3, float32, mediump>;
template struct mat<2, 3, float64, mediump>;

template struct mat<2, 3, float32, highp>;
template struct mat<2, 3, float64, highp>;

// tmat2x4 type explicit instantiation
template struct mat<2, 4, float32, lowp>;
template struct mat<2, 4, float64, lowp>;

template struct mat<2, 4, float32, mediump>;
template struct mat<2, 4, float64, mediump>;

template struct mat<2, 4, float32, highp>;
template struct mat<2, 4, float64, highp>;

// tmat3x2 type explicit instantiation
template struct mat<3, 2, float32, lowp>;
template struct mat<3, 2, float64, lowp>;

template struct mat<3, 2, float32, mediump>;
template struct mat<3, 2, float64, mediump>;

template struct mat<3, 2, float32, highp>;
template struct mat<3, 2, float64, highp>;

// tmat3x3 type explicit instantiation
template struct mat<3, 3, float32, lowp>;
template struct mat<3, 3, float64, lowp>;

template struct mat<3, 3, float32, mediump>;
template struct mat<3, 3, float64, mediump>;

template struct mat<3, 3, float32, highp>;
template struct mat<3, 3, float64, highp>;

// tmat3x4 type explicit instantiation
template struct mat<3, 4, float32, lowp>;
template struct mat<3, 4, float64, lowp>;

template struct mat<3, 4, float32, mediump>;
template struct mat<3, 4, float64, mediump>;

template struct mat<3, 4, float32, highp>;
template struct mat<3, 4, float64, highp>;

// tmat4x2 type explicit instantiation
template struct mat<4, 2, float32, lowp>;
template struct mat<4, 2, float64, lowp>;

template struct mat<4, 2, float32, mediump>;
template struct mat<4, 2, float64, mediump>;

template struct mat<4, 2, float32, highp>;
template struct mat<4, 2, float64, highp>;

// tmat4x3 type explicit instantiation
template struct mat<4, 3, float32, lowp>;
template struct mat<4, 3, float64, lowp>;

template struct mat<4, 3, float32, mediump>;
template struct mat<4, 3, float64, mediump>;

template struct mat<4, 3, float32, highp>;
template struct mat<4, 3, float64, highp>;

// tmat4x4 type explicit instantiation
template struct mat<4, 4, float32, lowp>;
template struct mat<4, 4, float64, lowp>;

template struct mat<4, 4, float32, mediump>;
template struct mat<4, 4, float64, mediump>;

template struct mat<4, 4, float32, highp>;
template struct mat<4, 4, float64, highp>;

// tquat type explicit instantiation
template struct qua<float32, lowp>;
template struct qua<float64, lowp>;

template struct qua<float32, mediump>;
template struct qua<float64, mediump>;

template struct qua<float32, highp>;
template struct qua<float64, highp>;

//tdualquat type explicit instantiation
template struct tdualquat<float32, lowp>;
template struct tdualquat<float64, lowp>;

template struct tdualquat<float32, mediump>;
template struct tdualquat<float64, mediump>;

template struct tdualquat<float32, highp>;
template struct tdualquat<float64, highp>;

}//namespace glm



==> figs/from-dave/deps/glm/glm/detail/qualifier.hpp <==
#pragma once

#include "setup.hpp"

namespace glm
{
	/// Qualify GLM types in term of alignment (packed, aligned) and precision in term of ULPs (lowp, mediump, highp)
	enum qualifier
	{
		packed_highp, ///< Typed data is tightly packed in memory and operations are executed with high precision in term of ULPs
		packed_mediump, ///< Typed data is tightly packed in memory  and operations are executed with medium precision in term of ULPs for higher performance
		packed_lowp, ///< Typed data is tightly packed in memory  and operations are executed with low precision in term of ULPs to maximize performance

#		if GLM_CONFIG_ALIGNED_GENTYPES == GLM_ENABLE
			aligned_highp, ///< Typed data is aligned in memory allowing SIMD optimizations and operations are executed with high precision in term of ULPs
			aligned_mediump, ///< Typed data is aligned in memory allowing SIMD optimizations and operations are executed with high precision in term of ULPs for higher performance
			aligned_lowp, // ///< Typed data is aligned in memory allowing SIMD optimizations and operations are executed with high precision in term of ULPs to maximize performance
			aligned = aligned_highp, ///< By default aligned qualifier is also high precision
#		endif

		highp = packed_highp, ///< By default highp qualifier is also packed
		mediump = packed_mediump, ///< By default mediump qualifier is also packed
		lowp = packed_lowp, ///< By default lowp qualifier is also packed
		packed = packed_highp, ///< By default packed qualifier is also high precision

#		if GLM_CONFIG_ALIGNED_GENTYPES == GLM_ENABLE && defined(GLM_FORCE_DEFAULT_ALIGNED_GENTYPES)
			defaultp = aligned_highp
#		else
			defaultp = highp
#		endif
	};

	typedef qualifier precision;

	template<length_t L, typename T, qualifier Q = defaultp> struct vec;
	template<length_t C, length_t R, typename T, qualifier Q = defaultp> struct mat;
	template<typename T, qualifier Q = defaultp> struct qua;

#	if GLM_HAS_TEMPLATE_ALIASES
		template <typename T, qualifier Q = defaultp> using tvec1 = vec<1, T, Q>;
		template <typename T, qualifier Q = defaultp> using tvec2 = vec<2, T, Q>;
		template <typename T, qualifier Q = defaultp> using tvec3 = vec<3, T, Q>;
		template <typename T, qualifier Q = defaultp> using tvec4 = vec<4, T, Q>;
		template <typename T, qualifier Q = defaultp> using tmat2x2 = mat<2, 2, T, Q>;
		template <typename T, qualifier Q = defaultp> using tmat2x3 = mat<2, 3, T, Q>;
		template <typename T, qualifier Q = defaultp> using tmat2x4 = mat<2, 4, T, Q>;
		template <typename T, qualifier Q = defaultp> using tmat3x2 = mat<3, 2, T, Q>;
		template <typename T, qualifier Q = defaultp> using tmat3x3 = mat<3, 3, T, Q>;
		template <typename T, qualifier Q = defaultp> using tmat3x4 = mat<3, 4, T, Q>;
		template <typename T, qualifier Q = defaultp> using tmat4x2 = mat<4, 2, T, Q>;
		template <typename T, qualifier Q = defaultp> using tmat4x3 = mat<4, 3, T, Q>;
		template <typename T, qualifier Q = defaultp> using tmat4x4 = mat<4, 4, T, Q>;
		template <typename T, qualifier Q = defaultp> using tquat = qua<T, Q>;
#	endif

namespace detail
{
	template<glm::qualifier P>
	struct is_aligned
	{
		static const bool value = false;
	};

#	if GLM_CONFIG_ALIGNED_GENTYPES == GLM_ENABLE
		template<>
		struct is_aligned<glm::aligned_lowp>
		{
			static const bool value = true;
		};

		template<>
		struct is_aligned<glm::aligned_mediump>
		{
			static const bool value = true;
		};

		template<>
		struct is_aligned<glm::aligned_highp>
		{
			static const bool value = true;
		};
#	endif

	template<length_t L, typename T, bool is_aligned>
	struct storage
	{
		typedef struct type {
			T data[L];
		} type;
	};

#	if GLM_HAS_ALIGNOF
		template<length_t L, typename T>
		struct storage<L, T, true>
		{
			typedef struct alignas(L * sizeof(T)) type {
				T data[L];
			} type;
		};

		template<typename T>
		struct storage<3, T, true>
		{
			typedef struct alignas(4 * sizeof(T)) type {
				T data[4];
			} type;
		};
#	endif

#	if GLM_ARCH & GLM_ARCH_SSE2_BIT
	template<>
	struct storage<4, float, true>
	{
		typedef glm_f32vec4 type;
	};

	template<>
	struct storage<4, int, true>
	{
		typedef glm_i32vec4 type;
	};

	template<>
	struct storage<4, unsigned int, true>
	{
		typedef glm_u32vec4 type;
	};

	template<>
	struct storage<2, double, true>
	{
		typedef glm_f64vec2 type;
	};

	template<>
	struct storage<2, detail::int64, true>
	{
		typedef glm_i64vec2 type;
	};

	template<>
	struct storage<2, detail::uint64, true>
	{
		typedef glm_u64vec2 type;
	};
#	endif

#	if (GLM_ARCH & GLM_ARCH_AVX_BIT)
	template<>
	struct storage<4, double, true>
	{
		typedef glm_f64vec4 type;
	};
#	endif

#	if (GLM_ARCH & GLM_ARCH_AVX2_BIT)
	template<>
	struct storage<4, detail::int64, true>
	{
		typedef glm_i64vec4 type;
	};

	template<>
	struct storage<4, detail::uint64, true>
	{
		typedef glm_u64vec4 type;
	};
#	endif

#	if GLM_ARCH & GLM_ARCH_NEON_BIT
	template<>
	struct storage<4, float, true>
	{
		typedef glm_f32vec4 type;
	};

	template<>
	struct storage<4, int, true>
	{
		typedef glm_i32vec4 type;
	};

	template<>
	struct storage<4, unsigned int, true>
	{
		typedef glm_u32vec4 type;
	};
#	endif

	enum genTypeEnum
	{
		GENTYPE_VEC,
		GENTYPE_MAT,
		GENTYPE_QUAT
	};

	template <typename genType>
	struct genTypeTrait
	{};

	template <length_t C, length_t R, typename T>
	struct genTypeTrait<mat<C, R, T> >
	{
		static const genTypeEnum GENTYPE = GENTYPE_MAT;
	};

	template<typename genType, genTypeEnum type>
	struct init_gentype
	{
	};

	template<typename genType>
	struct init_gentype<genType, GENTYPE_QUAT>
	{
		GLM_FUNC_QUALIFIER GLM_CONSTEXPR static genType identity()
		{
			return genType(1, 0, 0, 0);
		}
	};

	template<typename genType>
	struct init_gentype<genType, GENTYPE_MAT>
	{
		GLM_FUNC_QUALIFIER GLM_CONSTEXPR static genType identity()
		{
			return genType(1);
		}
	};
}//namespace detail
}//namespace glm


==> figs/from-dave/deps/glm/glm/detail/setup.hpp <==
#ifndef GLM_SETUP_INCLUDED

#include <cassert>
#include <cstddef>

#define GLM_VERSION_MAJOR			0
#define GLM_VERSION_MINOR			9
#define GLM_VERSION_PATCH			9
#define GLM_VERSION_REVISION		7
#define GLM_VERSION					997
#define GLM_VERSION_MESSAGE			"GLM: version 0.9.9.7"

#define GLM_SETUP_INCLUDED			GLM_VERSION

///////////////////////////////////////////////////////////////////////////////////
// Active states

#define GLM_DISABLE		0
#define GLM_ENABLE		1

///////////////////////////////////////////////////////////////////////////////////
// Messages

#if defined(GLM_FORCE_MESSAGES)
#	define GLM_MESSAGES GLM_ENABLE
#else
#	define GLM_MESSAGES GLM_DISABLE
#endif

///////////////////////////////////////////////////////////////////////////////////
// Detect the platform

#include "../simd/platform.h"

///////////////////////////////////////////////////////////////////////////////////
// Build model

#if defined(_M_ARM64) || defined(__LP64__) || defined(_M_X64) || defined(__ppc64__) || defined(__x86_64__)
#	define GLM_MODEL	GLM_MODEL_64
#elif defined(__i386__) || defined(__ppc__) || defined(__ILP32__) || defined(_M_ARM)
#	define GLM_MODEL	GLM_MODEL_32
#else
#	define GLM_MODEL	GLM_MODEL_32
#endif//

#if !defined(GLM_MODEL) && GLM_COMPILER != 0
#	error "GLM_MODEL undefined, your compiler may not be supported by GLM. Add #define GLM_MODEL 0 to ignore this message."
#endif//GLM_MODEL

///////////////////////////////////////////////////////////////////////////////////
// C++ Version

// User defines: GLM_FORCE_CXX98, GLM_FORCE_CXX03, GLM_FORCE_CXX11, GLM_FORCE_CXX14, GLM_FORCE_CXX17, GLM_FORCE_CXX2A

#define GLM_LANG_CXX98_FLAG			(1 << 1)
#define GLM_LANG_CXX03_FLAG			(1 << 2)
#define GLM_LANG_CXX0X_FLAG			(1 << 3)
#define GLM_LANG_CXX11_FLAG			(1 << 4)
#define GLM_LANG_CXX14_FLAG			(1 << 5)
#define GLM_LANG_CXX17_FLAG			(1 << 6)
#define GLM_LANG_CXX2A_FLAG			(1 << 7)
#define GLM_LANG_CXXMS_FLAG			(1 << 8)
#define GLM_LANG_CXXGNU_FLAG		(1 << 9)

#define GLM_LANG_CXX98			GLM_LANG_CXX98_FLAG
#define GLM_LANG_CXX03			(GLM_LANG_CXX98 | GLM_LANG_CXX03_FLAG)
#define GLM_LANG_CXX0X			(GLM_LANG_CXX03 | GLM_LANG_CXX0X_FLAG)
#define GLM_LANG_CXX11			(GLM_LANG_CXX0X | GLM_LANG_CXX11_FLAG)
#define GLM_LANG_CXX14			(GLM_LANG_CXX11 | GLM_LANG_CXX14_FLAG)
#define GLM_LANG_CXX17			(GLM_LANG_CXX14 | GLM_LANG_CXX17_FLAG)
#define GLM_LANG_CXX2A			(GLM_LANG_CXX17 | GLM_LANG_CXX2A_FLAG)
#define GLM_LANG_CXXMS			GLM_LANG_CXXMS_FLAG
#define GLM_LANG_CXXGNU			GLM_LANG_CXXGNU_FLAG

#if (defined(_MSC_EXTENSIONS))
#	define GLM_LANG_EXT GLM_LANG_CXXMS_FLAG
#elif ((GLM_COMPILER & (GLM_COMPILER_CLANG | GLM_COMPILER_GCC)) && (GLM_ARCH & GLM_ARCH_SIMD_BIT))
#	define GLM_LANG_EXT GLM_LANG_CXXMS_FLAG
#else
#	define GLM_LANG_EXT 0
#endif

#if (defined(GLM_FORCE_CXX_UNKNOWN))
#	define GLM_LANG 0
#elif defined(GLM_FORCE_CXX2A)
#	define GLM_LANG (GLM_LANG_CXX2A | GLM_LANG_EXT)
#	define GLM_LANG_STL11_FORCED
#elif defined(GLM_FORCE_CXX17)
#	define GLM_LANG (GLM_LANG_CXX17 | GLM_LANG_EXT)
#	define GLM_LANG_STL11_FORCED
#elif defined(GLM_FORCE_CXX14)
#	define GLM_LANG (GLM_LANG_CXX14 | GLM_LANG_EXT)
#	define GLM_LANG_STL11_FORCED
#elif defined(GLM_FORCE_CXX11)
#	define GLM_LANG (GLM_LANG_CXX11 | GLM_LANG_EXT)
#	define GLM_LANG_STL11_FORCED
#elif defined(GLM_FORCE_CXX03)
#	define GLM_LANG (GLM_LANG_CXX03 | GLM_LANG_EXT)
#elif defined(GLM_FORCE_CXX98)
#	define GLM_LANG (GLM_LANG_CXX98 | GLM_LANG_EXT)
#else
#	if GLM_COMPILER & GLM_COMPILER_VC && defined(_MSVC_LANG)
#		if GLM_COMPILER >= GLM_COMPILER_VC15_7
#			define GLM_LANG_PLATFORM _MSVC_LANG
#		elif GLM_COMPILER >= GLM_COMPILER_VC15
#			if _MSVC_LANG > 201402L
#				define GLM_LANG_PLATFORM 201402L
#			else
#				define GLM_LANG_PLATFORM _MSVC_LANG
#			endif
#		else
#			define GLM_LANG_PLATFORM 0
#		endif
#	else
#		define GLM_LANG_PLATFORM 0
#	endif

#	if __cplusplus > 201703L || GLM_LANG_PLATFORM > 201703L
#		define GLM_LANG (GLM_LANG_CXX2A | GLM_LANG_EXT)
#	elif __cplusplus == 201703L || GLM_LANG_PLATFORM == 201703L
#		define GLM_LANG (GLM_LANG_CXX17 | GLM_LANG_EXT)
#	elif __cplusplus == 201402L || __cplusplus == 201500L || GLM_LANG_PLATFORM == 201402L
#		define GLM_LANG (GLM_LANG_CXX14 | GLM_LANG_EXT)
#	elif __cplusplus == 201103L || GLM_LANG_PLATFORM == 201103L
#		define GLM_LANG (GLM_LANG_CXX11 | GLM_LANG_EXT)
#	elif defined(__INTEL_CXX11_MODE__) || defined(_MSC_VER) || defined(__GXX_EXPERIMENTAL_CXX0X__)
#		define GLM_LANG (GLM_LANG_CXX0X | GLM_LANG_EXT)
#	elif __cplusplus == 199711L
#		define GLM_LANG (GLM_LANG_CXX98 | GLM_LANG_EXT)
#	else
#		define GLM_LANG (0 | GLM_LANG_EXT)
#	endif
#endif

///////////////////////////////////////////////////////////////////////////////////
// Has of C++ features

// http://clang.llvm.org/cxx_status.html
// http://gcc.gnu.org/projects/cxx0x.html
// http://msdn.microsoft.com/en-us/library/vstudio/hh567368(v=vs.120).aspx

// Android has multiple STLs but C++11 STL detection doesn't always work #284 #564
#if GLM_PLATFORM == GLM_PLATFORM_ANDROID && !defined(GLM_LANG_STL11_FORCED)
#	define GLM_HAS_CXX11_STL 0
#elif GLM_COMPILER & GLM_COMPILER_CLANG
#	if (defined(_LIBCPP_VERSION) || (GLM_LANG & GLM_LANG_CXX11_FLAG) || defined(GLM_LANG_STL11_FORCED))
#		define GLM_HAS_CXX11_STL 1
#	else
#		define GLM_HAS_CXX11_STL 0
#	endif
#elif GLM_LANG & GLM_LANG_CXX11_FLAG
#	define GLM_HAS_CXX11_STL 1
#else
#	define GLM_HAS_CXX11_STL ((GLM_LANG & GLM_LANG_CXX0X_FLAG) && (\
		((GLM_COMPILER & GLM_COMPILER_GCC) && (GLM_COMPILER >= GLM_COMPILER_GCC48)) || \
		((GLM_COMPILER & GLM_COMPILER_VC) && (GLM_COMPILER >= GLM_COMPILER_VC12)) || \
		((GLM_PLATFORM != GLM_PLATFORM_WINDOWS) && (GLM_COMPILER & GLM_COMPILER_INTEL) && (GLM_COMPILER >= GLM_COMPILER_INTEL15))))
#endif

// N1720
#if GLM_COMPILER & GLM_COMPILER_CLANG
#	define GLM_HAS_STATIC_ASSERT __has_feature(cxx_static_assert)
#elif GLM_LANG & GLM_LANG_CXX11_FLAG
#	define GLM_HAS_STATIC_ASSERT 1
#else
#	define GLM_HAS_STATIC_ASSERT ((GLM_LANG & GLM_LANG_CXX0X_FLAG) && (\
		((GLM_COMPILER & GLM_COMPILER_CUDA)) || \
		((GLM_COMPILER & GLM_COMPILER_VC))))
#endif

// N1988
#if GLM_LANG & GLM_LANG_CXX11_FLAG
#	define GLM_HAS_EXTENDED_INTEGER_TYPE 1
#else
#	define GLM_HAS_EXTENDED_INTEGER_TYPE (\
		((GLM_LANG & GLM_LANG_CXX0X_FLAG) && (GLM_COMPILER & GLM_COMPILER_VC)) || \
		((GLM_LANG & GLM_LANG_CXX0X_FLAG) && (GLM_COMPILER & GLM_COMPILER_CUDA)) || \
		((GLM_LANG & GLM_LANG_CXX0X_FLAG) && (GLM_COMPILER & GLM_COMPILER_CLANG)))
#endif

// N2672 Initializer lists http://www.open-std.org/jtc1/sc22/wg21/docs/papers/2008/n2672.htm
#if GLM_COMPILER & GLM_COMPILER_CLANG
#	define GLM_HAS_INITIALIZER_LISTS __has_feature(cxx_generalized_initializers)
#elif GLM_LANG & GLM_LANG_CXX11_FLAG
#	define GLM_HAS_INITIALIZER_LISTS 1
#else
#	define GLM_HAS_INITIALIZER_LISTS ((GLM_LANG & GLM_LANG_CXX0X_FLAG) && (\
		((GLM_COMPILER & GLM_COMPILER_VC) && (GLM_COMPILER >= GLM_COMPILER_VC15)) || \
		((GLM_COMPILER & GLM_COMPILER_INTEL) && (GLM_COMPILER >= GLM_COMPILER_INTEL14)) || \
		((GLM_COMPILER & GLM_COMPILER_CUDA))))
#endif

// N2544 Unrestricted unions http://www.open-std.org/jtc1/sc22/wg21/docs/papers/2008/n2544.pdf
#if GLM_COMPILER & GLM_COMPILER_CLANG
#	define GLM_HAS_UNRESTRICTED_UNIONS __has_feature(cxx_unrestricted_unions)
#elif GLM_LANG & GLM_LANG_CXX11_FLAG
#	define GLM_HAS_UNRESTRICTED_UNIONS 1
#else
#	define GLM_HAS_UNRESTRICTED_UNIONS (GLM_LANG & GLM_LANG_CXX0X_FLAG) && (\
		(GLM_COMPILER & GLM_COMPILER_VC) || \
		((GLM_COMPILER & GLM_COMPILER_CUDA)))
#endif

// N2346
#if GLM_COMPILER & GLM_COMPILER_CLANG
#	define GLM_HAS_DEFAULTED_FUNCTIONS __has_feature(cxx_defaulted_functions)
#elif GLM_LANG & GLM_LANG_CXX11_FLAG
#	define GLM_HAS_DEFAULTED_FUNCTIONS 1
#else
#	define GLM_HAS_DEFAULTED_FUNCTIONS ((GLM_LANG & GLM_LANG_CXX0X_FLAG) && (\
		((GLM_COMPILER & GLM_COMPILER_VC) && (GLM_COMPILER >= GLM_COMPILER_VC12)) || \
		((GLM_COMPILER & GLM_COMPILER_INTEL)) || \
		(GLM_COMPILER & GLM_COMPILER_CUDA)))
#endif

// N2118
#if GLM_COMPILER & GLM_COMPILER_CLANG
#	define GLM_HAS_RVALUE_REFERENCES __has_feature(cxx_rvalue_references)
#elif GLM_LANG & GLM_LANG_CXX11_FLAG
#	define GLM_HAS_RVALUE_REFERENCES 1
#else
#	define GLM_HAS_RVALUE_REFERENCES ((GLM_LANG & GLM_LANG_CXX0X_FLAG) && (\
		((GLM_COMPILER & GLM_COMPILER_VC)) || \
		((GLM_COMPILER & GLM_COMPILER_CUDA))))
#endif

// N2437 http://www.open-std.org/jtc1/sc22/wg21/docs/papers/2007/n2437.pdf
#if GLM_COMPILER & GLM_COMPILER_CLANG
#	define GLM_HAS_EXPLICIT_CONVERSION_OPERATORS __has_feature(cxx_explicit_conversions)
#elif GLM_LANG & GLM_LANG_CXX11_FLAG
#	define GLM_HAS_EXPLICIT_CONVERSION_OPERATORS 1
#else
#	define GLM_HAS_EXPLICIT_CONVERSION_OPERATORS ((GLM_LANG & GLM_LANG_CXX0X_FLAG) && (\
		((GLM_COMPILER & GLM_COMPILER_INTEL) && (GLM_COMPILER >= GLM_COMPILER_INTEL14)) || \
		((GLM_COMPILER & GLM_COMPILER_VC) && (GLM_COMPILER >= GLM_COMPILER_VC12)) || \
		((GLM_COMPILER & GLM_COMPILER_CUDA))))
#endif

// N2258 http://www.open-std.org/jtc1/sc22/wg21/docs/papers/2007/n2258.pdf
#if GLM_COMPILER & GLM_COMPILER_CLANG
#	define GLM_HAS_TEMPLATE_ALIASES __has_feature(cxx_alias_templates)
#elif GLM_LANG & GLM_LANG_CXX11_FLAG
#	define GLM_HAS_TEMPLATE_ALIASES 1
#else
#	define GLM_HAS_TEMPLATE_ALIASES ((GLM_LANG & GLM_LANG_CXX0X_FLAG) && (\
		((GLM_COMPILER & GLM_COMPILER_INTEL)) || \
		((GLM_COMPILER & GLM_COMPILER_VC) && (GLM_COMPILER >= GLM_COMPILER_VC12)) || \
		((GLM_COMPILER & GLM_COMPILER_CUDA))))
#endif

// N2930 http://www.open-std.org/jtc1/sc22/wg21/docs/papers/2009/n2930.html
#if GLM_COMPILER & GLM_COMPILER_CLANG
#	define GLM_HAS_RANGE_FOR __has_feature(cxx_range_for)
#elif GLM_LANG & GLM_LANG_CXX11_FLAG
#	define GLM_HAS_RANGE_FOR 1
#else
#	define GLM_HAS_RANGE_FOR ((GLM_LANG & GLM_LANG_CXX0X_FLAG) && (\
		((GLM_COMPILER & GLM_COMPILER_INTEL)) || \
		((GLM_COMPILER & GLM_COMPILER_VC)) || \
		((GLM_COMPILER & GLM_COMPILER_CUDA))))
#endif

// N2341 http://www.open-std.org/jtc1/sc22/wg21/docs/papers/2007/n2341.pdf
#if GLM_COMPILER & GLM_COMPILER_CLANG
#	define GLM_HAS_ALIGNOF __has_feature(cxx_alignas)
#elif GLM_LANG & GLM_LANG_CXX11_FLAG
#	define GLM_HAS_ALIGNOF 1
#else
#	define GLM_HAS_ALIGNOF ((GLM_LANG & GLM_LANG_CXX0X_FLAG) && (\
		((GLM_COMPILER & GLM_COMPILER_INTEL) && (GLM_COMPILER >= GLM_COMPILER_INTEL15)) || \
		((GLM_COMPILER & GLM_COMPILER_VC) && (GLM_COMPILER >= GLM_COMPILER_VC14)) || \
		((GLM_COMPILER & GLM_COMPILER_CUDA))))
#endif

// N2235 Generalized Constant Expressions http://www.open-std.org/jtc1/sc22/wg21/docs/papers/2007/n2235.pdf
// N3652 Extended Constant Expressions http://www.open-std.org/jtc1/sc22/wg21/docs/papers/2013/n3652.html
#if (GLM_ARCH & GLM_ARCH_SIMD_BIT) // Compiler SIMD intrinsics don't support constexpr...
#	define GLM_HAS_CONSTEXPR 0
#elif (GLM_COMPILER & GLM_COMPILER_CLANG)
#	define GLM_HAS_CONSTEXPR __has_feature(cxx_relaxed_constexpr)
#elif (GLM_LANG & GLM_LANG_CXX14_FLAG)
#	define GLM_HAS_CONSTEXPR 1
#else
#	define GLM_HAS_CONSTEXPR ((GLM_LANG & GLM_LANG_CXX0X_FLAG) && GLM_HAS_INITIALIZER_LISTS && (\
		((GLM_COMPILER & GLM_COMPILER_INTEL) && (GLM_COMPILER >= GLM_COMPILER_INTEL17)) || \
		((GLM_COMPILER & GLM_COMPILER_VC) && (GLM_COMPILER >= GLM_COMPILER_VC15))))
#endif

#if GLM_HAS_CONSTEXPR
#	define GLM_CONSTEXPR constexpr
#else
#	define GLM_CONSTEXPR
#endif

//
#if GLM_HAS_CONSTEXPR
# if (GLM_COMPILER & GLM_COMPILER_CLANG)
#	if __has_feature(cxx_if_constexpr)
#		define GLM_HAS_IF_CONSTEXPR 1
#	else
# 		define GLM_HAS_IF_CONSTEXPR 0
#	endif
# elif (GLM_LANG & GLM_LANG_CXX17_FLAG)
# 	define GLM_HAS_IF_CONSTEXPR 1
# else
# 	define GLM_HAS_IF_CONSTEXPR 0
# endif
#else
#	define GLM_HAS_IF_CONSTEXPR 0
#endif

#if GLM_HAS_IF_CONSTEXPR
# 	define GLM_IF_CONSTEXPR if constexpr
#else
#	define GLM_IF_CONSTEXPR if
#endif

//
#if GLM_LANG & GLM_LANG_CXX11_FLAG
#	define GLM_HAS_ASSIGNABLE 1
#else
#	define GLM_HAS_ASSIGNABLE ((GLM_LANG & GLM_LANG_CXX0X_FLAG) && (\
		((GLM_COMPILER & GLM_COMPILER_VC) && (GLM_COMPILER >= GLM_COMPILER_VC15)) || \
		((GLM_COMPILER & GLM_COMPILER_GCC) && (GLM_COMPILER >= GLM_COMPILER_GCC49))))
#endif

//
#define GLM_HAS_TRIVIAL_QUERIES 0

//
#if GLM_LANG & GLM_LANG_CXX11_FLAG
#	define GLM_HAS_MAKE_SIGNED 1
#else
#	define GLM_HAS_MAKE_SIGNED ((GLM_LANG & GLM_LANG_CXX0X_FLAG) && (\
		((GLM_COMPILER & GLM_COMPILER_VC) && (GLM_COMPILER >= GLM_COMPILER_VC12)) || \
		((GLM_COMPILER & GLM_COMPILER_CUDA))))
#endif

//
#if defined(GLM_FORCE_INTRINSICS)
#	define GLM_HAS_BITSCAN_WINDOWS ((GLM_PLATFORM & GLM_PLATFORM_WINDOWS) && (\
		((GLM_COMPILER & GLM_COMPILER_INTEL)) || \
		((GLM_COMPILER & GLM_COMPILER_VC) && (GLM_COMPILER >= GLM_COMPILER_VC14) && (GLM_ARCH & GLM_ARCH_X86_BIT))))
#else
#	define GLM_HAS_BITSCAN_WINDOWS 0
#endif

///////////////////////////////////////////////////////////////////////////////////
// OpenMP
#ifdef _OPENMP
#	if GLM_COMPILER & GLM_COMPILER_GCC
#		if GLM_COMPILER >= GLM_COMPILER_GCC61
#			define GLM_HAS_OPENMP 45
#		elif GLM_COMPILER >= GLM_COMPILER_GCC49
#			define GLM_HAS_OPENMP 40
#		elif GLM_COMPILER >= GLM_COMPILER_GCC47
#			define GLM_HAS_OPENMP 31
#		else
#			define GLM_HAS_OPENMP 0
#		endif
#	elif GLM_COMPILER & GLM_COMPILER_CLANG
#		if GLM_COMPILER >= GLM_COMPILER_CLANG38
#			define GLM_HAS_OPENMP 31
#		else
#			define GLM_HAS_OPENMP 0
#		endif
#	elif GLM_COMPILER & GLM_COMPILER_VC
#		define GLM_HAS_OPENMP 20
#	elif GLM_COMPILER & GLM_COMPILER_INTEL
#		if GLM_COMPILER >= GLM_COMPILER_INTEL16
#			define GLM_HAS_OPENMP 40
#		else
#			define GLM_HAS_OPENMP 0
#		endif
#	else
#		define GLM_HAS_OPENMP 0
#	endif
#else
#	define GLM_HAS_OPENMP 0
#endif

///////////////////////////////////////////////////////////////////////////////////
// nullptr

#if GLM_LANG & GLM_LANG_CXX0X_FLAG
#	define GLM_CONFIG_NULLPTR GLM_ENABLE
#else
#	define GLM_CONFIG_NULLPTR GLM_DISABLE
#endif

#if GLM_CONFIG_NULLPTR == GLM_ENABLE
#	define GLM_NULLPTR nullptr
#else
#	define GLM_NULLPTR 0
#endif

///////////////////////////////////////////////////////////////////////////////////
// Static assert

#if GLM_HAS_STATIC_ASSERT
#	define GLM_STATIC_ASSERT(x, message) static_assert(x, message)
#elif GLM_COMPILER & GLM_COMPILER_VC
#	define GLM_STATIC_ASSERT(x, message) typedef char __CASSERT__##__LINE__[(x) ? 1 : -1]
#else
#	define GLM_STATIC_ASSERT(x, message) assert(x)
#endif//GLM_LANG

///////////////////////////////////////////////////////////////////////////////////
// Qualifiers

#if GLM_COMPILER & GLM_COMPILER_CUDA
#	define GLM_CUDA_FUNC_DEF __device__ __host__
#	define GLM_CUDA_FUNC_DECL __device__ __host__
#else
#	define GLM_CUDA_FUNC_DEF
#	define GLM_CUDA_FUNC_DECL
#endif

#if defined(GLM_FORCE_INLINE)
#	if GLM_COMPILER & GLM_COMPILER_VC
#		define GLM_INLINE __forceinline
#		define GLM_NEVER_INLINE __declspec((noinline))
#	elif GLM_COMPILER & (GLM_COMPILER_GCC | GLM_COMPILER_CLANG)
#		define GLM_INLINE inline __attribute__((__always_inline__))
#		define GLM_NEVER_INLINE __attribute__((__noinline__))
#	elif GLM_COMPILER & GLM_COMPILER_CUDA
#		define GLM_INLINE __forceinline__
#		define GLM_NEVER_INLINE __noinline__
#	else
#		define GLM_INLINE inline
#		define GLM_NEVER_INLINE
#	endif//GLM_COMPILER
#else
#	define GLM_INLINE inline
#	define GLM_NEVER_INLINE
#endif//defined(GLM_FORCE_INLINE)

#define GLM_FUNC_DECL GLM_CUDA_FUNC_DECL
#define GLM_FUNC_QUALIFIER GLM_CUDA_FUNC_DEF GLM_INLINE

///////////////////////////////////////////////////////////////////////////////////
// Swizzle operators

// User defines: GLM_FORCE_SWIZZLE

#define GLM_SWIZZLE_DISABLED		0
#define GLM_SWIZZLE_OPERATOR		1
#define GLM_SWIZZLE_FUNCTION		2

#if defined(GLM_FORCE_XYZW_ONLY)
#	undef GLM_FORCE_SWIZZLE
#endif

#if defined(GLM_SWIZZLE)
#	pragma message("GLM: GLM_SWIZZLE is deprecated, use GLM_FORCE_SWIZZLE instead.")
#	define GLM_FORCE_SWIZZLE
#endif

#if defined(GLM_FORCE_SWIZZLE) && (GLM_LANG & GLM_LANG_CXXMS_FLAG)
#	define GLM_CONFIG_SWIZZLE GLM_SWIZZLE_OPERATOR
#elif defined(GLM_FORCE_SWIZZLE)
#	define GLM_CONFIG_SWIZZLE GLM_SWIZZLE_FUNCTION
#else
#	define GLM_CONFIG_SWIZZLE GLM_SWIZZLE_DISABLED
#endif

///////////////////////////////////////////////////////////////////////////////////
// Allows using not basic types as genType

// #define GLM_FORCE_UNRESTRICTED_GENTYPE

#ifdef GLM_FORCE_UNRESTRICTED_GENTYPE
#	define GLM_CONFIG_UNRESTRICTED_GENTYPE GLM_ENABLE
#else
#	define GLM_CONFIG_UNRESTRICTED_GENTYPE GLM_DISABLE
#endif

///////////////////////////////////////////////////////////////////////////////////
// Clip control, define GLM_FORCE_DEPTH_ZERO_TO_ONE before including GLM
// to use a clip space between 0 to 1.
// Coordinate system, define GLM_FORCE_LEFT_HANDED before including GLM
// to use left handed coordinate system by default.

#define GLM_CLIP_CONTROL_ZO_BIT		(1 << 0) // ZERO_TO_ONE
#define GLM_CLIP_CONTROL_NO_BIT		(1 << 1) // NEGATIVE_ONE_TO_ONE
#define GLM_CLIP_CONTROL_LH_BIT		(1 << 2) // LEFT_HANDED, For DirectX, Metal, Vulkan
#define GLM_CLIP_CONTROL_RH_BIT		(1 << 3) // RIGHT_HANDED, For OpenGL, default in GLM

#define GLM_CLIP_CONTROL_LH_ZO (GLM_CLIP_CONTROL_LH_BIT | GLM_CLIP_CONTROL_ZO_BIT)
#define GLM_CLIP_CONTROL_LH_NO (GLM_CLIP_CONTROL_LH_BIT | GLM_CLIP_CONTROL_NO_BIT)
#define GLM_CLIP_CONTROL_RH_ZO (GLM_CLIP_CONTROL_RH_BIT | GLM_CLIP_CONTROL_ZO_BIT)
#define GLM_CLIP_CONTROL_RH_NO (GLM_CLIP_CONTROL_RH_BIT | GLM_CLIP_CONTROL_NO_BIT)

#ifdef GLM_FORCE_DEPTH_ZERO_TO_ONE
#	ifdef GLM_FORCE_LEFT_HANDED
#		define GLM_CONFIG_CLIP_CONTROL GLM_CLIP_CONTROL_LH_ZO
#	else
#		define GLM_CONFIG_CLIP_CONTROL GLM_CLIP_CONTROL_RH_ZO
#	endif
#else
#	ifdef GLM_FORCE_LEFT_HANDED
#		define GLM_CONFIG_CLIP_CONTROL GLM_CLIP_CONTROL_LH_NO
#	else
#		define GLM_CONFIG_CLIP_CONTROL GLM_CLIP_CONTROL_RH_NO
#	endif
#endif

///////////////////////////////////////////////////////////////////////////////////
// Qualifiers

#if (GLM_COMPILER & GLM_COMPILER_VC) || ((GLM_COMPILER & GLM_COMPILER_INTEL) && (GLM_PLATFORM & GLM_PLATFORM_WINDOWS))
#	define GLM_DEPRECATED __declspec(deprecated)
#	define GLM_ALIGNED_TYPEDEF(type, name, alignment) typedef __declspec(align(alignment)) type name
#elif GLM_COMPILER & (GLM_COMPILER_GCC | GLM_COMPILER_CLANG | GLM_COMPILER_INTEL)
#	define GLM_DEPRECATED __attribute__((__deprecated__))
#	define GLM_ALIGNED_TYPEDEF(type, name, alignment) typedef type name __attribute__((aligned(alignment)))
#elif GLM_COMPILER & GLM_COMPILER_CUDA
#	define GLM_DEPRECATED
#	define GLM_ALIGNED_TYPEDEF(type, name, alignment) typedef type name __align__(x)
#else
#	define GLM_DEPRECATED
#	define GLM_ALIGNED_TYPEDEF(type, name, alignment) typedef type name
#endif

///////////////////////////////////////////////////////////////////////////////////

#ifdef GLM_FORCE_EXPLICIT_CTOR
#	define GLM_EXPLICIT explicit
#else
#	define GLM_EXPLICIT
#endif

///////////////////////////////////////////////////////////////////////////////////
// SYCL

#if GLM_COMPILER==GLM_COMPILER_SYCL

#include <CL/sycl.hpp>
#include <limits>

namespace glm {
namespace std {
	// Import SYCL's functions into the namespace glm::std to force their usages.
	// It's important to use the math built-in function (sin, exp, ...)
	// of SYCL instead the std ones.
	using namespace cl::sycl;

	///////////////////////////////////////////////////////////////////////////////
	// Import some "harmless" std's stuffs used by glm into
	// the new glm::std namespace.
	template<typename T>
	using numeric_limits = ::std::numeric_limits<T>;

	using ::std::size_t;

	using ::std::uint8_t;
	using ::std::uint16_t;
	using ::std::uint32_t;
	using ::std::uint64_t;

	using ::std::int8_t;
	using ::std::int16_t;
	using ::std::int32_t;
	using ::std::int64_t;

	using ::std::make_unsigned;
	///////////////////////////////////////////////////////////////////////////////
} //namespace std
} //namespace glm

#endif

///////////////////////////////////////////////////////////////////////////////////

///////////////////////////////////////////////////////////////////////////////////
// Length type: all length functions returns a length_t type.
// When GLM_FORCE_SIZE_T_LENGTH is defined, length_t is a typedef of size_t otherwise
// length_t is a typedef of int like GLSL defines it.

#define GLM_LENGTH_INT		1
#define GLM_LENGTH_SIZE_T	2

#ifdef GLM_FORCE_SIZE_T_LENGTH
#	define GLM_CONFIG_LENGTH_TYPE		GLM_LENGTH_SIZE_T
#else
#	define GLM_CONFIG_LENGTH_TYPE		GLM_LENGTH_INT
#endif

namespace glm
{
	using std::size_t;
#	if GLM_CONFIG_LENGTH_TYPE == GLM_LENGTH_SIZE_T
		typedef size_t length_t;
#	else
		typedef int length_t;
#	endif
}//namespace glm

///////////////////////////////////////////////////////////////////////////////////
// constexpr

#if GLM_HAS_CONSTEXPR
#	define GLM_CONFIG_CONSTEXP GLM_ENABLE

	namespace glm
	{
		template<typename T, std::size_t N>
		constexpr std::size_t countof(T const (&)[N])
		{
			return N;
		}
	}//namespace glm
#	define GLM_COUNTOF(arr) glm::countof(arr)
#elif defined(_MSC_VER)
#	define GLM_CONFIG_CONSTEXP GLM_DISABLE

#	define GLM_COUNTOF(arr) _countof(arr)
#else
#	define GLM_CONFIG_CONSTEXP GLM_DISABLE

#	define GLM_COUNTOF(arr) sizeof(arr) / sizeof(arr[0])
#endif

///////////////////////////////////////////////////////////////////////////////////
// uint

namespace glm{
namespace detail
{
	template<typename T>
	struct is_int
	{
		enum test {value = 0};
	};

	template<>
	struct is_int<unsigned int>
	{
		enum test {value = ~0};
	};

	template<>
	struct is_int<signed int>
	{
		enum test {value = ~0};
	};
}//namespace detail

	typedef unsigned int	uint;
}//namespace glm

///////////////////////////////////////////////////////////////////////////////////
// 64-bit int

#if GLM_HAS_EXTENDED_INTEGER_TYPE
#	include <cstdint>
#endif

namespace glm{
namespace detail
{
#	if GLM_HAS_EXTENDED_INTEGER_TYPE
		typedef std::uint64_t						uint64;
		typedef std::int64_t						int64;
#	elif (defined(__STDC_VERSION__) && (__STDC_VERSION__ >= 199901L)) // C99 detected, 64 bit types available
		typedef uint64_t							uint64;
		typedef int64_t								int64;
#	elif GLM_COMPILER & GLM_COMPILER_VC
		typedef unsigned __int64					uint64;
		typedef signed __int64						int64;
#	elif GLM_COMPILER & GLM_COMPILER_GCC
#		pragma GCC diagnostic ignored "-Wlong-long"
		__extension__ typedef unsigned long long	uint64;
		__extension__ typedef signed long long		int64;
#	elif (GLM_COMPILER & GLM_COMPILER_CLANG)
#		pragma clang diagnostic ignored "-Wc++11-long-long"
		typedef unsigned long long					uint64;
		typedef signed long long					int64;
#	else//unknown compiler
		typedef unsigned long long					uint64;
		typedef signed long long					int64;
#	endif
}//namespace detail
}//namespace glm

///////////////////////////////////////////////////////////////////////////////////
// make_unsigned

#if GLM_HAS_MAKE_SIGNED
#	include <type_traits>

namespace glm{
namespace detail
{
	using std::make_unsigned;
}//namespace detail
}//namespace glm

#else

namespace glm{
namespace detail
{
	template<typename genType>
	struct make_unsigned
	{};

	template<>
	struct make_unsigned<char>
	{
		typedef unsigned char type;
	};

	template<>
	struct make_unsigned<signed char>
	{
		typedef unsigned char type;
	};

	template<>
	struct make_unsigned<short>
	{
		typedef unsigned short type;
	};

	template<>
	struct make_unsigned<int>
	{
		typedef unsigned int type;
	};

	template<>
	struct make_unsigned<long>
	{
		typedef unsigned long type;
	};

	template<>
	struct make_unsigned<int64>
	{
		typedef uint64 type;
	};

	template<>
	struct make_unsigned<unsigned char>
	{
		typedef unsigned char type;
	};

	template<>
	struct make_unsigned<unsigned short>
	{
		typedef unsigned short type;
	};

	template<>
	struct make_unsigned<unsigned int>
	{
		typedef unsigned int type;
	};

	template<>
	struct make_unsigned<unsigned long>
	{
		typedef unsigned long type;
	};

	template<>
	struct make_unsigned<uint64>
	{
		typedef uint64 type;
	};
}//namespace detail
}//namespace glm
#endif

///////////////////////////////////////////////////////////////////////////////////
// Only use x, y, z, w as vector type components

#ifdef GLM_FORCE_XYZW_ONLY
#	define GLM_CONFIG_XYZW_ONLY GLM_ENABLE
#else
#	define GLM_CONFIG_XYZW_ONLY GLM_DISABLE
#endif

///////////////////////////////////////////////////////////////////////////////////
// Configure the use of defaulted initialized types

#define GLM_CTOR_INIT_DISABLE		0
#define GLM_CTOR_INITIALIZER_LIST	1
#define GLM_CTOR_INITIALISATION		2

#if defined(GLM_FORCE_CTOR_INIT) && GLM_HAS_INITIALIZER_LISTS
#	define GLM_CONFIG_CTOR_INIT GLM_CTOR_INITIALIZER_LIST
#elif defined(GLM_FORCE_CTOR_INIT) && !GLM_HAS_INITIALIZER_LISTS
#	define GLM_CONFIG_CTOR_INIT GLM_CTOR_INITIALISATION
#else
#	define GLM_CONFIG_CTOR_INIT GLM_CTOR_INIT_DISABLE
#endif

///////////////////////////////////////////////////////////////////////////////////
// Use SIMD instruction sets

#if GLM_HAS_ALIGNOF && (GLM_LANG & GLM_LANG_CXXMS_FLAG) && (GLM_ARCH & GLM_ARCH_SIMD_BIT)
#	define GLM_CONFIG_SIMD GLM_ENABLE
#else
#	define GLM_CONFIG_SIMD GLM_DISABLE
#endif

///////////////////////////////////////////////////////////////////////////////////
// Configure the use of defaulted function

#if GLM_HAS_DEFAULTED_FUNCTIONS && GLM_CONFIG_CTOR_INIT == GLM_CTOR_INIT_DISABLE
#	define GLM_CONFIG_DEFAULTED_FUNCTIONS GLM_ENABLE
#	define GLM_DEFAULT = default
#else
#	define GLM_CONFIG_DEFAULTED_FUNCTIONS GLM_DISABLE
#	define GLM_DEFAULT
#endif

///////////////////////////////////////////////////////////////////////////////////
// Configure the use of aligned gentypes

#ifdef GLM_FORCE_ALIGNED // Legacy define
#	define GLM_FORCE_DEFAULT_ALIGNED_GENTYPES
#endif

#ifdef GLM_FORCE_DEFAULT_ALIGNED_GENTYPES
#	define GLM_FORCE_ALIGNED_GENTYPES
#endif

#if GLM_HAS_ALIGNOF && (GLM_LANG & GLM_LANG_CXXMS_FLAG) && (defined(GLM_FORCE_ALIGNED_GENTYPES) || (GLM_CONFIG_SIMD == GLM_ENABLE))
#	define GLM_CONFIG_ALIGNED_GENTYPES GLM_ENABLE
#else
#	define GLM_CONFIG_ALIGNED_GENTYPES GLM_DISABLE
#endif

///////////////////////////////////////////////////////////////////////////////////
// Configure the use of anonymous structure as implementation detail

#if ((GLM_CONFIG_SIMD == GLM_ENABLE) || (GLM_CONFIG_SWIZZLE == GLM_SWIZZLE_OPERATOR) || (GLM_CONFIG_ALIGNED_GENTYPES == GLM_ENABLE))
#	define GLM_CONFIG_ANONYMOUS_STRUCT GLM_ENABLE
#else
#	define GLM_CONFIG_ANONYMOUS_STRUCT GLM_DISABLE
#endif

///////////////////////////////////////////////////////////////////////////////////
// Silent warnings

#ifdef GLM_FORCE_SILENT_WARNINGS
#	define GLM_SILENT_WARNINGS GLM_ENABLE
#else
#	define GLM_SILENT_WARNINGS GLM_DISABLE
#endif

///////////////////////////////////////////////////////////////////////////////////
// Precision

#define GLM_HIGHP		1
#define GLM_MEDIUMP		2
#define GLM_LOWP		3

#if defined(GLM_FORCE_PRECISION_HIGHP_BOOL) || defined(GLM_PRECISION_HIGHP_BOOL)
#	define GLM_CONFIG_PRECISION_BOOL		GLM_HIGHP
#elif defined(GLM_FORCE_PRECISION_MEDIUMP_BOOL) || defined(GLM_PRECISION_MEDIUMP_BOOL)
#	define GLM_CONFIG_PRECISION_BOOL		GLM_MEDIUMP
#elif defined(GLM_FORCE_PRECISION_LOWP_BOOL) || defined(GLM_PRECISION_LOWP_BOOL)
#	define GLM_CONFIG_PRECISION_BOOL		GLM_LOWP
#else
#	define GLM_CONFIG_PRECISION_BOOL		GLM_HIGHP
#endif

#if defined(GLM_FORCE_PRECISION_HIGHP_INT) || defined(GLM_PRECISION_HIGHP_INT)
#	define GLM_CONFIG_PRECISION_INT			GLM_HIGHP
#elif defined(GLM_FORCE_PRECISION_MEDIUMP_INT) || defined(GLM_PRECISION_MEDIUMP_INT)
#	define GLM_CONFIG_PRECISION_INT			GLM_MEDIUMP
#elif defined(GLM_FORCE_PRECISION_LOWP_INT) || defined(GLM_PRECISION_LOWP_INT)
#	define GLM_CONFIG_PRECISION_INT			GLM_LOWP
#else
#	define GLM_CONFIG_PRECISION_INT			GLM_HIGHP
#endif

#if defined(GLM_FORCE_PRECISION_HIGHP_UINT) || defined(GLM_PRECISION_HIGHP_UINT)
#	define GLM_CONFIG_PRECISION_UINT		GLM_HIGHP
#elif defined(GLM_FORCE_PRECISION_MEDIUMP_UINT) || defined(GLM_PRECISION_MEDIUMP_UINT)
#	define GLM_CONFIG_PRECISION_UINT		GLM_MEDIUMP
#elif defined(GLM_FORCE_PRECISION_LOWP_UINT) || defined(GLM_PRECISION_LOWP_UINT)
#	define GLM_CONFIG_PRECISION_UINT		GLM_LOWP
#else
#	define GLM_CONFIG_PRECISION_UINT		GLM_HIGHP
#endif

#if defined(GLM_FORCE_PRECISION_HIGHP_FLOAT) || defined(GLM_PRECISION_HIGHP_FLOAT)
#	define GLM_CONFIG_PRECISION_FLOAT		GLM_HIGHP
#elif defined(GLM_FORCE_PRECISION_MEDIUMP_FLOAT) || defined(GLM_PRECISION_MEDIUMP_FLOAT)
#	define GLM_CONFIG_PRECISION_FLOAT		GLM_MEDIUMP
#elif defined(GLM_FORCE_PRECISION_LOWP_FLOAT) || defined(GLM_PRECISION_LOWP_FLOAT)
#	define GLM_CONFIG_PRECISION_FLOAT		GLM_LOWP
#else
#	define GLM_CONFIG_PRECISION_FLOAT		GLM_HIGHP
#endif

#if defined(GLM_FORCE_PRECISION_HIGHP_DOUBLE) || defined(GLM_PRECISION_HIGHP_DOUBLE)
#	define GLM_CONFIG_PRECISION_DOUBLE		GLM_HIGHP
#elif defined(GLM_FORCE_PRECISION_MEDIUMP_DOUBLE) || defined(GLM_PRECISION_MEDIUMP_DOUBLE)
#	define GLM_CONFIG_PRECISION_DOUBLE		GLM_MEDIUMP
#elif defined(GLM_FORCE_PRECISION_LOWP_DOUBLE) || defined(GLM_PRECISION_LOWP_DOUBLE)
#	define GLM_CONFIG_PRECISION_DOUBLE		GLM_LOWP
#else
#	define GLM_CONFIG_PRECISION_DOUBLE		GLM_HIGHP
#endif

///////////////////////////////////////////////////////////////////////////////////
// Check inclusions of different versions of GLM

#elif ((GLM_SETUP_INCLUDED != GLM_VERSION) && !defined(GLM_FORCE_IGNORE_VERSION))
#	error "GLM error: A different version of GLM is already included. Define GLM_FORCE_IGNORE_VERSION before including GLM headers to ignore this error."
#elif GLM_SETUP_INCLUDED == GLM_VERSION

///////////////////////////////////////////////////////////////////////////////////
// Messages

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_MESSAGE_DISPLAYED)
#	define GLM_MESSAGE_DISPLAYED
#		define GLM_STR_HELPER(x) #x
#		define GLM_STR(x) GLM_STR_HELPER(x)

	// Report GLM version
#		pragma message (GLM_STR(GLM_VERSION_MESSAGE))

	// Report C++ language
#	if (GLM_LANG & GLM_LANG_CXX2A_FLAG) && (GLM_LANG & GLM_LANG_EXT)
#		pragma message("GLM: C++ 2A with extensions")
#	elif (GLM_LANG & GLM_LANG_CXX2A_FLAG)
#		pragma message("GLM: C++ 2A")
#	elif (GLM_LANG & GLM_LANG_CXX17_FLAG) && (GLM_LANG & GLM_LANG_EXT)
#		pragma message("GLM: C++ 17 with extensions")
#	elif (GLM_LANG & GLM_LANG_CXX17_FLAG)
#		pragma message("GLM: C++ 17")
#	elif (GLM_LANG & GLM_LANG_CXX14_FLAG) && (GLM_LANG & GLM_LANG_EXT)
#		pragma message("GLM: C++ 14 with extensions")
#	elif (GLM_LANG & GLM_LANG_CXX14_FLAG)
#		pragma message("GLM: C++ 14")
#	elif (GLM_LANG & GLM_LANG_CXX11_FLAG) && (GLM_LANG & GLM_LANG_EXT)
#		pragma message("GLM: C++ 11 with extensions")
#	elif (GLM_LANG & GLM_LANG_CXX11_FLAG)
#		pragma message("GLM: C++ 11")
#	elif (GLM_LANG & GLM_LANG_CXX0X_FLAG) && (GLM_LANG & GLM_LANG_EXT)
#		pragma message("GLM: C++ 0x with extensions")
#	elif (GLM_LANG & GLM_LANG_CXX0X_FLAG)
#		pragma message("GLM: C++ 0x")
#	elif (GLM_LANG & GLM_LANG_CXX03_FLAG) && (GLM_LANG & GLM_LANG_EXT)
#		pragma message("GLM: C++ 03 with extensions")
#	elif (GLM_LANG & GLM_LANG_CXX03_FLAG)
#		pragma message("GLM: C++ 03")
#	elif (GLM_LANG & GLM_LANG_CXX98_FLAG) && (GLM_LANG & GLM_LANG_EXT)
#		pragma message("GLM: C++ 98 with extensions")
#	elif (GLM_LANG & GLM_LANG_CXX98_FLAG)
#		pragma message("GLM: C++ 98")
#	else
#		pragma message("GLM: C++ language undetected")
#	endif//GLM_LANG

	// Report compiler detection
#	if GLM_COMPILER & GLM_COMPILER_CUDA
#		pragma message("GLM: CUDA compiler detected")
#	elif GLM_COMPILER & GLM_COMPILER_VC
#		pragma message("GLM: Visual C++ compiler detected")
#	elif GLM_COMPILER & GLM_COMPILER_CLANG
#		pragma message("GLM: Clang compiler detected")
#	elif GLM_COMPILER & GLM_COMPILER_INTEL
#		pragma message("GLM: Intel Compiler detected")
#	elif GLM_COMPILER & GLM_COMPILER_GCC
#		pragma message("GLM: GCC compiler detected")
#	else
#		pragma message("GLM: Compiler not detected")
#	endif

	// Report build target
#	if (GLM_ARCH & GLM_ARCH_AVX2_BIT) && (GLM_MODEL == GLM_MODEL_64)
#		pragma message("GLM: x86 64 bits with AVX2 instruction set build target")
#	elif (GLM_ARCH & GLM_ARCH_AVX2_BIT) && (GLM_MODEL == GLM_MODEL_32)
#		pragma message("GLM: x86 32 bits with AVX2 instruction set build target")

#	elif (GLM_ARCH & GLM_ARCH_AVX_BIT) && (GLM_MODEL == GLM_MODEL_64)
#		pragma message("GLM: x86 64 bits with AVX instruction set build target")
#	elif (GLM_ARCH & GLM_ARCH_AVX_BIT) && (GLM_MODEL == GLM_MODEL_32)
#		pragma message("GLM: x86 32 bits with AVX instruction set build target")

#	elif (GLM_ARCH & GLM_ARCH_SSE42_BIT) && (GLM_MODEL == GLM_MODEL_64)
#		pragma message("GLM: x86 64 bits with SSE4.2 instruction set build target")
#	elif (GLM_ARCH & GLM_ARCH_SSE42_BIT) && (GLM_MODEL == GLM_MODEL_32)
#		pragma message("GLM: x86 32 bits with SSE4.2 instruction set build target")

#	elif (GLM_ARCH & GLM_ARCH_SSE41_BIT) && (GLM_MODEL == GLM_MODEL_64)
#		pragma message("GLM: x86 64 bits with SSE4.1 instruction set build target")
#	elif (GLM_ARCH & GLM_ARCH_SSE41_BIT) && (GLM_MODEL == GLM_MODEL_32)
#		pragma message("GLM: x86 32 bits with SSE4.1 instruction set build target")

#	elif (GLM_ARCH & GLM_ARCH_SSSE3_BIT) && (GLM_MODEL == GLM_MODEL_64)
#		pragma message("GLM: x86 64 bits with SSSE3 instruction set build target")
#	elif (GLM_ARCH & GLM_ARCH_SSSE3_BIT) && (GLM_MODEL == GLM_MODEL_32)
#		pragma message("GLM: x86 32 bits with SSSE3 instruction set build target")

#	elif (GLM_ARCH & GLM_ARCH_SSE3_BIT) && (GLM_MODEL == GLM_MODEL_64)
#		pragma message("GLM: x86 64 bits with SSE3 instruction set build target")
#	elif (GLM_ARCH & GLM_ARCH_SSE3_BIT) && (GLM_MODEL == GLM_MODEL_32)
#		pragma message("GLM: x86 32 bits with SSE3 instruction set build target")

#	elif (GLM_ARCH & GLM_ARCH_SSE2_BIT) && (GLM_MODEL == GLM_MODEL_64)
#		pragma message("GLM: x86 64 bits with SSE2 instruction set build target")
#	elif (GLM_ARCH & GLM_ARCH_SSE2_BIT) && (GLM_MODEL == GLM_MODEL_32)
#		pragma message("GLM: x86 32 bits with SSE2 instruction set build target")

#	elif (GLM_ARCH & GLM_ARCH_X86_BIT) && (GLM_MODEL == GLM_MODEL_64)
#		pragma message("GLM: x86 64 bits build target")
#	elif (GLM_ARCH & GLM_ARCH_X86_BIT) && (GLM_MODEL == GLM_MODEL_32)
#		pragma message("GLM: x86 32 bits build target")

#	elif (GLM_ARCH & GLM_ARCH_NEON_BIT) && (GLM_MODEL == GLM_MODEL_64)
#		pragma message("GLM: ARM 64 bits with Neon instruction set build target")
#	elif (GLM_ARCH & GLM_ARCH_NEON_BIT) && (GLM_MODEL == GLM_MODEL_32)
#		pragma message("GLM: ARM 32 bits with Neon instruction set build target")

#	elif (GLM_ARCH & GLM_ARCH_ARM_BIT) && (GLM_MODEL == GLM_MODEL_64)
#		pragma message("GLM: ARM 64 bits build target")
#	elif (GLM_ARCH & GLM_ARCH_ARM_BIT) && (GLM_MODEL == GLM_MODEL_32)
#		pragma message("GLM: ARM 32 bits build target")

#	elif (GLM_ARCH & GLM_ARCH_MIPS_BIT) && (GLM_MODEL == GLM_MODEL_64)
#		pragma message("GLM: MIPS 64 bits build target")
#	elif (GLM_ARCH & GLM_ARCH_MIPS_BIT) && (GLM_MODEL == GLM_MODEL_32)
#		pragma message("GLM: MIPS 32 bits build target")

#	elif (GLM_ARCH & GLM_ARCH_PPC_BIT) && (GLM_MODEL == GLM_MODEL_64)
#		pragma message("GLM: PowerPC 64 bits build target")
#	elif (GLM_ARCH & GLM_ARCH_PPC_BIT) && (GLM_MODEL == GLM_MODEL_32)
#		pragma message("GLM: PowerPC 32 bits build target")
#	else
#		pragma message("GLM: Unknown build target")
#	endif//GLM_ARCH

	// Report platform name
#	if(GLM_PLATFORM & GLM_PLATFORM_QNXNTO)
#		pragma message("GLM: QNX platform detected")
//#	elif(GLM_PLATFORM & GLM_PLATFORM_IOS)
//#		pragma message("GLM: iOS platform detected")
#	elif(GLM_PLATFORM & GLM_PLATFORM_APPLE)
#		pragma message("GLM: Apple platform detected")
#	elif(GLM_PLATFORM & GLM_PLATFORM_WINCE)
#		pragma message("GLM: WinCE platform detected")
#	elif(GLM_PLATFORM & GLM_PLATFORM_WINDOWS)
#		pragma message("GLM: Windows platform detected")
#	elif(GLM_PLATFORM & GLM_PLATFORM_CHROME_NACL)
#		pragma message("GLM: Native Client detected")
#	elif(GLM_PLATFORM & GLM_PLATFORM_ANDROID)
#		pragma message("GLM: Android platform detected")
#	elif(GLM_PLATFORM & GLM_PLATFORM_LINUX)
#		pragma message("GLM: Linux platform detected")
#	elif(GLM_PLATFORM & GLM_PLATFORM_UNIX)
#		pragma message("GLM: UNIX platform detected")
#	elif(GLM_PLATFORM & GLM_PLATFORM_UNKNOWN)
#		pragma message("GLM: platform unknown")
#	else
#		pragma message("GLM: platform not detected")
#	endif

	// Report whether only xyzw component are used
#	if defined GLM_FORCE_XYZW_ONLY
#		pragma message("GLM: GLM_FORCE_XYZW_ONLY is defined. Only x, y, z and w component are available in vector type. This define disables swizzle operators and SIMD instruction sets.")
#	endif

	// Report swizzle operator support
#	if GLM_CONFIG_SWIZZLE == GLM_SWIZZLE_OPERATOR
#		pragma message("GLM: GLM_FORCE_SWIZZLE is defined, swizzling operators enabled.")
#	elif GLM_CONFIG_SWIZZLE == GLM_SWIZZLE_FUNCTION
#		pragma message("GLM: GLM_FORCE_SWIZZLE is defined, swizzling functions enabled. Enable compiler C++ language extensions to enable swizzle operators.")
#	else
#		pragma message("GLM: GLM_FORCE_SWIZZLE is undefined. swizzling functions or operators are disabled.")
#	endif

	// Report .length() type
#	if GLM_CONFIG_LENGTH_TYPE == GLM_LENGTH_SIZE_T
#		pragma message("GLM: GLM_FORCE_SIZE_T_LENGTH is defined. .length() returns a glm::length_t, a typedef of std::size_t.")
#	else
#		pragma message("GLM: GLM_FORCE_SIZE_T_LENGTH is undefined. .length() returns a glm::length_t, a typedef of int following GLSL.")
#	endif

#	if GLM_CONFIG_UNRESTRICTED_GENTYPE == GLM_ENABLE
#		pragma message("GLM: GLM_FORCE_UNRESTRICTED_GENTYPE is defined. Removes GLSL restrictions on valid function genTypes.")
#	else
#		pragma message("GLM: GLM_FORCE_UNRESTRICTED_GENTYPE is undefined. Follows strictly GLSL on valid function genTypes.")
#	endif

#	if GLM_SILENT_WARNINGS == GLM_ENABLE
#		pragma message("GLM: GLM_FORCE_SILENT_WARNINGS is defined. Ignores C++ warnings from using C++ language extensions.")
#	else
#		pragma message("GLM: GLM_FORCE_SILENT_WARNINGS is undefined. Shows C++ warnings from using C++ language extensions.")
#	endif

#	ifdef GLM_FORCE_SINGLE_ONLY
#		pragma message("GLM: GLM_FORCE_SINGLE_ONLY is defined. Using only single precision floating-point types.")
#	endif

#	if defined(GLM_FORCE_ALIGNED_GENTYPES) && (GLM_CONFIG_ALIGNED_GENTYPES == GLM_ENABLE)
#		undef GLM_FORCE_ALIGNED_GENTYPES
#		pragma message("GLM: GLM_FORCE_ALIGNED_GENTYPES is defined, allowing aligned types. This prevents the use of C++ constexpr.")
#	elif defined(GLM_FORCE_ALIGNED_GENTYPES) && (GLM_CONFIG_ALIGNED_GENTYPES == GLM_DISABLE)
#		undef GLM_FORCE_ALIGNED_GENTYPES
#		pragma message("GLM: GLM_FORCE_ALIGNED_GENTYPES is defined but is disabled. It requires C++11 and language extensions.")
#	endif

#	if defined(GLM_FORCE_DEFAULT_ALIGNED_GENTYPES)
#		if GLM_CONFIG_ALIGNED_GENTYPES == GLM_DISABLE
#			undef GLM_FORCE_DEFAULT_ALIGNED_GENTYPES
#			pragma message("GLM: GLM_FORCE_DEFAULT_ALIGNED_GENTYPES is defined but is disabled. It requires C++11 and language extensions.")
#		elif GLM_CONFIG_ALIGNED_GENTYPES == GLM_ENABLE
#			pragma message("GLM: GLM_FORCE_DEFAULT_ALIGNED_GENTYPES is defined. All gentypes (e.g. vec3) will be aligned and padded by default.")
#		endif
#	endif

#	if GLM_CONFIG_CLIP_CONTROL & GLM_CLIP_CONTROL_ZO_BIT
#		pragma message("GLM: GLM_FORCE_DEPTH_ZERO_TO_ONE is defined. Using zero to one depth clip space.")
#	else
#		pragma message("GLM: GLM_FORCE_DEPTH_ZERO_TO_ONE is undefined. Using negative one to one depth clip space.")
#	endif

#	if GLM_CONFIG_CLIP_CONTROL & GLM_CLIP_CONTROL_LH_BIT
#		pragma message("GLM: GLM_FORCE_LEFT_HANDED is defined. Using left handed coordinate system.")
#	else
#		pragma message("GLM: GLM_FORCE_LEFT_HANDED is undefined. Using right handed coordinate system.")
#	endif
#endif//GLM_MESSAGES

#endif//GLM_SETUP_INCLUDED


==> figs/from-dave/deps/glm/glm/detail/type_float.hpp <==
#pragma once

#include "setup.hpp"

#if GLM_COMPILER == GLM_COMPILER_VC12
#	pragma warning(push)
#	pragma warning(disable: 4512) // assignment operator could not be generated
#endif

namespace glm{
namespace detail
{
	template <typename T>
	union float_t
	{};

	// https://randomascii.wordpress.com/2012/02/25/comparing-floating-point-numbers-2012-edition/
	template <>
	union float_t<float>
	{
		typedef int int_type;
		typedef float float_type;

		GLM_CONSTEXPR float_t(float_type Num = 0.0f) : f(Num) {}

		GLM_CONSTEXPR float_t& operator=(float_t const& x)
		{
			f = x.f;
			return *this;
		}

		// Portable extraction of components.
		GLM_CONSTEXPR bool negative() const { return i < 0; }
		GLM_CONSTEXPR int_type mantissa() const { return i & ((1 << 23) - 1); }
		GLM_CONSTEXPR int_type exponent() const { return (i >> 23) & ((1 << 8) - 1); }

		int_type i;
		float_type f;
	};

	template <>
	union float_t<double>
	{
		typedef detail::int64 int_type;
		typedef double float_type;

		GLM_CONSTEXPR float_t(float_type Num = static_cast<float_type>(0)) : f(Num) {}

		GLM_CONSTEXPR float_t& operator=(float_t const& x)
		{
			f = x.f;
			return *this;
		}

		// Portable extraction of components.
		GLM_CONSTEXPR bool negative() const { return i < 0; }
		GLM_CONSTEXPR int_type mantissa() const { return i & ((int_type(1) << 52) - 1); }
		GLM_CONSTEXPR int_type exponent() const { return (i >> 52) & ((int_type(1) << 11) - 1); }

		int_type i;
		float_type f;
	};
}//namespace detail
}//namespace glm

#if GLM_COMPILER == GLM_COMPILER_VC12
#	pragma warning(pop)
#endif


==> figs/from-dave/deps/glm/glm/detail/type_half.hpp <==
#pragma once

#include "setup.hpp"

namespace glm{
namespace detail
{
	typedef short hdata;

	GLM_FUNC_DECL float toFloat32(hdata value);
	GLM_FUNC_DECL hdata toFloat16(float const& value);

}//namespace detail
}//namespace glm

#include "type_half.inl"


==> figs/from-dave/deps/glm/glm/detail/type_mat2x2.hpp <==
/// @ref core
/// @file glm/detail/type_mat2x2.hpp

#pragma once

#include "type_vec2.hpp"
#include <limits>
#include <cstddef>

namespace glm
{
	template<typename T, qualifier Q>
	struct mat<2, 2, T, Q>
	{
		typedef vec<2, T, Q> col_type;
		typedef vec<2, T, Q> row_type;
		typedef mat<2, 2, T, Q> type;
		typedef mat<2, 2, T, Q> transpose_type;
		typedef T value_type;

	private:
		col_type value[2];

	public:
		// -- Accesses --

		typedef length_t length_type;
		GLM_FUNC_DECL static GLM_CONSTEXPR length_type length() { return 2; }

		GLM_FUNC_DECL col_type & operator[](length_type i);
		GLM_FUNC_DECL GLM_CONSTEXPR col_type const& operator[](length_type i) const;

		// -- Constructors --

		GLM_FUNC_DECL GLM_CONSTEXPR mat() GLM_DEFAULT;
		template<qualifier P>
		GLM_FUNC_DECL GLM_CONSTEXPR mat(mat<2, 2, T, P> const& m);

		GLM_FUNC_DECL explicit GLM_CONSTEXPR mat(T scalar);
		GLM_FUNC_DECL GLM_CONSTEXPR mat(
			T const& x1, T const& y1,
			T const& x2, T const& y2);
		GLM_FUNC_DECL GLM_CONSTEXPR mat(
			col_type const& v1,
			col_type const& v2);

		// -- Conversions --

		template<typename U, typename V, typename M, typename N>
		GLM_FUNC_DECL GLM_CONSTEXPR mat(
			U const& x1, V const& y1,
			M const& x2, N const& y2);

		template<typename U, typename V>
		GLM_FUNC_DECL GLM_CONSTEXPR mat(
			vec<2, U, Q> const& v1,
			vec<2, V, Q> const& v2);

		// -- Matrix conversions --

		template<typename U, qualifier P>
		GLM_FUNC_DECL GLM_EXPLICIT GLM_CONSTEXPR mat(mat<2, 2, U, P> const& m);

		GLM_FUNC_DECL GLM_EXPLICIT GLM_CONSTEXPR mat(mat<3, 3, T, Q> const& x);
		GLM_FUNC_DECL GLM_EXPLICIT GLM_CONSTEXPR mat(mat<4, 4, T, Q> const& x);
		GLM_FUNC_DECL GLM_EXPLICIT GLM_CONSTEXPR mat(mat<2, 3, T, Q> const& x);
		GLM_FUNC_DECL GLM_EXPLICIT GLM_CONSTEXPR mat(mat<3, 2, T, Q> const& x);
		GLM_FUNC_DECL GLM_EXPLICIT GLM_CONSTEXPR mat(mat<2, 4, T, Q> const& x);
		GLM_FUNC_DECL GLM_EXPLICIT GLM_CONSTEXPR mat(mat<4, 2, T, Q> const& x);
		GLM_FUNC_DECL GLM_EXPLICIT GLM_CONSTEXPR mat(mat<3, 4, T, Q> const& x);
		GLM_FUNC_DECL GLM_EXPLICIT GLM_CONSTEXPR mat(mat<4, 3, T, Q> const& x);

		// -- Unary arithmetic operators --

		template<typename U>
		GLM_FUNC_DECL mat<2, 2, T, Q> & operator=(mat<2, 2, U, Q> const& m);
		template<typename U>
		GLM_FUNC_DECL mat<2, 2, T, Q> & operator+=(U s);
		template<typename U>
		GLM_FUNC_DECL mat<2, 2, T, Q> & operator+=(mat<2, 2, U, Q> const& m);
		template<typename U>
		GLM_FUNC_DECL mat<2, 2, T, Q> & operator-=(U s);
		template<typename U>
		GLM_FUNC_DECL mat<2, 2, T, Q> & operator-=(mat<2, 2, U, Q> const& m);
		template<typename U>
		GLM_FUNC_DECL mat<2, 2, T, Q> & operator*=(U s);
		template<typename U>
		GLM_FUNC_DECL mat<2, 2, T, Q> & operator*=(mat<2, 2, U, Q> const& m);
		template<typename U>
		GLM_FUNC_DECL mat<2, 2, T, Q> & operator/=(U s);
		template<typename U>
		GLM_FUNC_DECL mat<2, 2, T, Q> & operator/=(mat<2, 2, U, Q> const& m);

		// -- Increment and decrement operators --

		GLM_FUNC_DECL mat<2, 2, T, Q> & operator++ ();
		GLM_FUNC_DECL mat<2, 2, T, Q> & operator-- ();
		GLM_FUNC_DECL mat<2, 2, T, Q> operator++(int);
		GLM_FUNC_DECL mat<2, 2, T, Q> operator--(int);
	};

	// -- Unary operators --

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<2, 2, T, Q> operator+(mat<2, 2, T, Q> const& m);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<2, 2, T, Q> operator-(mat<2, 2, T, Q> const& m);

	// -- Binary operators --

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<2, 2, T, Q> operator+(mat<2, 2, T, Q> const& m, T scalar);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<2, 2, T, Q> operator+(T scalar, mat<2, 2, T, Q> const& m);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<2, 2, T, Q> operator+(mat<2, 2, T, Q> const& m1, mat<2, 2, T, Q> const& m2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<2, 2, T, Q> operator-(mat<2, 2, T, Q> const& m, T scalar);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<2, 2, T, Q> operator-(T scalar, mat<2, 2, T, Q> const& m);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<2, 2, T, Q> operator-(mat<2, 2, T, Q> const& m1, mat<2, 2, T, Q> const& m2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<2, 2, T, Q> operator*(mat<2, 2, T, Q> const& m, T scalar);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<2, 2, T, Q> operator*(T scalar, mat<2, 2, T, Q> const& m);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL typename mat<2, 2, T, Q>::col_type operator*(mat<2, 2, T, Q> const& m, typename mat<2, 2, T, Q>::row_type const& v);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL typename mat<2, 2, T, Q>::row_type operator*(typename mat<2, 2, T, Q>::col_type const& v, mat<2, 2, T, Q> const& m);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<2, 2, T, Q> operator*(mat<2, 2, T, Q> const& m1, mat<2, 2, T, Q> const& m2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<3, 2, T, Q> operator*(mat<2, 2, T, Q> const& m1, mat<3, 2, T, Q> const& m2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<4, 2, T, Q> operator*(mat<2, 2, T, Q> const& m1, mat<4, 2, T, Q> const& m2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<2, 2, T, Q> operator/(mat<2, 2, T, Q> const& m, T scalar);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<2, 2, T, Q> operator/(T scalar, mat<2, 2, T, Q> const& m);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL typename mat<2, 2, T, Q>::col_type operator/(mat<2, 2, T, Q> const& m, typename mat<2, 2, T, Q>::row_type const& v);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL typename mat<2, 2, T, Q>::row_type operator/(typename mat<2, 2, T, Q>::col_type const& v, mat<2, 2, T, Q> const& m);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<2, 2, T, Q> operator/(mat<2, 2, T, Q> const& m1, mat<2, 2, T, Q> const& m2);

	// -- Boolean operators --

	template<typename T, qualifier Q>
	GLM_FUNC_DECL bool operator==(mat<2, 2, T, Q> const& m1, mat<2, 2, T, Q> const& m2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL bool operator!=(mat<2, 2, T, Q> const& m1, mat<2, 2, T, Q> const& m2);
} //namespace glm

#ifndef GLM_EXTERNAL_TEMPLATE
#include "type_mat2x2.inl"
#endif


==> figs/from-dave/deps/glm/glm/detail/type_mat2x3.hpp <==
/// @ref core
/// @file glm/detail/type_mat2x3.hpp

#pragma once

#include "type_vec2.hpp"
#include "type_vec3.hpp"
#include <limits>
#include <cstddef>

namespace glm
{
	template<typename T, qualifier Q>
	struct mat<2, 3, T, Q>
	{
		typedef vec<3, T, Q> col_type;
		typedef vec<2, T, Q> row_type;
		typedef mat<2, 3, T, Q> type;
		typedef mat<3, 2, T, Q> transpose_type;
		typedef T value_type;

	private:
		col_type value[2];

	public:
		// -- Accesses --

		typedef length_t length_type;
		GLM_FUNC_DECL static GLM_CONSTEXPR length_type length() { return 2; }

		GLM_FUNC_DECL col_type & operator[](length_type i);
		GLM_FUNC_DECL GLM_CONSTEXPR col_type const& operator[](length_type i) const;

		// -- Constructors --

		GLM_FUNC_DECL GLM_CONSTEXPR mat() GLM_DEFAULT;
		template<qualifier P>
		GLM_FUNC_DECL GLM_CONSTEXPR mat(mat<2, 3, T, P> const& m);

		GLM_FUNC_DECL explicit GLM_CONSTEXPR mat(T scalar);
		GLM_FUNC_DECL GLM_CONSTEXPR mat(
			T x0, T y0, T z0,
			T x1, T y1, T z1);
		GLM_FUNC_DECL GLM_CONSTEXPR mat(
			col_type const& v0,
			col_type const& v1);

		// -- Conversions --

		template<typename X1, typename Y1, typename Z1, typename X2, typename Y2, typename Z2>
		GLM_FUNC_DECL GLM_CONSTEXPR mat(
			X1 x1, Y1 y1, Z1 z1,
			X2 x2, Y2 y2, Z2 z2);

		template<typename U, typename V>
		GLM_FUNC_DECL GLM_CONSTEXPR mat(
			vec<3, U, Q> const& v1,
			vec<3, V, Q> const& v2);

		// -- Matrix conversions --

		template<typename U, qualifier P>
		GLM_FUNC_DECL GLM_EXPLICIT GLM_CONSTEXPR mat(mat<2, 3, U, P> const& m);

		GLM_FUNC_DECL GLM_EXPLICIT GLM_CONSTEXPR mat(mat<2, 2, T, Q> const& x);
		GLM_FUNC_DECL GLM_EXPLICIT GLM_CONSTEXPR mat(mat<3, 3, T, Q> const& x);
		GLM_FUNC_DECL GLM_EXPLICIT GLM_CONSTEXPR mat(mat<4, 4, T, Q> const& x);
		GLM_FUNC_DECL GLM_EXPLICIT GLM_CONSTEXPR mat(mat<2, 4, T, Q> const& x);
		GLM_FUNC_DECL GLM_EXPLICIT GLM_CONSTEXPR mat(mat<3, 2, T, Q> const& x);
		GLM_FUNC_DECL GLM_EXPLICIT GLM_CONSTEXPR mat(mat<3, 4, T, Q> const& x);
		GLM_FUNC_DECL GLM_EXPLICIT GLM_CONSTEXPR mat(mat<4, 2, T, Q> const& x);
		GLM_FUNC_DECL GLM_EXPLICIT GLM_CONSTEXPR mat(mat<4, 3, T, Q> const& x);

		// -- Unary arithmetic operators --

		template<typename U>
		GLM_FUNC_DECL mat<2, 3, T, Q> & operator=(mat<2, 3, U, Q> const& m);
		template<typename U>
		GLM_FUNC_DECL mat<2, 3, T, Q> & operator+=(U s);
		template<typename U>
		GLM_FUNC_DECL mat<2, 3, T, Q> & operator+=(mat<2, 3, U, Q> const& m);
		template<typename U>
		GLM_FUNC_DECL mat<2, 3, T, Q> & operator-=(U s);
		template<typename U>
		GLM_FUNC_DECL mat<2, 3, T, Q> & operator-=(mat<2, 3, U, Q> const& m);
		template<typename U>
		GLM_FUNC_DECL mat<2, 3, T, Q> & operator*=(U s);
		template<typename U>
		GLM_FUNC_DECL mat<2, 3, T, Q> & operator/=(U s);

		// -- Increment and decrement operators --

		GLM_FUNC_DECL mat<2, 3, T, Q> & operator++ ();
		GLM_FUNC_DECL mat<2, 3, T, Q> & operator-- ();
		GLM_FUNC_DECL mat<2, 3, T, Q> operator++(int);
		GLM_FUNC_DECL mat<2, 3, T, Q> operator--(int);
	};

	// -- Unary operators --

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<2, 3, T, Q> operator+(mat<2, 3, T, Q> const& m);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<2, 3, T, Q> operator-(mat<2, 3, T, Q> const& m);

	// -- Binary operators --

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<2, 3, T, Q> operator+(mat<2, 3, T, Q> const& m, T scalar);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<2, 3, T, Q> operator+(mat<2, 3, T, Q> const& m1, mat<2, 3, T, Q> const& m2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<2, 3, T, Q> operator-(mat<2, 3, T, Q> const& m, T scalar);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<2, 3, T, Q> operator-(mat<2, 3, T, Q> const& m1, mat<2, 3, T, Q> const& m2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<2, 3, T, Q> operator*(mat<2, 3, T, Q> const& m, T scalar);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<2, 3, T, Q> operator*(T scalar, mat<2, 3, T, Q> const& m);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL typename mat<2, 3, T, Q>::col_type operator*(mat<2, 3, T, Q> const& m, typename mat<2, 3, T, Q>::row_type const& v);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL typename mat<2, 3, T, Q>::row_type operator*(typename mat<2, 3, T, Q>::col_type const& v, mat<2, 3, T, Q> const& m);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<2, 3, T, Q> operator*(mat<2, 3, T, Q> const& m1, mat<2, 2, T, Q> const& m2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<3, 3, T, Q> operator*(mat<2, 3, T, Q> const& m1, mat<3, 2, T, Q> const& m2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<4, 3, T, Q> operator*(mat<2, 3, T, Q> const& m1, mat<4, 2, T, Q> const& m2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<2, 3, T, Q> operator/(mat<2, 3, T, Q> const& m, T scalar);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<2, 3, T, Q> operator/(T scalar, mat<2, 3, T, Q> const& m);

	// -- Boolean operators --

	template<typename T, qualifier Q>
	GLM_FUNC_DECL bool operator==(mat<2, 3, T, Q> const& m1, mat<2, 3, T, Q> const& m2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL bool operator!=(mat<2, 3, T, Q> const& m1, mat<2, 3, T, Q> const& m2);
}//namespace glm

#ifndef GLM_EXTERNAL_TEMPLATE
#include "type_mat2x3.inl"
#endif


==> figs/from-dave/deps/glm/glm/detail/type_mat2x4.hpp <==
/// @ref core
/// @file glm/detail/type_mat2x4.hpp

#pragma once

#include "type_vec2.hpp"
#include "type_vec4.hpp"
#include <limits>
#include <cstddef>

namespace glm
{
	template<typename T, qualifier Q>
	struct mat<2, 4, T, Q>
	{
		typedef vec<4, T, Q> col_type;
		typedef vec<2, T, Q> row_type;
		typedef mat<2, 4, T, Q> type;
		typedef mat<4, 2, T, Q> transpose_type;
		typedef T value_type;

	private:
		col_type value[2];

	public:
		// -- Accesses --

		typedef length_t length_type;
		GLM_FUNC_DECL static GLM_CONSTEXPR length_type length() { return 2; }

		GLM_FUNC_DECL col_type & operator[](length_type i);
		GLM_FUNC_DECL GLM_CONSTEXPR col_type const& operator[](length_type i) const;

		// -- Constructors --

		GLM_FUNC_DECL GLM_CONSTEXPR mat() GLM_DEFAULT;
		template<qualifier P>
		GLM_FUNC_DECL GLM_CONSTEXPR mat(mat<2, 4, T, P> const& m);

		GLM_FUNC_DECL explicit GLM_CONSTEXPR mat(T scalar);
		GLM_FUNC_DECL GLM_CONSTEXPR mat(
			T x0, T y0, T z0, T w0,
			T x1, T y1, T z1, T w1);
		GLM_FUNC_DECL GLM_CONSTEXPR mat(
			col_type const& v0,
			col_type const& v1);

		// -- Conversions --

		template<
			typename X1, typename Y1, typename Z1, typename W1,
			typename X2, typename Y2, typename Z2, typename W2>
		GLM_FUNC_DECL GLM_CONSTEXPR mat(
			X1 x1, Y1 y1, Z1 z1, W1 w1,
			X2 x2, Y2 y2, Z2 z2, W2 w2);

		template<typename U, typename V>
		GLM_FUNC_DECL GLM_CONSTEXPR mat(
			vec<4, U, Q> const& v1,
			vec<4, V, Q> const& v2);

		// -- Matrix conversions --

		template<typename U, qualifier P>
		GLM_FUNC_DECL GLM_EXPLICIT GLM_CONSTEXPR mat(mat<2, 4, U, P> const& m);

		GLM_FUNC_DECL GLM_EXPLICIT GLM_CONSTEXPR mat(mat<2, 2, T, Q> const& x);
		GLM_FUNC_DECL GLM_EXPLICIT GLM_CONSTEXPR mat(mat<3, 3, T, Q> const& x);
		GLM_FUNC_DECL GLM_EXPLICIT GLM_CONSTEXPR mat(mat<4, 4, T, Q> const& x);
		GLM_FUNC_DECL GLM_EXPLICIT GLM_CONSTEXPR mat(mat<2, 3, T, Q> const& x);
		GLM_FUNC_DECL GLM_EXPLICIT GLM_CONSTEXPR mat(mat<3, 2, T, Q> const& x);
		GLM_FUNC_DECL GLM_EXPLICIT GLM_CONSTEXPR mat(mat<3, 4, T, Q> const& x);
		GLM_FUNC_DECL GLM_EXPLICIT GLM_CONSTEXPR mat(mat<4, 2, T, Q> const& x);
		GLM_FUNC_DECL GLM_EXPLICIT GLM_CONSTEXPR mat(mat<4, 3, T, Q> const& x);

		// -- Unary arithmetic operators --

		template<typename U>
		GLM_FUNC_DECL mat<2, 4, T, Q> & operator=(mat<2, 4, U, Q> const& m);
		template<typename U>
		GLM_FUNC_DECL mat<2, 4, T, Q> & operator+=(U s);
		template<typename U>
		GLM_FUNC_DECL mat<2, 4, T, Q> & operator+=(mat<2, 4, U, Q> const& m);
		template<typename U>
		GLM_FUNC_DECL mat<2, 4, T, Q> & operator-=(U s);
		template<typename U>
		GLM_FUNC_DECL mat<2, 4, T, Q> & operator-=(mat<2, 4, U, Q> const& m);
		template<typename U>
		GLM_FUNC_DECL mat<2, 4, T, Q> & operator*=(U s);
		template<typename U>
		GLM_FUNC_DECL mat<2, 4, T, Q> & operator/=(U s);

		// -- Increment and decrement operators --

		GLM_FUNC_DECL mat<2, 4, T, Q> & operator++ ();
		GLM_FUNC_DECL mat<2, 4, T, Q> & operator-- ();
		GLM_FUNC_DECL mat<2, 4, T, Q> operator++(int);
		GLM_FUNC_DECL mat<2, 4, T, Q> operator--(int);
	};

	// -- Unary operators --

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<2, 4, T, Q> operator+(mat<2, 4, T, Q> const& m);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<2, 4, T, Q> operator-(mat<2, 4, T, Q> const& m);

	// -- Binary operators --

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<2, 4, T, Q> operator+(mat<2, 4, T, Q> const& m, T scalar);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<2, 4, T, Q> operator+(mat<2, 4, T, Q> const& m1, mat<2, 4, T, Q> const& m2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<2, 4, T, Q> operator-(mat<2, 4, T, Q> const& m, T scalar);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<2, 4, T, Q> operator-(mat<2, 4, T, Q> const& m1, mat<2, 4, T, Q> const& m2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<2, 4, T, Q> operator*(mat<2, 4, T, Q> const& m, T scalar);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<2, 4, T, Q> operator*(T scalar, mat<2, 4, T, Q> const& m);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL typename mat<2, 4, T, Q>::col_type operator*(mat<2, 4, T, Q> const& m, typename mat<2, 4, T, Q>::row_type const& v);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL typename mat<2, 4, T, Q>::row_type operator*(typename mat<2, 4, T, Q>::col_type const& v, mat<2, 4, T, Q> const& m);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<4, 4, T, Q> operator*(mat<2, 4, T, Q> const& m1, mat<4, 2, T, Q> const& m2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<2, 4, T, Q> operator*(mat<2, 4, T, Q> const& m1, mat<2, 2, T, Q> const& m2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<3, 4, T, Q> operator*(mat<2, 4, T, Q> const& m1, mat<3, 2, T, Q> const& m2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<2, 4, T, Q> operator/(mat<2, 4, T, Q> const& m, T scalar);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<2, 4, T, Q> operator/(T scalar, mat<2, 4, T, Q> const& m);

	// -- Boolean operators --

	template<typename T, qualifier Q>
	GLM_FUNC_DECL bool operator==(mat<2, 4, T, Q> const& m1, mat<2, 4, T, Q> const& m2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL bool operator!=(mat<2, 4, T, Q> const& m1, mat<2, 4, T, Q> const& m2);
}//namespace glm

#ifndef GLM_EXTERNAL_TEMPLATE
#include "type_mat2x4.inl"
#endif


==> figs/from-dave/deps/glm/glm/detail/type_mat3x2.hpp <==
/// @ref core
/// @file glm/detail/type_mat3x2.hpp

#pragma once

#include "type_vec2.hpp"
#include "type_vec3.hpp"
#include <limits>
#include <cstddef>

namespace glm
{
	template<typename T, qualifier Q>
	struct mat<3, 2, T, Q>
	{
		typedef vec<2, T, Q> col_type;
		typedef vec<3, T, Q> row_type;
		typedef mat<3, 2, T, Q> type;
		typedef mat<2, 3, T, Q> transpose_type;
		typedef T value_type;

	private:
		col_type value[3];

	public:
		// -- Accesses --

		typedef length_t length_type;
		GLM_FUNC_DECL static GLM_CONSTEXPR length_type length() { return 3; }

		GLM_FUNC_DECL col_type & operator[](length_type i);
		GLM_FUNC_DECL GLM_CONSTEXPR col_type const& operator[](length_type i) const;

		// -- Constructors --

		GLM_FUNC_DECL GLM_CONSTEXPR mat() GLM_DEFAULT;
		template<qualifier P>
		GLM_FUNC_DECL GLM_CONSTEXPR mat(mat<3, 2, T, P> const& m);

		GLM_FUNC_DECL explicit GLM_CONSTEXPR mat(T scalar);
		GLM_FUNC_DECL GLM_CONSTEXPR mat(
			T x0, T y0,
			T x1, T y1,
			T x2, T y2);
		GLM_FUNC_DECL GLM_CONSTEXPR mat(
			col_type const& v0,
			col_type const& v1,
			col_type const& v2);

		// -- Conversions --

		template<
			typename X1, typename Y1,
			typename X2, typename Y2,
			typename X3, typename Y3>
		GLM_FUNC_DECL GLM_CONSTEXPR mat(
			X1 x1, Y1 y1,
			X2 x2, Y2 y2,
			X3 x3, Y3 y3);

		template<typename V1, typename V2, typename V3>
		GLM_FUNC_DECL GLM_CONSTEXPR mat(
			vec<2, V1, Q> const& v1,
			vec<2, V2, Q> const& v2,
			vec<2, V3, Q> const& v3);

		// -- Matrix conversions --

		template<typename U, qualifier P>
		GLM_FUNC_DECL GLM_EXPLICIT GLM_CONSTEXPR mat(mat<3, 2, U, P> const& m);

		GLM_FUNC_DECL GLM_EXPLICIT GLM_CONSTEXPR mat(mat<2, 2, T, Q> const& x);
		GLM_FUNC_DECL GLM_EXPLICIT GLM_CONSTEXPR mat(mat<3, 3, T, Q> const& x);
		GLM_FUNC_DECL GLM_EXPLICIT GLM_CONSTEXPR mat(mat<4, 4, T, Q> const& x);
		GLM_FUNC_DECL GLM_EXPLICIT GLM_CONSTEXPR mat(mat<2, 3, T, Q> const& x);
		GLM_FUNC_DECL GLM_EXPLICIT GLM_CONSTEXPR mat(mat<2, 4, T, Q> const& x);
		GLM_FUNC_DECL GLM_EXPLICIT GLM_CONSTEXPR mat(mat<3, 4, T, Q> const& x);
		GLM_FUNC_DECL GLM_EXPLICIT GLM_CONSTEXPR mat(mat<4, 2, T, Q> const& x);
		GLM_FUNC_DECL GLM_EXPLICIT GLM_CONSTEXPR mat(mat<4, 3, T, Q> const& x);

		// -- Unary arithmetic operators --

		template<typename U>
		GLM_FUNC_DECL mat<3, 2, T, Q> & operator=(mat<3, 2, U, Q> const& m);
		template<typename U>
		GLM_FUNC_DECL mat<3, 2, T, Q> & operator+=(U s);
		template<typename U>
		GLM_FUNC_DECL mat<3, 2, T, Q> & operator+=(mat<3, 2, U, Q> const& m);
		template<typename U>
		GLM_FUNC_DECL mat<3, 2, T, Q> & operator-=(U s);
		template<typename U>
		GLM_FUNC_DECL mat<3, 2, T, Q> & operator-=(mat<3, 2, U, Q> const& m);
		template<typename U>
		GLM_FUNC_DECL mat<3, 2, T, Q> & operator*=(U s);
		template<typename U>
		GLM_FUNC_DECL mat<3, 2, T, Q> & operator/=(U s);

		// -- Increment and decrement operators --

		GLM_FUNC_DECL mat<3, 2, T, Q> & operator++ ();
		GLM_FUNC_DECL mat<3, 2, T, Q> & operator-- ();
		GLM_FUNC_DECL mat<3, 2, T, Q> operator++(int);
		GLM_FUNC_DECL mat<3, 2, T, Q> operator--(int);
	};

	// -- Unary operators --

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<3, 2, T, Q> operator+(mat<3, 2, T, Q> const& m);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<3, 2, T, Q> operator-(mat<3, 2, T, Q> const& m);

	// -- Binary operators --

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<3, 2, T, Q> operator+(mat<3, 2, T, Q> const& m, T scalar);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<3, 2, T, Q> operator+(mat<3, 2, T, Q> const& m1, mat<3, 2, T, Q> const& m2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<3, 2, T, Q> operator-(mat<3, 2, T, Q> const& m, T scalar);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<3, 2, T, Q> operator-(mat<3, 2, T, Q> const& m1, mat<3, 2, T, Q> const& m2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<3, 2, T, Q> operator*(mat<3, 2, T, Q> const& m, T scalar);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<3, 2, T, Q> operator*(T scalar, mat<3, 2, T, Q> const& m);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL typename mat<3, 2, T, Q>::col_type operator*(mat<3, 2, T, Q> const& m, typename mat<3, 2, T, Q>::row_type const& v);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL typename mat<3, 2, T, Q>::row_type operator*(typename mat<3, 2, T, Q>::col_type const& v, mat<3, 2, T, Q> const& m);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<2, 2, T, Q> operator*(mat<3, 2, T, Q> const& m1, mat<2, 3, T, Q> const& m2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<3, 2, T, Q> operator*(mat<3, 2, T, Q> const& m1, mat<3, 3, T, Q> const& m2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<4, 2, T, Q> operator*(mat<3, 2, T, Q> const& m1, mat<4, 3, T, Q> const& m2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<3, 2, T, Q> operator/(mat<3, 2, T, Q> const& m, T scalar);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<3, 2, T, Q> operator/(T scalar, mat<3, 2, T, Q> const& m);

	// -- Boolean operators --

	template<typename T, qualifier Q>
	GLM_FUNC_DECL bool operator==(mat<3, 2, T, Q> const& m1, mat<3, 2, T, Q> const& m2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL bool operator!=(mat<3, 2, T, Q> const& m1, mat<3, 2, T, Q> const& m2);

}//namespace glm

#ifndef GLM_EXTERNAL_TEMPLATE
#include "type_mat3x2.inl"
#endif


==> figs/from-dave/deps/glm/glm/detail/type_mat3x3.hpp <==
/// @ref core
/// @file glm/detail/type_mat3x3.hpp

#pragma once

#include "type_vec3.hpp"
#include <limits>
#include <cstddef>

namespace glm
{
	template<typename T, qualifier Q>
	struct mat<3, 3, T, Q>
	{
		typedef vec<3, T, Q> col_type;
		typedef vec<3, T, Q> row_type;
		typedef mat<3, 3, T, Q> type;
		typedef mat<3, 3, T, Q> transpose_type;
		typedef T value_type;

	private:
		col_type value[3];

	public:
		// -- Accesses --

		typedef length_t length_type;
		GLM_FUNC_DECL static GLM_CONSTEXPR length_type length() { return 3; }

		GLM_FUNC_DECL col_type & operator[](length_type i);
		GLM_FUNC_DECL GLM_CONSTEXPR col_type const& operator[](length_type i) const;

		// -- Constructors --

		GLM_FUNC_DECL GLM_CONSTEXPR mat() GLM_DEFAULT;
		template<qualifier P>
		GLM_FUNC_DECL GLM_CONSTEXPR mat(mat<3, 3, T, P> const& m);

		GLM_FUNC_DECL explicit GLM_CONSTEXPR mat(T scalar);
		GLM_FUNC_DECL GLM_CONSTEXPR mat(
			T x0, T y0, T z0,
			T x1, T y1, T z1,
			T x2, T y2, T z2);
		GLM_FUNC_DECL GLM_CONSTEXPR mat(
			col_type const& v0,
			col_type const& v1,
			col_type const& v2);

		// -- Conversions --

		template<
			typename X1, typename Y1, typename Z1,
			typename X2, typename Y2, typename Z2,
			typename X3, typename Y3, typename Z3>
		GLM_FUNC_DECL GLM_CONSTEXPR mat(
			X1 x1, Y1 y1, Z1 z1,
			X2 x2, Y2 y2, Z2 z2,
			X3 x3, Y3 y3, Z3 z3);

		template<typename V1, typename V2, typename V3>
		GLM_FUNC_DECL GLM_CONSTEXPR mat(
			vec<3, V1, Q> const& v1,
			vec<3, V2, Q> const& v2,
			vec<3, V3, Q> const& v3);

		// -- Matrix conversions --

		template<typename U, qualifier P>
		GLM_FUNC_DECL GLM_EXPLICIT GLM_CONSTEXPR mat(mat<3, 3, U, P> const& m);

		GLM_FUNC_DECL GLM_EXPLICIT GLM_CONSTEXPR mat(mat<2, 2, T, Q> const& x);
		GLM_FUNC_DECL GLM_EXPLICIT GLM_CONSTEXPR mat(mat<4, 4, T, Q> const& x);
		GLM_FUNC_DECL GLM_EXPLICIT GLM_CONSTEXPR mat(mat<2, 3, T, Q> const& x);
		GLM_FUNC_DECL GLM_EXPLICIT GLM_CONSTEXPR mat(mat<3, 2, T, Q> const& x);
		GLM_FUNC_DECL GLM_EXPLICIT GLM_CONSTEXPR mat(mat<2, 4, T, Q> const& x);
		GLM_FUNC_DECL GLM_EXPLICIT GLM_CONSTEXPR mat(mat<4, 2, T, Q> const& x);
		GLM_FUNC_DECL GLM_EXPLICIT GLM_CONSTEXPR mat(mat<3, 4, T, Q> const& x);
		GLM_FUNC_DECL GLM_EXPLICIT GLM_CONSTEXPR mat(mat<4, 3, T, Q> const& x);

		// -- Unary arithmetic operators --

		template<typename U>
		GLM_FUNC_DECL mat<3, 3, T, Q> & operator=(mat<3, 3, U, Q> const& m);
		template<typename U>
		GLM_FUNC_DECL mat<3, 3, T, Q> & operator+=(U s);
		template<typename U>
		GLM_FUNC_DECL mat<3, 3, T, Q> & operator+=(mat<3, 3, U, Q> const& m);
		template<typename U>
		GLM_FUNC_DECL mat<3, 3, T, Q> & operator-=(U s);
		template<typename U>
		GLM_FUNC_DECL mat<3, 3, T, Q> & operator-=(mat<3, 3, U, Q> const& m);
		template<typename U>
		GLM_FUNC_DECL mat<3, 3, T, Q> & operator*=(U s);
		template<typename U>
		GLM_FUNC_DECL mat<3, 3, T, Q> & operator*=(mat<3, 3, U, Q> const& m);
		template<typename U>
		GLM_FUNC_DECL mat<3, 3, T, Q> & operator/=(U s);
		template<typename U>
		GLM_FUNC_DECL mat<3, 3, T, Q> & operator/=(mat<3, 3, U, Q> const& m);

		// -- Increment and decrement operators --

		GLM_FUNC_DECL mat<3, 3, T, Q> & operator++();
		GLM_FUNC_DECL mat<3, 3, T, Q> & operator--();
		GLM_FUNC_DECL mat<3, 3, T, Q> operator++(int);
		GLM_FUNC_DECL mat<3, 3, T, Q> operator--(int);
	};

	// -- Unary operators --

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<3, 3, T, Q> operator+(mat<3, 3, T, Q> const& m);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<3, 3, T, Q> operator-(mat<3, 3, T, Q> const& m);

	// -- Binary operators --

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<3, 3, T, Q> operator+(mat<3, 3, T, Q> const& m, T scalar);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<3, 3, T, Q> operator+(T scalar, mat<3, 3, T, Q> const& m);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<3, 3, T, Q> operator+(mat<3, 3, T, Q> const& m1, mat<3, 3, T, Q> const& m2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<3, 3, T, Q> operator-(mat<3, 3, T, Q> const& m, T scalar);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<3, 3, T, Q> operator-(T scalar, mat<3, 3, T, Q> const& m);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<3, 3, T, Q> operator-(mat<3, 3, T, Q> const& m1, mat<3, 3, T, Q> const& m2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<3, 3, T, Q> operator*(mat<3, 3, T, Q> const& m, T scalar);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<3, 3, T, Q> operator*(T scalar, mat<3, 3, T, Q> const& m);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL typename mat<3, 3, T, Q>::col_type operator*(mat<3, 3, T, Q> const& m, typename mat<3, 3, T, Q>::row_type const& v);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL typename mat<3, 3, T, Q>::row_type operator*(typename mat<3, 3, T, Q>::col_type const& v, mat<3, 3, T, Q> const& m);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<3, 3, T, Q> operator*(mat<3, 3, T, Q> const& m1, mat<3, 3, T, Q> const& m2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<2, 3, T, Q> operator*(mat<3, 3, T, Q> const& m1, mat<2, 3, T, Q> const& m2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<4, 3, T, Q> operator*(mat<3, 3, T, Q> const& m1, mat<4, 3, T, Q> const& m2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<3, 3, T, Q> operator/(mat<3, 3, T, Q> const& m, T scalar);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<3, 3, T, Q> operator/(T scalar, mat<3, 3, T, Q> const& m);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL typename mat<3, 3, T, Q>::col_type operator/(mat<3, 3, T, Q> const& m, typename mat<3, 3, T, Q>::row_type const& v);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL typename mat<3, 3, T, Q>::row_type operator/(typename mat<3, 3, T, Q>::col_type const& v, mat<3, 3, T, Q> const& m);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<3, 3, T, Q> operator/(mat<3, 3, T, Q> const& m1, mat<3, 3, T, Q> const& m2);

	// -- Boolean operators --

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR bool operator==(mat<3, 3, T, Q> const& m1, mat<3, 3, T, Q> const& m2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL bool operator!=(mat<3, 3, T, Q> const& m1, mat<3, 3, T, Q> const& m2);
}//namespace glm

#ifndef GLM_EXTERNAL_TEMPLATE
#include "type_mat3x3.inl"
#endif


==> figs/from-dave/deps/glm/glm/detail/type_mat3x4.hpp <==
/// @ref core
/// @file glm/detail/type_mat3x4.hpp

#pragma once

#include "type_vec3.hpp"
#include "type_vec4.hpp"
#include <limits>
#include <cstddef>

namespace glm
{
	template<typename T, qualifier Q>
	struct mat<3, 4, T, Q>
	{
		typedef vec<4, T, Q> col_type;
		typedef vec<3, T, Q> row_type;
		typedef mat<3, 4, T, Q> type;
		typedef mat<4, 3, T, Q> transpose_type;
		typedef T value_type;

	private:
		col_type value[3];

	public:
		// -- Accesses --

		typedef length_t length_type;
		GLM_FUNC_DECL static GLM_CONSTEXPR length_type length() { return 3; }

		GLM_FUNC_DECL col_type & operator[](length_type i);
		GLM_FUNC_DECL GLM_CONSTEXPR col_type const& operator[](length_type i) const;

		// -- Constructors --

		GLM_FUNC_DECL GLM_CONSTEXPR mat() GLM_DEFAULT;
		template<qualifier P>
		GLM_FUNC_DECL GLM_CONSTEXPR mat(mat<3, 4, T, P> const& m);

		GLM_FUNC_DECL explicit GLM_CONSTEXPR mat(T scalar);
		GLM_FUNC_DECL GLM_CONSTEXPR mat(
			T x0, T y0, T z0, T w0,
			T x1, T y1, T z1, T w1,
			T x2, T y2, T z2, T w2);
		GLM_FUNC_DECL GLM_CONSTEXPR mat(
			col_type const& v0,
			col_type const& v1,
			col_type const& v2);

		// -- Conversions --

		template<
			typename X1, typename Y1, typename Z1, typename W1,
			typename X2, typename Y2, typename Z2, typename W2,
			typename X3, typename Y3, typename Z3, typename W3>
		GLM_FUNC_DECL GLM_CONSTEXPR mat(
			X1 x1, Y1 y1, Z1 z1, W1 w1,
			X2 x2, Y2 y2, Z2 z2, W2 w2,
			X3 x3, Y3 y3, Z3 z3, W3 w3);

		template<typename V1, typename V2, typename V3>
		GLM_FUNC_DECL GLM_CONSTEXPR mat(
			vec<4, V1, Q> const& v1,
			vec<4, V2, Q> const& v2,
			vec<4, V3, Q> const& v3);

		// -- Matrix conversions --

		template<typename U, qualifier P>
		GLM_FUNC_DECL GLM_EXPLICIT GLM_CONSTEXPR mat(mat<3, 4, U, P> const& m);

		GLM_FUNC_DECL GLM_EXPLICIT GLM_CONSTEXPR mat(mat<2, 2, T, Q> const& x);
		GLM_FUNC_DECL GLM_EXPLICIT GLM_CONSTEXPR mat(mat<3, 3, T, Q> const& x);
		GLM_FUNC_DECL GLM_EXPLICIT GLM_CONSTEXPR mat(mat<4, 4, T, Q> const& x);
		GLM_FUNC_DECL GLM_EXPLICIT GLM_CONSTEXPR mat(mat<2, 3, T, Q> const& x);
		GLM_FUNC_DECL GLM_EXPLICIT GLM_CONSTEXPR mat(mat<3, 2, T, Q> const& x);
		GLM_FUNC_DECL GLM_EXPLICIT GLM_CONSTEXPR mat(mat<2, 4, T, Q> const& x);
		GLM_FUNC_DECL GLM_EXPLICIT GLM_CONSTEXPR mat(mat<4, 2, T, Q> const& x);
		GLM_FUNC_DECL GLM_EXPLICIT GLM_CONSTEXPR mat(mat<4, 3, T, Q> const& x);

		// -- Unary arithmetic operators --

		template<typename U>
		GLM_FUNC_DECL mat<3, 4, T, Q> & operator=(mat<3, 4, U, Q> const& m);
		template<typename U>
		GLM_FUNC_DECL mat<3, 4, T, Q> & operator+=(U s);
		template<typename U>
		GLM_FUNC_DECL mat<3, 4, T, Q> & operator+=(mat<3, 4, U, Q> const& m);
		template<typename U>
		GLM_FUNC_DECL mat<3, 4, T, Q> & operator-=(U s);
		template<typename U>
		GLM_FUNC_DECL mat<3, 4, T, Q> & operator-=(mat<3, 4, U, Q> const& m);
		template<typename U>
		GLM_FUNC_DECL mat<3, 4, T, Q> & operator*=(U s);
		template<typename U>
		GLM_FUNC_DECL mat<3, 4, T, Q> & operator/=(U s);

		// -- Increment and decrement operators --

		GLM_FUNC_DECL mat<3, 4, T, Q> & operator++();
		GLM_FUNC_DECL mat<3, 4, T, Q> & operator--();
		GLM_FUNC_DECL mat<3, 4, T, Q> operator++(int);
		GLM_FUNC_DECL mat<3, 4, T, Q> operator--(int);
	};

	// -- Unary operators --

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<3, 4, T, Q> operator+(mat<3, 4, T, Q> const& m);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<3, 4, T, Q> operator-(mat<3, 4, T, Q> const& m);

	// -- Binary operators --

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<3, 4, T, Q> operator+(mat<3, 4, T, Q> const& m, T scalar);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<3, 4, T, Q> operator+(mat<3, 4, T, Q> const& m1, mat<3, 4, T, Q> const& m2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<3, 4, T, Q> operator-(mat<3, 4, T, Q> const& m, T scalar);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<3, 4, T, Q> operator-(mat<3, 4, T, Q> const& m1, mat<3, 4, T, Q> const& m2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<3, 4, T, Q> operator*(mat<3, 4, T, Q> const& m, T scalar);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<3, 4, T, Q> operator*(T scalar, mat<3, 4, T, Q> const& m);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL typename mat<3, 4, T, Q>::col_type operator*(mat<3, 4, T, Q> const& m, typename mat<3, 4, T, Q>::row_type const& v);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL typename mat<3, 4, T, Q>::row_type operator*(typename mat<3, 4, T, Q>::col_type const& v, mat<3, 4, T, Q> const& m);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<4, 4, T, Q> operator*(mat<3, 4, T, Q> const& m1,	mat<4, 3, T, Q> const& m2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<2, 4, T, Q> operator*(mat<3, 4, T, Q> const& m1, mat<2, 3, T, Q> const& m2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<3, 4, T, Q> operator*(mat<3, 4, T, Q> const& m1,	mat<3, 3, T, Q> const& m2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<3, 4, T, Q> operator/(mat<3, 4, T, Q> const& m, T scalar);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<3, 4, T, Q> operator/(T scalar, mat<3, 4, T, Q> const& m);

	// -- Boolean operators --

	template<typename T, qualifier Q>
	GLM_FUNC_DECL bool operator==(mat<3, 4, T, Q> const& m1, mat<3, 4, T, Q> const& m2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL bool operator!=(mat<3, 4, T, Q> const& m1, mat<3, 4, T, Q> const& m2);
}//namespace glm

#ifndef GLM_EXTERNAL_TEMPLATE
#include "type_mat3x4.inl"
#endif


==> figs/from-dave/deps/glm/glm/detail/type_mat4x2.hpp <==
/// @ref core
/// @file glm/detail/type_mat4x2.hpp

#pragma once

#include "type_vec2.hpp"
#include "type_vec4.hpp"
#include <limits>
#include <cstddef>

namespace glm
{
	template<typename T, qualifier Q>
	struct mat<4, 2, T, Q>
	{
		typedef vec<2, T, Q> col_type;
		typedef vec<4, T, Q> row_type;
		typedef mat<4, 2, T, Q> type;
		typedef mat<2, 4, T, Q> transpose_type;
		typedef T value_type;

	private:
		col_type value[4];

	public:
		// -- Accesses --

		typedef length_t length_type;
		GLM_FUNC_DECL static GLM_CONSTEXPR length_type length() { return 4; }

		GLM_FUNC_DECL col_type & operator[](length_type i);
		GLM_FUNC_DECL GLM_CONSTEXPR col_type const& operator[](length_type i) const;

		// -- Constructors --

		GLM_FUNC_DECL GLM_CONSTEXPR mat() GLM_DEFAULT;
		template<qualifier P>
		GLM_FUNC_DECL GLM_CONSTEXPR mat(mat<4, 2, T, P> const& m);

		GLM_FUNC_DECL explicit GLM_CONSTEXPR mat(T scalar);
		GLM_FUNC_DECL GLM_CONSTEXPR mat(
			T x0, T y0,
			T x1, T y1,
			T x2, T y2,
			T x3, T y3);
		GLM_FUNC_DECL GLM_CONSTEXPR mat(
			col_type const& v0,
			col_type const& v1,
			col_type const& v2,
			col_type const& v3);

		// -- Conversions --

		template<
			typename X0, typename Y0,
			typename X1, typename Y1,
			typename X2, typename Y2,
			typename X3, typename Y3>
		GLM_FUNC_DECL GLM_CONSTEXPR mat(
			X0 x0, Y0 y0,
			X1 x1, Y1 y1,
			X2 x2, Y2 y2,
			X3 x3, Y3 y3);

		template<typename V1, typename V2, typename V3, typename V4>
		GLM_FUNC_DECL GLM_CONSTEXPR mat(
			vec<2, V1, Q> const& v1,
			vec<2, V2, Q> const& v2,
			vec<2, V3, Q> const& v3,
			vec<2, V4, Q> const& v4);

		// -- Matrix conversions --

		template<typename U, qualifier P>
		GLM_FUNC_DECL GLM_EXPLICIT GLM_CONSTEXPR mat(mat<4, 2, U, P> const& m);

		GLM_FUNC_DECL GLM_EXPLICIT GLM_CONSTEXPR mat(mat<2, 2, T, Q> const& x);
		GLM_FUNC_DECL GLM_EXPLICIT GLM_CONSTEXPR mat(mat<3, 3, T, Q> const& x);
		GLM_FUNC_DECL GLM_EXPLICIT GLM_CONSTEXPR mat(mat<4, 4, T, Q> const& x);
		GLM_FUNC_DECL GLM_EXPLICIT GLM_CONSTEXPR mat(mat<2, 3, T, Q> const& x);
		GLM_FUNC_DECL GLM_EXPLICIT GLM_CONSTEXPR mat(mat<3, 2, T, Q> const& x);
		GLM_FUNC_DECL GLM_EXPLICIT GLM_CONSTEXPR mat(mat<2, 4, T, Q> const& x);
		GLM_FUNC_DECL GLM_EXPLICIT GLM_CONSTEXPR mat(mat<4, 3, T, Q> const& x);
		GLM_FUNC_DECL GLM_EXPLICIT GLM_CONSTEXPR mat(mat<3, 4, T, Q> const& x);

		// -- Unary arithmetic operators --

		template<typename U>
		GLM_FUNC_DECL mat<4, 2, T, Q> & operator=(mat<4, 2, U, Q> const& m);
		template<typename U>
		GLM_FUNC_DECL mat<4, 2, T, Q> & operator+=(U s);
		template<typename U>
		GLM_FUNC_DECL mat<4, 2, T, Q> & operator+=(mat<4, 2, U, Q> const& m);
		template<typename U>
		GLM_FUNC_DECL mat<4, 2, T, Q> & operator-=(U s);
		template<typename U>
		GLM_FUNC_DECL mat<4, 2, T, Q> & operator-=(mat<4, 2, U, Q> const& m);
		template<typename U>
		GLM_FUNC_DECL mat<4, 2, T, Q> & operator*=(U s);
		template<typename U>
		GLM_FUNC_DECL mat<4, 2, T, Q> & operator/=(U s);

		// -- Increment and decrement operators --

		GLM_FUNC_DECL mat<4, 2, T, Q> & operator++ ();
		GLM_FUNC_DECL mat<4, 2, T, Q> & operator-- ();
		GLM_FUNC_DECL mat<4, 2, T, Q> operator++(int);
		GLM_FUNC_DECL mat<4, 2, T, Q> operator--(int);
	};

	// -- Unary operators --

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<4, 2, T, Q> operator+(mat<4, 2, T, Q> const& m);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<4, 2, T, Q> operator-(mat<4, 2, T, Q> const& m);

	// -- Binary operators --

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<4, 2, T, Q> operator+(mat<4, 2, T, Q> const& m, T scalar);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<4, 2, T, Q> operator+(mat<4, 2, T, Q> const& m1, mat<4, 2, T, Q> const& m2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<4, 2, T, Q> operator-(mat<4, 2, T, Q> const& m, T scalar);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<4, 2, T, Q> operator-(mat<4, 2, T, Q> const& m1,	mat<4, 2, T, Q> const& m2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<4, 2, T, Q> operator*(mat<4, 2, T, Q> const& m, T scalar);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<4, 2, T, Q> operator*(T scalar, mat<4, 2, T, Q> const& m);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL typename mat<4, 2, T, Q>::col_type operator*(mat<4, 2, T, Q> const& m, typename mat<4, 2, T, Q>::row_type const& v);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL typename mat<4, 2, T, Q>::row_type operator*(typename mat<4, 2, T, Q>::col_type const& v, mat<4, 2, T, Q> const& m);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<2, 2, T, Q> operator*(mat<4, 2, T, Q> const& m1, mat<2, 4, T, Q> const& m2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<3, 2, T, Q> operator*(mat<4, 2, T, Q> const& m1, mat<3, 4, T, Q> const& m2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<4, 2, T, Q> operator*(mat<4, 2, T, Q> const& m1, mat<4, 4, T, Q> const& m2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<4, 2, T, Q> operator/(mat<4, 2, T, Q> const& m, T scalar);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<4, 2, T, Q> operator/(T scalar, mat<4, 2, T, Q> const& m);

	// -- Boolean operators --

	template<typename T, qualifier Q>
	GLM_FUNC_DECL bool operator==(mat<4, 2, T, Q> const& m1, mat<4, 2, T, Q> const& m2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL bool operator!=(mat<4, 2, T, Q> const& m1, mat<4, 2, T, Q> const& m2);
}//namespace glm

#ifndef GLM_EXTERNAL_TEMPLATE
#include "type_mat4x2.inl"
#endif


==> figs/from-dave/deps/glm/glm/detail/type_mat4x3.hpp <==
/// @ref core
/// @file glm/detail/type_mat4x3.hpp

#pragma once

#include "type_vec3.hpp"
#include "type_vec4.hpp"
#include <limits>
#include <cstddef>

namespace glm
{
	template<typename T, qualifier Q>
	struct mat<4, 3, T, Q>
	{
		typedef vec<3, T, Q> col_type;
		typedef vec<4, T, Q> row_type;
		typedef mat<4, 3, T, Q> type;
		typedef mat<3, 4, T, Q> transpose_type;
		typedef T value_type;

	private:
		col_type value[4];

	public:
		// -- Accesses --

		typedef length_t length_type;
		GLM_FUNC_DECL static GLM_CONSTEXPR length_type length() { return 4; }

		GLM_FUNC_DECL col_type & operator[](length_type i);
		GLM_FUNC_DECL GLM_CONSTEXPR col_type const& operator[](length_type i) const;

		// -- Constructors --

		GLM_FUNC_DECL GLM_CONSTEXPR mat() GLM_DEFAULT;
		template<qualifier P>
		GLM_FUNC_DECL GLM_CONSTEXPR mat(mat<4, 3, T, P> const& m);

		GLM_FUNC_DECL explicit GLM_CONSTEXPR mat(T const& x);
		GLM_FUNC_DECL GLM_CONSTEXPR mat(
			T const& x0, T const& y0, T const& z0,
			T const& x1, T const& y1, T const& z1,
			T const& x2, T const& y2, T const& z2,
			T const& x3, T const& y3, T const& z3);
		GLM_FUNC_DECL GLM_CONSTEXPR mat(
			col_type const& v0,
			col_type const& v1,
			col_type const& v2,
			col_type const& v3);

		// -- Conversions --

		template<
			typename X1, typename Y1, typename Z1,
			typename X2, typename Y2, typename Z2,
			typename X3, typename Y3, typename Z3,
			typename X4, typename Y4, typename Z4>
		GLM_FUNC_DECL GLM_CONSTEXPR mat(
			X1 const& x1, Y1 const& y1, Z1 const& z1,
			X2 const& x2, Y2 const& y2, Z2 const& z2,
			X3 const& x3, Y3 const& y3, Z3 const& z3,
			X4 const& x4, Y4 const& y4, Z4 const& z4);

		template<typename V1, typename V2, typename V3, typename V4>
		GLM_FUNC_DECL GLM_CONSTEXPR mat(
			vec<3, V1, Q> const& v1,
			vec<3, V2, Q> const& v2,
			vec<3, V3, Q> const& v3,
			vec<3, V4, Q> const& v4);

		// -- Matrix conversions --

		template<typename U, qualifier P>
		GLM_FUNC_DECL GLM_EXPLICIT GLM_CONSTEXPR mat(mat<4, 3, U, P> const& m);

		GLM_FUNC_DECL GLM_EXPLICIT GLM_CONSTEXPR mat(mat<2, 2, T, Q> const& x);
		GLM_FUNC_DECL GLM_EXPLICIT GLM_CONSTEXPR mat(mat<3, 3, T, Q> const& x);
		GLM_FUNC_DECL GLM_EXPLICIT GLM_CONSTEXPR mat(mat<4, 4, T, Q> const& x);
		GLM_FUNC_DECL GLM_EXPLICIT GLM_CONSTEXPR mat(mat<2, 3, T, Q> const& x);
		GLM_FUNC_DECL GLM_EXPLICIT GLM_CONSTEXPR mat(mat<3, 2, T, Q> const& x);
		GLM_FUNC_DECL GLM_EXPLICIT GLM_CONSTEXPR mat(mat<2, 4, T, Q> const& x);
		GLM_FUNC_DECL GLM_EXPLICIT GLM_CONSTEXPR mat(mat<4, 2, T, Q> const& x);
		GLM_FUNC_DECL GLM_EXPLICIT GLM_CONSTEXPR mat(mat<3, 4, T, Q> const& x);

		// -- Unary arithmetic operators --

		template<typename U>
		GLM_FUNC_DECL mat<4, 3, T, Q> & operator=(mat<4, 3, U, Q> const& m);
		template<typename U>
		GLM_FUNC_DECL mat<4, 3, T, Q> & operator+=(U s);
		template<typename U>
		GLM_FUNC_DECL mat<4, 3, T, Q> & operator+=(mat<4, 3, U, Q> const& m);
		template<typename U>
		GLM_FUNC_DECL mat<4, 3, T, Q> & operator-=(U s);
		template<typename U>
		GLM_FUNC_DECL mat<4, 3, T, Q> & operator-=(mat<4, 3, U, Q> const& m);
		template<typename U>
		GLM_FUNC_DECL mat<4, 3, T, Q> & operator*=(U s);
		template<typename U>
		GLM_FUNC_DECL mat<4, 3, T, Q> & operator/=(U s);

		// -- Increment and decrement operators --

		GLM_FUNC_DECL mat<4, 3, T, Q>& operator++();
		GLM_FUNC_DECL mat<4, 3, T, Q>& operator--();
		GLM_FUNC_DECL mat<4, 3, T, Q> operator++(int);
		GLM_FUNC_DECL mat<4, 3, T, Q> operator--(int);
	};

	// -- Unary operators --

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<4, 3, T, Q> operator+(mat<4, 3, T, Q> const& m);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<4, 3, T, Q> operator-(mat<4, 3, T, Q> const& m);

	// -- Binary operators --

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<4, 3, T, Q> operator+(mat<4, 3, T, Q> const& m, T const& s);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<4, 3, T, Q> operator+(mat<4, 3, T, Q> const& m1, mat<4, 3, T, Q> const& m2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<4, 3, T, Q> operator-(mat<4, 3, T, Q> const& m, T const& s);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<4, 3, T, Q> operator-(mat<4, 3, T, Q> const& m1, mat<4, 3, T, Q> const& m2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<4, 3, T, Q> operator*(mat<4, 3, T, Q> const& m, T const& s);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<4, 3, T, Q> operator*(T const& s, mat<4, 3, T, Q> const& m);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL typename mat<4, 3, T, Q>::col_type operator*(mat<4, 3, T, Q> const& m, typename mat<4, 3, T, Q>::row_type const& v);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL typename mat<4, 3, T, Q>::row_type operator*(typename mat<4, 3, T, Q>::col_type const& v, mat<4, 3, T, Q> const& m);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<2, 3, T, Q> operator*(mat<4, 3, T, Q> const& m1, mat<2, 4, T, Q> const& m2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<3, 3, T, Q> operator*(mat<4, 3, T, Q> const& m1,	mat<3, 4, T, Q> const& m2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<4, 3, T, Q> operator*(mat<4, 3, T, Q> const& m1, mat<4, 4, T, Q> const& m2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<4, 3, T, Q> operator/(mat<4, 3, T, Q> const& m, T const& s);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<4, 3, T, Q> operator/(T const& s, mat<4, 3, T, Q> const& m);

	// -- Boolean operators --

	template<typename T, qualifier Q>
	GLM_FUNC_DECL bool operator==(mat<4, 3, T, Q> const& m1, mat<4, 3, T, Q> const& m2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL bool operator!=(mat<4, 3, T, Q> const& m1, mat<4, 3, T, Q> const& m2);
}//namespace glm

#ifndef GLM_EXTERNAL_TEMPLATE
#include "type_mat4x3.inl"
#endif //GLM_EXTERNAL_TEMPLATE


==> figs/from-dave/deps/glm/glm/detail/type_mat4x4.hpp <==
/// @ref core
/// @file glm/detail/type_mat4x4.hpp

#pragma once

#include "type_vec4.hpp"
#include <limits>
#include <cstddef>

namespace glm
{
	template<typename T, qualifier Q>
	struct mat<4, 4, T, Q>
	{
		typedef vec<4, T, Q> col_type;
		typedef vec<4, T, Q> row_type;
		typedef mat<4, 4, T, Q> type;
		typedef mat<4, 4, T, Q> transpose_type;
		typedef T value_type;

	private:
		col_type value[4];

	public:
		// -- Accesses --

		typedef length_t length_type;
		GLM_FUNC_DECL static GLM_CONSTEXPR length_type length(){return 4;}

		GLM_FUNC_DECL col_type & operator[](length_type i);
		GLM_FUNC_DECL GLM_CONSTEXPR col_type const& operator[](length_type i) const;

		// -- Constructors --

		GLM_FUNC_DECL GLM_CONSTEXPR mat() GLM_DEFAULT;
		template<qualifier P>
		GLM_FUNC_DECL GLM_CONSTEXPR mat(mat<4, 4, T, P> const& m);

		GLM_FUNC_DECL explicit GLM_CONSTEXPR mat(T const& x);
		GLM_FUNC_DECL GLM_CONSTEXPR mat(
			T const& x0, T const& y0, T const& z0, T const& w0,
			T const& x1, T const& y1, T const& z1, T const& w1,
			T const& x2, T const& y2, T const& z2, T const& w2,
			T const& x3, T const& y3, T const& z3, T const& w3);
		GLM_FUNC_DECL GLM_CONSTEXPR mat(
			col_type const& v0,
			col_type const& v1,
			col_type const& v2,
			col_type const& v3);

		// -- Conversions --

		template<
			typename X1, typename Y1, typename Z1, typename W1,
			typename X2, typename Y2, typename Z2, typename W2,
			typename X3, typename Y3, typename Z3, typename W3,
			typename X4, typename Y4, typename Z4, typename W4>
		GLM_FUNC_DECL GLM_CONSTEXPR mat(
			X1 const& x1, Y1 const& y1, Z1 const& z1, W1 const& w1,
			X2 const& x2, Y2 const& y2, Z2 const& z2, W2 const& w2,
			X3 const& x3, Y3 const& y3, Z3 const& z3, W3 const& w3,
			X4 const& x4, Y4 const& y4, Z4 const& z4, W4 const& w4);

		template<typename V1, typename V2, typename V3, typename V4>
		GLM_FUNC_DECL GLM_CONSTEXPR mat(
			vec<4, V1, Q> const& v1,
			vec<4, V2, Q> const& v2,
			vec<4, V3, Q> const& v3,
			vec<4, V4, Q> const& v4);

		// -- Matrix conversions --

		template<typename U, qualifier P>
		GLM_FUNC_DECL GLM_EXPLICIT GLM_CONSTEXPR mat(mat<4, 4, U, P> const& m);

		GLM_FUNC_DECL GLM_EXPLICIT GLM_CONSTEXPR mat(mat<2, 2, T, Q> const& x);
		GLM_FUNC_DECL GLM_EXPLICIT GLM_CONSTEXPR mat(mat<3, 3, T, Q> const& x);
		GLM_FUNC_DECL GLM_EXPLICIT GLM_CONSTEXPR mat(mat<2, 3, T, Q> const& x);
		GLM_FUNC_DECL GLM_EXPLICIT GLM_CONSTEXPR mat(mat<3, 2, T, Q> const& x);
		GLM_FUNC_DECL GLM_EXPLICIT GLM_CONSTEXPR mat(mat<2, 4, T, Q> const& x);
		GLM_FUNC_DECL GLM_EXPLICIT GLM_CONSTEXPR mat(mat<4, 2, T, Q> const& x);
		GLM_FUNC_DECL GLM_EXPLICIT GLM_CONSTEXPR mat(mat<3, 4, T, Q> const& x);
		GLM_FUNC_DECL GLM_EXPLICIT GLM_CONSTEXPR mat(mat<4, 3, T, Q> const& x);

		// -- Unary arithmetic operators --

		template<typename U>
		GLM_FUNC_DECL mat<4, 4, T, Q> & operator=(mat<4, 4, U, Q> const& m);
		template<typename U>
		GLM_FUNC_DECL mat<4, 4, T, Q> & operator+=(U s);
		template<typename U>
		GLM_FUNC_DECL mat<4, 4, T, Q> & operator+=(mat<4, 4, U, Q> const& m);
		template<typename U>
		GLM_FUNC_DECL mat<4, 4, T, Q> & operator-=(U s);
		template<typename U>
		GLM_FUNC_DECL mat<4, 4, T, Q> & operator-=(mat<4, 4, U, Q> const& m);
		template<typename U>
		GLM_FUNC_DECL mat<4, 4, T, Q> & operator*=(U s);
		template<typename U>
		GLM_FUNC_DECL mat<4, 4, T, Q> & operator*=(mat<4, 4, U, Q> const& m);
		template<typename U>
		GLM_FUNC_DECL mat<4, 4, T, Q> & operator/=(U s);
		template<typename U>
		GLM_FUNC_DECL mat<4, 4, T, Q> & operator/=(mat<4, 4, U, Q> const& m);

		// -- Increment and decrement operators --

		GLM_FUNC_DECL mat<4, 4, T, Q> & operator++();
		GLM_FUNC_DECL mat<4, 4, T, Q> & operator--();
		GLM_FUNC_DECL mat<4, 4, T, Q> operator++(int);
		GLM_FUNC_DECL mat<4, 4, T, Q> operator--(int);
	};

	// -- Unary operators --

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<4, 4, T, Q> operator+(mat<4, 4, T, Q> const& m);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<4, 4, T, Q> operator-(mat<4, 4, T, Q> const& m);

	// -- Binary operators --

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<4, 4, T, Q> operator+(mat<4, 4, T, Q> const& m, T const& s);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<4, 4, T, Q> operator+(T const& s, mat<4, 4, T, Q> const& m);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<4, 4, T, Q> operator+(mat<4, 4, T, Q> const& m1, mat<4, 4, T, Q> const& m2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<4, 4, T, Q> operator-(mat<4, 4, T, Q> const& m, T const& s);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<4, 4, T, Q> operator-(T const& s, mat<4, 4, T, Q> const& m);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<4, 4, T, Q> operator-(mat<4, 4, T, Q> const& m1,	mat<4, 4, T, Q> const& m2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<4, 4, T, Q> operator*(mat<4, 4, T, Q> const& m, T const& s);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<4, 4, T, Q> operator*(T const& s, mat<4, 4, T, Q> const& m);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL typename mat<4, 4, T, Q>::col_type operator*(mat<4, 4, T, Q> const& m, typename mat<4, 4, T, Q>::row_type const& v);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL typename mat<4, 4, T, Q>::row_type operator*(typename mat<4, 4, T, Q>::col_type const& v, mat<4, 4, T, Q> const& m);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<2, 4, T, Q> operator*(mat<4, 4, T, Q> const& m1, mat<2, 4, T, Q> const& m2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<3, 4, T, Q> operator*(mat<4, 4, T, Q> const& m1, mat<3, 4, T, Q> const& m2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<4, 4, T, Q> operator*(mat<4, 4, T, Q> const& m1, mat<4, 4, T, Q> const& m2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<4, 4, T, Q> operator/(mat<4, 4, T, Q> const& m, T const& s);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<4, 4, T, Q> operator/(T const& s, mat<4, 4, T, Q> const& m);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL typename mat<4, 4, T, Q>::col_type operator/(mat<4, 4, T, Q> const& m, typename mat<4, 4, T, Q>::row_type const& v);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL typename mat<4, 4, T, Q>::row_type operator/(typename mat<4, 4, T, Q>::col_type const& v, mat<4, 4, T, Q> const& m);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<4, 4, T, Q> operator/(mat<4, 4, T, Q> const& m1,	mat<4, 4, T, Q> const& m2);

	// -- Boolean operators --

	template<typename T, qualifier Q>
	GLM_FUNC_DECL bool operator==(mat<4, 4, T, Q> const& m1, mat<4, 4, T, Q> const& m2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL bool operator!=(mat<4, 4, T, Q> const& m1, mat<4, 4, T, Q> const& m2);
}//namespace glm

#ifndef GLM_EXTERNAL_TEMPLATE
#include "type_mat4x4.inl"
#endif//GLM_EXTERNAL_TEMPLATE


==> figs/from-dave/deps/glm/glm/detail/type_quat.hpp <==
/// @ref core
/// @file glm/detail/type_quat.hpp

#pragma once

// Dependency:
#include "../detail/type_mat3x3.hpp"
#include "../detail/type_mat4x4.hpp"
#include "../detail/type_vec3.hpp"
#include "../detail/type_vec4.hpp"
#include "../ext/vector_relational.hpp"
#include "../ext/quaternion_relational.hpp"
#include "../gtc/constants.hpp"
#include "../gtc/matrix_transform.hpp"

namespace glm
{
	template<typename T, qualifier Q>
	struct qua
	{
		// -- Implementation detail --

		typedef qua<T, Q> type;
		typedef T value_type;

		// -- Data --

#		if GLM_SILENT_WARNINGS == GLM_ENABLE
#			if GLM_COMPILER & GLM_COMPILER_GCC
#				pragma GCC diagnostic push
#				pragma GCC diagnostic ignored "-Wpedantic"
#			elif GLM_COMPILER & GLM_COMPILER_CLANG
#				pragma clang diagnostic push
#				pragma clang diagnostic ignored "-Wgnu-anonymous-struct"
#				pragma clang diagnostic ignored "-Wnested-anon-types"
#			elif GLM_COMPILER & GLM_COMPILER_VC
#				pragma warning(push)
#				pragma warning(disable: 4201)  // nonstandard extension used : nameless struct/union
#			endif
#		endif

#		if GLM_LANG & GLM_LANG_CXXMS_FLAG
			union
			{
#				ifdef GLM_FORCE_QUAT_DATA_WXYZ
					struct { T w, x, y, z; };
#				else
					struct { T x, y, z, w; };
#				endif

				typename detail::storage<4, T, detail::is_aligned<Q>::value>::type data;
			};
#		else
#			ifdef GLM_FORCE_QUAT_DATA_WXYZ
				T w, x, y, z;
#			else
				T x, y, z, w;
#			endif
#		endif

#		if GLM_SILENT_WARNINGS == GLM_ENABLE
#			if GLM_COMPILER & GLM_COMPILER_CLANG
#				pragma clang diagnostic pop
#			elif GLM_COMPILER & GLM_COMPILER_GCC
#				pragma GCC diagnostic pop
#			elif GLM_COMPILER & GLM_COMPILER_VC
#				pragma warning(pop)
#			endif
#		endif

		// -- Component accesses --

		typedef length_t length_type;

		/// Return the count of components of a quaternion
		GLM_FUNC_DECL static GLM_CONSTEXPR length_type length(){return 4;}

		GLM_FUNC_DECL GLM_CONSTEXPR T & operator[](length_type i);
		GLM_FUNC_DECL GLM_CONSTEXPR T const& operator[](length_type i) const;

		// -- Implicit basic constructors --

		GLM_FUNC_DECL GLM_CONSTEXPR qua() GLM_DEFAULT;
		GLM_FUNC_DECL GLM_CONSTEXPR qua(qua<T, Q> const& q) GLM_DEFAULT;
		template<qualifier P>
		GLM_FUNC_DECL GLM_CONSTEXPR qua(qua<T, P> const& q);

		// -- Explicit basic constructors --

		GLM_FUNC_DECL GLM_CONSTEXPR qua(T s, vec<3, T, Q> const& v);
		GLM_FUNC_DECL GLM_CONSTEXPR qua(T w, T x, T y, T z);

		// -- Conversion constructors --

		template<typename U, qualifier P>
		GLM_FUNC_DECL GLM_CONSTEXPR GLM_EXPLICIT qua(qua<U, P> const& q);

		/// Explicit conversion operators
#		if GLM_HAS_EXPLICIT_CONVERSION_OPERATORS
			GLM_FUNC_DECL explicit operator mat<3, 3, T, Q>() const;
			GLM_FUNC_DECL explicit operator mat<4, 4, T, Q>() const;
#		endif

		/// Create a quaternion from two normalized axis
		///
		/// @param u A first normalized axis
		/// @param v A second normalized axis
		/// @see gtc_quaternion
		/// @see http://lolengine.net/blog/2013/09/18/beautiful-maths-quaternion-from-vectors
		GLM_FUNC_DECL qua(vec<3, T, Q> const& u, vec<3, T, Q> const& v);

		/// Build a quaternion from euler angles (pitch, yaw, roll), in radians.
		GLM_FUNC_DECL GLM_CONSTEXPR GLM_EXPLICIT qua(vec<3, T, Q> const& eulerAngles);
		GLM_FUNC_DECL GLM_EXPLICIT qua(mat<3, 3, T, Q> const& q);
		GLM_FUNC_DECL GLM_EXPLICIT qua(mat<4, 4, T, Q> const& q);

		// -- Unary arithmetic operators --

		GLM_FUNC_DECL GLM_CONSTEXPR qua<T, Q>& operator=(qua<T, Q> const& q) GLM_DEFAULT;

		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR qua<T, Q>& operator=(qua<U, Q> const& q);
		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR qua<T, Q>& operator+=(qua<U, Q> const& q);
		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR qua<T, Q>& operator-=(qua<U, Q> const& q);
		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR qua<T, Q>& operator*=(qua<U, Q> const& q);
		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR qua<T, Q>& operator*=(U s);
		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR qua<T, Q>& operator/=(U s);
	};

	// -- Unary bit operators --

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR qua<T, Q> operator+(qua<T, Q> const& q);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR qua<T, Q> operator-(qua<T, Q> const& q);

	// -- Binary operators --

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR qua<T, Q> operator+(qua<T, Q> const& q, qua<T, Q> const& p);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR qua<T, Q> operator-(qua<T, Q> const& q, qua<T, Q> const& p);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR qua<T, Q> operator*(qua<T, Q> const& q, qua<T, Q> const& p);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<3, T, Q> operator*(qua<T, Q> const& q, vec<3, T, Q> const& v);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<3, T, Q> operator*(vec<3, T, Q> const& v, qua<T, Q> const& q);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<4, T, Q> operator*(qua<T, Q> const& q, vec<4, T, Q> const& v);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<4, T, Q> operator*(vec<4, T, Q> const& v, qua<T, Q> const& q);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR qua<T, Q> operator*(qua<T, Q> const& q, T const& s);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR qua<T, Q> operator*(T const& s, qua<T, Q> const& q);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR qua<T, Q> operator/(qua<T, Q> const& q, T const& s);

	// -- Boolean operators --

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR bool operator==(qua<T, Q> const& q1, qua<T, Q> const& q2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR bool operator!=(qua<T, Q> const& q1, qua<T, Q> const& q2);
} //namespace glm

#ifndef GLM_EXTERNAL_TEMPLATE
#include "type_quat.inl"
#endif//GLM_EXTERNAL_TEMPLATE


==> figs/from-dave/deps/glm/glm/detail/type_vec1.hpp <==
/// @ref core
/// @file glm/detail/type_vec1.hpp

#pragma once

#include "qualifier.hpp"
#if GLM_CONFIG_SWIZZLE == GLM_SWIZZLE_OPERATOR
#	include "_swizzle.hpp"
#elif GLM_CONFIG_SWIZZLE == GLM_SWIZZLE_FUNCTION
#	include "_swizzle_func.hpp"
#endif
#include <cstddef>

namespace glm
{
	template<typename T, qualifier Q>
	struct vec<1, T, Q>
	{
		// -- Implementation detail --

		typedef T value_type;
		typedef vec<1, T, Q> type;
		typedef vec<1, bool, Q> bool_type;

		// -- Data --

#		if GLM_SILENT_WARNINGS == GLM_ENABLE
#			if GLM_COMPILER & GLM_COMPILER_GCC
#				pragma GCC diagnostic push
#				pragma GCC diagnostic ignored "-Wpedantic"
#			elif GLM_COMPILER & GLM_COMPILER_CLANG
#				pragma clang diagnostic push
#				pragma clang diagnostic ignored "-Wgnu-anonymous-struct"
#				pragma clang diagnostic ignored "-Wnested-anon-types"
#			elif GLM_COMPILER & GLM_COMPILER_VC
#				pragma warning(push)
#				pragma warning(disable: 4201)  // nonstandard extension used : nameless struct/union
#			endif
#		endif

#		if GLM_CONFIG_XYZW_ONLY
			T x;
#		elif GLM_CONFIG_ANONYMOUS_STRUCT == GLM_ENABLE
			union
			{
				T x;
				T r;
				T s;

				typename detail::storage<1, T, detail::is_aligned<Q>::value>::type data;
/*
#				if GLM_CONFIG_SWIZZLE == GLM_SWIZZLE_OPERATOR
					_GLM_SWIZZLE1_2_MEMBERS(T, Q, x)
					_GLM_SWIZZLE1_2_MEMBERS(T, Q, r)
					_GLM_SWIZZLE1_2_MEMBERS(T, Q, s)
					_GLM_SWIZZLE1_3_MEMBERS(T, Q, x)
					_GLM_SWIZZLE1_3_MEMBERS(T, Q, r)
					_GLM_SWIZZLE1_3_MEMBERS(T, Q, s)
					_GLM_SWIZZLE1_4_MEMBERS(T, Q, x)
					_GLM_SWIZZLE1_4_MEMBERS(T, Q, r)
					_GLM_SWIZZLE1_4_MEMBERS(T, Q, s)
#				endif
*/
			};
#		else
			union {T x, r, s;};
/*
#			if GLM_CONFIG_SWIZZLE == GLM_SWIZZLE_FUNCTION
				GLM_SWIZZLE_GEN_VEC_FROM_VEC1(T, Q)
#			endif
*/
#		endif

#		if GLM_SILENT_WARNINGS == GLM_ENABLE
#			if GLM_COMPILER & GLM_COMPILER_CLANG
#				pragma clang diagnostic pop
#			elif GLM_COMPILER & GLM_COMPILER_GCC
#				pragma GCC diagnostic pop
#			elif GLM_COMPILER & GLM_COMPILER_VC
#				pragma warning(pop)
#			endif
#		endif

		// -- Component accesses --

		/// Return the count of components of the vector
		typedef length_t length_type;
		GLM_FUNC_DECL static GLM_CONSTEXPR length_type length(){return 1;}

		GLM_FUNC_DECL GLM_CONSTEXPR T & operator[](length_type i);
		GLM_FUNC_DECL GLM_CONSTEXPR T const& operator[](length_type i) const;

		// -- Implicit basic constructors --

		GLM_FUNC_DECL GLM_CONSTEXPR vec() GLM_DEFAULT;
		GLM_FUNC_DECL GLM_CONSTEXPR vec(vec const& v) GLM_DEFAULT;
		template<qualifier P>
		GLM_FUNC_DECL GLM_CONSTEXPR vec(vec<1, T, P> const& v);

		// -- Explicit basic constructors --

		GLM_FUNC_DECL GLM_CONSTEXPR explicit vec(T scalar);

		// -- Conversion vector constructors --

		/// Explicit conversions (From section 5.4.1 Conversion and scalar constructors of GLSL 1.30.08 specification)
		template<typename U, qualifier P>
		GLM_FUNC_DECL GLM_CONSTEXPR GLM_EXPLICIT vec(vec<2, U, P> const& v);
		/// Explicit conversions (From section 5.4.1 Conversion and scalar constructors of GLSL 1.30.08 specification)
		template<typename U, qualifier P>
		GLM_FUNC_DECL GLM_CONSTEXPR GLM_EXPLICIT vec(vec<3, U, P> const& v);
		/// Explicit conversions (From section 5.4.1 Conversion and scalar constructors of GLSL 1.30.08 specification)
		template<typename U, qualifier P>
		GLM_FUNC_DECL GLM_CONSTEXPR GLM_EXPLICIT vec(vec<4, U, P> const& v);

		/// Explicit conversions (From section 5.4.1 Conversion and scalar constructors of GLSL 1.30.08 specification)
		template<typename U, qualifier P>
		GLM_FUNC_DECL GLM_CONSTEXPR GLM_EXPLICIT vec(vec<1, U, P> const& v);

		// -- Swizzle constructors --
/*
#		if GLM_CONFIG_SWIZZLE == GLM_SWIZZLE_OPERATOR
			template<int E0>
			GLM_FUNC_DECL GLM_CONSTEXPR vec(detail::_swizzle<1, T, Q, E0, -1,-2,-3> const& that)
			{
				*this = that();
			}
#		endif//GLM_CONFIG_SWIZZLE == GLM_SWIZZLE_OPERATOR
*/
		// -- Unary arithmetic operators --

		GLM_FUNC_DECL GLM_CONSTEXPR vec<1, T, Q> & operator=(vec const& v) GLM_DEFAULT;

		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<1, T, Q> & operator=(vec<1, U, Q> const& v);
		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<1, T, Q> & operator+=(U scalar);
		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<1, T, Q> & operator+=(vec<1, U, Q> const& v);
		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<1, T, Q> & operator-=(U scalar);
		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<1, T, Q> & operator-=(vec<1, U, Q> const& v);
		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<1, T, Q> & operator*=(U scalar);
		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<1, T, Q> & operator*=(vec<1, U, Q> const& v);
		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<1, T, Q> & operator/=(U scalar);
		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<1, T, Q> & operator/=(vec<1, U, Q> const& v);

		// -- Increment and decrement operators --

		GLM_FUNC_DECL GLM_CONSTEXPR vec<1, T, Q> & operator++();
		GLM_FUNC_DECL GLM_CONSTEXPR vec<1, T, Q> & operator--();
		GLM_FUNC_DECL GLM_CONSTEXPR vec<1, T, Q> operator++(int);
		GLM_FUNC_DECL GLM_CONSTEXPR vec<1, T, Q> operator--(int);

		// -- Unary bit operators --

		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<1, T, Q> & operator%=(U scalar);
		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<1, T, Q> & operator%=(vec<1, U, Q> const& v);
		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<1, T, Q> & operator&=(U scalar);
		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<1, T, Q> & operator&=(vec<1, U, Q> const& v);
		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<1, T, Q> & operator|=(U scalar);
		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<1, T, Q> & operator|=(vec<1, U, Q> const& v);
		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<1, T, Q> & operator^=(U scalar);
		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<1, T, Q> & operator^=(vec<1, U, Q> const& v);
		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<1, T, Q> & operator<<=(U scalar);
		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<1, T, Q> & operator<<=(vec<1, U, Q> const& v);
		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<1, T, Q> & operator>>=(U scalar);
		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<1, T, Q> & operator>>=(vec<1, U, Q> const& v);
	};

	// -- Unary operators --

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<1, T, Q> operator+(vec<1, T, Q> const& v);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<1, T, Q> operator-(vec<1, T, Q> const& v);

	// -- Binary operators --

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<1, T, Q> operator+(vec<1, T, Q> const& v, T scalar);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<1, T, Q> operator+(T scalar, vec<1, T, Q> const& v);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<1, T, Q> operator+(vec<1, T, Q> const& v1, vec<1, T, Q> const& v2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<1, T, Q> operator-(vec<1, T, Q> const& v, T scalar);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<1, T, Q> operator-(T scalar, vec<1, T, Q> const& v);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<1, T, Q> operator-(vec<1, T, Q> const& v1, vec<1, T, Q> const& v2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<1, T, Q> operator*(vec<1, T, Q> const& v, T scalar);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<1, T, Q> operator*(T scalar, vec<1, T, Q> const& v);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<1, T, Q> operator*(vec<1, T, Q> const& v1, vec<1, T, Q> const& v2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<1, T, Q> operator/(vec<1, T, Q> const& v, T scalar);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<1, T, Q> operator/(T scalar, vec<1, T, Q> const& v);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<1, T, Q> operator/(vec<1, T, Q> const& v1, vec<1, T, Q> const& v2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<1, T, Q> operator%(vec<1, T, Q> const& v, T scalar);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<1, T, Q> operator%(T scalar, vec<1, T, Q> const& v);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<1, T, Q> operator%(vec<1, T, Q> const& v1, vec<1, T, Q> const& v2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<1, T, Q> operator&(vec<1, T, Q> const& v, T scalar);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<1, T, Q> operator&(T scalar, vec<1, T, Q> const& v);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<1, T, Q> operator&(vec<1, T, Q> const& v1, vec<1, T, Q> const& v2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<1, T, Q> operator|(vec<1, T, Q> const& v, T scalar);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<1, T, Q> operator|(T scalar, vec<1, T, Q> const& v);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<1, T, Q> operator|(vec<1, T, Q> const& v1, vec<1, T, Q> const& v2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<1, T, Q> operator^(vec<1, T, Q> const& v, T scalar);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<1, T, Q> operator^(T scalar, vec<1, T, Q> const& v);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<1, T, Q> operator^(vec<1, T, Q> const& v1, vec<1, T, Q> const& v2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<1, T, Q> operator<<(vec<1, T, Q> const& v, T scalar);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<1, T, Q> operator<<(T scalar, vec<1, T, Q> const& v);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<1, T, Q> operator<<(vec<1, T, Q> const& v1, vec<1, T, Q> const& v2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<1, T, Q> operator>>(vec<1, T, Q> const& v, T scalar);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<1, T, Q> operator>>(T scalar, vec<1, T, Q> const& v);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<1, T, Q> operator>>(vec<1, T, Q> const& v1, vec<1, T, Q> const& v2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<1, T, Q> operator~(vec<1, T, Q> const& v);

	// -- Boolean operators --

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR bool operator==(vec<1, T, Q> const& v1, vec<1, T, Q> const& v2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR bool operator!=(vec<1, T, Q> const& v1, vec<1, T, Q> const& v2);

	template<qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<1, bool, Q> operator&&(vec<1, bool, Q> const& v1, vec<1, bool, Q> const& v2);

	template<qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<1, bool, Q> operator||(vec<1, bool, Q> const& v1, vec<1, bool, Q> const& v2);
}//namespace glm

#ifndef GLM_EXTERNAL_TEMPLATE
#include "type_vec1.inl"
#endif//GLM_EXTERNAL_TEMPLATE


==> figs/from-dave/deps/glm/glm/detail/type_vec2.hpp <==
/// @ref core
/// @file glm/detail/type_vec2.hpp

#pragma once

#include "qualifier.hpp"
#if GLM_CONFIG_SWIZZLE == GLM_SWIZZLE_OPERATOR
#	include "_swizzle.hpp"
#elif GLM_CONFIG_SWIZZLE == GLM_SWIZZLE_FUNCTION
#	include "_swizzle_func.hpp"
#endif
#include <cstddef>

namespace glm
{
	template<typename T, qualifier Q>
	struct vec<2, T, Q>
	{
		// -- Implementation detail --

		typedef T value_type;
		typedef vec<2, T, Q> type;
		typedef vec<2, bool, Q> bool_type;

		// -- Data --

#		if GLM_SILENT_WARNINGS == GLM_ENABLE
#			if GLM_COMPILER & GLM_COMPILER_GCC
#				pragma GCC diagnostic push
#				pragma GCC diagnostic ignored "-Wpedantic"
#			elif GLM_COMPILER & GLM_COMPILER_CLANG
#				pragma clang diagnostic push
#				pragma clang diagnostic ignored "-Wgnu-anonymous-struct"
#				pragma clang diagnostic ignored "-Wnested-anon-types"
#			elif GLM_COMPILER & GLM_COMPILER_VC
#				pragma warning(push)
#				pragma warning(disable: 4201)  // nonstandard extension used : nameless struct/union
#			endif
#		endif

#		if GLM_CONFIG_XYZW_ONLY
			T x, y;
#		elif GLM_CONFIG_ANONYMOUS_STRUCT == GLM_ENABLE
			union
			{
				struct{ T x, y; };
				struct{ T r, g; };
				struct{ T s, t; };

				typename detail::storage<2, T, detail::is_aligned<Q>::value>::type data;

#				if GLM_CONFIG_SWIZZLE == GLM_SWIZZLE_OPERATOR
					GLM_SWIZZLE2_2_MEMBERS(T, Q, x, y)
					GLM_SWIZZLE2_2_MEMBERS(T, Q, r, g)
					GLM_SWIZZLE2_2_MEMBERS(T, Q, s, t)
					GLM_SWIZZLE2_3_MEMBERS(T, Q, x, y)
					GLM_SWIZZLE2_3_MEMBERS(T, Q, r, g)
					GLM_SWIZZLE2_3_MEMBERS(T, Q, s, t)
					GLM_SWIZZLE2_4_MEMBERS(T, Q, x, y)
					GLM_SWIZZLE2_4_MEMBERS(T, Q, r, g)
					GLM_SWIZZLE2_4_MEMBERS(T, Q, s, t)
#				endif
			};
#		else
			union {T x, r, s;};
			union {T y, g, t;};

#			if GLM_CONFIG_SWIZZLE == GLM_SWIZZLE_FUNCTION
				GLM_SWIZZLE_GEN_VEC_FROM_VEC2(T, Q)
#			endif//GLM_CONFIG_SWIZZLE
#		endif

#		if GLM_SILENT_WARNINGS == GLM_ENABLE
#			if GLM_COMPILER & GLM_COMPILER_CLANG
#				pragma clang diagnostic pop
#			elif GLM_COMPILER & GLM_COMPILER_GCC
#				pragma GCC diagnostic pop
#			elif GLM_COMPILER & GLM_COMPILER_VC
#				pragma warning(pop)
#			endif
#		endif

		// -- Component accesses --

		/// Return the count of components of the vector
		typedef length_t length_type;
		GLM_FUNC_DECL static GLM_CONSTEXPR length_type length(){return 2;}

		GLM_FUNC_DECL GLM_CONSTEXPR T& operator[](length_type i);
		GLM_FUNC_DECL GLM_CONSTEXPR T const& operator[](length_type i) const;

		// -- Implicit basic constructors --

		GLM_FUNC_DECL GLM_CONSTEXPR vec() GLM_DEFAULT;
		GLM_FUNC_DECL GLM_CONSTEXPR vec(vec const& v) GLM_DEFAULT;
		template<qualifier P>
		GLM_FUNC_DECL GLM_CONSTEXPR vec(vec<2, T, P> const& v);

		// -- Explicit basic constructors --

		GLM_FUNC_DECL GLM_CONSTEXPR explicit vec(T scalar);
		GLM_FUNC_DECL GLM_CONSTEXPR vec(T x, T y);

		// -- Conversion constructors --

		template<typename U, qualifier P>
		GLM_FUNC_DECL GLM_CONSTEXPR explicit vec(vec<1, U, P> const& v);

		/// Explicit conversions (From section 5.4.1 Conversion and scalar constructors of GLSL 1.30.08 specification)
		template<typename A, typename B>
		GLM_FUNC_DECL GLM_CONSTEXPR vec(A x, B y);
		template<typename A, typename B>
		GLM_FUNC_DECL GLM_CONSTEXPR vec(vec<1, A, Q> const& x, B y);
		template<typename A, typename B>
		GLM_FUNC_DECL GLM_CONSTEXPR vec(A x, vec<1, B, Q> const& y);
		template<typename A, typename B>
		GLM_FUNC_DECL GLM_CONSTEXPR vec(vec<1, A, Q> const& x, vec<1, B, Q> const& y);

		// -- Conversion vector constructors --

		/// Explicit conversions (From section 5.4.1 Conversion and scalar constructors of GLSL 1.30.08 specification)
		template<typename U, qualifier P>
		GLM_FUNC_DECL GLM_CONSTEXPR GLM_EXPLICIT vec(vec<3, U, P> const& v);
		/// Explicit conversions (From section 5.4.1 Conversion and scalar constructors of GLSL 1.30.08 specification)
		template<typename U, qualifier P>
		GLM_FUNC_DECL GLM_CONSTEXPR GLM_EXPLICIT vec(vec<4, U, P> const& v);

		/// Explicit conversions (From section 5.4.1 Conversion and scalar constructors of GLSL 1.30.08 specification)
		template<typename U, qualifier P>
		GLM_FUNC_DECL GLM_CONSTEXPR GLM_EXPLICIT vec(vec<2, U, P> const& v);

		// -- Swizzle constructors --
#		if GLM_CONFIG_SWIZZLE == GLM_SWIZZLE_OPERATOR
			template<int E0, int E1>
			GLM_FUNC_DECL GLM_CONSTEXPR vec(detail::_swizzle<2, T, Q, E0, E1,-1,-2> const& that)
			{
				*this = that();
			}
#		endif//GLM_CONFIG_SWIZZLE == GLM_SWIZZLE_OPERATOR

		// -- Unary arithmetic operators --

		GLM_FUNC_DECL GLM_CONSTEXPR vec<2, T, Q> & operator=(vec const& v) GLM_DEFAULT;

		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<2, T, Q> & operator=(vec<2, U, Q> const& v);
		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<2, T, Q> & operator+=(U scalar);
		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<2, T, Q> & operator+=(vec<1, U, Q> const& v);
		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<2, T, Q> & operator+=(vec<2, U, Q> const& v);
		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<2, T, Q> & operator-=(U scalar);
		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<2, T, Q> & operator-=(vec<1, U, Q> const& v);
		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<2, T, Q> & operator-=(vec<2, U, Q> const& v);
		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<2, T, Q> & operator*=(U scalar);
		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<2, T, Q> & operator*=(vec<1, U, Q> const& v);
		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<2, T, Q> & operator*=(vec<2, U, Q> const& v);
		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<2, T, Q> & operator/=(U scalar);
		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<2, T, Q> & operator/=(vec<1, U, Q> const& v);
		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<2, T, Q> & operator/=(vec<2, U, Q> const& v);

		// -- Increment and decrement operators --

		GLM_FUNC_DECL GLM_CONSTEXPR vec<2, T, Q> & operator++();
		GLM_FUNC_DECL GLM_CONSTEXPR vec<2, T, Q> & operator--();
		GLM_FUNC_DECL GLM_CONSTEXPR vec<2, T, Q> operator++(int);
		GLM_FUNC_DECL GLM_CONSTEXPR vec<2, T, Q> operator--(int);

		// -- Unary bit operators --

		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<2, T, Q> & operator%=(U scalar);
		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<2, T, Q> & operator%=(vec<1, U, Q> const& v);
		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<2, T, Q> & operator%=(vec<2, U, Q> const& v);
		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<2, T, Q> & operator&=(U scalar);
		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<2, T, Q> & operator&=(vec<1, U, Q> const& v);
		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<2, T, Q> & operator&=(vec<2, U, Q> const& v);
		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<2, T, Q> & operator|=(U scalar);
		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<2, T, Q> & operator|=(vec<1, U, Q> const& v);
		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<2, T, Q> & operator|=(vec<2, U, Q> const& v);
		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<2, T, Q> & operator^=(U scalar);
		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<2, T, Q> & operator^=(vec<1, U, Q> const& v);
		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<2, T, Q> & operator^=(vec<2, U, Q> const& v);
		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<2, T, Q> & operator<<=(U scalar);
		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<2, T, Q> & operator<<=(vec<1, U, Q> const& v);
		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<2, T, Q> & operator<<=(vec<2, U, Q> const& v);
		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<2, T, Q> & operator>>=(U scalar);
		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<2, T, Q> & operator>>=(vec<1, U, Q> const& v);
		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<2, T, Q> & operator>>=(vec<2, U, Q> const& v);
	};

	// -- Unary operators --

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<2, T, Q> operator+(vec<2, T, Q> const& v);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<2, T, Q> operator-(vec<2, T, Q> const& v);

	// -- Binary operators --

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<2, T, Q> operator+(vec<2, T, Q> const& v, T scalar);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<2, T, Q> operator+(vec<2, T, Q> const& v1, vec<1, T, Q> const& v2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<2, T, Q> operator+(T scalar, vec<2, T, Q> const& v);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<2, T, Q> operator+(vec<1, T, Q> const& v1, vec<2, T, Q> const& v2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<2, T, Q> operator+(vec<2, T, Q> const& v1, vec<2, T, Q> const& v2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<2, T, Q> operator-(vec<2, T, Q> const& v, T scalar);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<2, T, Q> operator-(vec<2, T, Q> const& v1, vec<1, T, Q> const& v2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<2, T, Q> operator-(T scalar, vec<2, T, Q> const& v);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<2, T, Q> operator-(vec<1, T, Q> const& v1, vec<2, T, Q> const& v2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<2, T, Q> operator-(vec<2, T, Q> const& v1, vec<2, T, Q> const& v2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<2, T, Q> operator*(vec<2, T, Q> const& v, T scalar);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<2, T, Q> operator*(vec<2, T, Q> const& v1, vec<1, T, Q> const& v2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<2, T, Q> operator*(T scalar, vec<2, T, Q> const& v);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<2, T, Q> operator*(vec<1, T, Q> const& v1, vec<2, T, Q> const& v2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<2, T, Q> operator*(vec<2, T, Q> const& v1, vec<2, T, Q> const& v2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<2, T, Q> operator/(vec<2, T, Q> const& v, T scalar);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<2, T, Q> operator/(vec<2, T, Q> const& v1, vec<1, T, Q> const& v2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<2, T, Q> operator/(T scalar, vec<2, T, Q> const& v);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<2, T, Q> operator/(vec<1, T, Q> const& v1, vec<2, T, Q> const& v2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<2, T, Q> operator/(vec<2, T, Q> const& v1, vec<2, T, Q> const& v2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<2, T, Q> operator%(vec<2, T, Q> const& v, T scalar);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<2, T, Q> operator%(vec<2, T, Q> const& v1, vec<1, T, Q> const& v2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<2, T, Q> operator%(T scalar, vec<2, T, Q> const& v);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<2, T, Q> operator%(vec<1, T, Q> const& v1, vec<2, T, Q> const& v2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<2, T, Q> operator%(vec<2, T, Q> const& v1, vec<2, T, Q> const& v2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<2, T, Q> operator&(vec<2, T, Q> const& v, T scalar);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<2, T, Q> operator&(vec<2, T, Q> const& v1, vec<1, T, Q> const& v2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<2, T, Q> operator&(T scalar, vec<2, T, Q> const& v);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<2, T, Q> operator&(vec<1, T, Q> const& v1, vec<2, T, Q> const& v2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<2, T, Q> operator&(vec<2, T, Q> const& v1, vec<2, T, Q> const& v2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<2, T, Q> operator|(vec<2, T, Q> const& v, T scalar);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<2, T, Q> operator|(vec<2, T, Q> const& v1, vec<1, T, Q> const& v2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<2, T, Q> operator|(T scalar, vec<2, T, Q> const& v);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<2, T, Q> operator|(vec<1, T, Q> const& v1, vec<2, T, Q> const& v2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<2, T, Q> operator|(vec<2, T, Q> const& v1, vec<2, T, Q> const& v2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<2, T, Q> operator^(vec<2, T, Q> const& v, T scalar);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<2, T, Q> operator^(vec<2, T, Q> const& v1, vec<1, T, Q> const& v2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<2, T, Q> operator^(T scalar, vec<2, T, Q> const& v);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<2, T, Q> operator^(vec<1, T, Q> const& v1, vec<2, T, Q> const& v2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<2, T, Q> operator^(vec<2, T, Q> const& v1, vec<2, T, Q> const& v2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<2, T, Q> operator<<(vec<2, T, Q> const& v, T scalar);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<2, T, Q> operator<<(vec<2, T, Q> const& v1, vec<1, T, Q> const& v2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<2, T, Q> operator<<(T scalar, vec<2, T, Q> const& v);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<2, T, Q> operator<<(vec<1, T, Q> const& v1, vec<2, T, Q> const& v2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<2, T, Q> operator<<(vec<2, T, Q> const& v1, vec<2, T, Q> const& v2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<2, T, Q> operator>>(vec<2, T, Q> const& v, T scalar);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<2, T, Q> operator>>(vec<2, T, Q> const& v1, vec<1, T, Q> const& v2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<2, T, Q> operator>>(T scalar, vec<2, T, Q> const& v);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<2, T, Q> operator>>(vec<1, T, Q> const& v1, vec<2, T, Q> const& v2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<2, T, Q> operator>>(vec<2, T, Q> const& v1, vec<2, T, Q> const& v2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<2, T, Q> operator~(vec<2, T, Q> const& v);

	// -- Boolean operators --

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR bool operator==(vec<2, T, Q> const& v1, vec<2, T, Q> const& v2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR bool operator!=(vec<2, T, Q> const& v1, vec<2, T, Q> const& v2);

	template<qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<2, bool, Q> operator&&(vec<2, bool, Q> const& v1, vec<2, bool, Q> const& v2);

	template<qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<2, bool, Q> operator||(vec<2, bool, Q> const& v1, vec<2, bool, Q> const& v2);
}//namespace glm

#ifndef GLM_EXTERNAL_TEMPLATE
#include "type_vec2.inl"
#endif//GLM_EXTERNAL_TEMPLATE


==> figs/from-dave/deps/glm/glm/detail/type_vec3.hpp <==
/// @ref core
/// @file glm/detail/type_vec3.hpp

#pragma once

#include "qualifier.hpp"
#if GLM_CONFIG_SWIZZLE == GLM_SWIZZLE_OPERATOR
#	include "_swizzle.hpp"
#elif GLM_CONFIG_SWIZZLE == GLM_SWIZZLE_FUNCTION
#	include "_swizzle_func.hpp"
#endif
#include <cstddef>

namespace glm
{
	template<typename T, qualifier Q>
	struct vec<3, T, Q>
	{
		// -- Implementation detail --

		typedef T value_type;
		typedef vec<3, T, Q> type;
		typedef vec<3, bool, Q> bool_type;

		// -- Data --

#		if GLM_SILENT_WARNINGS == GLM_ENABLE
#			if GLM_COMPILER & GLM_COMPILER_GCC
#				pragma GCC diagnostic push
#				pragma GCC diagnostic ignored "-Wpedantic"
#			elif GLM_COMPILER & GLM_COMPILER_CLANG
#				pragma clang diagnostic push
#				pragma clang diagnostic ignored "-Wgnu-anonymous-struct"
#				pragma clang diagnostic ignored "-Wnested-anon-types"
#			elif GLM_COMPILER & GLM_COMPILER_VC
#				pragma warning(push)
#				pragma warning(disable: 4201)  // nonstandard extension used : nameless struct/union
#				if GLM_CONFIG_ALIGNED_GENTYPES == GLM_ENABLE
#					pragma warning(disable: 4324)  // structure was padded due to alignment specifier
#				endif
#			endif
#		endif

#		if GLM_CONFIG_XYZW_ONLY
			T x, y, z;
#		elif GLM_CONFIG_ANONYMOUS_STRUCT == GLM_ENABLE
			union
			{
				struct{ T x, y, z; };
				struct{ T r, g, b; };
				struct{ T s, t, p; };

				typename detail::storage<3, T, detail::is_aligned<Q>::value>::type data;

#				if GLM_CONFIG_SWIZZLE == GLM_SWIZZLE_OPERATOR
					GLM_SWIZZLE3_2_MEMBERS(T, Q, x, y, z)
					GLM_SWIZZLE3_2_MEMBERS(T, Q, r, g, b)
					GLM_SWIZZLE3_2_MEMBERS(T, Q, s, t, p)
					GLM_SWIZZLE3_3_MEMBERS(T, Q, x, y, z)
					GLM_SWIZZLE3_3_MEMBERS(T, Q, r, g, b)
					GLM_SWIZZLE3_3_MEMBERS(T, Q, s, t, p)
					GLM_SWIZZLE3_4_MEMBERS(T, Q, x, y, z)
					GLM_SWIZZLE3_4_MEMBERS(T, Q, r, g, b)
					GLM_SWIZZLE3_4_MEMBERS(T, Q, s, t, p)
#				endif
			};
#		else
			union { T x, r, s; };
			union { T y, g, t; };
			union { T z, b, p; };

#			if GLM_CONFIG_SWIZZLE == GLM_SWIZZLE_FUNCTION
				GLM_SWIZZLE_GEN_VEC_FROM_VEC3(T, Q)
#			endif//GLM_CONFIG_SWIZZLE
#		endif//GLM_LANG

#		if GLM_SILENT_WARNINGS == GLM_ENABLE
#			if GLM_COMPILER & GLM_COMPILER_CLANG
#				pragma clang diagnostic pop
#			elif GLM_COMPILER & GLM_COMPILER_GCC
#				pragma GCC diagnostic pop
#			elif GLM_COMPILER & GLM_COMPILER_VC
#				pragma warning(pop)
#			endif
#		endif

		// -- Component accesses --

		/// Return the count of components of the vector
		typedef length_t length_type;
		GLM_FUNC_DECL static GLM_CONSTEXPR length_type length(){return 3;}

		GLM_FUNC_DECL GLM_CONSTEXPR T & operator[](length_type i);
		GLM_FUNC_DECL GLM_CONSTEXPR T const& operator[](length_type i) const;

		// -- Implicit basic constructors --

		GLM_FUNC_DECL GLM_CONSTEXPR vec() GLM_DEFAULT;
		GLM_FUNC_DECL GLM_CONSTEXPR vec(vec const& v) GLM_DEFAULT;
		template<qualifier P>
		GLM_FUNC_DECL GLM_CONSTEXPR vec(vec<3, T, P> const& v);

		// -- Explicit basic constructors --

		GLM_FUNC_DECL GLM_CONSTEXPR explicit vec(T scalar);
		GLM_FUNC_DECL GLM_CONSTEXPR vec(T a, T b, T c);

		// -- Conversion scalar constructors --

		template<typename U, qualifier P>
		GLM_FUNC_DECL GLM_CONSTEXPR explicit vec(vec<1, U, P> const& v);

		/// Explicit conversions (From section 5.4.1 Conversion and scalar constructors of GLSL 1.30.08 specification)
		template<typename X, typename Y, typename Z>
		GLM_FUNC_DECL GLM_CONSTEXPR vec(X x, Y y, Z z);
		template<typename X, typename Y, typename Z>
		GLM_FUNC_DECL GLM_CONSTEXPR vec(vec<1, X, Q> const& _x, Y _y, Z _z);
		template<typename X, typename Y, typename Z>
		GLM_FUNC_DECL GLM_CONSTEXPR vec(X _x, vec<1, Y, Q> const& _y, Z _z);
		template<typename X, typename Y, typename Z>
		GLM_FUNC_DECL GLM_CONSTEXPR vec(vec<1, X, Q> const& _x, vec<1, Y, Q> const& _y, Z _z);
		template<typename X, typename Y, typename Z>
		GLM_FUNC_DECL GLM_CONSTEXPR vec(X _x, Y _y, vec<1, Z, Q> const& _z);
		template<typename X, typename Y, typename Z>
		GLM_FUNC_DECL GLM_CONSTEXPR vec(vec<1, X, Q> const& _x, Y _y, vec<1, Z, Q> const& _z);
		template<typename X, typename Y, typename Z>
		GLM_FUNC_DECL GLM_CONSTEXPR vec(X _x, vec<1, Y, Q> const& _y, vec<1, Z, Q> const& _z);
		template<typename X, typename Y, typename Z>
		GLM_FUNC_DECL GLM_CONSTEXPR vec(vec<1, X, Q> const& _x, vec<1, Y, Q> const& _y, vec<1, Z, Q> const& _z);

		// -- Conversion vector constructors --

		/// Explicit conversions (From section 5.4.1 Conversion and scalar constructors of GLSL 1.30.08 specification)
		template<typename A, typename B, qualifier P>
		GLM_FUNC_DECL GLM_CONSTEXPR vec(vec<2, A, P> const& _xy, B _z);
		/// Explicit conversions (From section 5.4.1 Conversion and scalar constructors of GLSL 1.30.08 specification)
		template<typename A, typename B, qualifier P>
		GLM_FUNC_DECL GLM_CONSTEXPR vec(vec<2, A, P> const& _xy, vec<1, B, P> const& _z);
		/// Explicit conversions (From section 5.4.1 Conversion and scalar constructors of GLSL 1.30.08 specification)
		template<typename A, typename B, qualifier P>
		GLM_FUNC_DECL GLM_CONSTEXPR vec(A _x, vec<2, B, P> const& _yz);
		/// Explicit conversions (From section 5.4.1 Conversion and scalar constructors of GLSL 1.30.08 specification)
		template<typename A, typename B, qualifier P>
		GLM_FUNC_DECL GLM_CONSTEXPR vec(vec<1, A, P> const& _x, vec<2, B, P> const& _yz);
		/// Explicit conversions (From section 5.4.1 Conversion and scalar constructors of GLSL 1.30.08 specification)
		template<typename U, qualifier P>
		GLM_FUNC_DECL GLM_CONSTEXPR GLM_EXPLICIT vec(vec<4, U, P> const& v);

		/// Explicit conversions (From section 5.4.1 Conversion and scalar constructors of GLSL 1.30.08 specification)
		template<typename U, qualifier P>
		GLM_FUNC_DECL GLM_CONSTEXPR GLM_EXPLICIT vec(vec<3, U, P> const& v);

		// -- Swizzle constructors --
#		if GLM_CONFIG_SWIZZLE == GLM_SWIZZLE_OPERATOR
			template<int E0, int E1, int E2>
			GLM_FUNC_DECL GLM_CONSTEXPR vec(detail::_swizzle<3, T, Q, E0, E1, E2, -1> const& that)
			{
				*this = that();
			}

			template<int E0, int E1>
			GLM_FUNC_DECL GLM_CONSTEXPR vec(detail::_swizzle<2, T, Q, E0, E1, -1, -2> const& v, T const& scalar)
			{
				*this = vec(v(), scalar);
			}

			template<int E0, int E1>
			GLM_FUNC_DECL GLM_CONSTEXPR vec(T const& scalar, detail::_swizzle<2, T, Q, E0, E1, -1, -2> const& v)
			{
				*this = vec(scalar, v());
			}
#		endif//GLM_CONFIG_SWIZZLE == GLM_SWIZZLE_OPERATOR

		// -- Unary arithmetic operators --

		GLM_FUNC_DECL GLM_CONSTEXPR vec<3, T, Q>& operator=(vec<3, T, Q> const& v) GLM_DEFAULT;

		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<3, T, Q> & operator=(vec<3, U, Q> const& v);
		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<3, T, Q> & operator+=(U scalar);
		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<3, T, Q> & operator+=(vec<1, U, Q> const& v);
		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<3, T, Q> & operator+=(vec<3, U, Q> const& v);
		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<3, T, Q> & operator-=(U scalar);
		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<3, T, Q> & operator-=(vec<1, U, Q> const& v);
		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<3, T, Q> & operator-=(vec<3, U, Q> const& v);
		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<3, T, Q> & operator*=(U scalar);
		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<3, T, Q> & operator*=(vec<1, U, Q> const& v);
		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<3, T, Q> & operator*=(vec<3, U, Q> const& v);
		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<3, T, Q> & operator/=(U scalar);
		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<3, T, Q> & operator/=(vec<1, U, Q> const& v);
		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<3, T, Q> & operator/=(vec<3, U, Q> const& v);

		// -- Increment and decrement operators --

		GLM_FUNC_DECL GLM_CONSTEXPR vec<3, T, Q> & operator++();
		GLM_FUNC_DECL GLM_CONSTEXPR vec<3, T, Q> & operator--();
		GLM_FUNC_DECL GLM_CONSTEXPR vec<3, T, Q> operator++(int);
		GLM_FUNC_DECL GLM_CONSTEXPR vec<3, T, Q> operator--(int);

		// -- Unary bit operators --

		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<3, T, Q> & operator%=(U scalar);
		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<3, T, Q> & operator%=(vec<1, U, Q> const& v);
		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<3, T, Q> & operator%=(vec<3, U, Q> const& v);
		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<3, T, Q> & operator&=(U scalar);
		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<3, T, Q> & operator&=(vec<1, U, Q> const& v);
		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<3, T, Q> & operator&=(vec<3, U, Q> const& v);
		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<3, T, Q> & operator|=(U scalar);
		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<3, T, Q> & operator|=(vec<1, U, Q> const& v);
		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<3, T, Q> & operator|=(vec<3, U, Q> const& v);
		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<3, T, Q> & operator^=(U scalar);
		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<3, T, Q> & operator^=(vec<1, U, Q> const& v);
		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<3, T, Q> & operator^=(vec<3, U, Q> const& v);
		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<3, T, Q> & operator<<=(U scalar);
		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<3, T, Q> & operator<<=(vec<1, U, Q> const& v);
		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<3, T, Q> & operator<<=(vec<3, U, Q> const& v);
		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<3, T, Q> & operator>>=(U scalar);
		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<3, T, Q> & operator>>=(vec<1, U, Q> const& v);
		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<3, T, Q> & operator>>=(vec<3, U, Q> const& v);
	};

	// -- Unary operators --

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<3, T, Q> operator+(vec<3, T, Q> const& v);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<3, T, Q> operator-(vec<3, T, Q> const& v);

	// -- Binary operators --

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<3, T, Q> operator+(vec<3, T, Q> const& v, T scalar);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<3, T, Q> operator+(vec<3, T, Q> const& v, vec<1, T, Q> const& scalar);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<3, T, Q> operator+(T scalar, vec<3, T, Q> const& v);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<3, T, Q> operator+(vec<1, T, Q> const& v1, vec<3, T, Q> const& v2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<3, T, Q> operator+(vec<3, T, Q> const& v1, vec<3, T, Q> const& v2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<3, T, Q> operator-(vec<3, T, Q> const& v, T scalar);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<3, T, Q> operator-(vec<3, T, Q> const& v1, vec<1, T, Q> const& v2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<3, T, Q> operator-(T scalar, vec<3, T, Q> const& v);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<3, T, Q> operator-(vec<1, T, Q> const& v1, vec<3, T, Q> const& v2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<3, T, Q> operator-(vec<3, T, Q> const& v1, vec<3, T, Q> const& v2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<3, T, Q> operator*(vec<3, T, Q> const& v, T scalar);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<3, T, Q> operator*(vec<3, T, Q> const& v1, vec<1, T, Q> const& v2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<3, T, Q> operator*(T scalar, vec<3, T, Q> const& v);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<3, T, Q> operator*(vec<1, T, Q> const& v1, vec<3, T, Q> const& v2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<3, T, Q> operator*(vec<3, T, Q> const& v1, vec<3, T, Q> const& v2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<3, T, Q> operator/(vec<3, T, Q> const& v, T scalar);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<3, T, Q> operator/(vec<3, T, Q> const& v1, vec<1, T, Q> const& v2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<3, T, Q> operator/(T scalar, vec<3, T, Q> const& v);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<3, T, Q> operator/(vec<1, T, Q> const& v1, vec<3, T, Q> const& v2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<3, T, Q> operator/(vec<3, T, Q> const& v1, vec<3, T, Q> const& v2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<3, T, Q> operator%(vec<3, T, Q> const& v, T scalar);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<3, T, Q> operator%(vec<3, T, Q> const& v1, vec<1, T, Q> const& v2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<3, T, Q> operator%(T scalar, vec<3, T, Q> const& v);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<3, T, Q> operator%(vec<1, T, Q> const& v1, vec<3, T, Q> const& v2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<3, T, Q> operator%(vec<3, T, Q> const& v1, vec<3, T, Q> const& v2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<3, T, Q> operator&(vec<3, T, Q> const& v1, T scalar);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<3, T, Q> operator&(vec<3, T, Q> const& v1, vec<1, T, Q> const& v2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<3, T, Q> operator&(T scalar, vec<3, T, Q> const& v);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<3, T, Q> operator&(vec<1, T, Q> const& v1, vec<3, T, Q> const& v2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<3, T, Q> operator&(vec<3, T, Q> const& v1, vec<3, T, Q> const& v2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<3, T, Q> operator|(vec<3, T, Q> const& v, T scalar);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<3, T, Q> operator|(vec<3, T, Q> const& v1, vec<1, T, Q> const& v2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<3, T, Q> operator|(T scalar, vec<3, T, Q> const& v);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<3, T, Q> operator|(vec<1, T, Q> const& v1, vec<3, T, Q> const& v2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<3, T, Q> operator|(vec<3, T, Q> const& v1, vec<3, T, Q> const& v2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<3, T, Q> operator^(vec<3, T, Q> const& v, T scalar);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<3, T, Q> operator^(vec<3, T, Q> const& v1, vec<1, T, Q> const& v2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<3, T, Q> operator^(T scalar, vec<3, T, Q> const& v);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<3, T, Q> operator^(vec<1, T, Q> const& v1, vec<3, T, Q> const& v2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<3, T, Q> operator^(vec<3, T, Q> const& v1, vec<3, T, Q> const& v2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<3, T, Q> operator<<(vec<3, T, Q> const& v, T scalar);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<3, T, Q> operator<<(vec<3, T, Q> const& v1, vec<1, T, Q> const& v2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<3, T, Q> operator<<(T scalar, vec<3, T, Q> const& v);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<3, T, Q> operator<<(vec<1, T, Q> const& v1, vec<3, T, Q> const& v2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<3, T, Q> operator<<(vec<3, T, Q> const& v1, vec<3, T, Q> const& v2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<3, T, Q> operator>>(vec<3, T, Q> const& v, T scalar);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<3, T, Q> operator>>(vec<3, T, Q> const& v1, vec<1, T, Q> const& v2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<3, T, Q> operator>>(T scalar, vec<3, T, Q> const& v);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<3, T, Q> operator>>(vec<1, T, Q> const& v1, vec<3, T, Q> const& v2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<3, T, Q> operator>>(vec<3, T, Q> const& v1, vec<3, T, Q> const& v2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<3, T, Q> operator~(vec<3, T, Q> const& v);

	// -- Boolean operators --

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR bool operator==(vec<3, T, Q> const& v1, vec<3, T, Q> const& v2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR bool operator!=(vec<3, T, Q> const& v1, vec<3, T, Q> const& v2);

	template<qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<3, bool, Q> operator&&(vec<3, bool, Q> const& v1, vec<3, bool, Q> const& v2);

	template<qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<3, bool, Q> operator||(vec<3, bool, Q> const& v1, vec<3, bool, Q> const& v2);
}//namespace glm

#ifndef GLM_EXTERNAL_TEMPLATE
#include "type_vec3.inl"
#endif//GLM_EXTERNAL_TEMPLATE


==> figs/from-dave/deps/glm/glm/detail/type_vec4.hpp <==
/// @ref core
/// @file glm/detail/type_vec4.hpp

#pragma once

#include "qualifier.hpp"
#if GLM_CONFIG_SWIZZLE == GLM_SWIZZLE_OPERATOR
#	include "_swizzle.hpp"
#elif GLM_CONFIG_SWIZZLE == GLM_SWIZZLE_FUNCTION
#	include "_swizzle_func.hpp"
#endif
#include <cstddef>

namespace glm
{
	template<typename T, qualifier Q>
	struct vec<4, T, Q>
	{
		// -- Implementation detail --

		typedef T value_type;
		typedef vec<4, T, Q> type;
		typedef vec<4, bool, Q> bool_type;

		// -- Data --

#		if GLM_SILENT_WARNINGS == GLM_ENABLE
#			if GLM_COMPILER & GLM_COMPILER_GCC
#				pragma GCC diagnostic push
#				pragma GCC diagnostic ignored "-Wpedantic"
#			elif GLM_COMPILER & GLM_COMPILER_CLANG
#				pragma clang diagnostic push
#				pragma clang diagnostic ignored "-Wgnu-anonymous-struct"
#				pragma clang diagnostic ignored "-Wnested-anon-types"
#			elif GLM_COMPILER & GLM_COMPILER_VC
#				pragma warning(push)
#				pragma warning(disable: 4201)  // nonstandard extension used : nameless struct/union
#			endif
#		endif

#		if GLM_CONFIG_XYZW_ONLY
			T x, y, z, w;
#		elif GLM_CONFIG_ANONYMOUS_STRUCT == GLM_ENABLE
			union
			{
				struct { T x, y, z, w; };
				struct { T r, g, b, a; };
				struct { T s, t, p, q; };

				typename detail::storage<4, T, detail::is_aligned<Q>::value>::type data;

#				if GLM_CONFIG_SWIZZLE == GLM_SWIZZLE_OPERATOR
					GLM_SWIZZLE4_2_MEMBERS(T, Q, x, y, z, w)
					GLM_SWIZZLE4_2_MEMBERS(T, Q, r, g, b, a)
					GLM_SWIZZLE4_2_MEMBERS(T, Q, s, t, p, q)
					GLM_SWIZZLE4_3_MEMBERS(T, Q, x, y, z, w)
					GLM_SWIZZLE4_3_MEMBERS(T, Q, r, g, b, a)
					GLM_SWIZZLE4_3_MEMBERS(T, Q, s, t, p, q)
					GLM_SWIZZLE4_4_MEMBERS(T, Q, x, y, z, w)
					GLM_SWIZZLE4_4_MEMBERS(T, Q, r, g, b, a)
					GLM_SWIZZLE4_4_MEMBERS(T, Q, s, t, p, q)
#				endif
			};
#		else
			union { T x, r, s; };
			union { T y, g, t; };
			union { T z, b, p; };
			union { T w, a, q; };

#			if GLM_CONFIG_SWIZZLE == GLM_SWIZZLE_FUNCTION
				GLM_SWIZZLE_GEN_VEC_FROM_VEC4(T, Q)
#			endif
#		endif

#		if GLM_SILENT_WARNINGS == GLM_ENABLE
#			if GLM_COMPILER & GLM_COMPILER_CLANG
#				pragma clang diagnostic pop
#			elif GLM_COMPILER & GLM_COMPILER_GCC
#				pragma GCC diagnostic pop
#			elif GLM_COMPILER & GLM_COMPILER_VC
#				pragma warning(pop)
#			endif
#		endif

		// -- Component accesses --

		typedef length_t length_type;

		/// Return the count of components of the vector
		GLM_FUNC_DECL static GLM_CONSTEXPR length_type length(){return 4;}

		GLM_FUNC_DECL GLM_CONSTEXPR T & operator[](length_type i);
		GLM_FUNC_DECL GLM_CONSTEXPR T const& operator[](length_type i) const;

		// -- Implicit basic constructors --

		GLM_FUNC_DECL GLM_CONSTEXPR vec() GLM_DEFAULT;
		GLM_FUNC_DECL GLM_CONSTEXPR vec(vec<4, T, Q> const& v) GLM_DEFAULT;
		template<qualifier P>
		GLM_FUNC_DECL GLM_CONSTEXPR vec(vec<4, T, P> const& v);

		// -- Explicit basic constructors --

		GLM_FUNC_DECL GLM_CONSTEXPR explicit vec(T scalar);
		GLM_FUNC_DECL GLM_CONSTEXPR vec(T x, T y, T z, T w);

		// -- Conversion scalar constructors --

		template<typename U, qualifier P>
		GLM_FUNC_DECL GLM_CONSTEXPR explicit vec(vec<1, U, P> const& v);

		/// Explicit conversions (From section 5.4.1 Conversion and scalar constructors of GLSL 1.30.08 specification)
		template<typename X, typename Y, typename Z, typename W>
		GLM_FUNC_DECL GLM_CONSTEXPR vec(X _x, Y _y, Z _z, W _w);
		template<typename X, typename Y, typename Z, typename W>
		GLM_FUNC_DECL GLM_CONSTEXPR vec(vec<1, X, Q> const& _x, Y _y, Z _z, W _w);
		template<typename X, typename Y, typename Z, typename W>
		GLM_FUNC_DECL GLM_CONSTEXPR vec(X _x, vec<1, Y, Q> const& _y, Z _z, W _w);
		template<typename X, typename Y, typename Z, typename W>
		GLM_FUNC_DECL GLM_CONSTEXPR vec(vec<1, X, Q> const& _x, vec<1, Y, Q> const& _y, Z _z, W _w);
		template<typename X, typename Y, typename Z, typename W>
		GLM_FUNC_DECL GLM_CONSTEXPR vec(X _x, Y _y, vec<1, Z, Q> const& _z, W _w);
		template<typename X, typename Y, typename Z, typename W>
		GLM_FUNC_DECL GLM_CONSTEXPR vec(vec<1, X, Q> const& _x, Y _y, vec<1, Z, Q> const& _z, W _w);
		template<typename X, typename Y, typename Z, typename W>
		GLM_FUNC_DECL GLM_CONSTEXPR vec(X _x, vec<1, Y, Q> const& _y, vec<1, Z, Q> const& _z, W _w);
		template<typename X, typename Y, typename Z, typename W>
		GLM_FUNC_DECL GLM_CONSTEXPR vec(vec<1, X, Q> const& _x, vec<1, Y, Q> const& _y, vec<1, Z, Q> const& _z, W _w);
		template<typename X, typename Y, typename Z, typename W>
		GLM_FUNC_DECL GLM_CONSTEXPR vec(vec<1, X, Q> const& _x, Y _y, Z _z, vec<1, W, Q> const& _w);
		template<typename X, typename Y, typename Z, typename W>
		GLM_FUNC_DECL GLM_CONSTEXPR vec(X _x, vec<1, Y, Q> const& _y, Z _z, vec<1, W, Q> const& _w);
		template<typename X, typename Y, typename Z, typename W>
		GLM_FUNC_DECL GLM_CONSTEXPR vec(vec<1, X, Q> const& _x, vec<1, Y, Q> const& _y, Z _z, vec<1, W, Q> const& _w);
		template<typename X, typename Y, typename Z, typename W>
		GLM_FUNC_DECL GLM_CONSTEXPR vec(X _x, Y _y, vec<1, Z, Q> const& _z, vec<1, W, Q> const& _w);
		template<typename X, typename Y, typename Z, typename W>
		GLM_FUNC_DECL GLM_CONSTEXPR vec(vec<1, X, Q> const& _x, Y _y, vec<1, Z, Q> const& _z, vec<1, W, Q> const& _w);
		template<typename X, typename Y, typename Z, typename W>
		GLM_FUNC_DECL GLM_CONSTEXPR vec(X _x, vec<1, Y, Q> const& _y, vec<1, Z, Q> const& _z, vec<1, W, Q> const& _w);
		template<typename X, typename Y, typename Z, typename W>
		GLM_FUNC_DECL GLM_CONSTEXPR vec(vec<1, X, Q> const& _x, vec<1, Y, Q> const& _Y, vec<1, Z, Q> const& _z, vec<1, W, Q> const& _w);

		// -- Conversion vector constructors --

		/// Explicit conversions (From section 5.4.1 Conversion and scalar constructors of GLSL 1.30.08 specification)
		template<typename A, typename B, typename C, qualifier P>
		GLM_FUNC_DECL GLM_CONSTEXPR vec(vec<2, A, P> const& _xy, B _z, C _w);
		/// Explicit conversions (From section 5.4.1 Conversion and scalar constructors of GLSL 1.30.08 specification)
		template<typename A, typename B, typename C, qualifier P>
		GLM_FUNC_DECL GLM_CONSTEXPR vec(vec<2, A, P> const& _xy, vec<1, B, P> const& _z, C _w);
		/// Explicit conversions (From section 5.4.1 Conversion and scalar constructors of GLSL 1.30.08 specification)
		template<typename A, typename B, typename C, qualifier P>
		GLM_FUNC_DECL GLM_CONSTEXPR vec(vec<2, A, P> const& _xy, B _z, vec<1, C, P> const& _w);
		/// Explicit conversions (From section 5.4.1 Conversion and scalar constructors of GLSL 1.30.08 specification)
		template<typename A, typename B, typename C, qualifier P>
		GLM_FUNC_DECL GLM_CONSTEXPR vec(vec<2, A, P> const& _xy, vec<1, B, P> const& _z, vec<1, C, P> const& _w);
		/// Explicit conversions (From section 5.4.1 Conversion and scalar constructors of GLSL 1.30.08 specification)
		template<typename A, typename B, typename C, qualifier P>
		GLM_FUNC_DECL GLM_CONSTEXPR vec(A _x, vec<2, B, P> const& _yz, C _w);
		/// Explicit conversions (From section 5.4.1 Conversion and scalar constructors of GLSL 1.30.08 specification)
		template<typename A, typename B, typename C, qualifier P>
		GLM_FUNC_DECL GLM_CONSTEXPR vec(vec<1, A, P> const& _x, vec<2, B, P> const& _yz, C _w);
		/// Explicit conversions (From section 5.4.1 Conversion and scalar constructors of GLSL 1.30.08 specification)
		template<typename A, typename B, typename C, qualifier P>
		GLM_FUNC_DECL GLM_CONSTEXPR vec(A _x, vec<2, B, P> const& _yz, vec<1, C, P> const& _w);
		/// Explicit conversions (From section 5.4.1 Conversion and scalar constructors of GLSL 1.30.08 specification)
		template<typename A, typename B, typename C, qualifier P>
		GLM_FUNC_DECL GLM_CONSTEXPR vec(vec<1, A, P> const& _x, vec<2, B, P> const& _yz, vec<1, C, P> const& _w);
		/// Explicit conversions (From section 5.4.1 Conversion and scalar constructors of GLSL 1.30.08 specification)
		template<typename A, typename B, typename C, qualifier P>
		GLM_FUNC_DECL GLM_CONSTEXPR vec(A _x, B _y, vec<2, C, P> const& _zw);
		/// Explicit conversions (From section 5.4.1 Conversion and scalar constructors of GLSL 1.30.08 specification)
		template<typename A, typename B, typename C, qualifier P>
		GLM_FUNC_DECL GLM_CONSTEXPR vec(vec<1, A, P> const& _x, B _y, vec<2, C, P> const& _zw);
		/// Explicit conversions (From section 5.4.1 Conversion and scalar constructors of GLSL 1.30.08 specification)
		template<typename A, typename B, typename C, qualifier P>
		GLM_FUNC_DECL GLM_CONSTEXPR vec(A _x, vec<1, B, P> const& _y, vec<2, C, P> const& _zw);
		/// Explicit conversions (From section 5.4.1 Conversion and scalar constructors of GLSL 1.30.08 specification)
		template<typename A, typename B, typename C, qualifier P>
		GLM_FUNC_DECL GLM_CONSTEXPR vec(vec<1, A, P> const& _x, vec<1, B, P> const& _y, vec<2, C, P> const& _zw);
		/// Explicit conversions (From section 5.4.1 Conversion and scalar constructors of GLSL 1.30.08 specification)
		template<typename A, typename B, qualifier P>
		GLM_FUNC_DECL GLM_CONSTEXPR vec(vec<3, A, P> const& _xyz, B _w);
		/// Explicit conversions (From section 5.4.1 Conversion and scalar constructors of GLSL 1.30.08 specification)
		template<typename A, typename B, qualifier P>
		GLM_FUNC_DECL GLM_CONSTEXPR vec(vec<3, A, P> const& _xyz, vec<1, B, P> const& _w);
		/// Explicit conversions (From section 5.4.1 Conversion and scalar constructors of GLSL 1.30.08 specification)
		template<typename A, typename B, qualifier P>
		GLM_FUNC_DECL GLM_CONSTEXPR vec(A _x, vec<3, B, P> const& _yzw);
		/// Explicit conversions (From section 5.4.1 Conversion and scalar constructors of GLSL 1.30.08 specification)
		template<typename A, typename B, qualifier P>
		GLM_FUNC_DECL GLM_CONSTEXPR vec(vec<1, A, P> const& _x, vec<3, B, P> const& _yzw);
		/// Explicit conversions (From section 5.4.1 Conversion and scalar constructors of GLSL 1.30.08 specification)
		template<typename A, typename B, qualifier P>
		GLM_FUNC_DECL GLM_CONSTEXPR vec(vec<2, A, P> const& _xy, vec<2, B, P> const& _zw);

		/// Explicit conversions (From section 5.4.1 Conversion and scalar constructors of GLSL 1.30.08 specification)
		template<typename U, qualifier P>
		GLM_FUNC_DECL GLM_CONSTEXPR GLM_EXPLICIT vec(vec<4, U, P> const& v);

		// -- Swizzle constructors --
#		if GLM_CONFIG_SWIZZLE == GLM_SWIZZLE_OPERATOR
			template<int E0, int E1, int E2, int E3>
			GLM_FUNC_DECL GLM_CONSTEXPR vec(detail::_swizzle<4, T, Q, E0, E1, E2, E3> const& that)
			{
				*this = that();
			}

			template<int E0, int E1, int F0, int F1>
			GLM_FUNC_DECL GLM_CONSTEXPR vec(detail::_swizzle<2, T, Q, E0, E1, -1, -2> const& v, detail::_swizzle<2, T, Q, F0, F1, -1, -2> const& u)
			{
				*this = vec<4, T, Q>(v(), u());
			}

			template<int E0, int E1>
			GLM_FUNC_DECL GLM_CONSTEXPR vec(T const& x, T const& y, detail::_swizzle<2, T, Q, E0, E1, -1, -2> const& v)
			{
				*this = vec<4, T, Q>(x, y, v());
			}

			template<int E0, int E1>
			GLM_FUNC_DECL GLM_CONSTEXPR vec(T const& x, detail::_swizzle<2, T, Q, E0, E1, -1, -2> const& v, T const& w)
			{
				*this = vec<4, T, Q>(x, v(), w);
			}

			template<int E0, int E1>
			GLM_FUNC_DECL GLM_CONSTEXPR vec(detail::_swizzle<2, T, Q, E0, E1, -1, -2> const& v, T const& z, T const& w)
			{
				*this = vec<4, T, Q>(v(), z, w);
			}

			template<int E0, int E1, int E2>
			GLM_FUNC_DECL GLM_CONSTEXPR vec(detail::_swizzle<3, T, Q, E0, E1, E2, -1> const& v, T const& w)
			{
				*this = vec<4, T, Q>(v(), w);
			}

			template<int E0, int E1, int E2>
			GLM_FUNC_DECL GLM_CONSTEXPR vec(T const& x, detail::_swizzle<3, T, Q, E0, E1, E2, -1> const& v)
			{
				*this = vec<4, T, Q>(x, v());
			}
#		endif//GLM_CONFIG_SWIZZLE == GLM_SWIZZLE_OPERATOR

		// -- Unary arithmetic operators --

		GLM_FUNC_DECL GLM_CONSTEXPR vec<4, T, Q>& operator=(vec<4, T, Q> const& v) GLM_DEFAULT;

		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<4, T, Q>& operator=(vec<4, U, Q> const& v);
		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<4, T, Q>& operator+=(U scalar);
		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<4, T, Q>& operator+=(vec<1, U, Q> const& v);
		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<4, T, Q>& operator+=(vec<4, U, Q> const& v);
		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<4, T, Q>& operator-=(U scalar);
		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<4, T, Q>& operator-=(vec<1, U, Q> const& v);
		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<4, T, Q>& operator-=(vec<4, U, Q> const& v);
		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<4, T, Q>& operator*=(U scalar);
		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<4, T, Q>& operator*=(vec<1, U, Q> const& v);
		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<4, T, Q>& operator*=(vec<4, U, Q> const& v);
		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<4, T, Q>& operator/=(U scalar);
		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<4, T, Q>& operator/=(vec<1, U, Q> const& v);
		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<4, T, Q>& operator/=(vec<4, U, Q> const& v);

		// -- Increment and decrement operators --

		GLM_FUNC_DECL GLM_CONSTEXPR vec<4, T, Q> & operator++();
		GLM_FUNC_DECL GLM_CONSTEXPR vec<4, T, Q> & operator--();
		GLM_FUNC_DECL GLM_CONSTEXPR vec<4, T, Q> operator++(int);
		GLM_FUNC_DECL GLM_CONSTEXPR vec<4, T, Q> operator--(int);

		// -- Unary bit operators --

		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<4, T, Q> & operator%=(U scalar);
		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<4, T, Q> & operator%=(vec<1, U, Q> const& v);
		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<4, T, Q> & operator%=(vec<4, U, Q> const& v);
		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<4, T, Q> & operator&=(U scalar);
		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<4, T, Q> & operator&=(vec<1, U, Q> const& v);
		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<4, T, Q> & operator&=(vec<4, U, Q> const& v);
		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<4, T, Q> & operator|=(U scalar);
		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<4, T, Q> & operator|=(vec<1, U, Q> const& v);
		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<4, T, Q> & operator|=(vec<4, U, Q> const& v);
		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<4, T, Q> & operator^=(U scalar);
		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<4, T, Q> & operator^=(vec<1, U, Q> const& v);
		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<4, T, Q> & operator^=(vec<4, U, Q> const& v);
		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<4, T, Q> & operator<<=(U scalar);
		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<4, T, Q> & operator<<=(vec<1, U, Q> const& v);
		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<4, T, Q> & operator<<=(vec<4, U, Q> const& v);
		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<4, T, Q> & operator>>=(U scalar);
		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<4, T, Q> & operator>>=(vec<1, U, Q> const& v);
		template<typename U>
		GLM_FUNC_DECL GLM_CONSTEXPR vec<4, T, Q> & operator>>=(vec<4, U, Q> const& v);
	};

	// -- Unary operators --

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<4, T, Q> operator+(vec<4, T, Q> const& v);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<4, T, Q> operator-(vec<4, T, Q> const& v);

	// -- Binary operators --

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<4, T, Q> operator+(vec<4, T, Q> const& v, T const & scalar);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<4, T, Q> operator+(vec<4, T, Q> const& v1, vec<1, T, Q> const& v2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<4, T, Q> operator+(T scalar, vec<4, T, Q> const& v);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<4, T, Q> operator+(vec<1, T, Q> const& v1, vec<4, T, Q> const& v2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<4, T, Q> operator+(vec<4, T, Q> const& v1, vec<4, T, Q> const& v2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<4, T, Q> operator-(vec<4, T, Q> const& v, T const & scalar);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<4, T, Q> operator-(vec<4, T, Q> const& v1, vec<1, T, Q> const& v2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<4, T, Q> operator-(T scalar, vec<4, T, Q> const& v);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<4, T, Q> operator-(vec<1, T, Q> const& v1, vec<4, T, Q> const& v2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<4, T, Q> operator-(vec<4, T, Q> const& v1, vec<4, T, Q> const& v2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<4, T, Q> operator*(vec<4, T, Q> const& v, T const & scalar);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<4, T, Q> operator*(vec<4, T, Q> const& v1, vec<1, T, Q> const& v2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<4, T, Q> operator*(T scalar, vec<4, T, Q> const& v);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<4, T, Q> operator*(vec<1, T, Q> const& v1, vec<4, T, Q> const& v2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<4, T, Q> operator*(vec<4, T, Q> const& v1, vec<4, T, Q> const& v2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<4, T, Q> operator/(vec<4, T, Q> const& v, T const & scalar);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<4, T, Q> operator/(vec<4, T, Q> const& v1, vec<1, T, Q> const& v2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<4, T, Q> operator/(T scalar, vec<4, T, Q> const& v);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<4, T, Q> operator/(vec<1, T, Q> const& v1, vec<4, T, Q> const& v2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<4, T, Q> operator/(vec<4, T, Q> const& v1, vec<4, T, Q> const& v2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<4, T, Q> operator%(vec<4, T, Q> const& v, T scalar);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<4, T, Q> operator%(vec<4, T, Q> const& v, vec<1, T, Q> const& scalar);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<4, T, Q> operator%(T scalar, vec<4, T, Q> const& v);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<4, T, Q> operator%(vec<1, T, Q> const& scalar, vec<4, T, Q> const& v);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<4, T, Q> operator%(vec<4, T, Q> const& v1, vec<4, T, Q> const& v2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<4, T, Q> operator&(vec<4, T, Q> const& v, T scalar);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<4, T, Q> operator&(vec<4, T, Q> const& v, vec<1, T, Q> const& scalar);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<4, T, Q> operator&(T scalar, vec<4, T, Q> const& v);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<4, T, Q> operator&(vec<1, T, Q> const& scalar, vec<4, T, Q> const& v);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<4, T, Q> operator&(vec<4, T, Q> const& v1, vec<4, T, Q> const& v2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<4, T, Q> operator|(vec<4, T, Q> const& v, T scalar);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<4, T, Q> operator|(vec<4, T, Q> const& v, vec<1, T, Q> const& scalar);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<4, T, Q> operator|(T scalar, vec<4, T, Q> const& v);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<4, T, Q> operator|(vec<1, T, Q> const& scalar, vec<4, T, Q> const& v);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<4, T, Q> operator|(vec<4, T, Q> const& v1, vec<4, T, Q> const& v2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<4, T, Q> operator^(vec<4, T, Q> const& v, T scalar);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<4, T, Q> operator^(vec<4, T, Q> const& v, vec<1, T, Q> const& scalar);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<4, T, Q> operator^(T scalar, vec<4, T, Q> const& v);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<4, T, Q> operator^(vec<1, T, Q> const& scalar, vec<4, T, Q> const& v);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<4, T, Q> operator^(vec<4, T, Q> const& v1, vec<4, T, Q> const& v2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<4, T, Q> operator<<(vec<4, T, Q> const& v, T scalar);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<4, T, Q> operator<<(vec<4, T, Q> const& v, vec<1, T, Q> const& scalar);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<4, T, Q> operator<<(T scalar, vec<4, T, Q> const& v);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<4, T, Q> operator<<(vec<1, T, Q> const& scalar, vec<4, T, Q> const& v);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<4, T, Q> operator<<(vec<4, T, Q> const& v1, vec<4, T, Q> const& v2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<4, T, Q> operator>>(vec<4, T, Q> const& v, T scalar);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<4, T, Q> operator>>(vec<4, T, Q> const& v, vec<1, T, Q> const& scalar);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<4, T, Q> operator>>(T scalar, vec<4, T, Q> const& v);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<4, T, Q> operator>>(vec<1, T, Q> const& scalar, vec<4, T, Q> const& v);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<4, T, Q> operator>>(vec<4, T, Q> const& v1, vec<4, T, Q> const& v2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<4, T, Q> operator~(vec<4, T, Q> const& v);

	// -- Boolean operators --

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR bool operator==(vec<4, T, Q> const& v1, vec<4, T, Q> const& v2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR bool operator!=(vec<4, T, Q> const& v1, vec<4, T, Q> const& v2);

	template<qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<4, bool, Q> operator&&(vec<4, bool, Q> const& v1, vec<4, bool, Q> const& v2);

	template<qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<4, bool, Q> operator||(vec<4, bool, Q> const& v1, vec<4, bool, Q> const& v2);
}//namespace glm

#ifndef GLM_EXTERNAL_TEMPLATE
#include "type_vec4.inl"
#endif//GLM_EXTERNAL_TEMPLATE


==> figs/from-dave/deps/glm/glm/exponential.hpp <==
/// @ref core
/// @file glm/exponential.hpp
///
/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.2 Exponential Functions</a>
///
/// @defgroup core_func_exponential Exponential functions
/// @ingroup core
///
/// Provides GLSL exponential functions
///
/// These all operate component-wise. The description is per component.
///
/// Include <glm/exponential.hpp> to use these core features.

#pragma once

#include "detail/type_vec1.hpp"
#include "detail/type_vec2.hpp"
#include "detail/type_vec3.hpp"
#include "detail/type_vec4.hpp"
#include <cmath>

namespace glm
{
	/// @addtogroup core_func_exponential
	/// @{

	/// Returns 'base' raised to the power 'exponent'.
	///
	/// @param base Floating point value. pow function is defined for input values of 'base' defined in the range (inf-, inf+) in the limit of the type qualifier.
	/// @param exponent Floating point value representing the 'exponent'.
	///
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/pow.xml">GLSL pow man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.2 Exponential Functions</a>
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, T, Q> pow(vec<L, T, Q> const& base, vec<L, T, Q> const& exponent);

	/// Returns the natural exponentiation of x, i.e., e^x.
	///
	/// @param v exp function is defined for input values of v defined in the range (inf-, inf+) in the limit of the type qualifier.
	/// @tparam L An integer between 1 and 4 included that qualify the dimension of the vector.
	/// @tparam T Floating-point scalar types.
	///
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/exp.xml">GLSL exp man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.2 Exponential Functions</a>
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, T, Q> exp(vec<L, T, Q> const& v);

	/// Returns the natural logarithm of v, i.e.,
	/// returns the value y which satisfies the equation x = e^y.
	/// Results are undefined if v <= 0.
	///
	/// @param v log function is defined for input values of v defined in the range (0, inf+) in the limit of the type qualifier.
	/// @tparam L An integer between 1 and 4 included that qualify the dimension of the vector.
	/// @tparam T Floating-point scalar types.
	///
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/log.xml">GLSL log man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.2 Exponential Functions</a>
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, T, Q> log(vec<L, T, Q> const& v);

	/// Returns 2 raised to the v power.
	///
	/// @param v exp2 function is defined for input values of v defined in the range (inf-, inf+) in the limit of the type qualifier.
	/// @tparam L An integer between 1 and 4 included that qualify the dimension of the vector.
	/// @tparam T Floating-point scalar types.
	///
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/exp2.xml">GLSL exp2 man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.2 Exponential Functions</a>
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, T, Q> exp2(vec<L, T, Q> const& v);

	/// Returns the base 2 log of x, i.e., returns the value y,
	/// which satisfies the equation x = 2 ^ y.
	///
	/// @param v log2 function is defined for input values of v defined in the range (0, inf+) in the limit of the type qualifier.
	/// @tparam L An integer between 1 and 4 included that qualify the dimension of the vector.
	/// @tparam T Floating-point scalar types.
	///
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/log2.xml">GLSL log2 man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.2 Exponential Functions</a>
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, T, Q> log2(vec<L, T, Q> const& v);

	/// Returns the positive square root of v.
	///
	/// @param v sqrt function is defined for input values of v defined in the range [0, inf+) in the limit of the type qualifier.
	/// @tparam L An integer between 1 and 4 included that qualify the dimension of the vector.
	/// @tparam T Floating-point scalar types.
	///
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/sqrt.xml">GLSL sqrt man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.2 Exponential Functions</a>
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, T, Q> sqrt(vec<L, T, Q> const& v);

	/// Returns the reciprocal of the positive square root of v.
	///
	/// @param v inversesqrt function is defined for input values of v defined in the range [0, inf+) in the limit of the type qualifier.
	/// @tparam L An integer between 1 and 4 included that qualify the dimension of the vector.
	/// @tparam T Floating-point scalar types.
	///
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/inversesqrt.xml">GLSL inversesqrt man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.2 Exponential Functions</a>
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, T, Q> inversesqrt(vec<L, T, Q> const& v);

	/// @}
}//namespace glm

#include "detail/func_exponential.inl"


==> figs/from-dave/deps/glm/glm/ext.hpp <==
/// @file glm/ext.hpp
///
/// @ref core (Dependence)

#include "detail/setup.hpp"

#pragma once

#include "glm.hpp"

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_MESSAGE_EXT_INCLUDED_DISPLAYED)
#	define GLM_MESSAGE_EXT_INCLUDED_DISPLAYED
#	pragma message("GLM: All extensions included (not recommended)")
#endif//GLM_MESSAGES

#include "./ext/matrix_double2x2.hpp"
#include "./ext/matrix_double2x2_precision.hpp"
#include "./ext/matrix_double2x3.hpp"
#include "./ext/matrix_double2x3_precision.hpp"
#include "./ext/matrix_double2x4.hpp"
#include "./ext/matrix_double2x4_precision.hpp"
#include "./ext/matrix_double3x2.hpp"
#include "./ext/matrix_double3x2_precision.hpp"
#include "./ext/matrix_double3x3.hpp"
#include "./ext/matrix_double3x3_precision.hpp"
#include "./ext/matrix_double3x4.hpp"
#include "./ext/matrix_double3x4_precision.hpp"
#include "./ext/matrix_double4x2.hpp"
#include "./ext/matrix_double4x2_precision.hpp"
#include "./ext/matrix_double4x3.hpp"
#include "./ext/matrix_double4x3_precision.hpp"
#include "./ext/matrix_double4x4.hpp"
#include "./ext/matrix_double4x4_precision.hpp"

#include "./ext/matrix_float2x2.hpp"
#include "./ext/matrix_float2x2_precision.hpp"
#include "./ext/matrix_float2x3.hpp"
#include "./ext/matrix_float2x3_precision.hpp"
#include "./ext/matrix_float2x4.hpp"
#include "./ext/matrix_float2x4_precision.hpp"
#include "./ext/matrix_float3x2.hpp"
#include "./ext/matrix_float3x2_precision.hpp"
#include "./ext/matrix_float3x3.hpp"
#include "./ext/matrix_float3x3_precision.hpp"
#include "./ext/matrix_float3x4.hpp"
#include "./ext/matrix_float3x4_precision.hpp"
#include "./ext/matrix_float4x2.hpp"
#include "./ext/matrix_float4x2_precision.hpp"
#include "./ext/matrix_float4x3.hpp"
#include "./ext/matrix_float4x3_precision.hpp"
#include "./ext/matrix_float4x4.hpp"
#include "./ext/matrix_float4x4_precision.hpp"

#include "./ext/matrix_relational.hpp"

#include "./ext/quaternion_double.hpp"
#include "./ext/quaternion_double_precision.hpp"
#include "./ext/quaternion_float.hpp"
#include "./ext/quaternion_float_precision.hpp"
#include "./ext/quaternion_geometric.hpp"
#include "./ext/quaternion_relational.hpp"

#include "./ext/scalar_constants.hpp"
#include "./ext/scalar_int_sized.hpp"
#include "./ext/scalar_relational.hpp"

#include "./ext/vector_bool1.hpp"
#include "./ext/vector_bool1_precision.hpp"
#include "./ext/vector_bool2.hpp"
#include "./ext/vector_bool2_precision.hpp"
#include "./ext/vector_bool3.hpp"
#include "./ext/vector_bool3_precision.hpp"
#include "./ext/vector_bool4.hpp"
#include "./ext/vector_bool4_precision.hpp"

#include "./ext/vector_double1.hpp"
#include "./ext/vector_double1_precision.hpp"
#include "./ext/vector_double2.hpp"
#include "./ext/vector_double2_precision.hpp"
#include "./ext/vector_double3.hpp"
#include "./ext/vector_double3_precision.hpp"
#include "./ext/vector_double4.hpp"
#include "./ext/vector_double4_precision.hpp"

#include "./ext/vector_float1.hpp"
#include "./ext/vector_float1_precision.hpp"
#include "./ext/vector_float2.hpp"
#include "./ext/vector_float2_precision.hpp"
#include "./ext/vector_float3.hpp"
#include "./ext/vector_float3_precision.hpp"
#include "./ext/vector_float4.hpp"
#include "./ext/vector_float4_precision.hpp"

#include "./ext/vector_int1.hpp"
#include "./ext/vector_int1_precision.hpp"
#include "./ext/vector_int2.hpp"
#include "./ext/vector_int2_precision.hpp"
#include "./ext/vector_int3.hpp"
#include "./ext/vector_int3_precision.hpp"
#include "./ext/vector_int4.hpp"
#include "./ext/vector_int4_precision.hpp"

#include "./ext/vector_relational.hpp"

#include "./ext/vector_uint1.hpp"
#include "./ext/vector_uint1_precision.hpp"
#include "./ext/vector_uint2.hpp"
#include "./ext/vector_uint2_precision.hpp"
#include "./ext/vector_uint3.hpp"
#include "./ext/vector_uint3_precision.hpp"
#include "./ext/vector_uint4.hpp"
#include "./ext/vector_uint4_precision.hpp"

#include "./gtc/bitfield.hpp"
#include "./gtc/color_space.hpp"
#include "./gtc/constants.hpp"
#include "./gtc/epsilon.hpp"
#include "./gtc/integer.hpp"
#include "./gtc/matrix_access.hpp"
#include "./gtc/matrix_integer.hpp"
#include "./gtc/matrix_inverse.hpp"
#include "./gtc/matrix_transform.hpp"
#include "./gtc/noise.hpp"
#include "./gtc/packing.hpp"
#include "./gtc/quaternion.hpp"
#include "./gtc/random.hpp"
#include "./gtc/reciprocal.hpp"
#include "./gtc/round.hpp"
#include "./gtc/type_precision.hpp"
#include "./gtc/type_ptr.hpp"
#include "./gtc/ulp.hpp"
#include "./gtc/vec1.hpp"
#if GLM_CONFIG_ALIGNED_GENTYPES == GLM_ENABLE
#	include "./gtc/type_aligned.hpp"
#endif

#ifdef GLM_ENABLE_EXPERIMENTAL
#include "./gtx/associated_min_max.hpp"
#include "./gtx/bit.hpp"
#include "./gtx/closest_point.hpp"
#include "./gtx/color_encoding.hpp"
#include "./gtx/color_space.hpp"
#include "./gtx/color_space_YCoCg.hpp"
#include "./gtx/compatibility.hpp"
#include "./gtx/component_wise.hpp"
#include "./gtx/dual_quaternion.hpp"
#include "./gtx/euler_angles.hpp"
#include "./gtx/extend.hpp"
#include "./gtx/extended_min_max.hpp"
#include "./gtx/fast_exponential.hpp"
#include "./gtx/fast_square_root.hpp"
#include "./gtx/fast_trigonometry.hpp"
#include "./gtx/functions.hpp"
#include "./gtx/gradient_paint.hpp"
#include "./gtx/handed_coordinate_space.hpp"
#include "./gtx/integer.hpp"
#include "./gtx/intersect.hpp"
#include "./gtx/log_base.hpp"
#include "./gtx/matrix_cross_product.hpp"
#include "./gtx/matrix_interpolation.hpp"
#include "./gtx/matrix_major_storage.hpp"
#include "./gtx/matrix_operation.hpp"
#include "./gtx/matrix_query.hpp"
#include "./gtx/mixed_product.hpp"
#include "./gtx/norm.hpp"
#include "./gtx/normal.hpp"
#include "./gtx/normalize_dot.hpp"
#include "./gtx/number_precision.hpp"
#include "./gtx/optimum_pow.hpp"
#include "./gtx/orthonormalize.hpp"
#include "./gtx/perpendicular.hpp"
#include "./gtx/polar_coordinates.hpp"
#include "./gtx/projection.hpp"
#include "./gtx/quaternion.hpp"
#include "./gtx/raw_data.hpp"
#include "./gtx/rotate_vector.hpp"
#include "./gtx/spline.hpp"
#include "./gtx/std_based_type.hpp"
#if !(GLM_COMPILER & GLM_COMPILER_CUDA)
#	include "./gtx/string_cast.hpp"
#endif
#include "./gtx/transform.hpp"
#include "./gtx/transform2.hpp"
#include "./gtx/vec_swizzle.hpp"
#include "./gtx/vector_angle.hpp"
#include "./gtx/vector_query.hpp"
#include "./gtx/wrap.hpp"

#if GLM_HAS_TEMPLATE_ALIASES
#	include "./gtx/scalar_multiplication.hpp"
#endif

#if GLM_HAS_RANGE_FOR
#	include "./gtx/range.hpp"
#endif
#endif//GLM_ENABLE_EXPERIMENTAL


==> figs/from-dave/deps/glm/glm/ext/matrix_clip_space.hpp <==
/// @ref ext_matrix_clip_space
/// @file glm/ext/matrix_clip_space.hpp
///
/// @defgroup ext_matrix_clip_space GLM_EXT_matrix_clip_space
/// @ingroup ext
///
/// Defines functions that generate clip space transformation matrices.
///
/// The matrices generated by this extension use standard OpenGL fixed-function
/// conventions. For example, the lookAt function generates a transform from world
/// space into the specific eye space that the projective matrix functions
/// (perspective, ortho, etc) are designed to expect. The OpenGL compatibility
/// specifications defines the particular layout of this eye space.
///
/// Include <glm/ext/matrix_clip_space.hpp> to use the features of this extension.
///
/// @see ext_matrix_transform
/// @see ext_matrix_projection

#pragma once

// Dependencies
#include "../ext/scalar_constants.hpp"
#include "../geometric.hpp"
#include "../trigonometric.hpp"

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	pragma message("GLM: GLM_EXT_matrix_clip_space extension included")
#endif

namespace glm
{
	/// @addtogroup ext_matrix_clip_space
	/// @{

	/// Creates a matrix for projecting two-dimensional coordinates onto the screen.
	///
	/// @tparam T A floating-point scalar type
	///
	/// @see - glm::ortho(T const& left, T const& right, T const& bottom, T const& top, T const& zNear, T const& zFar)
	/// @see <a href="https://www.khronos.org/registry/OpenGL-Refpages/gl2.1/xhtml/gluOrtho2D.xml">gluOrtho2D man page</a>
	template<typename T>
	GLM_FUNC_DECL mat<4, 4, T, defaultp> ortho(
		T left, T right, T bottom, T top);

	/// Creates a matrix for an orthographic parallel viewing volume, using left-handed coordinates.
	/// The near and far clip planes correspond to z normalized device coordinates of 0 and +1 respectively. (Direct3D clip volume definition)
	///
	/// @tparam T A floating-point scalar type
	///
	/// @see - glm::ortho(T const& left, T const& right, T const& bottom, T const& top)
	template<typename T>
	GLM_FUNC_DECL mat<4, 4, T, defaultp> orthoLH_ZO(
		T left, T right, T bottom, T top, T zNear, T zFar);

	/// Creates a matrix for an orthographic parallel viewing volume using right-handed coordinates.
	/// The near and far clip planes correspond to z normalized device coordinates of -1 and +1 respectively. (OpenGL clip volume definition)
	///
	/// @tparam T A floating-point scalar type
	///
	/// @see - glm::ortho(T const& left, T const& right, T const& bottom, T const& top)
	template<typename T>
	GLM_FUNC_DECL mat<4, 4, T, defaultp> orthoLH_NO(
		T left, T right, T bottom, T top, T zNear, T zFar);

	/// Creates a matrix for an orthographic parallel viewing volume, using left-handed coordinates.
	/// The near and far clip planes correspond to z normalized device coordinates of 0 and +1 respectively. (Direct3D clip volume definition)
	///
	/// @tparam T A floating-point scalar type
	///
	/// @see - glm::ortho(T const& left, T const& right, T const& bottom, T const& top)
	template<typename T>
	GLM_FUNC_DECL mat<4, 4, T, defaultp> orthoRH_ZO(
		T left, T right, T bottom, T top, T zNear, T zFar);

	/// Creates a matrix for an orthographic parallel viewing volume, using right-handed coordinates.
	/// The near and far clip planes correspond to z normalized device coordinates of -1 and +1 respectively. (OpenGL clip volume definition)
	///
	/// @tparam T A floating-point scalar type
	///
	/// @see - glm::ortho(T const& left, T const& right, T const& bottom, T const& top)
	template<typename T>
	GLM_FUNC_DECL mat<4, 4, T, defaultp> orthoRH_NO(
		T left, T right, T bottom, T top, T zNear, T zFar);

	/// Creates a matrix for an orthographic parallel viewing volume, using left-handed coordinates.
	/// The near and far clip planes correspond to z normalized device coordinates of 0 and +1 respectively. (Direct3D clip volume definition)
	///
	/// @tparam T A floating-point scalar type
	///
	/// @see - glm::ortho(T const& left, T const& right, T const& bottom, T const& top)
	template<typename T>
	GLM_FUNC_DECL mat<4, 4, T, defaultp> orthoZO(
		T left, T right, T bottom, T top, T zNear, T zFar);

	/// Creates a matrix for an orthographic parallel viewing volume, using left-handed coordinates if GLM_FORCE_LEFT_HANDED if defined or right-handed coordinates otherwise.
	/// The near and far clip planes correspond to z normalized device coordinates of -1 and +1 respectively. (OpenGL clip volume definition)
	///
	/// @tparam T A floating-point scalar type
	///
	/// @see - glm::ortho(T const& left, T const& right, T const& bottom, T const& top)
	template<typename T>
	GLM_FUNC_DECL mat<4, 4, T, defaultp> orthoNO(
		T left, T right, T bottom, T top, T zNear, T zFar);

	/// Creates a matrix for an orthographic parallel viewing volume, using left-handed coordinates.
	/// If GLM_FORCE_DEPTH_ZERO_TO_ONE is defined, the near and far clip planes correspond to z normalized device coordinates of 0 and +1 respectively. (Direct3D clip volume definition)
	/// Otherwise, the near and far clip planes correspond to z normalized device coordinates of -1 and +1 respectively. (OpenGL clip volume definition)
	///
	/// @tparam T A floating-point scalar type
	///
	/// @see - glm::ortho(T const& left, T const& right, T const& bottom, T const& top)
	template<typename T>
	GLM_FUNC_DECL mat<4, 4, T, defaultp> orthoLH(
		T left, T right, T bottom, T top, T zNear, T zFar);

	/// Creates a matrix for an orthographic parallel viewing volume, using right-handed coordinates.
	/// If GLM_FORCE_DEPTH_ZERO_TO_ONE is defined, the near and far clip planes correspond to z normalized device coordinates of 0 and +1 respectively. (Direct3D clip volume definition)
	/// Otherwise, the near and far clip planes correspond to z normalized device coordinates of -1 and +1 respectively. (OpenGL clip volume definition)
	///
	/// @tparam T A floating-point scalar type
	///
	/// @see - glm::ortho(T const& left, T const& right, T const& bottom, T const& top)
	template<typename T>
	GLM_FUNC_DECL mat<4, 4, T, defaultp> orthoRH(
		T left, T right, T bottom, T top, T zNear, T zFar);

	/// Creates a matrix for an orthographic parallel viewing volume, using the default handedness and default near and far clip planes definition.
	/// To change default handedness use GLM_FORCE_LEFT_HANDED. To change default near and far clip planes definition use GLM_FORCE_DEPTH_ZERO_TO_ONE.
	///
	/// @tparam T A floating-point scalar type
	///
	/// @see - glm::ortho(T const& left, T const& right, T const& bottom, T const& top)
	/// @see <a href="https://www.khronos.org/registry/OpenGL-Refpages/gl2.1/xhtml/glOrtho.xml">glOrtho man page</a>
	template<typename T>
	GLM_FUNC_DECL mat<4, 4, T, defaultp> ortho(
		T left, T right, T bottom, T top, T zNear, T zFar);

	/// Creates a left handed frustum matrix.
	/// The near and far clip planes correspond to z normalized device coordinates of 0 and +1 respectively. (Direct3D clip volume definition)
	///
	/// @tparam T A floating-point scalar type
	template<typename T>
	GLM_FUNC_DECL mat<4, 4, T, defaultp> frustumLH_ZO(
		T left, T right, T bottom, T top, T near, T far);

	/// Creates a left handed frustum matrix.
	/// The near and far clip planes correspond to z normalized device coordinates of -1 and +1 respectively. (OpenGL clip volume definition)
	///
	/// @tparam T A floating-point scalar type
	template<typename T>
	GLM_FUNC_DECL mat<4, 4, T, defaultp> frustumLH_NO(
		T left, T right, T bottom, T top, T near, T far);

	/// Creates a right handed frustum matrix.
	/// The near and far clip planes correspond to z normalized device coordinates of 0 and +1 respectively. (Direct3D clip volume definition)
	///
	/// @tparam T A floating-point scalar type
	template<typename T>
	GLM_FUNC_DECL mat<4, 4, T, defaultp> frustumRH_ZO(
		T left, T right, T bottom, T top, T near, T far);

	/// Creates a right handed frustum matrix.
	/// The near and far clip planes correspond to z normalized device coordinates of -1 and +1 respectively. (OpenGL clip volume definition)
	///
	/// @tparam T A floating-point scalar type
	template<typename T>
	GLM_FUNC_DECL mat<4, 4, T, defaultp> frustumRH_NO(
		T left, T right, T bottom, T top, T near, T far);

	/// Creates a frustum matrix using left-handed coordinates if GLM_FORCE_LEFT_HANDED if defined or right-handed coordinates otherwise.
	/// The near and far clip planes correspond to z normalized device coordinates of 0 and +1 respectively. (Direct3D clip volume definition)
	///
	/// @tparam T A floating-point scalar type
	template<typename T>
	GLM_FUNC_DECL mat<4, 4, T, defaultp> frustumZO(
		T left, T right, T bottom, T top, T near, T far);

	/// Creates a frustum matrix using left-handed coordinates if GLM_FORCE_LEFT_HANDED if defined or right-handed coordinates otherwise.
	/// The near and far clip planes correspond to z normalized device coordinates of -1 and +1 respectively. (OpenGL clip volume definition)
	///
	/// @tparam T A floating-point scalar type
	template<typename T>
	GLM_FUNC_DECL mat<4, 4, T, defaultp> frustumNO(
		T left, T right, T bottom, T top, T near, T far);

	/// Creates a left handed frustum matrix.
	/// If GLM_FORCE_DEPTH_ZERO_TO_ONE is defined, the near and far clip planes correspond to z normalized device coordinates of 0 and +1 respectively. (Direct3D clip volume definition)
	/// Otherwise, the near and far clip planes correspond to z normalized device coordinates of -1 and +1 respectively. (OpenGL clip volume definition)
	///
	/// @tparam T A floating-point scalar type
	template<typename T>
	GLM_FUNC_DECL mat<4, 4, T, defaultp> frustumLH(
		T left, T right, T bottom, T top, T near, T far);

	/// Creates a right handed frustum matrix.
	/// If GLM_FORCE_DEPTH_ZERO_TO_ONE is defined, the near and far clip planes correspond to z normalized device coordinates of 0 and +1 respectively. (Direct3D clip volume definition)
	/// Otherwise, the near and far clip planes correspond to z normalized device coordinates of -1 and +1 respectively. (OpenGL clip volume definition)
	///
	/// @tparam T A floating-point scalar type
	template<typename T>
	GLM_FUNC_DECL mat<4, 4, T, defaultp> frustumRH(
		T left, T right, T bottom, T top, T near, T far);

	/// Creates a frustum matrix with default handedness, using the default handedness and default near and far clip planes definition.
	/// To change default handedness use GLM_FORCE_LEFT_HANDED. To change default near and far clip planes definition use GLM_FORCE_DEPTH_ZERO_TO_ONE.
	///
	/// @tparam T A floating-point scalar type
	/// @see <a href="https://www.khronos.org/registry/OpenGL-Refpages/gl2.1/xhtml/glFrustum.xml">glFrustum man page</a>
	template<typename T>
	GLM_FUNC_DECL mat<4, 4, T, defaultp> frustum(
		T left, T right, T bottom, T top, T near, T far);


	/// Creates a matrix for a right handed, symetric perspective-view frustum.
	/// The near and far clip planes correspond to z normalized device coordinates of 0 and +1 respectively. (Direct3D clip volume definition)
	///
	/// @param fovy Specifies the field of view angle, in degrees, in the y direction. Expressed in radians.
	/// @param aspect Specifies the aspect ratio that determines the field of view in the x direction. The aspect ratio is the ratio of x (width) to y (height).
	/// @param near Specifies the distance from the viewer to the near clipping plane (always positive).
	/// @param far Specifies the distance from the viewer to the far clipping plane (always positive).
	///
	/// @tparam T A floating-point scalar type
	template<typename T>
	GLM_FUNC_DECL mat<4, 4, T, defaultp> perspectiveRH_ZO(
		T fovy, T aspect, T near, T far);

	/// Creates a matrix for a right handed, symetric perspective-view frustum.
	/// The near and far clip planes correspond to z normalized device coordinates of -1 and +1 respectively. (OpenGL clip volume definition)
	///
	/// @param fovy Specifies the field of view angle, in degrees, in the y direction. Expressed in radians.
	/// @param aspect Specifies the aspect ratio that determines the field of view in the x direction. The aspect ratio is the ratio of x (width) to y (height).
	/// @param near Specifies the distance from the viewer to the near clipping plane (always positive).
	/// @param far Specifies the distance from the viewer to the far clipping plane (always positive).
	///
	/// @tparam T A floating-point scalar type
	template<typename T>
	GLM_FUNC_DECL mat<4, 4, T, defaultp> perspectiveRH_NO(
		T fovy, T aspect, T near, T far);

	/// Creates a matrix for a left handed, symetric perspective-view frustum.
	/// The near and far clip planes correspond to z normalized device coordinates of 0 and +1 respectively. (Direct3D clip volume definition)
	///
	/// @param fovy Specifies the field of view angle, in degrees, in the y direction. Expressed in radians.
	/// @param aspect Specifies the aspect ratio that determines the field of view in the x direction. The aspect ratio is the ratio of x (width) to y (height).
	/// @param near Specifies the distance from the viewer to the near clipping plane (always positive).
	/// @param far Specifies the distance from the viewer to the far clipping plane (always positive).
	///
	/// @tparam T A floating-point scalar type
	template<typename T>
	GLM_FUNC_DECL mat<4, 4, T, defaultp> perspectiveLH_ZO(
		T fovy, T aspect, T near, T far);

	/// Creates a matrix for a left handed, symetric perspective-view frustum.
	/// The near and far clip planes correspond to z normalized device coordinates of -1 and +1 respectively. (OpenGL clip volume definition)
	///
	/// @param fovy Specifies the field of view angle, in degrees, in the y direction. Expressed in radians.
	/// @param aspect Specifies the aspect ratio that determines the field of view in the x direction. The aspect ratio is the ratio of x (width) to y (height).
	/// @param near Specifies the distance from the viewer to the near clipping plane (always positive).
	/// @param far Specifies the distance from the viewer to the far clipping plane (always positive).
	///
	/// @tparam T A floating-point scalar type
	template<typename T>
	GLM_FUNC_DECL mat<4, 4, T, defaultp> perspectiveLH_NO(
		T fovy, T aspect, T near, T far);

	/// Creates a matrix for a symetric perspective-view frustum using left-handed coordinates if GLM_FORCE_LEFT_HANDED if defined or right-handed coordinates otherwise.
	/// The near and far clip planes correspond to z normalized device coordinates of 0 and +1 respectively. (Direct3D clip volume definition)
	///
	/// @param fovy Specifies the field of view angle, in degrees, in the y direction. Expressed in radians.
	/// @param aspect Specifies the aspect ratio that determines the field of view in the x direction. The aspect ratio is the ratio of x (width) to y (height).
	/// @param near Specifies the distance from the viewer to the near clipping plane (always positive).
	/// @param far Specifies the distance from the viewer to the far clipping plane (always positive).
	///
	/// @tparam T A floating-point scalar type
	template<typename T>
	GLM_FUNC_DECL mat<4, 4, T, defaultp> perspectiveZO(
		T fovy, T aspect, T near, T far);

	/// Creates a matrix for a symetric perspective-view frustum using left-handed coordinates if GLM_FORCE_LEFT_HANDED if defined or right-handed coordinates otherwise.
	/// The near and far clip planes correspond to z normalized device coordinates of -1 and +1 respectively. (OpenGL clip volume definition)
	///
	/// @param fovy Specifies the field of view angle, in degrees, in the y direction. Expressed in radians.
	/// @param aspect Specifies the aspect ratio that determines the field of view in the x direction. The aspect ratio is the ratio of x (width) to y (height).
	/// @param near Specifies the distance from the viewer to the near clipping plane (always positive).
	/// @param far Specifies the distance from the viewer to the far clipping plane (always positive).
	///
	/// @tparam T A floating-point scalar type
	template<typename T>
	GLM_FUNC_DECL mat<4, 4, T, defaultp> perspectiveNO(
		T fovy, T aspect, T near, T far);

	/// Creates a matrix for a right handed, symetric perspective-view frustum.
	/// If GLM_FORCE_DEPTH_ZERO_TO_ONE is defined, the near and far clip planes correspond to z normalized device coordinates of 0 and +1 respectively. (Direct3D clip volume definition)
	/// Otherwise, the near and far clip planes correspond to z normalized device coordinates of -1 and +1 respectively. (OpenGL clip volume definition)
	///
	/// @param fovy Specifies the field of view angle, in degrees, in the y direction. Expressed in radians.
	/// @param aspect Specifies the aspect ratio that determines the field of view in the x direction. The aspect ratio is the ratio of x (width) to y (height).
	/// @param near Specifies the distance from the viewer to the near clipping plane (always positive).
	/// @param far Specifies the distance from the viewer to the far clipping plane (always positive).
	///
	/// @tparam T A floating-point scalar type
	template<typename T>
	GLM_FUNC_DECL mat<4, 4, T, defaultp> perspectiveRH(
		T fovy, T aspect, T near, T far);

	/// Creates a matrix for a left handed, symetric perspective-view frustum.
	/// If GLM_FORCE_DEPTH_ZERO_TO_ONE is defined, the near and far clip planes correspond to z normalized device coordinates of 0 and +1 respectively. (Direct3D clip volume definition)
	/// Otherwise, the near and far clip planes correspond to z normalized device coordinates of -1 and +1 respectively. (OpenGL clip volume definition)
	///
	/// @param fovy Specifies the field of view angle, in degrees, in the y direction. Expressed in radians.
	/// @param aspect Specifies the aspect ratio that determines the field of view in the x direction. The aspect ratio is the ratio of x (width) to y (height).
	/// @param near Specifies the distance from the viewer to the near clipping plane (always positive).
	/// @param far Specifies the distance from the viewer to the far clipping plane (always positive).
	///
	/// @tparam T A floating-point scalar type
	template<typename T>
	GLM_FUNC_DECL mat<4, 4, T, defaultp> perspectiveLH(
		T fovy, T aspect, T near, T far);

	/// Creates a matrix for a symetric perspective-view frustum based on the default handedness and default near and far clip planes definition.
	/// To change default handedness use GLM_FORCE_LEFT_HANDED. To change default near and far clip planes definition use GLM_FORCE_DEPTH_ZERO_TO_ONE.
	///
	/// @param fovy Specifies the field of view angle in the y direction. Expressed in radians.
	/// @param aspect Specifies the aspect ratio that determines the field of view in the x direction. The aspect ratio is the ratio of x (width) to y (height).
	/// @param near Specifies the distance from the viewer to the near clipping plane (always positive).
	/// @param far Specifies the distance from the viewer to the far clipping plane (always positive).
	///
	/// @tparam T A floating-point scalar type
	/// @see <a href="https://www.khronos.org/registry/OpenGL-Refpages/gl2.1/xhtml/gluPerspective.xml">gluPerspective man page</a>
	template<typename T>
	GLM_FUNC_DECL mat<4, 4, T, defaultp> perspective(
		T fovy, T aspect, T near, T far);

	/// Builds a perspective projection matrix based on a field of view using right-handed coordinates.
	/// The near and far clip planes correspond to z normalized device coordinates of 0 and +1 respectively. (Direct3D clip volume definition)
	///
	/// @param fov Expressed in radians.
	/// @param width Width of the viewport
	/// @param height Height of the viewport
	/// @param near Specifies the distance from the viewer to the near clipping plane (always positive).
	/// @param far Specifies the distance from the viewer to the far clipping plane (always positive).
	///
	/// @tparam T A floating-point scalar type
	template<typename T>
	GLM_FUNC_DECL mat<4, 4, T, defaultp> perspectiveFovRH_ZO(
		T fov, T width, T height, T near, T far);

	/// Builds a perspective projection matrix based on a field of view using right-handed coordinates.
	/// The near and far clip planes correspond to z normalized device coordinates of -1 and +1 respectively. (OpenGL clip volume definition)
	///
	/// @param fov Expressed in radians.
	/// @param width Width of the viewport
	/// @param height Height of the viewport
	/// @param near Specifies the distance from the viewer to the near clipping plane (always positive).
	/// @param far Specifies the distance from the viewer to the far clipping plane (always positive).
	///
	/// @tparam T A floating-point scalar type
	template<typename T>
	GLM_FUNC_DECL mat<4, 4, T, defaultp> perspectiveFovRH_NO(
		T fov, T width, T height, T near, T far);

	/// Builds a perspective projection matrix based on a field of view using left-handed coordinates.
	/// The near and far clip planes correspond to z normalized device coordinates of 0 and +1 respectively. (Direct3D clip volume definition)
	///
	/// @param fov Expressed in radians.
	/// @param width Width of the viewport
	/// @param height Height of the viewport
	/// @param near Specifies the distance from the viewer to the near clipping plane (always positive).
	/// @param far Specifies the distance from the viewer to the far clipping plane (always positive).
	///
	/// @tparam T A floating-point scalar type
	template<typename T>
	GLM_FUNC_DECL mat<4, 4, T, defaultp> perspectiveFovLH_ZO(
		T fov, T width, T height, T near, T far);

	/// Builds a perspective projection matrix based on a field of view using left-handed coordinates.
	/// The near and far clip planes correspond to z normalized device coordinates of -1 and +1 respectively. (OpenGL clip volume definition)
	///
	/// @param fov Expressed in radians.
	/// @param width Width of the viewport
	/// @param height Height of the viewport
	/// @param near Specifies the distance from the viewer to the near clipping plane (always positive).
	/// @param far Specifies the distance from the viewer to the far clipping plane (always positive).
	///
	/// @tparam T A floating-point scalar type
	template<typename T>
	GLM_FUNC_DECL mat<4, 4, T, defaultp> perspectiveFovLH_NO(
		T fov, T width, T height, T near, T far);

	/// Builds a perspective projection matrix based on a field of view using left-handed coordinates if GLM_FORCE_LEFT_HANDED if defined or right-handed coordinates otherwise.
	/// The near and far clip planes correspond to z normalized device coordinates of 0 and +1 respectively. (Direct3D clip volume definition)
	///
	/// @param fov Expressed in radians.
	/// @param width Width of the viewport
	/// @param height Height of the viewport
	/// @param near Specifies the distance from the viewer to the near clipping plane (always positive).
	/// @param far Specifies the distance from the viewer to the far clipping plane (always positive).
	///
	/// @tparam T A floating-point scalar type
	template<typename T>
	GLM_FUNC_DECL mat<4, 4, T, defaultp> perspectiveFovZO(
		T fov, T width, T height, T near, T far);

	/// Builds a perspective projection matrix based on a field of view using left-handed coordinates if GLM_FORCE_LEFT_HANDED if defined or right-handed coordinates otherwise.
	/// The near and far clip planes correspond to z normalized device coordinates of -1 and +1 respectively. (OpenGL clip volume definition)
	///
	/// @param fov Expressed in radians.
	/// @param width Width of the viewport
	/// @param height Height of the viewport
	/// @param near Specifies the distance from the viewer to the near clipping plane (always positive).
	/// @param far Specifies the distance from the viewer to the far clipping plane (always positive).
	///
	/// @tparam T A floating-point scalar type
	template<typename T>
	GLM_FUNC_DECL mat<4, 4, T, defaultp> perspectiveFovNO(
		T fov, T width, T height, T near, T far);

	/// Builds a right handed perspective projection matrix based on a field of view.
	/// If GLM_FORCE_DEPTH_ZERO_TO_ONE is defined, the near and far clip planes correspond to z normalized device coordinates of 0 and +1 respectively. (Direct3D clip volume definition)
	/// Otherwise, the near and far clip planes correspond to z normalized device coordinates of -1 and +1 respectively. (OpenGL clip volume definition)
	///
	/// @param fov Expressed in radians.
	/// @param width Width of the viewport
	/// @param height Height of the viewport
	/// @param near Specifies the distance from the viewer to the near clipping plane (always positive).
	/// @param far Specifies the distance from the viewer to the far clipping plane (always positive).
	///
	/// @tparam T A floating-point scalar type
	template<typename T>
	GLM_FUNC_DECL mat<4, 4, T, defaultp> perspectiveFovRH(
		T fov, T width, T height, T near, T far);

	/// Builds a left handed perspective projection matrix based on a field of view.
	/// If GLM_FORCE_DEPTH_ZERO_TO_ONE is defined, the near and far clip planes correspond to z normalized device coordinates of 0 and +1 respectively. (Direct3D clip volume definition)
	/// Otherwise, the near and far clip planes correspond to z normalized device coordinates of -1 and +1 respectively. (OpenGL clip volume definition)
	///
	/// @param fov Expressed in radians.
	/// @param width Width of the viewport
	/// @param height Height of the viewport
	/// @param near Specifies the distance from the viewer to the near clipping plane (always positive).
	/// @param far Specifies the distance from the viewer to the far clipping plane (always positive).
	///
	/// @tparam T A floating-point scalar type
	template<typename T>
	GLM_FUNC_DECL mat<4, 4, T, defaultp> perspectiveFovLH(
		T fov, T width, T height, T near, T far);

	/// Builds a perspective projection matrix based on a field of view and the default handedness and default near and far clip planes definition.
	/// To change default handedness use GLM_FORCE_LEFT_HANDED. To change default near and far clip planes definition use GLM_FORCE_DEPTH_ZERO_TO_ONE.
	///
	/// @param fov Expressed in radians.
	/// @param width Width of the viewport
	/// @param height Height of the viewport
	/// @param near Specifies the distance from the viewer to the near clipping plane (always positive).
	/// @param far Specifies the distance from the viewer to the far clipping plane (always positive).
	///
	/// @tparam T A floating-point scalar type
	template<typename T>
	GLM_FUNC_DECL mat<4, 4, T, defaultp> perspectiveFov(
		T fov, T width, T height, T near, T far);

	/// Creates a matrix for a left handed, symmetric perspective-view frustum with far plane at infinite.
	///
	/// @param fovy Specifies the field of view angle, in degrees, in the y direction. Expressed in radians.
	/// @param aspect Specifies the aspect ratio that determines the field of view in the x direction. The aspect ratio is the ratio of x (width) to y (height).
	/// @param near Specifies the distance from the viewer to the near clipping plane (always positive).
	///
	/// @tparam T A floating-point scalar type
	template<typename T>
	GLM_FUNC_DECL mat<4, 4, T, defaultp> infinitePerspectiveLH(
		T fovy, T aspect, T near);

	/// Creates a matrix for a right handed, symmetric perspective-view frustum with far plane at infinite.
	///
	/// @param fovy Specifies the field of view angle, in degrees, in the y direction. Expressed in radians.
	/// @param aspect Specifies the aspect ratio that determines the field of view in the x direction. The aspect ratio is the ratio of x (width) to y (height).
	/// @param near Specifies the distance from the viewer to the near clipping plane (always positive).
	///
	/// @tparam T A floating-point scalar type
	template<typename T>
	GLM_FUNC_DECL mat<4, 4, T, defaultp> infinitePerspectiveRH(
		T fovy, T aspect, T near);

	/// Creates a matrix for a symmetric perspective-view frustum with far plane at infinite with default handedness.
	///
	/// @param fovy Specifies the field of view angle, in degrees, in the y direction. Expressed in radians.
	/// @param aspect Specifies the aspect ratio that determines the field of view in the x direction. The aspect ratio is the ratio of x (width) to y (height).
	/// @param near Specifies the distance from the viewer to the near clipping plane (always positive).
	///
	/// @tparam T A floating-point scalar type
	template<typename T>
	GLM_FUNC_DECL mat<4, 4, T, defaultp> infinitePerspective(
		T fovy, T aspect, T near);

	/// Creates a matrix for a symmetric perspective-view frustum with far plane at infinite for graphics hardware that doesn't support depth clamping.
	///
	/// @param fovy Specifies the field of view angle, in degrees, in the y direction. Expressed in radians.
	/// @param aspect Specifies the aspect ratio that determines the field of view in the x direction. The aspect ratio is the ratio of x (width) to y (height).
	/// @param near Specifies the distance from the viewer to the near clipping plane (always positive).
	///
	/// @tparam T A floating-point scalar type
	template<typename T>
	GLM_FUNC_DECL mat<4, 4, T, defaultp> tweakedInfinitePerspective(
		T fovy, T aspect, T near);

	/// Creates a matrix for a symmetric perspective-view frustum with far plane at infinite for graphics hardware that doesn't support depth clamping.
	///
	/// @param fovy Specifies the field of view angle, in degrees, in the y direction. Expressed in radians.
	/// @param aspect Specifies the aspect ratio that determines the field of view in the x direction. The aspect ratio is the ratio of x (width) to y (height).
	/// @param near Specifies the distance from the viewer to the near clipping plane (always positive).
	/// @param ep Epsilon
	///
	/// @tparam T A floating-point scalar type
	template<typename T>
	GLM_FUNC_DECL mat<4, 4, T, defaultp> tweakedInfinitePerspective(
		T fovy, T aspect, T near, T ep);

	/// @}
}//namespace glm

#include "matrix_clip_space.inl"


==> figs/from-dave/deps/glm/glm/ext/matrix_common.hpp <==
/// @ref ext_matrix_common
/// @file glm/ext/matrix_common.hpp
///
/// @defgroup ext_matrix_common GLM_EXT_matrix_common
/// @ingroup ext
///
/// Defines functions for common matrix operations.
///
/// Include <glm/ext/matrix_common.hpp> to use the features of this extension.
///
/// @see ext_matrix_common

#pragma once

#include "../detail/qualifier.hpp"
#include "../detail/_fixes.hpp"

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	pragma message("GLM: GLM_EXT_matrix_transform extension included")
#endif

namespace glm
{
	/// @addtogroup ext_matrix_common
	/// @{

	template<length_t C, length_t R, typename T, typename U, qualifier Q>
	GLM_FUNC_DECL mat<C, R, T, Q> mix(mat<C, R, T, Q> const& x, mat<C, R, T, Q> const& y, mat<C, R, U, Q> const& a);

	template<length_t C, length_t R, typename T, typename U, qualifier Q>
	GLM_FUNC_DECL mat<C, R, T, Q> mix(mat<C, R, T, Q> const& x, mat<C, R, T, Q> const& y, U a);

	/// @}
}//namespace glm

#include "matrix_common.inl"


==> figs/from-dave/deps/glm/glm/ext/matrix_double2x2.hpp <==
/// @ref core
/// @file glm/ext/matrix_double2x2.hpp

#pragma once
#include "../detail/type_mat2x2.hpp"

namespace glm
{
	/// @addtogroup core_matrix
	/// @{

	/// 2 columns of 2 components matrix of double-precision floating-point numbers.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.6 Matrices</a>
	typedef mat<2, 2, double, defaultp>		dmat2x2;

	/// 2 columns of 2 components matrix of double-precision floating-point numbers.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.6 Matrices</a>
	typedef mat<2, 2, double, defaultp>		dmat2;

	/// @}
}//namespace glm


==> figs/from-dave/deps/glm/glm/ext/matrix_double2x2_precision.hpp <==
/// @ref core
/// @file glm/ext/matrix_double2x2_precision.hpp

#pragma once
#include "../detail/type_mat2x2.hpp"

namespace glm
{
	/// @addtogroup core_matrix_precision
	/// @{

	/// 2 columns of 2 components matrix of double-precision floating-point numbers using low precision arithmetic in term of ULPs.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.6 Matrices</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef mat<2, 2, double, lowp>		lowp_dmat2;

	/// 2 columns of 2 components matrix of double-precision floating-point numbers using medium precision arithmetic in term of ULPs.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.6 Matrices</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef mat<2, 2, double, mediump>	mediump_dmat2;

	/// 2 columns of 2 components matrix of double-precision floating-point numbers using medium precision arithmetic in term of ULPs.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.6 Matrices</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef mat<2, 2, double, highp>	highp_dmat2;

	/// 2 columns of 2 components matrix of double-precision floating-point numbers using low precision arithmetic in term of ULPs.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.6 Matrices</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef mat<2, 2, double, lowp>		lowp_dmat2x2;

	/// 2 columns of 2 components matrix of double-precision floating-point numbers using medium precision arithmetic in term of ULPs.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.6 Matrices</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef mat<2, 2, double, mediump>	mediump_dmat2x2;

	/// 2 columns of 2 components matrix of double-precision floating-point numbers using medium precision arithmetic in term of ULPs.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.6 Matrices</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef mat<2, 2, double, highp>	highp_dmat2x2;

	/// @}
}//namespace glm


==> figs/from-dave/deps/glm/glm/ext/matrix_double2x3.hpp <==
/// @ref core
/// @file glm/ext/matrix_double2x3.hpp

#pragma once
#include "../detail/type_mat2x3.hpp"

namespace glm
{
	/// @addtogroup core_matrix
	/// @{

	/// 2 columns of 3 components matrix of double-precision floating-point numbers.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.6 Matrices</a>
	typedef mat<2, 3, double, defaultp>		dmat2x3;

	/// @}
}//namespace glm


==> figs/from-dave/deps/glm/glm/ext/matrix_double2x3_precision.hpp <==
/// @ref core
/// @file glm/ext/matrix_double2x3_precision.hpp

#pragma once
#include "../detail/type_mat2x3.hpp"

namespace glm
{
	/// @addtogroup core_matrix_precision
	/// @{

	/// 2 columns of 3 components matrix of double-precision floating-point numbers using low precision arithmetic in term of ULPs.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.6 Matrices</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef mat<2, 3, double, lowp>		lowp_dmat2x3;

	/// 2 columns of 3 components matrix of double-precision floating-point numbers using medium precision arithmetic in term of ULPs.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.6 Matrices</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef mat<2, 3, double, mediump>	mediump_dmat2x3;

	/// 2 columns of 3 components matrix of double-precision floating-point numbers using medium precision arithmetic in term of ULPs.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.6 Matrices</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef mat<2, 3, double, highp>	highp_dmat2x3;

	/// @}
}//namespace glm


==> figs/from-dave/deps/glm/glm/ext/matrix_double2x4.hpp <==
/// @ref core
/// @file glm/ext/matrix_double2x4.hpp

#pragma once
#include "../detail/type_mat2x4.hpp"

namespace glm
{
	/// @addtogroup core_matrix
	/// @{

	/// 2 columns of 4 components matrix of double-precision floating-point numbers.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.6 Matrices</a>
	typedef mat<2, 4, double, defaultp>		dmat2x4;

	/// @}
}//namespace glm


==> figs/from-dave/deps/glm/glm/ext/matrix_double2x4_precision.hpp <==
/// @ref core
/// @file glm/ext/matrix_double2x4_precision.hpp

#pragma once
#include "../detail/type_mat2x4.hpp"

namespace glm
{
	/// @addtogroup core_matrix_precision
	/// @{

	/// 2 columns of 4 components matrix of double-precision floating-point numbers using low precision arithmetic in term of ULPs.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.6 Matrices</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef mat<2, 4, double, lowp>		lowp_dmat2x4;

	/// 2 columns of 4 components matrix of double-precision floating-point numbers using medium precision arithmetic in term of ULPs.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.6 Matrices</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef mat<2, 4, double, mediump>	mediump_dmat2x4;

	/// 2 columns of 4 components matrix of double-precision floating-point numbers using medium precision arithmetic in term of ULPs.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.6 Matrices</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef mat<2, 4, double, highp>	highp_dmat2x4;

	/// @}
}//namespace glm


==> figs/from-dave/deps/glm/glm/ext/matrix_double3x2.hpp <==
/// @ref core
/// @file glm/ext/matrix_double3x2.hpp

#pragma once
#include "../detail/type_mat3x2.hpp"

namespace glm
{
	/// @addtogroup core_matrix
	/// @{

	/// 3 columns of 2 components matrix of double-precision floating-point numbers.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.6 Matrices</a>
	typedef mat<3, 2, double, defaultp>		dmat3x2;

	/// @}
}//namespace glm


==> figs/from-dave/deps/glm/glm/ext/matrix_double3x2_precision.hpp <==
/// @ref core
/// @file glm/ext/matrix_double3x2_precision.hpp

#pragma once
#include "../detail/type_mat3x2.hpp"

namespace glm
{
	/// @addtogroup core_matrix_precision
	/// @{

	/// 3 columns of 2 components matrix of double-precision floating-point numbers using low precision arithmetic in term of ULPs.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.6 Matrices</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef mat<3, 2, double, lowp>		lowp_dmat3x2;

	/// 3 columns of 2 components matrix of double-precision floating-point numbers using medium precision arithmetic in term of ULPs.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.6 Matrices</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef mat<3, 2, double, mediump>	mediump_dmat3x2;

	/// 3 columns of 2 components matrix of double-precision floating-point numbers using medium precision arithmetic in term of ULPs.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.6 Matrices</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef mat<3, 2, double, highp>	highp_dmat3x2;

	/// @}
}//namespace glm


==> figs/from-dave/deps/glm/glm/ext/matrix_double3x3.hpp <==
/// @ref core
/// @file glm/ext/matrix_double3x3.hpp

#pragma once
#include "../detail/type_mat3x3.hpp"

namespace glm
{
	/// @addtogroup core_matrix
	/// @{

	/// 3 columns of 3 components matrix of double-precision floating-point numbers.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.6 Matrices</a>
	typedef mat<3, 3, double, defaultp>		dmat3x3;

	/// 3 columns of 3 components matrix of double-precision floating-point numbers.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.6 Matrices</a>
	typedef mat<3, 3, double, defaultp>		dmat3;

	/// @}
}//namespace glm


==> figs/from-dave/deps/glm/glm/ext/matrix_double3x3_precision.hpp <==
/// @ref core
/// @file glm/ext/matrix_double3x3_precision.hpp

#pragma once
#include "../detail/type_mat3x3.hpp"

namespace glm
{
	/// @addtogroup core_matrix_precision
	/// @{

	/// 3 columns of 3 components matrix of double-precision floating-point numbers using low precision arithmetic in term of ULPs.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.6 Matrices</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef mat<3, 3, double, lowp>		lowp_dmat3;

	/// 3 columns of 3 components matrix of double-precision floating-point numbers using medium precision arithmetic in term of ULPs.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.6 Matrices</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef mat<3, 3, double, mediump>	mediump_dmat3;

	/// 3 columns of 3 components matrix of double-precision floating-point numbers using medium precision arithmetic in term of ULPs.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.6 Matrices</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef mat<3, 3, double, highp>	highp_dmat3;

	/// 3 columns of 3 components matrix of double-precision floating-point numbers using low precision arithmetic in term of ULPs.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.6 Matrices</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef mat<3, 3, double, lowp>		lowp_dmat3x3;

	/// 3 columns of 3 components matrix of double-precision floating-point numbers using medium precision arithmetic in term of ULPs.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.6 Matrices</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef mat<3, 3, double, mediump>	mediump_dmat3x3;

	/// 3 columns of 3 components matrix of double-precision floating-point numbers using medium precision arithmetic in term of ULPs.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.6 Matrices</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef mat<3, 3, double, highp>	highp_dmat3x3;

	/// @}
}//namespace glm


==> figs/from-dave/deps/glm/glm/ext/matrix_double3x4.hpp <==
/// @ref core
/// @file glm/ext/matrix_double3x4.hpp

#pragma once
#include "../detail/type_mat3x4.hpp"

namespace glm
{
	/// @addtogroup core_matrix
	/// @{

	/// 3 columns of 4 components matrix of double-precision floating-point numbers.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.6 Matrices</a>
	typedef mat<3, 4, double, defaultp>		dmat3x4;

	/// @}
}//namespace glm


==> figs/from-dave/deps/glm/glm/ext/matrix_double3x4_precision.hpp <==
/// @ref core
/// @file glm/ext/matrix_double3x4_precision.hpp

#pragma once
#include "../detail/type_mat3x4.hpp"

namespace glm
{
	/// @addtogroup core_matrix_precision
	/// @{

	/// 3 columns of 4 components matrix of double-precision floating-point numbers using low precision arithmetic in term of ULPs.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.6 Matrices</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef mat<3, 4, double, lowp>		lowp_dmat3x4;

	/// 3 columns of 4 components matrix of double-precision floating-point numbers using medium precision arithmetic in term of ULPs.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.6 Matrices</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef mat<3, 4, double, mediump>	mediump_dmat3x4;

	/// 3 columns of 4 components matrix of double-precision floating-point numbers using medium precision arithmetic in term of ULPs.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.6 Matrices</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef mat<3, 4, double, highp>	highp_dmat3x4;

	/// @}
}//namespace glm


==> figs/from-dave/deps/glm/glm/ext/matrix_double4x2.hpp <==
/// @ref core
/// @file glm/ext/matrix_double4x2.hpp

#pragma once
#include "../detail/type_mat4x2.hpp"

namespace glm
{
	/// @addtogroup core_matrix
	/// @{

	/// 4 columns of 2 components matrix of double-precision floating-point numbers.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.6 Matrices</a>
	typedef mat<4, 2, double, defaultp>		dmat4x2;

	/// @}
}//namespace glm


==> figs/from-dave/deps/glm/glm/ext/matrix_double4x2_precision.hpp <==
/// @ref core
/// @file glm/ext/matrix_double4x2_precision.hpp

#pragma once
#include "../detail/type_mat4x2.hpp"

namespace glm
{
	/// @addtogroup core_matrix_precision
	/// @{

	/// 4 columns of 2 components matrix of double-precision floating-point numbers using low precision arithmetic in term of ULPs.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.6 Matrices</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef mat<4, 2, double, lowp>		lowp_dmat4x2;

	/// 4 columns of 2 components matrix of double-precision floating-point numbers using medium precision arithmetic in term of ULPs.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.6 Matrices</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef mat<4, 2, double, mediump>	mediump_dmat4x2;

	/// 4 columns of 2 components matrix of double-precision floating-point numbers using medium precision arithmetic in term of ULPs.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.6 Matrices</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef mat<4, 2, double, highp>	highp_dmat4x2;

	/// @}
}//namespace glm


==> figs/from-dave/deps/glm/glm/ext/matrix_double4x3.hpp <==
/// @ref core
/// @file glm/ext/matrix_double4x3.hpp

#pragma once
#include "../detail/type_mat4x3.hpp"

namespace glm
{
	/// @addtogroup core_matrix
	/// @{

	/// 4 columns of 3 components matrix of double-precision floating-point numbers.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.6 Matrices</a>
	typedef mat<4, 3, double, defaultp>		dmat4x3;

	/// @}
}//namespace glm


==> figs/from-dave/deps/glm/glm/ext/matrix_double4x3_precision.hpp <==
/// @ref core
/// @file glm/ext/matrix_double4x3_precision.hpp

#pragma once
#include "../detail/type_mat4x3.hpp"

namespace glm
{
	/// @addtogroup core_matrix_precision
	/// @{

	/// 4 columns of 3 components matrix of double-precision floating-point numbers using low precision arithmetic in term of ULPs.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.6 Matrices</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef mat<4, 3, double, lowp>		lowp_dmat4x3;

	/// 4 columns of 3 components matrix of double-precision floating-point numbers using medium precision arithmetic in term of ULPs.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.6 Matrices</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef mat<4, 3, double, mediump>	mediump_dmat4x3;

	/// 4 columns of 3 components matrix of double-precision floating-point numbers using medium precision arithmetic in term of ULPs.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.6 Matrices</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef mat<4, 3, double, highp>	highp_dmat4x3;

	/// @}
}//namespace glm


==> figs/from-dave/deps/glm/glm/ext/matrix_double4x4.hpp <==
/// @ref core
/// @file glm/ext/matrix_double4x4.hpp

#pragma once
#include "../detail/type_mat4x4.hpp"

namespace glm
{
	/// @addtogroup core_matrix
	/// @{

	/// 4 columns of 4 components matrix of double-precision floating-point numbers.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.6 Matrices</a>
	typedef mat<4, 4, double, defaultp>		dmat4x4;

	/// 4 columns of 4 components matrix of double-precision floating-point numbers.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.6 Matrices</a>
	typedef mat<4, 4, double, defaultp>		dmat4;

	/// @}
}//namespace glm


==> figs/from-dave/deps/glm/glm/ext/matrix_double4x4_precision.hpp <==
/// @ref core
/// @file glm/ext/matrix_double4x4_precision.hpp

#pragma once
#include "../detail/type_mat4x4.hpp"

namespace glm
{
	/// @addtogroup core_matrix_precision
	/// @{

	/// 4 columns of 4 components matrix of double-precision floating-point numbers using low precision arithmetic in term of ULPs.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.6 Matrices</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef mat<4, 4, double, lowp>		lowp_dmat4;

	/// 4 columns of 4 components matrix of double-precision floating-point numbers using medium precision arithmetic in term of ULPs.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.6 Matrices</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef mat<4, 4, double, mediump>	mediump_dmat4;

	/// 4 columns of 4 components matrix of double-precision floating-point numbers using medium precision arithmetic in term of ULPs.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.6 Matrices</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef mat<4, 4, double, highp>	highp_dmat4;

	/// 4 columns of 4 components matrix of double-precision floating-point numbers using low precision arithmetic in term of ULPs.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.6 Matrices</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef mat<4, 4, double, lowp>		lowp_dmat4x4;

	/// 4 columns of 4 components matrix of double-precision floating-point numbers using medium precision arithmetic in term of ULPs.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.6 Matrices</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef mat<4, 4, double, mediump>	mediump_dmat4x4;

	/// 4 columns of 4 components matrix of double-precision floating-point numbers using medium precision arithmetic in term of ULPs.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.6 Matrices</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef mat<4, 4, double, highp>	highp_dmat4x4;

	/// @}
}//namespace glm


==> figs/from-dave/deps/glm/glm/ext/matrix_float2x2.hpp <==
/// @ref core
/// @file glm/ext/matrix_float2x2.hpp

#pragma once
#include "../detail/type_mat2x2.hpp"

namespace glm
{
	/// @addtogroup core_matrix
	/// @{

	/// 2 columns of 2 components matrix of single-precision floating-point numbers.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.6 Matrices</a>
	typedef mat<2, 2, float, defaultp>		mat2x2;

	/// 2 columns of 2 components matrix of single-precision floating-point numbers.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.6 Matrices</a>
	typedef mat<2, 2, float, defaultp>		mat2;

	/// @}
}//namespace glm


==> figs/from-dave/deps/glm/glm/ext/matrix_float2x2_precision.hpp <==
/// @ref core
/// @file glm/ext/matrix_float2x2_precision.hpp

#pragma once
#include "../detail/type_mat2x2.hpp"

namespace glm
{
	/// @addtogroup core_matrix_precision
	/// @{

	/// 2 columns of 2 components matrix of single-precision floating-point numbers using low precision arithmetic in term of ULPs.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.6 Matrices</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef mat<2, 2, float, lowp>		lowp_mat2;

	/// 2 columns of 2 components matrix of single-precision floating-point numbers using medium precision arithmetic in term of ULPs.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.6 Matrices</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef mat<2, 2, float, mediump>	mediump_mat2;

	/// 2 columns of 2 components matrix of single-precision floating-point numbers using high precision arithmetic in term of ULPs.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.6 Matrices</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef mat<2, 2, float, highp>		highp_mat2;

	/// 2 columns of 2 components matrix of single-precision floating-point numbers using low precision arithmetic in term of ULPs.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.6 Matrices</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef mat<2, 2, float, lowp>		lowp_mat2x2;

	/// 2 columns of 2 components matrix of single-precision floating-point numbers using medium precision arithmetic in term of ULPs.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.6 Matrices</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef mat<2, 2, float, mediump>	mediump_mat2x2;

	/// 2 columns of 2 components matrix of single-precision floating-point numbers using high precision arithmetic in term of ULPs.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.6 Matrices</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef mat<2, 2, float, highp>		highp_mat2x2;

	/// @}
}//namespace glm


==> figs/from-dave/deps/glm/glm/ext/matrix_float2x3.hpp <==
/// @ref core
/// @file glm/ext/matrix_float2x3.hpp

#pragma once
#include "../detail/type_mat2x3.hpp"

namespace glm
{
	/// @addtogroup core_matrix
	/// @{

	/// 2 columns of 3 components matrix of single-precision floating-point numbers.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.6 Matrices</a>
	typedef mat<2, 3, float, defaultp>		mat2x3;

	/// @}
}//namespace glm


==> figs/from-dave/deps/glm/glm/ext/matrix_float2x3_precision.hpp <==
/// @ref core
/// @file glm/ext/matrix_float2x3_precision.hpp

#pragma once
#include "../detail/type_mat2x3.hpp"

namespace glm
{
	/// @addtogroup core_matrix_precision
	/// @{

	/// 2 columns of 3 components matrix of single-precision floating-point numbers using low precision arithmetic in term of ULPs.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.6 Matrices</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef mat<2, 3, float, lowp>		lowp_mat2x3;

	/// 2 columns of 3 components matrix of single-precision floating-point numbers using medium precision arithmetic in term of ULPs.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.6 Matrices</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef mat<2, 3, float, mediump>	mediump_mat2x3;

	/// 2 columns of 3 components matrix of single-precision floating-point numbers using high precision arithmetic in term of ULPs.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.6 Matrices</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef mat<2, 3, float, highp>		highp_mat2x3;

	/// @}
}//namespace glm


==> figs/from-dave/deps/glm/glm/ext/matrix_float2x4.hpp <==
/// @ref core
/// @file glm/ext/matrix_float2x4.hpp

#pragma once
#include "../detail/type_mat2x4.hpp"

namespace glm
{
	/// @addtogroup core_matrix
	/// @{

	/// 2 columns of 4 components matrix of single-precision floating-point numbers.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.6 Matrices</a>
	typedef mat<2, 4, float, defaultp>		mat2x4;

	/// @}
}//namespace glm


==> figs/from-dave/deps/glm/glm/ext/matrix_float2x4_precision.hpp <==
/// @ref core
/// @file glm/ext/matrix_float2x4_precision.hpp

#pragma once
#include "../detail/type_mat2x4.hpp"

namespace glm
{
	/// @addtogroup core_matrix_precision
	/// @{

	/// 2 columns of 4 components matrix of single-precision floating-point numbers using low precision arithmetic in term of ULPs.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.6 Matrices</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef mat<2, 4, float, lowp>		lowp_mat2x4;

	/// 2 columns of 4 components matrix of single-precision floating-point numbers using medium precision arithmetic in term of ULPs.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.6 Matrices</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef mat<2, 4, float, mediump>	mediump_mat2x4;

	/// 2 columns of 4 components matrix of single-precision floating-point numbers using high precision arithmetic in term of ULPs.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.6 Matrices</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef mat<2, 4, float, highp>		highp_mat2x4;

	/// @}
}//namespace glm


==> figs/from-dave/deps/glm/glm/ext/matrix_float3x2.hpp <==
/// @ref core
/// @file glm/ext/matrix_float3x2.hpp

#pragma once
#include "../detail/type_mat3x2.hpp"

namespace glm
{
	/// @addtogroup core
	/// @{

	/// 3 columns of 2 components matrix of single-precision floating-point numbers.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.6 Matrices</a>
	typedef mat<3, 2, float, defaultp>			mat3x2;

	/// @}
}//namespace glm


==> figs/from-dave/deps/glm/glm/ext/matrix_float3x2_precision.hpp <==
/// @ref core
/// @file glm/ext/matrix_float3x2_precision.hpp

#pragma once
#include "../detail/type_mat3x2.hpp"

namespace glm
{
	/// @addtogroup core_matrix_precision
	/// @{

	/// 3 columns of 2 components matrix of single-precision floating-point numbers using low precision arithmetic in term of ULPs.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.6 Matrices</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef mat<3, 2, float, lowp>		lowp_mat3x2;

	/// 3 columns of 2 components matrix of single-precision floating-point numbers using medium precision arithmetic in term of ULPs.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.6 Matrices</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef mat<3, 2, float, mediump>	mediump_mat3x2;

	/// 3 columns of 2 components matrix of single-precision floating-point numbers using high precision arithmetic in term of ULPs.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.6 Matrices</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef mat<3, 2, float, highp>		highp_mat3x2;

	/// @}
}//namespace glm


==> figs/from-dave/deps/glm/glm/ext/matrix_float3x3.hpp <==
/// @ref core
/// @file glm/ext/matrix_float3x3.hpp

#pragma once
#include "../detail/type_mat3x3.hpp"

namespace glm
{
	/// @addtogroup core_matrix
	/// @{

	/// 3 columns of 3 components matrix of single-precision floating-point numbers.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.6 Matrices</a>
	typedef mat<3, 3, float, defaultp>			mat3x3;

	/// 3 columns of 3 components matrix of single-precision floating-point numbers.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.6 Matrices</a>
	typedef mat<3, 3, float, defaultp>			mat3;

	/// @}
}//namespace glm


==> figs/from-dave/deps/glm/glm/ext/matrix_float3x3_precision.hpp <==
/// @ref core
/// @file glm/ext/matrix_float3x3_precision.hpp

#pragma once
#include "../detail/type_mat3x3.hpp"

namespace glm
{
	/// @addtogroup core_matrix_precision
	/// @{

	/// 3 columns of 3 components matrix of single-precision floating-point numbers using low precision arithmetic in term of ULPs.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.6 Matrices</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef mat<3, 3, float, lowp>		lowp_mat3;

	/// 3 columns of 3 components matrix of single-precision floating-point numbers using medium precision arithmetic in term of ULPs.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.6 Matrices</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef mat<3, 3, float, mediump>	mediump_mat3;

	/// 3 columns of 3 components matrix of single-precision floating-point numbers using high precision arithmetic in term of ULPs.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.6 Matrices</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef mat<3, 3, float, highp>		highp_mat3;

	/// 3 columns of 3 components matrix of single-precision floating-point numbers using low precision arithmetic in term of ULPs.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.6 Matrices</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef mat<3, 3, float, lowp>		lowp_mat3x3;

	/// 3 columns of 3 components matrix of single-precision floating-point numbers using medium precision arithmetic in term of ULPs.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.6 Matrices</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef mat<3, 3, float, mediump>	mediump_mat3x3;

	/// 3 columns of 3 components matrix of single-precision floating-point numbers using high precision arithmetic in term of ULPs.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.6 Matrices</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef mat<3, 3, float, highp>		highp_mat3x3;

	/// @}
}//namespace glm


==> figs/from-dave/deps/glm/glm/ext/matrix_float3x4.hpp <==
/// @ref core
/// @file glm/ext/matrix_float3x4.hpp

#pragma once
#include "../detail/type_mat3x4.hpp"

namespace glm
{
	/// @addtogroup core_matrix
	/// @{

	/// 3 columns of 4 components matrix of single-precision floating-point numbers.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.6 Matrices</a>
	typedef mat<3, 4, float, defaultp>			mat3x4;

	/// @}
}//namespace glm


==> figs/from-dave/deps/glm/glm/ext/matrix_float3x4_precision.hpp <==
/// @ref core
/// @file glm/ext/matrix_float3x4_precision.hpp

#pragma once
#include "../detail/type_mat3x4.hpp"

namespace glm
{
	/// @addtogroup core_matrix_precision
	/// @{

	/// 3 columns of 4 components matrix of single-precision floating-point numbers using low precision arithmetic in term of ULPs.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.6 Matrices</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef mat<3, 4, float, lowp>		lowp_mat3x4;

	/// 3 columns of 4 components matrix of single-precision floating-point numbers using medium precision arithmetic in term of ULPs.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.6 Matrices</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef mat<3, 4, float, mediump>	mediump_mat3x4;

	/// 3 columns of 4 components matrix of single-precision floating-point numbers using high precision arithmetic in term of ULPs.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.6 Matrices</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef mat<3, 4, float, highp>		highp_mat3x4;

	/// @}
}//namespace glm


==> figs/from-dave/deps/glm/glm/ext/matrix_float4x2.hpp <==
/// @ref core
/// @file glm/ext/matrix_float4x2.hpp

#pragma once
#include "../detail/type_mat4x2.hpp"

namespace glm
{
	/// @addtogroup core_matrix
	/// @{

	/// 4 columns of 2 components matrix of single-precision floating-point numbers.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.6 Matrices</a>
	typedef mat<4, 2, float, defaultp>			mat4x2;

	/// @}
}//namespace glm


==> figs/from-dave/deps/glm/glm/ext/matrix_float4x2_precision.hpp <==
/// @ref core
/// @file glm/ext/matrix_float2x2_precision.hpp

#pragma once
#include "../detail/type_mat2x2.hpp"

namespace glm
{
	/// @addtogroup core_matrix_precision
	/// @{

	/// 4 columns of 2 components matrix of single-precision floating-point numbers using low precision arithmetic in term of ULPs.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.6 Matrices</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef mat<4, 2, float, lowp>		lowp_mat4x2;

	/// 4 columns of 2 components matrix of single-precision floating-point numbers using medium precision arithmetic in term of ULPs.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.6 Matrices</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef mat<4, 2, float, mediump>	mediump_mat4x2;

	/// 4 columns of 2 components matrix of single-precision floating-point numbers using high precision arithmetic in term of ULPs.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.6 Matrices</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef mat<4, 2, float, highp>		highp_mat4x2;

	/// @}
}//namespace glm


==> figs/from-dave/deps/glm/glm/ext/matrix_float4x3.hpp <==
/// @ref core
/// @file glm/ext/matrix_float4x3.hpp

#pragma once
#include "../detail/type_mat4x3.hpp"

namespace glm
{
	/// @addtogroup core_matrix
	/// @{

	/// 4 columns of 3 components matrix of single-precision floating-point numbers.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.6 Matrices</a>
	typedef mat<4, 3, float, defaultp>			mat4x3;

	/// @}
}//namespace glm


==> figs/from-dave/deps/glm/glm/ext/matrix_float4x3_precision.hpp <==
/// @ref core
/// @file glm/ext/matrix_float4x3_precision.hpp

#pragma once
#include "../detail/type_mat4x3.hpp"

namespace glm
{
	/// @addtogroup core_matrix_precision
	/// @{

	/// 4 columns of 3 components matrix of single-precision floating-point numbers using low precision arithmetic in term of ULPs.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.6 Matrices</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef mat<4, 3, float, lowp>		lowp_mat4x3;

	/// 4 columns of 3 components matrix of single-precision floating-point numbers using medium precision arithmetic in term of ULPs.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.6 Matrices</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef mat<4, 3, float, mediump>	mediump_mat4x3;

	/// 4 columns of 3 components matrix of single-precision floating-point numbers using high precision arithmetic in term of ULPs.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.6 Matrices</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef mat<4, 3, float, highp>		highp_mat4x3;

	/// @}
}//namespace glm


==> figs/from-dave/deps/glm/glm/ext/matrix_float4x4.hpp <==
/// @ref core
/// @file glm/ext/matrix_float4x4.hpp

#pragma once
#include "../detail/type_mat4x4.hpp"

namespace glm
{
	/// @ingroup core_matrix
	/// @{

	/// 4 columns of 4 components matrix of single-precision floating-point numbers.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.6 Matrices</a>
	typedef mat<4, 4, float, defaultp>			mat4x4;

	/// 4 columns of 4 components matrix of single-precision floating-point numbers.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.6 Matrices</a>
	typedef mat<4, 4, float, defaultp>			mat4;

	/// @}
}//namespace glm


==> figs/from-dave/deps/glm/glm/ext/matrix_float4x4_precision.hpp <==
/// @ref core
/// @file glm/ext/matrix_float4x4_precision.hpp

#pragma once
#include "../detail/type_mat4x4.hpp"

namespace glm
{
	/// @addtogroup core_matrix_precision
	/// @{

	/// 4 columns of 4 components matrix of single-precision floating-point numbers using low precision arithmetic in term of ULPs.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.6 Matrices</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef mat<4, 4, float, lowp>		lowp_mat4;

	/// 4 columns of 4 components matrix of single-precision floating-point numbers using medium precision arithmetic in term of ULPs.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.6 Matrices</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef mat<4, 4, float, mediump>	mediump_mat4;

	/// 4 columns of 4 components matrix of single-precision floating-point numbers using high precision arithmetic in term of ULPs.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.6 Matrices</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef mat<4, 4, float, highp>		highp_mat4;

	/// 4 columns of 4 components matrix of single-precision floating-point numbers using low precision arithmetic in term of ULPs.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.6 Matrices</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef mat<4, 4, float, lowp>		lowp_mat4x4;

	/// 4 columns of 4 components matrix of single-precision floating-point numbers using medium precision arithmetic in term of ULPs.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.6 Matrices</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef mat<4, 4, float, mediump>	mediump_mat4x4;

	/// 4 columns of 4 components matrix of single-precision floating-point numbers using high precision arithmetic in term of ULPs.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.6 Matrices</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef mat<4, 4, float, highp>		highp_mat4x4;

	/// @}
}//namespace glm


==> figs/from-dave/deps/glm/glm/ext/matrix_projection.hpp <==
/// @ref ext_matrix_projection
/// @file glm/ext/matrix_projection.hpp
///
/// @defgroup ext_matrix_projection GLM_EXT_matrix_projection
/// @ingroup ext
///
/// Functions that generate common projection transformation matrices.
///
/// The matrices generated by this extension use standard OpenGL fixed-function
/// conventions. For example, the lookAt function generates a transform from world
/// space into the specific eye space that the projective matrix functions
/// (perspective, ortho, etc) are designed to expect. The OpenGL compatibility
/// specifications defines the particular layout of this eye space.
///
/// Include <glm/ext/matrix_projection.hpp> to use the features of this extension.
///
/// @see ext_matrix_transform
/// @see ext_matrix_clip_space

#pragma once

// Dependencies
#include "../gtc/constants.hpp"
#include "../geometric.hpp"
#include "../trigonometric.hpp"
#include "../matrix.hpp"

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	pragma message("GLM: GLM_EXT_matrix_projection extension included")
#endif

namespace glm
{
	/// @addtogroup ext_matrix_projection
	/// @{

	/// Map the specified object coordinates (obj.x, obj.y, obj.z) into window coordinates.
	/// The near and far clip planes correspond to z normalized device coordinates of 0 and +1 respectively. (Direct3D clip volume definition)
	///
	/// @param obj Specify the object coordinates.
	/// @param model Specifies the current modelview matrix
	/// @param proj Specifies the current projection matrix
	/// @param viewport Specifies the current viewport
	/// @return Return the computed window coordinates.
	/// @tparam T Native type used for the computation. Currently supported: half (not recommended), float or double.
	/// @tparam U Currently supported: Floating-point types and integer types.
	///
	/// @see <a href="https://www.khronos.org/registry/OpenGL-Refpages/gl2.1/xhtml/gluProject.xml">gluProject man page</a>
	template<typename T, typename U, qualifier Q>
	GLM_FUNC_DECL vec<3, T, Q> projectZO(
		vec<3, T, Q> const& obj, mat<4, 4, T, Q> const& model, mat<4, 4, T, Q> const& proj, vec<4, U, Q> const& viewport);

	/// Map the specified object coordinates (obj.x, obj.y, obj.z) into window coordinates.
	/// The near and far clip planes correspond to z normalized device coordinates of -1 and +1 respectively. (OpenGL clip volume definition)
	///
	/// @param obj Specify the object coordinates.
	/// @param model Specifies the current modelview matrix
	/// @param proj Specifies the current projection matrix
	/// @param viewport Specifies the current viewport
	/// @return Return the computed window coordinates.
	/// @tparam T Native type used for the computation. Currently supported: half (not recommended), float or double.
	/// @tparam U Currently supported: Floating-point types and integer types.
	///
	/// @see <a href="https://www.khronos.org/registry/OpenGL-Refpages/gl2.1/xhtml/gluProject.xml">gluProject man page</a>
	template<typename T, typename U, qualifier Q>
	GLM_FUNC_DECL vec<3, T, Q> projectNO(
		vec<3, T, Q> const& obj, mat<4, 4, T, Q> const& model, mat<4, 4, T, Q> const& proj, vec<4, U, Q> const& viewport);

	/// Map the specified object coordinates (obj.x, obj.y, obj.z) into window coordinates using default near and far clip planes definition.
	/// To change default near and far clip planes definition use GLM_FORCE_DEPTH_ZERO_TO_ONE.
	///
	/// @param obj Specify the object coordinates.
	/// @param model Specifies the current modelview matrix
	/// @param proj Specifies the current projection matrix
	/// @param viewport Specifies the current viewport
	/// @return Return the computed window coordinates.
	/// @tparam T Native type used for the computation. Currently supported: half (not recommended), float or double.
	/// @tparam U Currently supported: Floating-point types and integer types.
	///
	/// @see <a href="https://www.khronos.org/registry/OpenGL-Refpages/gl2.1/xhtml/gluProject.xml">gluProject man page</a>
	template<typename T, typename U, qualifier Q>
	GLM_FUNC_DECL vec<3, T, Q> project(
		vec<3, T, Q> const& obj, mat<4, 4, T, Q> const& model, mat<4, 4, T, Q> const& proj, vec<4, U, Q> const& viewport);

	/// Map the specified window coordinates (win.x, win.y, win.z) into object coordinates.
	/// The near and far clip planes correspond to z normalized device coordinates of 0 and +1 respectively. (Direct3D clip volume definition)
	///
	/// @param win Specify the window coordinates to be mapped.
	/// @param model Specifies the modelview matrix
	/// @param proj Specifies the projection matrix
	/// @param viewport Specifies the viewport
	/// @return Returns the computed object coordinates.
	/// @tparam T Native type used for the computation. Currently supported: half (not recommended), float or double.
	/// @tparam U Currently supported: Floating-point types and integer types.
	///
	/// @see <a href="https://www.khronos.org/registry/OpenGL-Refpages/gl2.1/xhtml/gluUnProject.xml">gluUnProject man page</a>
	template<typename T, typename U, qualifier Q>
	GLM_FUNC_DECL vec<3, T, Q> unProjectZO(
		vec<3, T, Q> const& win, mat<4, 4, T, Q> const& model, mat<4, 4, T, Q> const& proj, vec<4, U, Q> const& viewport);

	/// Map the specified window coordinates (win.x, win.y, win.z) into object coordinates.
	/// The near and far clip planes correspond to z normalized device coordinates of -1 and +1 respectively. (OpenGL clip volume definition)
	///
	/// @param win Specify the window coordinates to be mapped.
	/// @param model Specifies the modelview matrix
	/// @param proj Specifies the projection matrix
	/// @param viewport Specifies the viewport
	/// @return Returns the computed object coordinates.
	/// @tparam T Native type used for the computation. Currently supported: half (not recommended), float or double.
	/// @tparam U Currently supported: Floating-point types and integer types.
	///
	/// @see <a href="https://www.khronos.org/registry/OpenGL-Refpages/gl2.1/xhtml/gluUnProject.xml">gluUnProject man page</a>
	template<typename T, typename U, qualifier Q>
	GLM_FUNC_DECL vec<3, T, Q> unProjectNO(
		vec<3, T, Q> const& win, mat<4, 4, T, Q> const& model, mat<4, 4, T, Q> const& proj, vec<4, U, Q> const& viewport);

	/// Map the specified window coordinates (win.x, win.y, win.z) into object coordinates using default near and far clip planes definition.
	/// To change default near and far clip planes definition use GLM_FORCE_DEPTH_ZERO_TO_ONE.
	///
	/// @param win Specify the window coordinates to be mapped.
	/// @param model Specifies the modelview matrix
	/// @param proj Specifies the projection matrix
	/// @param viewport Specifies the viewport
	/// @return Returns the computed object coordinates.
	/// @tparam T Native type used for the computation. Currently supported: half (not recommended), float or double.
	/// @tparam U Currently supported: Floating-point types and integer types.
	///
	/// @see <a href="https://www.khronos.org/registry/OpenGL-Refpages/gl2.1/xhtml/gluUnProject.xml">gluUnProject man page</a>
	template<typename T, typename U, qualifier Q>
	GLM_FUNC_DECL vec<3, T, Q> unProject(
		vec<3, T, Q> const& win, mat<4, 4, T, Q> const& model, mat<4, 4, T, Q> const& proj, vec<4, U, Q> const& viewport);

	/// Define a picking region
	///
	/// @param center Specify the center of a picking region in window coordinates.
	/// @param delta Specify the width and height, respectively, of the picking region in window coordinates.
	/// @param viewport Rendering viewport
	/// @tparam T Native type used for the computation. Currently supported: half (not recommended), float or double.
	/// @tparam U Currently supported: Floating-point types and integer types.
	///
	/// @see <a href="https://www.khronos.org/registry/OpenGL-Refpages/gl2.1/xhtml/gluPickMatrix.xml">gluPickMatrix man page</a>
	template<typename T, qualifier Q, typename U>
	GLM_FUNC_DECL mat<4, 4, T, Q> pickMatrix(
		vec<2, T, Q> const& center, vec<2, T, Q> const& delta, vec<4, U, Q> const& viewport);

	/// @}
}//namespace glm

#include "matrix_projection.inl"


==> figs/from-dave/deps/glm/glm/ext/matrix_relational.hpp <==
/// @ref ext_matrix_relational
/// @file glm/ext/matrix_relational.hpp
///
/// @defgroup ext_matrix_relational GLM_EXT_matrix_relational
/// @ingroup ext
///
/// Exposes comparison functions for matrix types that take a user defined epsilon values.
///
/// Include <glm/ext/matrix_relational.hpp> to use the features of this extension.
///
/// @see ext_vector_relational
/// @see ext_scalar_relational
/// @see ext_quaternion_relational

#pragma once

// Dependencies
#include "../detail/qualifier.hpp"

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	pragma message("GLM: GLM_EXT_matrix_relational extension included")
#endif

namespace glm
{
	/// @addtogroup ext_matrix_relational
	/// @{

	/// Perform a component-wise equal-to comparison of two matrices.
	/// Return a boolean vector which components value is True if this expression is satisfied per column of the matrices.
	///
	/// @tparam C Integer between 1 and 4 included that qualify the number of columns of the matrix
	/// @tparam R Integer between 1 and 4 included that qualify the number of rows of the matrix
	/// @tparam T Floating-point or integer scalar types
	/// @tparam Q Value from qualifier enum
	template<length_t C, length_t R, typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<C, bool, Q> equal(mat<C, R, T, Q> const& x, mat<C, R, T, Q> const& y);

	/// Perform a component-wise not-equal-to comparison of two matrices.
	/// Return a boolean vector which components value is True if this expression is satisfied per column of the matrices.
	///
	/// @tparam C Integer between 1 and 4 included that qualify the number of columns of the matrix
	/// @tparam R Integer between 1 and 4 included that qualify the number of rows of the matrix
	/// @tparam T Floating-point or integer scalar types
	/// @tparam Q Value from qualifier enum
	template<length_t C, length_t R, typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<C, bool, Q> notEqual(mat<C, R, T, Q> const& x, mat<C, R, T, Q> const& y);

	/// Returns the component-wise comparison of |x - y| < epsilon.
	/// True if this expression is satisfied.
	///
	/// @tparam C Integer between 1 and 4 included that qualify the number of columns of the matrix
	/// @tparam R Integer between 1 and 4 included that qualify the number of rows of the matrix
	/// @tparam T Floating-point or integer scalar types
	/// @tparam Q Value from qualifier enum
	template<length_t C, length_t R, typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<C, bool, Q> equal(mat<C, R, T, Q> const& x, mat<C, R, T, Q> const& y, T epsilon);

	/// Returns the component-wise comparison of |x - y| < epsilon.
	/// True if this expression is satisfied.
	///
	/// @tparam C Integer between 1 and 4 included that qualify the number of columns of the matrix
	/// @tparam R Integer between 1 and 4 included that qualify the number of rows of the matrix
	/// @tparam T Floating-point or integer scalar types
	/// @tparam Q Value from qualifier enum
	template<length_t C, length_t R, typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<C, bool, Q> equal(mat<C, R, T, Q> const& x, mat<C, R, T, Q> const& y, vec<C, T, Q> const& epsilon);

	/// Returns the component-wise comparison of |x - y| < epsilon.
	/// True if this expression is not satisfied.
	///
	/// @tparam C Integer between 1 and 4 included that qualify the number of columns of the matrix
	/// @tparam R Integer between 1 and 4 included that qualify the number of rows of the matrix
	/// @tparam T Floating-point or integer scalar types
	/// @tparam Q Value from qualifier enum
	template<length_t C, length_t R, typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<C, bool, Q> notEqual(mat<C, R, T, Q> const& x, mat<C, R, T, Q> const& y, T epsilon);

	/// Returns the component-wise comparison of |x - y| >= epsilon.
	/// True if this expression is not satisfied.
	///
	/// @tparam C Integer between 1 and 4 included that qualify the number of columns of the matrix
	/// @tparam R Integer between 1 and 4 included that qualify the number of rows of the matrix
	/// @tparam T Floating-point or integer scalar types
	/// @tparam Q Value from qualifier enum
	template<length_t C, length_t R, typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<C, bool, Q> notEqual(mat<C, R, T, Q> const& x, mat<C, R, T, Q> const& y, vec<C, T, Q> const& epsilon);

	/// Returns the component-wise comparison between two vectors in term of ULPs.
	/// True if this expression is satisfied.
	///
	/// @tparam C Integer between 1 and 4 included that qualify the number of columns of the matrix
	/// @tparam R Integer between 1 and 4 included that qualify the number of rows of the matrix
	/// @tparam T Floating-point
	/// @tparam Q Value from qualifier enum
	template<length_t C, length_t R, typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<C, bool, Q> equal(mat<C, R, T, Q> const& x, mat<C, R, T, Q> const& y, int ULPs);

	/// Returns the component-wise comparison between two vectors in term of ULPs.
	/// True if this expression is satisfied.
	///
	/// @tparam C Integer between 1 and 4 included that qualify the number of columns of the matrix
	/// @tparam R Integer between 1 and 4 included that qualify the number of rows of the matrix
	/// @tparam T Floating-point
	/// @tparam Q Value from qualifier enum
	template<length_t C, length_t R, typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<C, bool, Q> equal(mat<C, R, T, Q> const& x, mat<C, R, T, Q> const& y, vec<C, int, Q> const& ULPs);

	/// Returns the component-wise comparison between two vectors in term of ULPs.
	/// True if this expression is not satisfied.
	///
	/// @tparam C Integer between 1 and 4 included that qualify the number of columns of the matrix
	/// @tparam R Integer between 1 and 4 included that qualify the number of rows of the matrix
	/// @tparam T Floating-point
	/// @tparam Q Value from qualifier enum
	template<length_t C, length_t R, typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<C, bool, Q> notEqual(mat<C, R, T, Q> const& x, mat<C, R, T, Q> const& y, int ULPs);

	/// Returns the component-wise comparison between two vectors in term of ULPs.
	/// True if this expression is not satisfied.
	///
	/// @tparam C Integer between 1 and 4 included that qualify the number of columns of the matrix
	/// @tparam R Integer between 1 and 4 included that qualify the number of rows of the matrix
	/// @tparam T Floating-point
	/// @tparam Q Value from qualifier enum
	template<length_t C, length_t R, typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<C, bool, Q> notEqual(mat<C, R, T, Q> const& x, mat<C, R, T, Q> const& y, vec<C, int, Q> const& ULPs);

	/// @}
}//namespace glm

#include "matrix_relational.inl"


==> figs/from-dave/deps/glm/glm/ext/matrix_transform.hpp <==
/// @ref ext_matrix_transform
/// @file glm/ext/matrix_transform.hpp
///
/// @defgroup ext_matrix_transform GLM_EXT_matrix_transform
/// @ingroup ext
///
/// Defines functions that generate common transformation matrices.
///
/// The matrices generated by this extension use standard OpenGL fixed-function
/// conventions. For example, the lookAt function generates a transform from world
/// space into the specific eye space that the projective matrix functions
/// (perspective, ortho, etc) are designed to expect. The OpenGL compatibility
/// specifications defines the particular layout of this eye space.
///
/// Include <glm/ext/matrix_transform.hpp> to use the features of this extension.
///
/// @see ext_matrix_projection
/// @see ext_matrix_clip_space

#pragma once

// Dependencies
#include "../gtc/constants.hpp"
#include "../geometric.hpp"
#include "../trigonometric.hpp"
#include "../matrix.hpp"

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	pragma message("GLM: GLM_EXT_matrix_transform extension included")
#endif

namespace glm
{
	/// @addtogroup ext_matrix_transform
	/// @{

	/// Builds an identity matrix.
	template<typename genType>
	GLM_FUNC_DECL GLM_CONSTEXPR genType identity();

	/// Builds a translation 4 * 4 matrix created from a vector of 3 components.
	///
	/// @param m Input matrix multiplied by this translation matrix.
	/// @param v Coordinates of a translation vector.
	///
	/// @tparam T A floating-point scalar type
	/// @tparam Q A value from qualifier enum
	///
	/// @code
	/// #include <glm/glm.hpp>
	/// #include <glm/gtc/matrix_transform.hpp>
	/// ...
	/// glm::mat4 m = glm::translate(glm::mat4(1.0f), glm::vec3(1.0f));
	/// // m[0][0] == 1.0f, m[0][1] == 0.0f, m[0][2] == 0.0f, m[0][3] == 0.0f
	/// // m[1][0] == 0.0f, m[1][1] == 1.0f, m[1][2] == 0.0f, m[1][3] == 0.0f
	/// // m[2][0] == 0.0f, m[2][1] == 0.0f, m[2][2] == 1.0f, m[2][3] == 0.0f
	/// // m[3][0] == 1.0f, m[3][1] == 1.0f, m[3][2] == 1.0f, m[3][3] == 1.0f
	/// @endcode
	///
	/// @see - translate(mat<4, 4, T, Q> const& m, T x, T y, T z)
	/// @see - translate(vec<3, T, Q> const& v)
	/// @see <a href="https://www.khronos.org/registry/OpenGL-Refpages/gl2.1/xhtml/glTranslate.xml">glTranslate man page</a>
	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<4, 4, T, Q> translate(
		mat<4, 4, T, Q> const& m, vec<3, T, Q> const& v);

	/// Builds a rotation 4 * 4 matrix created from an axis vector and an angle.
	///
	/// @param m Input matrix multiplied by this rotation matrix.
	/// @param angle Rotation angle expressed in radians.
	/// @param axis Rotation axis, recommended to be normalized.
	///
	/// @tparam T A floating-point scalar type
	/// @tparam Q A value from qualifier enum
	///
	/// @see - rotate(mat<4, 4, T, Q> const& m, T angle, T x, T y, T z)
	/// @see - rotate(T angle, vec<3, T, Q> const& v)
	/// @see <a href="https://www.khronos.org/registry/OpenGL-Refpages/gl2.1/xhtml/glRotate.xml">glRotate man page</a>
	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<4, 4, T, Q> rotate(
		mat<4, 4, T, Q> const& m, T angle, vec<3, T, Q> const& axis);

	/// Builds a scale 4 * 4 matrix created from 3 scalars.
	///
	/// @param m Input matrix multiplied by this scale matrix.
	/// @param v Ratio of scaling for each axis.
	///
	/// @tparam T A floating-point scalar type
	/// @tparam Q A value from qualifier enum
	///
	/// @see - scale(mat<4, 4, T, Q> const& m, T x, T y, T z)
	/// @see - scale(vec<3, T, Q> const& v)
	/// @see <a href="https://www.khronos.org/registry/OpenGL-Refpages/gl2.1/xhtml/glScale.xml">glScale man page</a>
	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<4, 4, T, Q> scale(
		mat<4, 4, T, Q> const& m, vec<3, T, Q> const& v);

	/// Build a right handed look at view matrix.
	///
	/// @param eye Position of the camera
	/// @param center Position where the camera is looking at
	/// @param up Normalized up vector, how the camera is oriented. Typically (0, 0, 1)
	///
	/// @tparam T A floating-point scalar type
	/// @tparam Q A value from qualifier enum
	///
	/// @see - frustum(T const& left, T const& right, T const& bottom, T const& top, T const& nearVal, T const& farVal) frustum(T const& left, T const& right, T const& bottom, T const& top, T const& nearVal, T const& farVal)
	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<4, 4, T, Q> lookAtRH(
		vec<3, T, Q> const& eye, vec<3, T, Q> const& center, vec<3, T, Q> const& up);

	/// Build a left handed look at view matrix.
	///
	/// @param eye Position of the camera
	/// @param center Position where the camera is looking at
	/// @param up Normalized up vector, how the camera is oriented. Typically (0, 0, 1)
	///
	/// @tparam T A floating-point scalar type
	/// @tparam Q A value from qualifier enum
	///
	/// @see - frustum(T const& left, T const& right, T const& bottom, T const& top, T const& nearVal, T const& farVal) frustum(T const& left, T const& right, T const& bottom, T const& top, T const& nearVal, T const& farVal)
	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<4, 4, T, Q> lookAtLH(
		vec<3, T, Q> const& eye, vec<3, T, Q> const& center, vec<3, T, Q> const& up);

	/// Build a look at view matrix based on the default handedness.
	///
	/// @param eye Position of the camera
	/// @param center Position where the camera is looking at
	/// @param up Normalized up vector, how the camera is oriented. Typically (0, 0, 1)
	///
	/// @tparam T A floating-point scalar type
	/// @tparam Q A value from qualifier enum
	///
	/// @see - frustum(T const& left, T const& right, T const& bottom, T const& top, T const& nearVal, T const& farVal) frustum(T const& left, T const& right, T const& bottom, T const& top, T const& nearVal, T const& farVal)
	/// @see <a href="https://www.khronos.org/registry/OpenGL-Refpages/gl2.1/xhtml/gluLookAt.xml">gluLookAt man page</a>
	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<4, 4, T, Q> lookAt(
		vec<3, T, Q> const& eye, vec<3, T, Q> const& center, vec<3, T, Q> const& up);

	/// @}
}//namespace glm

#include "matrix_transform.inl"


==> figs/from-dave/deps/glm/glm/ext/quaternion_common.hpp <==
/// @ref ext_quaternion_common
/// @file glm/ext/quaternion_common.hpp
///
/// @defgroup ext_quaternion_common GLM_EXT_quaternion_common
/// @ingroup ext
///
/// Provides common functions for quaternion types
///
/// Include <glm/ext/quaternion_common.hpp> to use the features of this extension.
///
/// @see ext_scalar_common
/// @see ext_vector_common
/// @see ext_quaternion_float
/// @see ext_quaternion_double
/// @see ext_quaternion_exponential
/// @see ext_quaternion_geometric
/// @see ext_quaternion_relational
/// @see ext_quaternion_trigonometric
/// @see ext_quaternion_transform

#pragma once

// Dependency:
#include "../ext/scalar_constants.hpp"
#include "../ext/quaternion_geometric.hpp"
#include "../common.hpp"
#include "../trigonometric.hpp"
#include "../exponential.hpp"
#include <limits>

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	pragma message("GLM: GLM_EXT_quaternion_common extension included")
#endif

namespace glm
{
	/// @addtogroup ext_quaternion_common
	/// @{

	/// Spherical linear interpolation of two quaternions.
	/// The interpolation is oriented and the rotation is performed at constant speed.
	/// For short path spherical linear interpolation, use the slerp function.
	///
	/// @param x A quaternion
	/// @param y A quaternion
	/// @param a Interpolation factor. The interpolation is defined beyond the range [0, 1].
	///
	/// @tparam T A floating-point scalar type
	/// @tparam Q A value from qualifier enum
	///
	/// @see - slerp(qua<T, Q> const& x, qua<T, Q> const& y, T const& a)
	template<typename T, qualifier Q>
	GLM_FUNC_DECL qua<T, Q> mix(qua<T, Q> const& x, qua<T, Q> const& y, T a);

	/// Linear interpolation of two quaternions.
	/// The interpolation is oriented.
	///
	/// @param x A quaternion
	/// @param y A quaternion
	/// @param a Interpolation factor. The interpolation is defined in the range [0, 1].
	///
	/// @tparam T A floating-point scalar type
	/// @tparam Q A value from qualifier enum
	template<typename T, qualifier Q>
	GLM_FUNC_DECL qua<T, Q> lerp(qua<T, Q> const& x, qua<T, Q> const& y, T a);

	/// Spherical linear interpolation of two quaternions.
	/// The interpolation always take the short path and the rotation is performed at constant speed.
	///
	/// @param x A quaternion
	/// @param y A quaternion
	/// @param a Interpolation factor. The interpolation is defined beyond the range [0, 1].
	///
	/// @tparam T A floating-point scalar type
	/// @tparam Q A value from qualifier enum
	template<typename T, qualifier Q>
	GLM_FUNC_DECL qua<T, Q> slerp(qua<T, Q> const& x, qua<T, Q> const& y, T a);

	/// Returns the q conjugate.
	///
	/// @tparam T A floating-point scalar type
	/// @tparam Q A value from qualifier enum
	template<typename T, qualifier Q>
	GLM_FUNC_DECL qua<T, Q> conjugate(qua<T, Q> const& q);

	/// Returns the q inverse.
	///
	/// @tparam T A floating-point scalar type
	/// @tparam Q A value from qualifier enum
	template<typename T, qualifier Q>
	GLM_FUNC_DECL qua<T, Q> inverse(qua<T, Q> const& q);

	/// Returns true if x holds a NaN (not a number)
	/// representation in the underlying implementation's set of
	/// floating point representations. Returns false otherwise,
	/// including for implementations with no NaN
	/// representations.
	///
	/// /!\ When using compiler fast math, this function may fail.
	///
	/// @tparam T A floating-point scalar type
	/// @tparam Q A value from qualifier enum
	template<typename T, qualifier Q>
	GLM_FUNC_DECL vec<4, bool, Q> isnan(qua<T, Q> const& x);

	/// Returns true if x holds a positive infinity or negative
	/// infinity representation in the underlying implementation's
	/// set of floating point representations. Returns false
	/// otherwise, including for implementations with no infinity
	/// representations.
	///
	/// @tparam T A floating-point scalar type
	/// @tparam Q A value from qualifier enum
	template<typename T, qualifier Q>
	GLM_FUNC_DECL vec<4, bool, Q> isinf(qua<T, Q> const& x);

	/// @}
} //namespace glm

#include "quaternion_common.inl"


==> figs/from-dave/deps/glm/glm/ext/quaternion_double.hpp <==
/// @ref ext_quaternion_double
/// @file glm/ext/quaternion_double.hpp
///
/// @defgroup ext_quaternion_double GLM_EXT_quaternion_double
/// @ingroup ext
///
/// Exposes double-precision floating point quaternion type.
///
/// Include <glm/ext/quaternion_double.hpp> to use the features of this extension.
///
/// @see ext_quaternion_float
/// @see ext_quaternion_double_precision
/// @see ext_quaternion_common
/// @see ext_quaternion_exponential
/// @see ext_quaternion_geometric
/// @see ext_quaternion_relational
/// @see ext_quaternion_transform
/// @see ext_quaternion_trigonometric

#pragma once

// Dependency:
#include "../detail/type_quat.hpp"

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	pragma message("GLM: GLM_EXT_quaternion_double extension included")
#endif

namespace glm
{
	/// @addtogroup ext_quaternion_double
	/// @{

	/// Quaternion of double-precision floating-point numbers.
	typedef qua<double, defaultp>		dquat;

	/// @}
} //namespace glm



==> figs/from-dave/deps/glm/glm/ext/quaternion_double_precision.hpp <==
/// @ref ext_quaternion_double_precision
/// @file glm/ext/quaternion_double_precision.hpp
///
/// @defgroup ext_quaternion_double_precision GLM_EXT_quaternion_double_precision
/// @ingroup ext
///
/// Exposes double-precision floating point quaternion type with various precision in term of ULPs.
///
/// Include <glm/ext/quaternion_double_precision.hpp> to use the features of this extension.

#pragma once

// Dependency:
#include "../detail/type_quat.hpp"

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	pragma message("GLM: GLM_EXT_quaternion_double_precision extension included")
#endif

namespace glm
{
	/// @addtogroup ext_quaternion_double_precision
	/// @{

	/// Quaternion of double-precision floating-point numbers using high precision arithmetic in term of ULPs.
	///
	/// @see ext_quaternion_double_precision
	typedef qua<double, lowp>		lowp_dquat;

	/// Quaternion of medium double-qualifier floating-point numbers using high precision arithmetic in term of ULPs.
	///
	/// @see ext_quaternion_double_precision
	typedef qua<double, mediump>	mediump_dquat;

	/// Quaternion of high double-qualifier floating-point numbers using high precision arithmetic in term of ULPs.
	///
	/// @see ext_quaternion_double_precision
	typedef qua<double, highp>		highp_dquat;

	/// @}
} //namespace glm



==> figs/from-dave/deps/glm/glm/ext/quaternion_exponential.hpp <==
/// @ref ext_quaternion_exponential
/// @file glm/ext/quaternion_exponential.hpp
///
/// @defgroup ext_quaternion_exponential GLM_EXT_quaternion_exponential
/// @ingroup ext
///
/// Provides exponential functions for quaternion types
///
/// Include <glm/ext/quaternion_exponential.hpp> to use the features of this extension.
///
/// @see core_exponential
/// @see ext_quaternion_float
/// @see ext_quaternion_double

#pragma once

// Dependency:
#include "../common.hpp"
#include "../trigonometric.hpp"
#include "../geometric.hpp"
#include "../ext/scalar_constants.hpp"

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	pragma message("GLM: GLM_EXT_quaternion_exponential extension included")
#endif

namespace glm
{
	/// @addtogroup ext_quaternion_transform
	/// @{

	/// Returns a exponential of a quaternion.
	///
	/// @tparam T A floating-point scalar type
	/// @tparam Q A value from qualifier enum
	template<typename T, qualifier Q>
	GLM_FUNC_DECL qua<T, Q> exp(qua<T, Q> const& q);

	/// Returns a logarithm of a quaternion
	///
	/// @tparam T A floating-point scalar type
	/// @tparam Q A value from qualifier enum
	template<typename T, qualifier Q>
	GLM_FUNC_DECL qua<T, Q> log(qua<T, Q> const& q);

	/// Returns a quaternion raised to a power.
	///
	/// @tparam T A floating-point scalar type
	/// @tparam Q A value from qualifier enum
	template<typename T, qualifier Q>
	GLM_FUNC_DECL qua<T, Q> pow(qua<T, Q> const& q, T y);

	/// Returns the square root of a quaternion
	///
	/// @tparam T A floating-point scalar type
	/// @tparam Q A value from qualifier enum
	template<typename T, qualifier Q>
	GLM_FUNC_DECL qua<T, Q> sqrt(qua<T, Q> const& q);

	/// @}
} //namespace glm

#include "quaternion_exponential.inl"


==> figs/from-dave/deps/glm/glm/ext/quaternion_float.hpp <==
/// @ref ext_quaternion_float
/// @file glm/ext/quaternion_float.hpp
///
/// @defgroup ext_quaternion_float GLM_EXT_quaternion_float
/// @ingroup ext
///
/// Exposes single-precision floating point quaternion type.
///
/// Include <glm/ext/quaternion_float.hpp> to use the features of this extension.
///
/// @see ext_quaternion_double
/// @see ext_quaternion_float_precision
/// @see ext_quaternion_common
/// @see ext_quaternion_exponential
/// @see ext_quaternion_geometric
/// @see ext_quaternion_relational
/// @see ext_quaternion_transform
/// @see ext_quaternion_trigonometric

#pragma once

// Dependency:
#include "../detail/type_quat.hpp"

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	pragma message("GLM: GLM_EXT_quaternion_float extension included")
#endif

namespace glm
{
	/// @addtogroup ext_quaternion_float
	/// @{

	/// Quaternion of single-precision floating-point numbers.
	typedef qua<float, defaultp>		quat;

	/// @}
} //namespace glm



==> figs/from-dave/deps/glm/glm/ext/quaternion_float_precision.hpp <==
/// @ref ext_quaternion_float_precision
/// @file glm/ext/quaternion_float_precision.hpp
///
/// @defgroup ext_quaternion_float_precision GLM_EXT_quaternion_float_precision
/// @ingroup ext
///
/// Exposes single-precision floating point quaternion type with various precision in term of ULPs.
///
/// Include <glm/ext/quaternion_float_precision.hpp> to use the features of this extension.

#pragma once

// Dependency:
#include "../detail/type_quat.hpp"

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	pragma message("GLM: GLM_EXT_quaternion_float_precision extension included")
#endif

namespace glm
{
	/// @addtogroup ext_quaternion_float_precision
	/// @{

	/// Quaternion of single-precision floating-point numbers using high precision arithmetic in term of ULPs.
	typedef qua<float, lowp>		lowp_quat;

	/// Quaternion of single-precision floating-point numbers using high precision arithmetic in term of ULPs.
	typedef qua<float, mediump>		mediump_quat;

	/// Quaternion of single-precision floating-point numbers using high precision arithmetic in term of ULPs.
	typedef qua<float, highp>		highp_quat;

	/// @}
} //namespace glm



==> figs/from-dave/deps/glm/glm/ext/quaternion_geometric.hpp <==
/// @ref ext_quaternion_geometric
/// @file glm/ext/quaternion_geometric.hpp
///
/// @defgroup ext_quaternion_geometric GLM_EXT_quaternion_geometric
/// @ingroup ext
///
/// Provides geometric functions for quaternion types
///
/// Include <glm/ext/quaternion_geometric.hpp> to use the features of this extension.
///
/// @see core_geometric
/// @see ext_quaternion_float
/// @see ext_quaternion_double

#pragma once

// Dependency:
#include "../geometric.hpp"
#include "../exponential.hpp"
#include "../ext/vector_relational.hpp"

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	pragma message("GLM: GLM_EXT_quaternion_geometric extension included")
#endif

namespace glm
{
	/// @addtogroup ext_quaternion_geometric
	/// @{

	/// Returns the norm of a quaternions
	///
	/// @tparam T Floating-point scalar types
	/// @tparam Q Value from qualifier enum
	///
	/// @see ext_quaternion_geometric
	template<typename T, qualifier Q>
	GLM_FUNC_DECL T length(qua<T, Q> const& q);

	/// Returns the normalized quaternion.
	///
	/// @tparam T Floating-point scalar types
	/// @tparam Q Value from qualifier enum
	///
	/// @see ext_quaternion_geometric
	template<typename T, qualifier Q>
	GLM_FUNC_DECL qua<T, Q> normalize(qua<T, Q> const& q);

	/// Returns dot product of q1 and q2, i.e., q1[0] * q2[0] + q1[1] * q2[1] + ...
	///
	/// @tparam T Floating-point scalar types.
	/// @tparam Q Value from qualifier enum
	///
	/// @see ext_quaternion_geometric
	template<typename T, qualifier Q>
	GLM_FUNC_DECL T dot(qua<T, Q> const& x, qua<T, Q> const& y);

	/// Compute a cross product.
	///
	/// @tparam T Floating-point scalar types
	/// @tparam Q Value from qualifier enum
	///
	/// @see ext_quaternion_geometric
	template<typename T, qualifier Q>
	GLM_FUNC_QUALIFIER qua<T, Q> cross(qua<T, Q> const& q1, qua<T, Q> const& q2);

	/// @}
} //namespace glm

#include "quaternion_geometric.inl"


==> figs/from-dave/deps/glm/glm/ext/quaternion_relational.hpp <==
/// @ref ext_quaternion_relational
/// @file glm/ext/quaternion_relational.hpp
///
/// @defgroup ext_quaternion_relational GLM_EXT_quaternion_relational
/// @ingroup ext
///
/// Exposes comparison functions for quaternion types that take a user defined epsilon values.
///
/// Include <glm/ext/quaternion_relational.hpp> to use the features of this extension.
///
/// @see core_vector_relational
/// @see ext_vector_relational
/// @see ext_matrix_relational
/// @see ext_quaternion_float
/// @see ext_quaternion_double

#pragma once

// Dependency:
#include "../vector_relational.hpp"

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	pragma message("GLM: GLM_EXT_quaternion_relational extension included")
#endif

namespace glm
{
	/// @addtogroup ext_quaternion_relational
	/// @{

	/// Returns the component-wise comparison of result x == y.
	///
	/// @tparam T Floating-point scalar types
	/// @tparam Q Value from qualifier enum
	template<typename T, qualifier Q>
	GLM_FUNC_DECL vec<4, bool, Q> equal(qua<T, Q> const& x, qua<T, Q> const& y);

	/// Returns the component-wise comparison of |x - y| < epsilon.
	///
	/// @tparam T Floating-point scalar types
	/// @tparam Q Value from qualifier enum
	template<typename T, qualifier Q>
	GLM_FUNC_DECL vec<4, bool, Q> equal(qua<T, Q> const& x, qua<T, Q> const& y, T epsilon);

	/// Returns the component-wise comparison of result x != y.
	///
	/// @tparam T Floating-point scalar types
	/// @tparam Q Value from qualifier enum
	template<typename T, qualifier Q>
	GLM_FUNC_DECL vec<4, bool, Q> notEqual(qua<T, Q> const& x, qua<T, Q> const& y);

	/// Returns the component-wise comparison of |x - y| >= epsilon.
	///
	/// @tparam T Floating-point scalar types
	/// @tparam Q Value from qualifier enum
	template<typename T, qualifier Q>
	GLM_FUNC_DECL vec<4, bool, Q> notEqual(qua<T, Q> const& x, qua<T, Q> const& y, T epsilon);

	/// @}
} //namespace glm

#include "quaternion_relational.inl"


==> figs/from-dave/deps/glm/glm/ext/quaternion_transform.hpp <==
/// @ref ext_quaternion_transform
/// @file glm/ext/quaternion_transform.hpp
///
/// @defgroup ext_quaternion_transform GLM_EXT_quaternion_transform
/// @ingroup ext
///
/// Provides transformation functions for quaternion types
///
/// Include <glm/ext/quaternion_transform.hpp> to use the features of this extension.
///
/// @see ext_quaternion_float
/// @see ext_quaternion_double
/// @see ext_quaternion_exponential
/// @see ext_quaternion_geometric
/// @see ext_quaternion_relational
/// @see ext_quaternion_trigonometric

#pragma once

// Dependency:
#include "../common.hpp"
#include "../trigonometric.hpp"
#include "../geometric.hpp"

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	pragma message("GLM: GLM_EXT_quaternion_transform extension included")
#endif

namespace glm
{
	/// @addtogroup ext_quaternion_transform
	/// @{

	/// Rotates a quaternion from a vector of 3 components axis and an angle.
	///
	/// @param q Source orientation
	/// @param angle Angle expressed in radians.
	/// @param axis Axis of the rotation
	///
	/// @tparam T Floating-point scalar types
	/// @tparam Q Value from qualifier enum
	template<typename T, qualifier Q>
	GLM_FUNC_DECL qua<T, Q> rotate(qua<T, Q> const& q, T const& angle, vec<3, T, Q> const& axis);
	/// @}
} //namespace glm

#include "quaternion_transform.inl"


==> figs/from-dave/deps/glm/glm/ext/quaternion_trigonometric.hpp <==
/// @ref ext_quaternion_trigonometric
/// @file glm/ext/quaternion_trigonometric.hpp
///
/// @defgroup ext_quaternion_trigonometric GLM_EXT_quaternion_trigonometric
/// @ingroup ext
///
/// Provides trigonometric functions for quaternion types
///
/// Include <glm/ext/quaternion_trigonometric.hpp> to use the features of this extension.
///
/// @see ext_quaternion_float
/// @see ext_quaternion_double
/// @see ext_quaternion_exponential
/// @see ext_quaternion_geometric
/// @see ext_quaternion_relational
/// @see ext_quaternion_transform

#pragma once

// Dependency:
#include "../trigonometric.hpp"
#include "../exponential.hpp"
#include "scalar_constants.hpp"
#include "vector_relational.hpp"
#include <limits>

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	pragma message("GLM: GLM_EXT_quaternion_trigonometric extension included")
#endif

namespace glm
{
	/// @addtogroup ext_quaternion_trigonometric
	/// @{

	/// Returns the quaternion rotation angle.
	///
	/// @tparam T A floating-point scalar type
	/// @tparam Q A value from qualifier enum
	template<typename T, qualifier Q>
	GLM_FUNC_DECL T angle(qua<T, Q> const& x);

	/// Returns the q rotation axis.
	///
	/// @tparam T A floating-point scalar type
	/// @tparam Q A value from qualifier enum
	template<typename T, qualifier Q>
	GLM_FUNC_DECL vec<3, T, Q> axis(qua<T, Q> const& x);

	/// Build a quaternion from an angle and a normalized axis.
	///
	/// @param angle Angle expressed in radians.
	/// @param axis Axis of the quaternion, must be normalized.
	///
	/// @tparam T A floating-point scalar type
	/// @tparam Q A value from qualifier enum
	template<typename T, qualifier Q>
	GLM_FUNC_DECL qua<T, Q> angleAxis(T const& angle, vec<3, T, Q> const& axis);

	/// @}
} //namespace glm

#include "quaternion_trigonometric.inl"


==> figs/from-dave/deps/glm/glm/ext/scalar_common.hpp <==
/// @ref ext_scalar_common
/// @file glm/ext/scalar_common.hpp
///
/// @defgroup ext_scalar_common GLM_EXT_scalar_common
/// @ingroup ext
///
/// Exposes min and max functions for 3 to 4 scalar parameters.
///
/// Include <glm/ext/scalar_common.hpp> to use the features of this extension.
///
/// @see core_func_common
/// @see ext_vector_common

#pragma once

// Dependency:
#include "../common.hpp"

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	pragma message("GLM: GLM_EXT_scalar_common extension included")
#endif

namespace glm
{
	/// @addtogroup ext_scalar_common
	/// @{

	/// Returns the minimum component-wise values of 3 inputs
	///
	/// @tparam T A floating-point scalar type.
	template<typename T>
	GLM_FUNC_DECL T min(T a, T b, T c);

	/// Returns the minimum component-wise values of 4 inputs
	///
	/// @tparam T A floating-point scalar type.
	template<typename T>
	GLM_FUNC_DECL T min(T a, T b, T c, T d);

	/// Returns the maximum component-wise values of 3 inputs
	///
	/// @tparam T A floating-point scalar type.
	template<typename T>
	GLM_FUNC_DECL T max(T a, T b, T c);

	/// Returns the maximum component-wise values of 4 inputs
	///
	/// @tparam T A floating-point scalar type.
	template<typename T>
	GLM_FUNC_DECL T max(T a, T b, T c, T d);

	/// Returns the minimum component-wise values of 2 inputs. If one of the two arguments is NaN, the value of the other argument is returned.
	///
	/// @tparam T A floating-point scalar type.
	///
	/// @see <a href="http://en.cppreference.com/w/cpp/numeric/math/fmin">std::fmin documentation</a>
	template<typename T>
	GLM_FUNC_DECL T fmin(T a, T b);

	/// Returns the minimum component-wise values of 3 inputs. If one of the two arguments is NaN, the value of the other argument is returned.
	///
	/// @tparam T A floating-point scalar type.
	///
	/// @see <a href="http://en.cppreference.com/w/cpp/numeric/math/fmin">std::fmin documentation</a>
	template<typename T>
	GLM_FUNC_DECL T fmin(T a, T b, T c);

	/// Returns the minimum component-wise values of 4 inputs. If one of the two arguments is NaN, the value of the other argument is returned.
	///
	/// @tparam T A floating-point scalar type.
	///
	/// @see <a href="http://en.cppreference.com/w/cpp/numeric/math/fmin">std::fmin documentation</a>
	template<typename T>
	GLM_FUNC_DECL T fmin(T a, T b, T c, T d);

	/// Returns the maximum component-wise values of 2 inputs. If one of the two arguments is NaN, the value of the other argument is returned.
	///
	/// @tparam T A floating-point scalar type.
	///
	/// @see <a href="http://en.cppreference.com/w/cpp/numeric/math/fmax">std::fmax documentation</a>
	template<typename T>
	GLM_FUNC_DECL T fmax(T a, T b);

	/// Returns the maximum component-wise values of 3 inputs. If one of the two arguments is NaN, the value of the other argument is returned.
	///
	/// @tparam T A floating-point scalar type.
	///
	/// @see <a href="http://en.cppreference.com/w/cpp/numeric/math/fmax">std::fmax documentation</a>
	template<typename T>
	GLM_FUNC_DECL T fmax(T a, T b, T C);

	/// Returns the maximum component-wise values of 4 inputs. If one of the two arguments is NaN, the value of the other argument is returned.
	///
	/// @tparam T A floating-point scalar type.
	///
	/// @see <a href="http://en.cppreference.com/w/cpp/numeric/math/fmax">std::fmax documentation</a>
	template<typename T>
	GLM_FUNC_DECL T fmax(T a, T b, T C, T D);

	/// @}
}//namespace glm

#include "scalar_common.inl"


==> figs/from-dave/deps/glm/glm/ext/scalar_constants.hpp <==
/// @ref ext_scalar_constants
/// @file glm/ext/scalar_constants.hpp
///
/// @defgroup ext_scalar_constants GLM_EXT_scalar_constants
/// @ingroup ext
///
/// Provides a list of constants and precomputed useful values.
///
/// Include <glm/ext/scalar_constants.hpp> to use the features of this extension.

#pragma once

// Dependencies
#include "../detail/setup.hpp"

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	pragma message("GLM: GLM_EXT_scalar_constants extension included")
#endif

namespace glm
{
	/// @addtogroup ext_scalar_constants
	/// @{

	/// Return the epsilon constant for floating point types.
	template<typename genType>
	GLM_FUNC_DECL GLM_CONSTEXPR genType epsilon();

	/// Return the pi constant for floating point types.
	template<typename genType>
	GLM_FUNC_DECL GLM_CONSTEXPR genType pi();

	/// Return the value of cos(1 / 2) for floating point types.
	template<typename genType>
	GLM_FUNC_DECL GLM_CONSTEXPR genType cos_one_over_two();

	/// @}
} //namespace glm

#include "scalar_constants.inl"


==> figs/from-dave/deps/glm/glm/ext/scalar_int_sized.hpp <==
/// @ref ext_scalar_int_sized
/// @file glm/ext/scalar_int_sized.hpp
///
/// @defgroup ext_scalar_int_sized GLM_EXT_scalar_int_sized
/// @ingroup ext
///
/// Exposes sized signed integer scalar types.
///
/// Include <glm/ext/scalar_int_sized.hpp> to use the features of this extension.
///
/// @see ext_scalar_uint_sized

#pragma once

#include "../detail/setup.hpp"

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	pragma message("GLM: GLM_EXT_scalar_int_sized extension included")
#endif

namespace glm{
namespace detail
{
#	if GLM_HAS_EXTENDED_INTEGER_TYPE
		typedef std::int8_t			int8;
		typedef std::int16_t		int16;
		typedef std::int32_t		int32;
#	else
		typedef signed char			int8;
		typedef signed short		int16;
		typedef signed int			int32;
#endif//

	template<>
	struct is_int<int8>
	{
		enum test {value = ~0};
	};

	template<>
	struct is_int<int16>
	{
		enum test {value = ~0};
	};

	template<>
	struct is_int<int64>
	{
		enum test {value = ~0};
	};
}//namespace detail


	/// @addtogroup ext_scalar_int_sized
	/// @{

	/// 8 bit signed integer type.
	typedef detail::int8		int8;

	/// 16 bit signed integer type.
	typedef detail::int16		int16;

	/// 32 bit signed integer type.
	typedef detail::int32		int32;

	/// 64 bit signed integer type.
	typedef detail::int64		int64;

	/// @}
}//namespace glm


==> figs/from-dave/deps/glm/glm/ext/scalar_integer.hpp <==
/// @ref ext_scalar_integer
/// @file glm/ext/scalar_integer.hpp
///
/// @see core (dependence)
///
/// @defgroup ext_scalar_integer GLM_EXT_scalar_integer
/// @ingroup ext
///
/// Include <glm/ext/scalar_integer.hpp> to use the features of this extension.

#pragma once

// Dependencies
#include "../detail/setup.hpp"
#include "../detail/qualifier.hpp"
#include "../detail/_vectorize.hpp"
#include "../detail/type_float.hpp"
#include "../vector_relational.hpp"
#include "../common.hpp"
#include <limits>

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	pragma message("GLM: GLM_EXT_scalar_integer extension included")
#endif

namespace glm
{
	/// @addtogroup ext_scalar_integer
	/// @{

	/// Return true if the value is a power of two number.
	///
	/// @see ext_scalar_integer
	template<typename genIUType>
	GLM_FUNC_DECL bool isPowerOfTwo(genIUType v);

	/// Return the power of two number which value is just higher the input value,
	/// round up to a power of two.
	///
	/// @see ext_scalar_integer
	template<typename genIUType>
	GLM_FUNC_DECL genIUType nextPowerOfTwo(genIUType v);

	/// Return the power of two number which value is just lower the input value,
	/// round down to a power of two.
	///
	/// @see ext_scalar_integer
	template<typename genIUType>
	GLM_FUNC_DECL genIUType prevPowerOfTwo(genIUType v);

	/// Return true if the 'Value' is a multiple of 'Multiple'.
	///
	/// @see ext_scalar_integer
	template<typename genIUType>
	GLM_FUNC_DECL bool isMultiple(genIUType v, genIUType Multiple);

	/// Higher multiple number of Source.
	///
	/// @tparam genIUType Integer scalar or vector types.
	///
	/// @param v Source value to which is applied the function
	/// @param Multiple Must be a null or positive value
	///
	/// @see ext_scalar_integer
	template<typename genIUType>
	GLM_FUNC_DECL genIUType nextMultiple(genIUType v, genIUType Multiple);

	/// Lower multiple number of Source.
	///
	/// @tparam genIUType Integer scalar or vector types.
	///
	/// @param v Source value to which is applied the function
	/// @param Multiple Must be a null or positive value
	///
	/// @see ext_scalar_integer
	template<typename genIUType>
	GLM_FUNC_DECL genIUType prevMultiple(genIUType v, genIUType Multiple);

	/// Returns the bit number of the Nth significant bit set to
	/// 1 in the binary representation of value.
	/// If value bitcount is less than the Nth significant bit, -1 will be returned.
	///
	/// @tparam genIUType Signed or unsigned integer scalar types.
	///
	/// @see ext_scalar_integer
	template<typename genIUType>
	GLM_FUNC_DECL int findNSB(genIUType x, int significantBitCount);

	/// @}
} //namespace glm

#include "scalar_integer.inl"


==> figs/from-dave/deps/glm/glm/ext/scalar_relational.hpp <==
/// @ref ext_scalar_relational
/// @file glm/ext/scalar_relational.hpp
///
/// @defgroup ext_scalar_relational GLM_EXT_scalar_relational
/// @ingroup ext
///
/// Exposes comparison functions for scalar types that take a user defined epsilon values.
///
/// Include <glm/ext/scalar_relational.hpp> to use the features of this extension.
///
/// @see core_vector_relational
/// @see ext_vector_relational
/// @see ext_matrix_relational

#pragma once

// Dependencies
#include "../detail/qualifier.hpp"

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	pragma message("GLM: GLM_EXT_scalar_relational extension included")
#endif

namespace glm
{
	/// Returns the component-wise comparison of |x - y| < epsilon.
	/// True if this expression is satisfied.
	///
	/// @tparam genType Floating-point or integer scalar types
	template<typename genType>
	GLM_FUNC_DECL GLM_CONSTEXPR bool equal(genType const& x, genType const& y, genType const& epsilon);

	/// Returns the component-wise comparison of |x - y| >= epsilon.
	/// True if this expression is not satisfied.
	///
	/// @tparam genType Floating-point or integer scalar types
	template<typename genType>
	GLM_FUNC_DECL GLM_CONSTEXPR bool notEqual(genType const& x, genType const& y, genType const& epsilon);

	/// Returns the component-wise comparison between two scalars in term of ULPs.
	/// True if this expression is satisfied.
	///
	/// @param x First operand.
	/// @param y Second operand.
	/// @param ULPs Maximum difference in ULPs between the two operators to consider them equal.
	///
	/// @tparam genType Floating-point or integer scalar types
	template<typename genType>
	GLM_FUNC_DECL GLM_CONSTEXPR bool equal(genType const& x, genType const& y, int ULPs);

	/// Returns the component-wise comparison between two scalars in term of ULPs.
	/// True if this expression is not satisfied.
	///
	/// @param x First operand.
	/// @param y Second operand.
	/// @param ULPs Maximum difference in ULPs between the two operators to consider them not equal.
	///
	/// @tparam genType Floating-point or integer scalar types
	template<typename genType>
	GLM_FUNC_DECL GLM_CONSTEXPR bool notEqual(genType const& x, genType const& y, int ULPs);

	/// @}
}//namespace glm

#include "scalar_relational.inl"


==> figs/from-dave/deps/glm/glm/ext/scalar_uint_sized.hpp <==
/// @ref ext_scalar_uint_sized
/// @file glm/ext/scalar_uint_sized.hpp
///
/// @defgroup ext_scalar_uint_sized GLM_EXT_scalar_uint_sized
/// @ingroup ext
///
/// Exposes sized unsigned integer scalar types.
///
/// Include <glm/ext/scalar_uint_sized.hpp> to use the features of this extension.
///
/// @see ext_scalar_int_sized

#pragma once

#include "../detail/setup.hpp"

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	pragma message("GLM: GLM_EXT_scalar_uint_sized extension included")
#endif

namespace glm{
namespace detail
{
#	if GLM_HAS_EXTENDED_INTEGER_TYPE
		typedef std::uint8_t		uint8;
		typedef std::uint16_t		uint16;
		typedef std::uint32_t		uint32;
#	else
		typedef unsigned char		uint8;
		typedef unsigned short		uint16;
		typedef unsigned int		uint32;
#endif

	template<>
	struct is_int<uint8>
	{
		enum test {value = ~0};
	};

	template<>
	struct is_int<uint16>
	{
		enum test {value = ~0};
	};

	template<>
	struct is_int<uint64>
	{
		enum test {value = ~0};
	};
}//namespace detail


	/// @addtogroup ext_scalar_uint_sized
	/// @{

	/// 8 bit unsigned integer type.
	typedef detail::uint8		uint8;

	/// 16 bit unsigned integer type.
	typedef detail::uint16		uint16;

	/// 32 bit unsigned integer type.
	typedef detail::uint32		uint32;

	/// 64 bit unsigned integer type.
	typedef detail::uint64		uint64;

	/// @}
}//namespace glm


==> figs/from-dave/deps/glm/glm/ext/scalar_ulp.hpp <==
/// @ref ext_scalar_ulp
/// @file glm/ext/scalar_ulp.hpp
///
/// @defgroup ext_scalar_ulp GLM_EXT_scalar_ulp
/// @ingroup ext
///
/// Allow the measurement of the accuracy of a function against a reference
/// implementation. This extension works on floating-point data and provide results
/// in ULP.
///
/// Include <glm/ext/scalar_ulp.hpp> to use the features of this extension.
///
/// @see ext_vector_ulp
/// @see ext_scalar_relational

#pragma once

// Dependencies
#include "../ext/scalar_int_sized.hpp"
#include "../common.hpp"
#include "../detail/qualifier.hpp"

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	pragma message("GLM: GLM_EXT_scalar_ulp extension included")
#endif

namespace glm
{
	/// Return the next ULP value(s) after the input value(s).
	///
	/// @tparam genType A floating-point scalar type.
	///
	/// @see ext_scalar_ulp
	template<typename genType>
	GLM_FUNC_DECL genType nextFloat(genType x);

	/// Return the previous ULP value(s) before the input value(s).
	///
	/// @tparam genType A floating-point scalar type.
	///
	/// @see ext_scalar_ulp
	template<typename genType>
	GLM_FUNC_DECL genType prevFloat(genType x);

	/// Return the value(s) ULP distance after the input value(s).
	///
	/// @tparam genType A floating-point scalar type.
	///
	/// @see ext_scalar_ulp
	template<typename genType>
	GLM_FUNC_DECL genType nextFloat(genType x, int ULPs);

	/// Return the value(s) ULP distance before the input value(s).
	///
	/// @tparam genType A floating-point scalar type.
	///
	/// @see ext_scalar_ulp
	template<typename genType>
	GLM_FUNC_DECL genType prevFloat(genType x, int ULPs);

	/// Return the distance in the number of ULP between 2 single-precision floating-point scalars.
	///
	/// @see ext_scalar_ulp
	GLM_FUNC_DECL int floatDistance(float x, float y);

	/// Return the distance in the number of ULP between 2 double-precision floating-point scalars.
	///
	/// @see ext_scalar_ulp
	GLM_FUNC_DECL int64 floatDistance(double x, double y);

	/// @}
}//namespace glm

#include "scalar_ulp.inl"


==> figs/from-dave/deps/glm/glm/ext/vector_bool1.hpp <==
/// @ref ext_vector_bool1
/// @file glm/ext/vector_bool1.hpp
///
/// @defgroup ext_vector_bool1 GLM_EXT_vector_bool1
/// @ingroup ext
///
/// Exposes bvec1 vector type.
///
/// Include <glm/ext/vector_bool1.hpp> to use the features of this extension.
///
/// @see ext_vector_bool1_precision extension.

#pragma once

#include "../detail/type_vec1.hpp"

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	pragma message("GLM: GLM_EXT_vector_bool1 extension included")
#endif

namespace glm
{
	/// @addtogroup ext_vector_bool1
	/// @{

	/// 1 components vector of boolean.
	typedef vec<1, bool, defaultp>		bvec1;

	/// @}
}//namespace glm


==> figs/from-dave/deps/glm/glm/ext/vector_bool1_precision.hpp <==
/// @ref ext_vector_bool1_precision
/// @file glm/ext/vector_bool1_precision.hpp
///
/// @defgroup ext_vector_bool1_precision GLM_EXT_vector_bool1_precision
/// @ingroup ext
///
/// Exposes highp_bvec1, mediump_bvec1 and lowp_bvec1 types.
///
/// Include <glm/ext/vector_bool1_precision.hpp> to use the features of this extension.

#pragma once

#include "../detail/type_vec1.hpp"

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	pragma message("GLM: GLM_EXT_vector_bool1_precision extension included")
#endif

namespace glm
{
	/// @addtogroup ext_vector_bool1_precision
	/// @{

	/// 1 component vector of bool values.
	typedef vec<1, bool, highp>			highp_bvec1;

	/// 1 component vector of bool values.
	typedef vec<1, bool, mediump>		mediump_bvec1;

	/// 1 component vector of bool values.
	typedef vec<1, bool, lowp>			lowp_bvec1;

	/// @}
}//namespace glm


==> figs/from-dave/deps/glm/glm/ext/vector_bool2.hpp <==
/// @ref core
/// @file glm/ext/vector_bool2.hpp

#pragma once
#include "../detail/type_vec2.hpp"

namespace glm
{
	/// @addtogroup core_vector
	/// @{

	/// 2 components vector of boolean.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.5 Vectors</a>
	typedef vec<2, bool, defaultp>		bvec2;

	/// @}
}//namespace glm


==> figs/from-dave/deps/glm/glm/ext/vector_bool2_precision.hpp <==
/// @ref core
/// @file glm/ext/vector_bool2_precision.hpp

#pragma once
#include "../detail/type_vec2.hpp"

namespace glm
{
	/// @addtogroup core_vector_precision
	/// @{

	/// 2 components vector of high qualifier bool numbers.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.5 Vectors</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef vec<2, bool, highp>		highp_bvec2;

	/// 2 components vector of medium qualifier bool numbers.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.5 Vectors</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef vec<2, bool, mediump>	mediump_bvec2;

	/// 2 components vector of low qualifier bool numbers.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.5 Vectors</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef vec<2, bool, lowp>		lowp_bvec2;

	/// @}
}//namespace glm


==> figs/from-dave/deps/glm/glm/ext/vector_bool3.hpp <==
/// @ref core
/// @file glm/ext/vector_bool3.hpp

#pragma once
#include "../detail/type_vec3.hpp"

namespace glm
{
	/// @addtogroup core_vector
	/// @{

	/// 3 components vector of boolean.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.5 Vectors</a>
	typedef vec<3, bool, defaultp>		bvec3;

	/// @}
}//namespace glm


==> figs/from-dave/deps/glm/glm/ext/vector_bool3_precision.hpp <==
/// @ref core
/// @file glm/ext/vector_bool3_precision.hpp

#pragma once
#include "../detail/type_vec3.hpp"

namespace glm
{
	/// @addtogroup core_vector_precision
	/// @{

	/// 3 components vector of high qualifier bool numbers.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.5 Vectors</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef vec<3, bool, highp>		highp_bvec3;

	/// 3 components vector of medium qualifier bool numbers.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.5 Vectors</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef vec<3, bool, mediump>	mediump_bvec3;

	/// 3 components vector of low qualifier bool numbers.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.5 Vectors</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef vec<3, bool, lowp>		lowp_bvec3;

	/// @}
}//namespace glm


==> figs/from-dave/deps/glm/glm/ext/vector_bool4.hpp <==
/// @ref core
/// @file glm/ext/vector_bool4.hpp

#pragma once
#include "../detail/type_vec4.hpp"

namespace glm
{
	/// @addtogroup core_vector
	/// @{

	/// 4 components vector of boolean.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.5 Vectors</a>
	typedef vec<4, bool, defaultp>		bvec4;

	/// @}
}//namespace glm


==> figs/from-dave/deps/glm/glm/ext/vector_bool4_precision.hpp <==
/// @ref core
/// @file glm/ext/vector_bool4_precision.hpp

#pragma once
#include "../detail/type_vec4.hpp"

namespace glm
{
	/// @addtogroup core_vector_precision
	/// @{

	/// 4 components vector of high qualifier bool numbers.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.5 Vectors</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef vec<4, bool, highp>		highp_bvec4;

	/// 4 components vector of medium qualifier bool numbers.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.5 Vectors</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef vec<4, bool, mediump>	mediump_bvec4;

	/// 4 components vector of low qualifier bool numbers.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.5 Vectors</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef vec<4, bool, lowp>		lowp_bvec4;

	/// @}
}//namespace glm


==> figs/from-dave/deps/glm/glm/ext/vector_common.hpp <==
/// @ref ext_vector_common
/// @file glm/ext/vector_common.hpp
///
/// @defgroup ext_vector_common GLM_EXT_vector_common
/// @ingroup ext
///
/// Exposes min and max functions for 3 to 4 vector parameters.
///
/// Include <glm/ext/vector_common.hpp> to use the features of this extension.
///
/// @see core_common
/// @see ext_scalar_common

#pragma once

// Dependency:
#include "../ext/scalar_common.hpp"
#include "../common.hpp"

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	pragma message("GLM: GLM_EXT_vector_common extension included")
#endif

namespace glm
{
	/// @addtogroup ext_vector_common
	/// @{

	/// Return the minimum component-wise values of 3 inputs
	///
	/// @tparam L Integer between 1 and 4 included that qualify the dimension of the vector
	/// @tparam T Floating-point or integer scalar types
	/// @tparam Q Value from qualifier enum
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<L, T, Q> min(vec<L, T, Q> const& a, vec<L, T, Q> const& b, vec<L, T, Q> const& c);

	/// Return the minimum component-wise values of 4 inputs
	///
	/// @tparam L Integer between 1 and 4 included that qualify the dimension of the vector
	/// @tparam T Floating-point or integer scalar types
	/// @tparam Q Value from qualifier enum
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<L, T, Q> min(vec<L, T, Q> const& a, vec<L, T, Q> const& b, vec<L, T, Q> const& c, vec<L, T, Q> const& d);

	/// Return the maximum component-wise values of 3 inputs
	///
	/// @tparam L Integer between 1 and 4 included that qualify the dimension of the vector
	/// @tparam T Floating-point or integer scalar types
	/// @tparam Q Value from qualifier enum
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<L, T, Q> max(vec<L, T, Q> const& x, vec<L, T, Q> const& y, vec<L, T, Q> const& z);

	/// Return the maximum component-wise values of 4 inputs
	///
	/// @tparam L Integer between 1 and 4 included that qualify the dimension of the vector
	/// @tparam T Floating-point or integer scalar types
	/// @tparam Q Value from qualifier enum
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<L, T, Q> max( vec<L, T, Q> const& x, vec<L, T, Q> const& y, vec<L, T, Q> const& z, vec<L, T, Q> const& w);

	/// Returns y if y < x; otherwise, it returns x. If one of the two arguments is NaN, the value of the other argument is returned.
	///
	/// @tparam L Integer between 1 and 4 included that qualify the dimension of the vector
	/// @tparam T Floating-point scalar types
	/// @tparam Q Value from qualifier enum
	///
	/// @see <a href="http://en.cppreference.com/w/cpp/numeric/math/fmin">std::fmin documentation</a>
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, T, Q> fmin(vec<L, T, Q> const& x, T y);

	/// Returns y if y < x; otherwise, it returns x. If one of the two arguments is NaN, the value of the other argument is returned.
	///
	/// @tparam L Integer between 1 and 4 included that qualify the dimension of the vector
	/// @tparam T Floating-point scalar types
	/// @tparam Q Value from qualifier enum
	///
	/// @see <a href="http://en.cppreference.com/w/cpp/numeric/math/fmin">std::fmin documentation</a>
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, T, Q> fmin(vec<L, T, Q> const& x, vec<L, T, Q> const& y);

	/// Returns y if y < x; otherwise, it returns x. If one of the two arguments is NaN, the value of the other argument is returned.
	///
	/// @tparam L Integer between 1 and 4 included that qualify the dimension of the vector
	/// @tparam T Floating-point scalar types
	/// @tparam Q Value from qualifier enum
	///
	/// @see <a href="http://en.cppreference.com/w/cpp/numeric/math/fmin">std::fmin documentation</a>
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, T, Q> fmin(vec<L, T, Q> const& a, vec<L, T, Q> const& b, vec<L, T, Q> const& c);

	/// Returns y if y < x; otherwise, it returns x. If one of the two arguments is NaN, the value of the other argument is returned.
	///
	/// @tparam L Integer between 1 and 4 included that qualify the dimension of the vector
	/// @tparam T Floating-point scalar types
	/// @tparam Q Value from qualifier enum
	///
	/// @see <a href="http://en.cppreference.com/w/cpp/numeric/math/fmin">std::fmin documentation</a>
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, T, Q> fmin(vec<L, T, Q> const& a, vec<L, T, Q> const& b, vec<L, T, Q> const& c, vec<L, T, Q> const& d);

	/// Returns y if x < y; otherwise, it returns x. If one of the two arguments is NaN, the value of the other argument is returned.
	///
	/// @tparam L Integer between 1 and 4 included that qualify the dimension of the vector
	/// @tparam T Floating-point scalar types
	/// @tparam Q Value from qualifier enum
	///
	/// @see <a href="http://en.cppreference.com/w/cpp/numeric/math/fmax">std::fmax documentation</a>
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, T, Q> fmax(vec<L, T, Q> const& a, T b);

	/// Returns y if x < y; otherwise, it returns x. If one of the two arguments is NaN, the value of the other argument is returned.
	///
	/// @tparam L Integer between 1 and 4 included that qualify the dimension of the vector
	/// @tparam T Floating-point scalar types
	/// @tparam Q Value from qualifier enum
	///
	/// @see <a href="http://en.cppreference.com/w/cpp/numeric/math/fmax">std::fmax documentation</a>
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, T, Q> fmax(vec<L, T, Q> const& a, vec<L, T, Q> const& b);

	/// Returns y if x < y; otherwise, it returns x. If one of the two arguments is NaN, the value of the other argument is returned.
	///
	/// @tparam L Integer between 1 and 4 included that qualify the dimension of the vector
	/// @tparam T Floating-point scalar types
	/// @tparam Q Value from qualifier enum
	///
	/// @see <a href="http://en.cppreference.com/w/cpp/numeric/math/fmax">std::fmax documentation</a>
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, T, Q> fmax(vec<L, T, Q> const& a, vec<L, T, Q> const& b, vec<L, T, Q> const& c);

	/// Returns y if x < y; otherwise, it returns x. If one of the two arguments is NaN, the value of the other argument is returned.
	///
	/// @tparam L Integer between 1 and 4 included that qualify the dimension of the vector
	/// @tparam T Floating-point scalar types
	/// @tparam Q Value from qualifier enum
	///
	/// @see <a href="http://en.cppreference.com/w/cpp/numeric/math/fmax">std::fmax documentation</a>
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, T, Q> fmax(vec<L, T, Q> const& a, vec<L, T, Q> const& b, vec<L, T, Q> const& c, vec<L, T, Q> const& d);

	/// @}
}//namespace glm

#include "vector_common.inl"


==> figs/from-dave/deps/glm/glm/ext/vector_double1.hpp <==
/// @ref ext_vector_double1
/// @file glm/ext/vector_double1.hpp
///
/// @defgroup ext_vector_double1 GLM_EXT_vector_double1
/// @ingroup ext
///
/// Exposes double-precision floating point vector type with one component.
///
/// Include <glm/ext/vector_double1.hpp> to use the features of this extension.
///
/// @see ext_vector_double1_precision extension.
/// @see ext_vector_float1 extension.

#pragma once

#include "../detail/type_vec1.hpp"

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	pragma message("GLM: GLM_EXT_vector_double1 extension included")
#endif

namespace glm
{
	/// @addtogroup ext_vector_double1
	/// @{

	/// 1 components vector of double-precision floating-point numbers.
	typedef vec<1, double, defaultp>		dvec1;

	/// @}
}//namespace glm


==> figs/from-dave/deps/glm/glm/ext/vector_double1_precision.hpp <==
/// @ref ext_vector_double1_precision
/// @file glm/ext/vector_double1_precision.hpp
///
/// @defgroup ext_vector_double1_precision GLM_EXT_vector_double1_precision
/// @ingroup ext
///
/// Exposes highp_dvec1, mediump_dvec1 and lowp_dvec1 types.
///
/// Include <glm/ext/vector_double1_precision.hpp> to use the features of this extension.
///
/// @see ext_vector_double1

#pragma once

#include "../detail/type_vec1.hpp"

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	pragma message("GLM: GLM_EXT_vector_double1_precision extension included")
#endif

namespace glm
{
	/// @addtogroup ext_vector_double1_precision
	/// @{

	/// 1 component vector of double-precision floating-point numbers using high precision arithmetic in term of ULPs.
	typedef vec<1, double, highp>		highp_dvec1;

	/// 1 component vector of double-precision floating-point numbers using medium precision arithmetic in term of ULPs.
	typedef vec<1, double, mediump>		mediump_dvec1;

	/// 1 component vector of double-precision floating-point numbers using low precision arithmetic in term of ULPs.
	typedef vec<1, double, lowp>		lowp_dvec1;

	/// @}
}//namespace glm


==> figs/from-dave/deps/glm/glm/ext/vector_double2.hpp <==
/// @ref core
/// @file glm/ext/vector_double2.hpp

#pragma once
#include "../detail/type_vec2.hpp"

namespace glm
{
	/// @addtogroup core_vector
	/// @{

	/// 2 components vector of double-precision floating-point numbers.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.5 Vectors</a>
	typedef vec<2, double, defaultp>		dvec2;

	/// @}
}//namespace glm


==> figs/from-dave/deps/glm/glm/ext/vector_double2_precision.hpp <==
/// @ref core
/// @file glm/ext/vector_double2_precision.hpp

#pragma once
#include "../detail/type_vec2.hpp"

namespace glm
{
	/// @addtogroup core_vector_precision
	/// @{

	/// 2 components vector of high double-qualifier floating-point numbers.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.5 Vectors</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef vec<2, double, highp>		highp_dvec2;

	/// 2 components vector of medium double-qualifier floating-point numbers.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.5 Vectors</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef vec<2, double, mediump>		mediump_dvec2;

	/// 2 components vector of low double-qualifier floating-point numbers.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.5 Vectors</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef vec<2, double, lowp>		lowp_dvec2;

	/// @}
}//namespace glm


==> figs/from-dave/deps/glm/glm/ext/vector_double3.hpp <==
/// @ref core
/// @file glm/ext/vector_double3.hpp

#pragma once
#include "../detail/type_vec3.hpp"

namespace glm
{
	/// @addtogroup core_vector
	/// @{

	/// 3 components vector of double-precision floating-point numbers.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.5 Vectors</a>
	typedef vec<3, double, defaultp>		dvec3;

	/// @}
}//namespace glm


==> figs/from-dave/deps/glm/glm/ext/vector_double3_precision.hpp <==
/// @ref core
/// @file glm/ext/vector_double3_precision.hpp

#pragma once
#include "../detail/type_vec3.hpp"

namespace glm
{
	/// @addtogroup core_vector_precision
	/// @{

	/// 3 components vector of high double-qualifier floating-point numbers.
	/// There is no guarantee on the actual qualifier.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.5 Vectors</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef vec<3, double, highp>		highp_dvec3;

	/// 3 components vector of medium double-qualifier floating-point numbers.
	/// There is no guarantee on the actual qualifier.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.5 Vectors</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef vec<3, double, mediump>		mediump_dvec3;

	/// 3 components vector of low double-qualifier floating-point numbers.
	/// There is no guarantee on the actual qualifier.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.5 Vectors</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef vec<3, double, lowp>		lowp_dvec3;

	/// @}
}//namespace glm


==> figs/from-dave/deps/glm/glm/ext/vector_double4.hpp <==
/// @ref core
/// @file glm/ext/vector_double4.hpp

#pragma once
#include "../detail/type_vec4.hpp"

namespace glm
{
	/// @addtogroup core_vector
	/// @{

	/// 4 components vector of double-precision floating-point numbers.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.5 Vectors</a>
	typedef vec<4, double, defaultp>		dvec4;

	/// @}
}//namespace glm


==> figs/from-dave/deps/glm/glm/ext/vector_double4_precision.hpp <==
/// @ref core
/// @file glm/ext/vector_double4_precision.hpp

#pragma once
#include "../detail/setup.hpp"
#include "../detail/type_vec4.hpp"

namespace glm
{
	/// @addtogroup core_vector_precision
	/// @{

	/// 4 components vector of high double-qualifier floating-point numbers.
	/// There is no guarantee on the actual qualifier.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.5 Vectors</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef vec<4, double, highp>		highp_dvec4;

	/// 4 components vector of medium double-qualifier floating-point numbers.
	/// There is no guarantee on the actual qualifier.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.5 Vectors</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef vec<4, double, mediump>		mediump_dvec4;

	/// 4 components vector of low double-qualifier floating-point numbers.
	/// There is no guarantee on the actual qualifier.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.5 Vectors</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef vec<4, double, lowp>		lowp_dvec4;

	/// @}
}//namespace glm


==> figs/from-dave/deps/glm/glm/ext/vector_float1.hpp <==
/// @ref ext_vector_float1
/// @file glm/ext/vector_float1.hpp
///
/// @defgroup ext_vector_float1 GLM_EXT_vector_float1
/// @ingroup ext
///
/// Exposes single-precision floating point vector type with one component.
///
/// Include <glm/ext/vector_float1.hpp> to use the features of this extension.
///
/// @see ext_vector_float1_precision extension.
/// @see ext_vector_double1 extension.

#pragma once

#include "../detail/type_vec1.hpp"

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	pragma message("GLM: GLM_EXT_vector_float1 extension included")
#endif

namespace glm
{
	/// @addtogroup ext_vector_float1
	/// @{

	/// 1 components vector of single-precision floating-point numbers.
	typedef vec<1, float, defaultp>		vec1;

	/// @}
}//namespace glm


==> figs/from-dave/deps/glm/glm/ext/vector_float1_precision.hpp <==
/// @ref ext_vector_float1_precision
/// @file glm/ext/vector_float1_precision.hpp
///
/// @defgroup ext_vector_float1_precision GLM_EXT_vector_float1_precision
/// @ingroup ext
///
/// Exposes highp_vec1, mediump_vec1 and lowp_vec1 types.
///
/// Include <glm/ext/vector_float1_precision.hpp> to use the features of this extension.
///
/// @see ext_vector_float1 extension.

#pragma once

#include "../detail/type_vec1.hpp"

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	pragma message("GLM: GLM_EXT_vector_float1_precision extension included")
#endif

namespace glm
{
	/// @addtogroup ext_vector_float1_precision
	/// @{

	/// 1 component vector of single-precision floating-point numbers using high precision arithmetic in term of ULPs.
	typedef vec<1, float, highp>		highp_vec1;

	/// 1 component vector of single-precision floating-point numbers using medium precision arithmetic in term of ULPs.
	typedef vec<1, float, mediump>		mediump_vec1;

	/// 1 component vector of single-precision floating-point numbers using low precision arithmetic in term of ULPs.
	typedef vec<1, float, lowp>			lowp_vec1;

	/// @}
}//namespace glm


==> figs/from-dave/deps/glm/glm/ext/vector_float2.hpp <==
/// @ref core
/// @file glm/ext/vector_float2.hpp

#pragma once
#include "../detail/type_vec2.hpp"

namespace glm
{
	/// @addtogroup core_vector
	/// @{

	/// 2 components vector of single-precision floating-point numbers.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.5 Vectors</a>
	typedef vec<2, float, defaultp>	vec2;

	/// @}
}//namespace glm


==> figs/from-dave/deps/glm/glm/ext/vector_float2_precision.hpp <==
/// @ref core
/// @file glm/ext/vector_float2_precision.hpp

#pragma once
#include "../detail/type_vec2.hpp"

namespace glm
{
	/// @addtogroup core_vector_precision
	/// @{

	/// 2 components vector of high single-qualifier floating-point numbers.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.5 Vectors</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef vec<2, float, highp>		highp_vec2;

	/// 2 components vector of medium single-qualifier floating-point numbers.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.5 Vectors</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef vec<2, float, mediump>		mediump_vec2;

	/// 2 components vector of low single-qualifier floating-point numbers.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.5 Vectors</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef vec<2, float, lowp>			lowp_vec2;

	/// @}
}//namespace glm


==> figs/from-dave/deps/glm/glm/ext/vector_float3.hpp <==
/// @ref core
/// @file glm/ext/vector_float3.hpp

#pragma once
#include "../detail/type_vec3.hpp"

namespace glm
{
	/// @addtogroup core_vector
	/// @{

	/// 3 components vector of single-precision floating-point numbers.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.5 Vectors</a>
	typedef vec<3, float, defaultp>		vec3;

	/// @}
}//namespace glm


==> figs/from-dave/deps/glm/glm/ext/vector_float3_precision.hpp <==
/// @ref core
/// @file glm/ext/vector_float3_precision.hpp

#pragma once
#include "../detail/type_vec3.hpp"

namespace glm
{
	/// @addtogroup core_vector_precision
	/// @{

	/// 3 components vector of high single-qualifier floating-point numbers.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.5 Vectors</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef vec<3, float, highp>		highp_vec3;

	/// 3 components vector of medium single-qualifier floating-point numbers.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.5 Vectors</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef vec<3, float, mediump>		mediump_vec3;

	/// 3 components vector of low single-qualifier floating-point numbers.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.5 Vectors</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef vec<3, float, lowp>			lowp_vec3;

	/// @}
}//namespace glm


==> figs/from-dave/deps/glm/glm/ext/vector_float4.hpp <==
/// @ref core
/// @file glm/ext/vector_float4.hpp

#pragma once
#include "../detail/type_vec4.hpp"

namespace glm
{
	/// @addtogroup core_vector
	/// @{

	/// 4 components vector of single-precision floating-point numbers.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.5 Vectors</a>
	typedef vec<4, float, defaultp>		vec4;

	/// @}
}//namespace glm


==> figs/from-dave/deps/glm/glm/ext/vector_float4_precision.hpp <==
/// @ref core
/// @file glm/ext/vector_float4_precision.hpp

#pragma once
#include "../detail/type_vec4.hpp"

namespace glm
{
	/// @addtogroup core_vector_precision
	/// @{

	/// 4 components vector of high single-qualifier floating-point numbers.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.5 Vectors</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef vec<4, float, highp>		highp_vec4;

	/// 4 components vector of medium single-qualifier floating-point numbers.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.5 Vectors</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef vec<4, float, mediump>		mediump_vec4;

	/// 4 components vector of low single-qualifier floating-point numbers.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.5 Vectors</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef vec<4, float, lowp>			lowp_vec4;

	/// @}
}//namespace glm


==> figs/from-dave/deps/glm/glm/ext/vector_int1.hpp <==
/// @ref ext_vector_int1
/// @file glm/ext/vector_int1.hpp
///
/// @defgroup ext_vector_int1 GLM_EXT_vector_int1
/// @ingroup ext
///
/// Exposes ivec1 vector type.
///
/// Include <glm/ext/vector_int1.hpp> to use the features of this extension.
///
/// @see ext_vector_uint1 extension.
/// @see ext_vector_int1_precision extension.

#pragma once

#include "../detail/type_vec1.hpp"

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	pragma message("GLM: GLM_EXT_vector_int1 extension included")
#endif

namespace glm
{
	/// @addtogroup ext_vector_int1
	/// @{

	/// 1 component vector of signed integer numbers.
	typedef vec<1, int, defaultp>			ivec1;

	/// @}
}//namespace glm



==> figs/from-dave/deps/glm/glm/ext/vector_int1_precision.hpp <==
/// @ref ext_vector_int1_precision
/// @file glm/ext/vector_int1_precision.hpp
///
/// @defgroup ext_vector_int1_precision GLM_EXT_vector_int1_precision
/// @ingroup ext
///
/// Exposes highp_ivec1, mediump_ivec1 and lowp_ivec1 types.
///
/// Include <glm/ext/vector_int1_precision.hpp> to use the features of this extension.

#pragma once

#include "../detail/type_vec1.hpp"

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	pragma message("GLM: GLM_EXT_vector_int1_precision extension included")
#endif

namespace glm
{
	/// @addtogroup ext_vector_int1_precision
	/// @{

	/// 1 component vector of signed integer values.
	typedef vec<1, int, highp>			highp_ivec1;

	/// 1 component vector of signed integer values.
	typedef vec<1, int, mediump>		mediump_ivec1;

	/// 1 component vector of signed integer values.
	typedef vec<1, int, lowp>			lowp_ivec1;

	/// @}
}//namespace glm


==> figs/from-dave/deps/glm/glm/ext/vector_int2.hpp <==
/// @ref core
/// @file glm/ext/vector_int2.hpp

#pragma once
#include "../detail/type_vec2.hpp"

namespace glm
{
	/// @addtogroup core_vector
	/// @{

	/// 2 components vector of signed integer numbers.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.5 Vectors</a>
	typedef vec<2, int, defaultp>		ivec2;

	/// @}
}//namespace glm


==> figs/from-dave/deps/glm/glm/ext/vector_int2_precision.hpp <==
/// @ref core
/// @file glm/ext/vector_int2_precision.hpp

#pragma once
#include "../detail/type_vec2.hpp"

namespace glm
{
	/// @addtogroup core_vector_precision
	/// @{

	/// 2 components vector of high qualifier signed integer numbers.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.5 Vectors</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef vec<2, int, highp>		highp_ivec2;

	/// 2 components vector of medium qualifier signed integer numbers.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.5 Vectors</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef vec<2, int, mediump>	mediump_ivec2;

	/// 2 components vector of low qualifier signed integer numbers.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.5 Vectors</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef vec<2, int, lowp>		lowp_ivec2;

	/// @}
}//namespace glm


==> figs/from-dave/deps/glm/glm/ext/vector_int3.hpp <==
/// @ref core
/// @file glm/ext/vector_int3.hpp

#pragma once
#include "../detail/type_vec3.hpp"

namespace glm
{
	/// @addtogroup core_vector
	/// @{

	/// 3 components vector of signed integer numbers.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.5 Vectors</a>
	typedef vec<3, int, defaultp>		ivec3;

	/// @}
}//namespace glm


==> figs/from-dave/deps/glm/glm/ext/vector_int3_precision.hpp <==
/// @ref core
/// @file glm/ext/vector_int3_precision.hpp

#pragma once
#include "../detail/type_vec3.hpp"

namespace glm
{
	/// @addtogroup core_vector_precision
	/// @{

	/// 3 components vector of high qualifier signed integer numbers.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.5 Vectors</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef vec<3, int, highp>		highp_ivec3;

	/// 3 components vector of medium qualifier signed integer numbers.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.5 Vectors</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef vec<3, int, mediump>	mediump_ivec3;

	/// 3 components vector of low qualifier signed integer numbers.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.5 Vectors</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef vec<3, int, lowp>		lowp_ivec3;

	/// @}
}//namespace glm


==> figs/from-dave/deps/glm/glm/ext/vector_int4.hpp <==
/// @ref core
/// @file glm/ext/vector_int4.hpp

#pragma once
#include "../detail/type_vec4.hpp"

namespace glm
{
	/// @addtogroup core_vector
	/// @{

	/// 4 components vector of signed integer numbers.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.5 Vectors</a>
	typedef vec<4, int, defaultp>		ivec4;

	/// @}
}//namespace glm


==> figs/from-dave/deps/glm/glm/ext/vector_int4_precision.hpp <==
/// @ref core
/// @file glm/ext/vector_int4_precision.hpp

#pragma once
#include "../detail/type_vec4.hpp"

namespace glm
{
	/// @addtogroup core_vector_precision
	/// @{

	/// 4 components vector of high qualifier signed integer numbers.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.5 Vectors</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef vec<4, int, highp>		highp_ivec4;

	/// 4 components vector of medium qualifier signed integer numbers.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.5 Vectors</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef vec<4, int, mediump>	mediump_ivec4;

	/// 4 components vector of low qualifier signed integer numbers.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.5 Vectors</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef vec<4, int, lowp>		lowp_ivec4;

	/// @}
}//namespace glm


==> figs/from-dave/deps/glm/glm/ext/vector_integer.hpp <==
/// @ref ext_vector_integer
/// @file glm/ext/vector_integer.hpp
///
/// @see core (dependence)
/// @see ext_vector_integer (dependence)
///
/// @defgroup ext_vector_integer GLM_EXT_vector_integer
/// @ingroup ext
///
/// Include <glm/ext/vector_integer.hpp> to use the features of this extension.

#pragma once

// Dependencies
#include "../detail/setup.hpp"
#include "../detail/qualifier.hpp"
#include "../detail/_vectorize.hpp"
#include "../vector_relational.hpp"
#include "../common.hpp"
#include <limits>

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	pragma message("GLM: GLM_EXT_vector_integer extension included")
#endif

namespace glm
{
	/// @addtogroup ext_vector_integer
	/// @{

	/// Return true if the value is a power of two number.
	///
	/// @tparam L Integer between 1 and 4 included that qualify the dimension of the vector
	/// @tparam T Signed or unsigned integer scalar types.
	/// @tparam Q Value from qualifier enum
	///
	/// @see ext_vector_integer
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, bool, Q> isPowerOfTwo(vec<L, T, Q> const& v);

	/// Return the power of two number which value is just higher the input value,
	/// round up to a power of two.
	///
	/// @tparam L Integer between 1 and 4 included that qualify the dimension of the vector
	/// @tparam T Signed or unsigned integer scalar types.
	/// @tparam Q Value from qualifier enum
	///
	/// @see ext_vector_integer
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, T, Q> nextPowerOfTwo(vec<L, T, Q> const& v);

	/// Return the power of two number which value is just lower the input value,
	/// round down to a power of two.
	///
	/// @tparam L Integer between 1 and 4 included that qualify the dimension of the vector
	/// @tparam T Signed or unsigned integer scalar types.
	/// @tparam Q Value from qualifier enum
	///
	/// @see ext_vector_integer
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, T, Q> prevPowerOfTwo(vec<L, T, Q> const& v);

	/// Return true if the 'Value' is a multiple of 'Multiple'.
	///
	/// @tparam L Integer between 1 and 4 included that qualify the dimension of the vector
	/// @tparam T Signed or unsigned integer scalar types.
	/// @tparam Q Value from qualifier enum
	///
	/// @see ext_vector_integer
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, bool, Q> isMultiple(vec<L, T, Q> const& v, T Multiple);

	/// Return true if the 'Value' is a multiple of 'Multiple'.
	///
	/// @tparam L Integer between 1 and 4 included that qualify the dimension of the vector
	/// @tparam T Signed or unsigned integer scalar types.
	/// @tparam Q Value from qualifier enum
	///
	/// @see ext_vector_integer
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, bool, Q> isMultiple(vec<L, T, Q> const& v, vec<L, T, Q> const& Multiple);

	/// Higher multiple number of Source.
	///
	/// @tparam L Integer between 1 and 4 included that qualify the dimension of the vector
	/// @tparam T Signed or unsigned integer scalar types.
	/// @tparam Q Value from qualifier enum
	///
	/// @param v Source values to which is applied the function
	/// @param Multiple Must be a null or positive value
	///
	/// @see ext_vector_integer
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, T, Q> nextMultiple(vec<L, T, Q> const& v, T Multiple);

	/// Higher multiple number of Source.
	///
	/// @tparam L Integer between 1 and 4 included that qualify the dimension of the vector
	/// @tparam T Signed or unsigned integer scalar types.
	/// @tparam Q Value from qualifier enum
	///
	/// @param v Source values to which is applied the function
	/// @param Multiple Must be a null or positive value
	///
	/// @see ext_vector_integer
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, T, Q> nextMultiple(vec<L, T, Q> const& v, vec<L, T, Q> const& Multiple);

	/// Lower multiple number of Source.
	///
	/// @tparam L Integer between 1 and 4 included that qualify the dimension of the vector
	/// @tparam T Signed or unsigned integer scalar types.
	/// @tparam Q Value from qualifier enum
	///
	/// @param v Source values to which is applied the function
	/// @param Multiple Must be a null or positive value
	///
	/// @see ext_vector_integer
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, T, Q> prevMultiple(vec<L, T, Q> const& v, T Multiple);

	/// Lower multiple number of Source.
	///
	/// @tparam L Integer between 1 and 4 included that qualify the dimension of the vector
	/// @tparam T Signed or unsigned integer scalar types.
	/// @tparam Q Value from qualifier enum
	///
	/// @param v Source values to which is applied the function
	/// @param Multiple Must be a null or positive value
	///
	/// @see ext_vector_integer
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, T, Q> prevMultiple(vec<L, T, Q> const& v, vec<L, T, Q> const& Multiple);

	/// Returns the bit number of the Nth significant bit set to
	/// 1 in the binary representation of value.
	/// If value bitcount is less than the Nth significant bit, -1 will be returned.
	///
	/// @tparam L An integer between 1 and 4 included that qualify the dimension of the vector.
	/// @tparam T Signed or unsigned integer scalar types.
	///
	/// @see ext_vector_integer
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, int, Q> findNSB(vec<L, T, Q> const& Source, vec<L, int, Q> SignificantBitCount);

	/// @}
} //namespace glm

#include "vector_integer.inl"


==> figs/from-dave/deps/glm/glm/ext/vector_relational.hpp <==
/// @ref ext_vector_relational
/// @file glm/ext/vector_relational.hpp
///
/// @see core (dependence)
/// @see ext_scalar_integer (dependence)
///
/// @defgroup ext_vector_relational GLM_EXT_vector_relational
/// @ingroup ext
///
/// Exposes comparison functions for vector types that take a user defined epsilon values.
///
/// Include <glm/ext/vector_relational.hpp> to use the features of this extension.
///
/// @see core_vector_relational
/// @see ext_scalar_relational
/// @see ext_matrix_relational

#pragma once

// Dependencies
#include "../detail/qualifier.hpp"

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	pragma message("GLM: GLM_EXT_vector_relational extension included")
#endif

namespace glm
{
	/// @addtogroup ext_vector_relational
	/// @{

	/// Returns the component-wise comparison of |x - y| < epsilon.
	/// True if this expression is satisfied.
	///
	/// @tparam L Integer between 1 and 4 included that qualify the dimension of the vector
	/// @tparam T Floating-point or integer scalar types
	/// @tparam Q Value from qualifier enum
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<L, bool, Q> equal(vec<L, T, Q> const& x, vec<L, T, Q> const& y, T epsilon);

	/// Returns the component-wise comparison of |x - y| < epsilon.
	/// True if this expression is satisfied.
	///
	/// @tparam L Integer between 1 and 4 included that qualify the dimension of the vector
	/// @tparam T Floating-point or integer scalar types
	/// @tparam Q Value from qualifier enum
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<L, bool, Q> equal(vec<L, T, Q> const& x, vec<L, T, Q> const& y, vec<L, T, Q> const& epsilon);

	/// Returns the component-wise comparison of |x - y| >= epsilon.
	/// True if this expression is not satisfied.
	///
	/// @tparam L Integer between 1 and 4 included that qualify the dimension of the vector
	/// @tparam T Floating-point or integer scalar types
	/// @tparam Q Value from qualifier enum
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<L, bool, Q> notEqual(vec<L, T, Q> const& x, vec<L, T, Q> const& y, T epsilon);

	/// Returns the component-wise comparison of |x - y| >= epsilon.
	/// True if this expression is not satisfied.
	///
	/// @tparam L Integer between 1 and 4 included that qualify the dimension of the vector
	/// @tparam T Floating-point or integer scalar types
	/// @tparam Q Value from qualifier enum
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<L, bool, Q> notEqual(vec<L, T, Q> const& x, vec<L, T, Q> const& y, vec<L, T, Q> const& epsilon);

	/// Returns the component-wise comparison between two vectors in term of ULPs.
	/// True if this expression is satisfied.
	///
	/// @tparam L Integer between 1 and 4 included that qualify the dimension of the vector
	/// @tparam T Floating-point
	/// @tparam Q Value from qualifier enum
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<L, bool, Q> equal(vec<L, T, Q> const& x, vec<L, T, Q> const& y, int ULPs);

	/// Returns the component-wise comparison between two vectors in term of ULPs.
	/// True if this expression is satisfied.
	///
	/// @tparam L Integer between 1 and 4 included that qualify the dimension of the vector
	/// @tparam T Floating-point
	/// @tparam Q Value from qualifier enum
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<L, bool, Q> equal(vec<L, T, Q> const& x, vec<L, T, Q> const& y, vec<L, int, Q> const& ULPs);

	/// Returns the component-wise comparison between two vectors in term of ULPs.
	/// True if this expression is not satisfied.
	///
	/// @tparam L Integer between 1 and 4 included that qualify the dimension of the vector
	/// @tparam T Floating-point
	/// @tparam Q Value from qualifier enum
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<L, bool, Q> notEqual(vec<L, T, Q> const& x, vec<L, T, Q> const& y, int ULPs);

	/// Returns the component-wise comparison between two vectors in term of ULPs.
	/// True if this expression is not satisfied.
	///
	/// @tparam L Integer between 1 and 4 included that qualify the dimension of the vector
	/// @tparam T Floating-point
	/// @tparam Q Value from qualifier enum
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<L, bool, Q> notEqual(vec<L, T, Q> const& x, vec<L, T, Q> const& y, vec<L, int, Q> const& ULPs);

	/// @}
}//namespace glm

#include "vector_relational.inl"


==> figs/from-dave/deps/glm/glm/ext/vector_uint1.hpp <==
/// @ref ext_vector_uint1
/// @file glm/ext/vector_uint1.hpp
///
/// @defgroup ext_vector_uint1 GLM_EXT_vector_uint1
/// @ingroup ext
///
/// Exposes uvec1 vector type.
///
/// Include <glm/ext/vector_uvec1.hpp> to use the features of this extension.
///
/// @see ext_vector_int1 extension.
/// @see ext_vector_uint1_precision extension.

#pragma once

#include "../detail/type_vec1.hpp"

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	pragma message("GLM: GLM_EXT_vector_uint1 extension included")
#endif

namespace glm
{
	/// @addtogroup ext_vector_uint1
	/// @{

	/// 1 component vector of unsigned integer numbers.
	typedef vec<1, unsigned int, defaultp>			uvec1;

	/// @}
}//namespace glm



==> figs/from-dave/deps/glm/glm/ext/vector_uint1_precision.hpp <==
/// @ref ext_vector_uint1_precision
/// @file glm/ext/vector_uint1_precision.hpp
///
/// @defgroup ext_vector_uint1_precision GLM_EXT_vector_uint1_precision
/// @ingroup ext
///
/// Exposes highp_uvec1, mediump_uvec1 and lowp_uvec1 types.
///
/// Include <glm/ext/vector_uint1_precision.hpp> to use the features of this extension.

#pragma once

#include "../detail/type_vec1.hpp"

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	pragma message("GLM: GLM_EXT_vector_uint1_precision extension included")
#endif

namespace glm
{
	/// @addtogroup ext_vector_uint1_precision
	/// @{

	/// 1 component vector of unsigned integer values.
	///
	/// @see ext_vector_uint1_precision
	typedef vec<1, unsigned int, highp>			highp_uvec1;

	/// 1 component vector of unsigned integer values.
	///
	/// @see ext_vector_uint1_precision
	typedef vec<1, unsigned int, mediump>		mediump_uvec1;

	/// 1 component vector of unsigned integer values.
	///
	/// @see ext_vector_uint1_precision
	typedef vec<1, unsigned int, lowp>			lowp_uvec1;

	/// @}
}//namespace glm


==> figs/from-dave/deps/glm/glm/ext/vector_uint2.hpp <==
/// @ref core
/// @file glm/ext/vector_uint2.hpp

#pragma once
#include "../detail/type_vec2.hpp"

namespace glm
{
	/// @addtogroup core_vector
	/// @{

	/// 2 components vector of unsigned integer numbers.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.5 Vectors</a>
	typedef vec<2, unsigned int, defaultp>		uvec2;

	/// @}
}//namespace glm


==> figs/from-dave/deps/glm/glm/ext/vector_uint2_precision.hpp <==
/// @ref core
/// @file glm/ext/vector_uint2_precision.hpp

#pragma once
#include "../detail/type_vec2.hpp"

namespace glm
{
	/// @addtogroup core_vector_precision
	/// @{

	/// 2 components vector of high qualifier unsigned integer numbers.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.5 Vectors</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef vec<2, unsigned int, highp>		highp_uvec2;

	/// 2 components vector of medium qualifier unsigned integer numbers.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.5 Vectors</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef vec<2, unsigned int, mediump>	mediump_uvec2;

	/// 2 components vector of low qualifier unsigned integer numbers.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.5 Vectors</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef vec<2, unsigned int, lowp>		lowp_uvec2;

	/// @}
}//namespace glm


==> figs/from-dave/deps/glm/glm/ext/vector_uint3.hpp <==
/// @ref core
/// @file glm/ext/vector_uint3.hpp

#pragma once
#include "../detail/type_vec3.hpp"

namespace glm
{
	/// @addtogroup core_vector
	/// @{

	/// 3 components vector of unsigned integer numbers.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.5 Vectors</a>
	typedef vec<3, unsigned int, defaultp>		uvec3;

	/// @}
}//namespace glm


==> figs/from-dave/deps/glm/glm/ext/vector_uint3_precision.hpp <==
/// @ref core
/// @file glm/ext/vector_uint3_precision.hpp

#pragma once
#include "../detail/type_vec3.hpp"

namespace glm
{
	/// @addtogroup core_vector_precision
	/// @{

	/// 3 components vector of high qualifier unsigned integer numbers.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.5 Vectors</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef vec<3, unsigned int, highp>		highp_uvec3;

	/// 3 components vector of medium qualifier unsigned integer numbers.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.5 Vectors</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef vec<3, unsigned int, mediump>	mediump_uvec3;

	/// 3 components vector of low qualifier unsigned integer numbers.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.5 Vectors</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef vec<3, unsigned int, lowp>		lowp_uvec3;

	/// @}
}//namespace glm


==> figs/from-dave/deps/glm/glm/ext/vector_uint4.hpp <==
/// @ref core
/// @file glm/ext/vector_uint4.hpp

#pragma once
#include "../detail/type_vec4.hpp"

namespace glm
{
	/// @addtogroup core_vector
	/// @{

	/// 4 components vector of unsigned integer numbers.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.5 Vectors</a>
	typedef vec<4, unsigned int, defaultp>		uvec4;

	/// @}
}//namespace glm


==> figs/from-dave/deps/glm/glm/ext/vector_uint4_precision.hpp <==
/// @ref core
/// @file glm/ext/vector_uint4_precision.hpp

#pragma once
#include "../detail/type_vec4.hpp"

namespace glm
{
	/// @addtogroup core_vector_precision
	/// @{

	/// 4 components vector of high qualifier unsigned integer numbers.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.5 Vectors</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef vec<4, unsigned int, highp>		highp_uvec4;

	/// 4 components vector of medium qualifier unsigned integer numbers.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.5 Vectors</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef vec<4, unsigned int, mediump>	mediump_uvec4;

	/// 4 components vector of low qualifier unsigned integer numbers.
	///
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.1.5 Vectors</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 4.7.2 Precision Qualifier</a>
	typedef vec<4, unsigned int, lowp>		lowp_uvec4;

	/// @}
}//namespace glm


==> figs/from-dave/deps/glm/glm/ext/vector_ulp.hpp <==
/// @ref ext_vector_ulp
/// @file glm/ext/vector_ulp.hpp
///
/// @defgroup ext_vector_ulp GLM_EXT_vector_ulp
/// @ingroup ext
///
/// Allow the measurement of the accuracy of a function against a reference
/// implementation. This extension works on floating-point data and provide results
/// in ULP.
///
/// Include <glm/ext/vector_ulp.hpp> to use the features of this extension.
///
/// @see ext_scalar_ulp
/// @see ext_scalar_relational
/// @see ext_vector_relational

#pragma once

// Dependencies
#include "../ext/scalar_ulp.hpp"

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	pragma message("GLM: GLM_EXT_vector_ulp extension included")
#endif

namespace glm
{
	/// Return the next ULP value(s) after the input value(s).
	///
	/// @tparam L Integer between 1 and 4 included that qualify the dimension of the vector
	/// @tparam T Floating-point
	/// @tparam Q Value from qualifier enum
	///
	/// @see ext_scalar_ulp
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, T, Q> nextFloat(vec<L, T, Q> const& x);

	/// Return the value(s) ULP distance after the input value(s).
	///
	/// @tparam L Integer between 1 and 4 included that qualify the dimension of the vector
	/// @tparam T Floating-point
	/// @tparam Q Value from qualifier enum
	///
	/// @see ext_scalar_ulp
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, T, Q> nextFloat(vec<L, T, Q> const& x, int ULPs);

	/// Return the value(s) ULP distance after the input value(s).
	///
	/// @tparam L Integer between 1 and 4 included that qualify the dimension of the vector
	/// @tparam T Floating-point
	/// @tparam Q Value from qualifier enum
	///
	/// @see ext_scalar_ulp
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, T, Q> nextFloat(vec<L, T, Q> const& x, vec<L, int, Q> const& ULPs);

	/// Return the previous ULP value(s) before the input value(s).
	///
	/// @tparam L Integer between 1 and 4 included that qualify the dimension of the vector
	/// @tparam T Floating-point
	/// @tparam Q Value from qualifier enum
	///
	/// @see ext_scalar_ulp
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, T, Q> prevFloat(vec<L, T, Q> const& x);

	/// Return the value(s) ULP distance before the input value(s).
	///
	/// @tparam L Integer between 1 and 4 included that qualify the dimension of the vector
	/// @tparam T Floating-point
	/// @tparam Q Value from qualifier enum
	///
	/// @see ext_scalar_ulp
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, T, Q> prevFloat(vec<L, T, Q> const& x, int ULPs);

	/// Return the value(s) ULP distance before the input value(s).
	///
	/// @tparam L Integer between 1 and 4 included that qualify the dimension of the vector
	/// @tparam T Floating-point
	/// @tparam Q Value from qualifier enum
	///
	/// @see ext_scalar_ulp
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, T, Q> prevFloat(vec<L, T, Q> const& x, vec<L, int, Q> const& ULPs);

	/// Return the distance in the number of ULP between 2 single-precision floating-point scalars.
	///
	/// @tparam L Integer between 1 and 4 included that qualify the dimension of the vector
	/// @tparam Q Value from qualifier enum
	///
	/// @see ext_scalar_ulp
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, int, Q> floatDistance(vec<L, float, Q> const& x, vec<L, float, Q> const& y);

	/// Return the distance in the number of ULP between 2 double-precision floating-point scalars.
	///
	/// @tparam L Integer between 1 and 4 included that qualify the dimension of the vector
	/// @tparam Q Value from qualifier enum
	///
	/// @see ext_scalar_ulp
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, int64, Q> floatDistance(vec<L, double, Q> const& x, vec<L, double, Q> const& y);

	/// @}
}//namespace glm

#include "vector_ulp.inl"


==> figs/from-dave/deps/glm/glm/fwd.hpp <==
#pragma once

#include "detail/qualifier.hpp"

namespace glm
{
#if GLM_HAS_EXTENDED_INTEGER_TYPE
	typedef std::int8_t				int8;
	typedef std::int16_t			int16;
	typedef std::int32_t			int32;
	typedef std::int64_t			int64;

	typedef std::uint8_t			uint8;
	typedef std::uint16_t			uint16;
	typedef std::uint32_t			uint32;
	typedef std::uint64_t			uint64;
#else
	typedef signed char				int8;
	typedef signed short			int16;
	typedef signed int				int32;
	typedef detail::int64			int64;

	typedef unsigned char			uint8;
	typedef unsigned short			uint16;
	typedef unsigned int			uint32;
	typedef detail::uint64			uint64;
#endif

	// Scalar int

	typedef int8					lowp_i8;
	typedef int8					mediump_i8;
	typedef int8					highp_i8;
	typedef int8					i8;

	typedef int8					lowp_int8;
	typedef int8					mediump_int8;
	typedef int8					highp_int8;

	typedef int8					lowp_int8_t;
	typedef int8					mediump_int8_t;
	typedef int8					highp_int8_t;
	typedef int8					int8_t;

	typedef int16					lowp_i16;
	typedef int16					mediump_i16;
	typedef int16					highp_i16;
	typedef int16					i16;

	typedef int16					lowp_int16;
	typedef int16					mediump_int16;
	typedef int16					highp_int16;

	typedef int16					lowp_int16_t;
	typedef int16					mediump_int16_t;
	typedef int16					highp_int16_t;
	typedef int16					int16_t;

	typedef int32					lowp_i32;
	typedef int32					mediump_i32;
	typedef int32					highp_i32;
	typedef int32					i32;

	typedef int32					lowp_int32;
	typedef int32					mediump_int32;
	typedef int32					highp_int32;

	typedef int32					lowp_int32_t;
	typedef int32					mediump_int32_t;
	typedef int32					highp_int32_t;
	typedef int32					int32_t;

	typedef int64					lowp_i64;
	typedef int64					mediump_i64;
	typedef int64					highp_i64;
	typedef int64					i64;

	typedef int64					lowp_int64;
	typedef int64					mediump_int64;
	typedef int64					highp_int64;

	typedef int64					lowp_int64_t;
	typedef int64					mediump_int64_t;
	typedef int64					highp_int64_t;
	typedef int64					int64_t;

	// Scalar uint

	typedef uint8					lowp_u8;
	typedef uint8					mediump_u8;
	typedef uint8					highp_u8;
	typedef uint8					u8;

	typedef uint8					lowp_uint8;
	typedef uint8					mediump_uint8;
	typedef uint8					highp_uint8;

	typedef uint8					lowp_uint8_t;
	typedef uint8					mediump_uint8_t;
	typedef uint8					highp_uint8_t;
	typedef uint8					uint8_t;

	typedef uint16					lowp_u16;
	typedef uint16					mediump_u16;
	typedef uint16					highp_u16;
	typedef uint16					u16;

	typedef uint16					lowp_uint16;
	typedef uint16					mediump_uint16;
	typedef uint16					highp_uint16;

	typedef uint16					lowp_uint16_t;
	typedef uint16					mediump_uint16_t;
	typedef uint16					highp_uint16_t;
	typedef uint16					uint16_t;

	typedef uint32					lowp_u32;
	typedef uint32					mediump_u32;
	typedef uint32					highp_u32;
	typedef uint32					u32;

	typedef uint32					lowp_uint32;
	typedef uint32					mediump_uint32;
	typedef uint32					highp_uint32;

	typedef uint32					lowp_uint32_t;
	typedef uint32					mediump_uint32_t;
	typedef uint32					highp_uint32_t;
	typedef uint32					uint32_t;

	typedef uint64					lowp_u64;
	typedef uint64					mediump_u64;
	typedef uint64					highp_u64;
	typedef uint64					u64;

	typedef uint64					lowp_uint64;
	typedef uint64					mediump_uint64;
	typedef uint64					highp_uint64;

	typedef uint64					lowp_uint64_t;
	typedef uint64					mediump_uint64_t;
	typedef uint64					highp_uint64_t;
	typedef uint64					uint64_t;

	// Scalar float

	typedef float					lowp_f32;
	typedef float					mediump_f32;
	typedef float					highp_f32;
	typedef float					f32;

	typedef float					lowp_float32;
	typedef float					mediump_float32;
	typedef float					highp_float32;
	typedef float					float32;

	typedef float					lowp_float32_t;
	typedef float					mediump_float32_t;
	typedef float					highp_float32_t;
	typedef float					float32_t;


	typedef double					lowp_f64;
	typedef double					mediump_f64;
	typedef double					highp_f64;
	typedef double					f64;

	typedef double					lowp_float64;
	typedef double					mediump_float64;
	typedef double					highp_float64;
	typedef double					float64;

	typedef double					lowp_float64_t;
	typedef double					mediump_float64_t;
	typedef double					highp_float64_t;
	typedef double					float64_t;

	// Vector bool

	typedef vec<1, bool, lowp>		lowp_bvec1;
	typedef vec<2, bool, lowp>		lowp_bvec2;
	typedef vec<3, bool, lowp>		lowp_bvec3;
	typedef vec<4, bool, lowp>		lowp_bvec4;

	typedef vec<1, bool, mediump>	mediump_bvec1;
	typedef vec<2, bool, mediump>	mediump_bvec2;
	typedef vec<3, bool, mediump>	mediump_bvec3;
	typedef vec<4, bool, mediump>	mediump_bvec4;

	typedef vec<1, bool, highp>		highp_bvec1;
	typedef vec<2, bool, highp>		highp_bvec2;
	typedef vec<3, bool, highp>		highp_bvec3;
	typedef vec<4, bool, highp>		highp_bvec4;

	typedef vec<1, bool, defaultp>	bvec1;
	typedef vec<2, bool, defaultp>	bvec2;
	typedef vec<3, bool, defaultp>	bvec3;
	typedef vec<4, bool, defaultp>	bvec4;

	// Vector int

	typedef vec<1, i32, lowp>		lowp_ivec1;
	typedef vec<2, i32, lowp>		lowp_ivec2;
	typedef vec<3, i32, lowp>		lowp_ivec3;
	typedef vec<4, i32, lowp>		lowp_ivec4;

	typedef vec<1, i32, mediump>	mediump_ivec1;
	typedef vec<2, i32, mediump>	mediump_ivec2;
	typedef vec<3, i32, mediump>	mediump_ivec3;
	typedef vec<4, i32, mediump>	mediump_ivec4;

	typedef vec<1, i32, highp>		highp_ivec1;
	typedef vec<2, i32, highp>		highp_ivec2;
	typedef vec<3, i32, highp>		highp_ivec3;
	typedef vec<4, i32, highp>		highp_ivec4;

	typedef vec<1, i32, defaultp>	ivec1;
	typedef vec<2, i32, defaultp>	ivec2;
	typedef vec<3, i32, defaultp>	ivec3;
	typedef vec<4, i32, defaultp>	ivec4;

	typedef vec<1, i8, lowp>		lowp_i8vec1;
	typedef vec<2, i8, lowp>		lowp_i8vec2;
	typedef vec<3, i8, lowp>		lowp_i8vec3;
	typedef vec<4, i8, lowp>		lowp_i8vec4;

	typedef vec<1, i8, mediump>		mediump_i8vec1;
	typedef vec<2, i8, mediump>		mediump_i8vec2;
	typedef vec<3, i8, mediump>		mediump_i8vec3;
	typedef vec<4, i8, mediump>		mediump_i8vec4;

	typedef vec<1, i8, highp>		highp_i8vec1;
	typedef vec<2, i8, highp>		highp_i8vec2;
	typedef vec<3, i8, highp>		highp_i8vec3;
	typedef vec<4, i8, highp>		highp_i8vec4;

	typedef vec<1, i8, defaultp>	i8vec1;
	typedef vec<2, i8, defaultp>	i8vec2;
	typedef vec<3, i8, defaultp>	i8vec3;
	typedef vec<4, i8, defaultp>	i8vec4;

	typedef vec<1, i16, lowp>		lowp_i16vec1;
	typedef vec<2, i16, lowp>		lowp_i16vec2;
	typedef vec<3, i16, lowp>		lowp_i16vec3;
	typedef vec<4, i16, lowp>		lowp_i16vec4;

	typedef vec<1, i16, mediump>	mediump_i16vec1;
	typedef vec<2, i16, mediump>	mediump_i16vec2;
	typedef vec<3, i16, mediump>	mediump_i16vec3;
	typedef vec<4, i16, mediump>	mediump_i16vec4;

	typedef vec<1, i16, highp>		highp_i16vec1;
	typedef vec<2, i16, highp>		highp_i16vec2;
	typedef vec<3, i16, highp>		highp_i16vec3;
	typedef vec<4, i16, highp>		highp_i16vec4;

	typedef vec<1, i16, defaultp>	i16vec1;
	typedef vec<2, i16, defaultp>	i16vec2;
	typedef vec<3, i16, defaultp>	i16vec3;
	typedef vec<4, i16, defaultp>	i16vec4;

	typedef vec<1, i32, lowp>		lowp_i32vec1;
	typedef vec<2, i32, lowp>		lowp_i32vec2;
	typedef vec<3, i32, lowp>		lowp_i32vec3;
	typedef vec<4, i32, lowp>		lowp_i32vec4;

	typedef vec<1, i32, mediump>	mediump_i32vec1;
	typedef vec<2, i32, mediump>	mediump_i32vec2;
	typedef vec<3, i32, mediump>	mediump_i32vec3;
	typedef vec<4, i32, mediump>	mediump_i32vec4;

	typedef vec<1, i32, highp>		highp_i32vec1;
	typedef vec<2, i32, highp>		highp_i32vec2;
	typedef vec<3, i32, highp>		highp_i32vec3;
	typedef vec<4, i32, highp>		highp_i32vec4;

	typedef vec<1, i32, defaultp>	i32vec1;
	typedef vec<2, i32, defaultp>	i32vec2;
	typedef vec<3, i32, defaultp>	i32vec3;
	typedef vec<4, i32, defaultp>	i32vec4;

	typedef vec<1, i64, lowp>		lowp_i64vec1;
	typedef vec<2, i64, lowp>		lowp_i64vec2;
	typedef vec<3, i64, lowp>		lowp_i64vec3;
	typedef vec<4, i64, lowp>		lowp_i64vec4;

	typedef vec<1, i64, mediump>	mediump_i64vec1;
	typedef vec<2, i64, mediump>	mediump_i64vec2;
	typedef vec<3, i64, mediump>	mediump_i64vec3;
	typedef vec<4, i64, mediump>	mediump_i64vec4;

	typedef vec<1, i64, highp>		highp_i64vec1;
	typedef vec<2, i64, highp>		highp_i64vec2;
	typedef vec<3, i64, highp>		highp_i64vec3;
	typedef vec<4, i64, highp>		highp_i64vec4;

	typedef vec<1, i64, defaultp>	i64vec1;
	typedef vec<2, i64, defaultp>	i64vec2;
	typedef vec<3, i64, defaultp>	i64vec3;
	typedef vec<4, i64, defaultp>	i64vec4;

	// Vector uint

	typedef vec<1, u32, lowp>		lowp_uvec1;
	typedef vec<2, u32, lowp>		lowp_uvec2;
	typedef vec<3, u32, lowp>		lowp_uvec3;
	typedef vec<4, u32, lowp>		lowp_uvec4;

	typedef vec<1, u32, mediump>	mediump_uvec1;
	typedef vec<2, u32, mediump>	mediump_uvec2;
	typedef vec<3, u32, mediump>	mediump_uvec3;
	typedef vec<4, u32, mediump>	mediump_uvec4;

	typedef vec<1, u32, highp>		highp_uvec1;
	typedef vec<2, u32, highp>		highp_uvec2;
	typedef vec<3, u32, highp>		highp_uvec3;
	typedef vec<4, u32, highp>		highp_uvec4;

	typedef vec<1, u32, defaultp>	uvec1;
	typedef vec<2, u32, defaultp>	uvec2;
	typedef vec<3, u32, defaultp>	uvec3;
	typedef vec<4, u32, defaultp>	uvec4;

	typedef vec<1, u8, lowp>		lowp_u8vec1;
	typedef vec<2, u8, lowp>		lowp_u8vec2;
	typedef vec<3, u8, lowp>		lowp_u8vec3;
	typedef vec<4, u8, lowp>		lowp_u8vec4;

	typedef vec<1, u8, mediump>		mediump_u8vec1;
	typedef vec<2, u8, mediump>		mediump_u8vec2;
	typedef vec<3, u8, mediump>		mediump_u8vec3;
	typedef vec<4, u8, mediump>		mediump_u8vec4;

	typedef vec<1, u8, highp>		highp_u8vec1;
	typedef vec<2, u8, highp>		highp_u8vec2;
	typedef vec<3, u8, highp>		highp_u8vec3;
	typedef vec<4, u8, highp>		highp_u8vec4;

	typedef vec<1, u8, defaultp>	u8vec1;
	typedef vec<2, u8, defaultp>	u8vec2;
	typedef vec<3, u8, defaultp>	u8vec3;
	typedef vec<4, u8, defaultp>	u8vec4;

	typedef vec<1, u16, lowp>		lowp_u16vec1;
	typedef vec<2, u16, lowp>		lowp_u16vec2;
	typedef vec<3, u16, lowp>		lowp_u16vec3;
	typedef vec<4, u16, lowp>		lowp_u16vec4;

	typedef vec<1, u16, mediump>	mediump_u16vec1;
	typedef vec<2, u16, mediump>	mediump_u16vec2;
	typedef vec<3, u16, mediump>	mediump_u16vec3;
	typedef vec<4, u16, mediump>	mediump_u16vec4;

	typedef vec<1, u16, highp>		highp_u16vec1;
	typedef vec<2, u16, highp>		highp_u16vec2;
	typedef vec<3, u16, highp>		highp_u16vec3;
	typedef vec<4, u16, highp>		highp_u16vec4;

	typedef vec<1, u16, defaultp>	u16vec1;
	typedef vec<2, u16, defaultp>	u16vec2;
	typedef vec<3, u16, defaultp>	u16vec3;
	typedef vec<4, u16, defaultp>	u16vec4;

	typedef vec<1, u32, lowp>		lowp_u32vec1;
	typedef vec<2, u32, lowp>		lowp_u32vec2;
	typedef vec<3, u32, lowp>		lowp_u32vec3;
	typedef vec<4, u32, lowp>		lowp_u32vec4;

	typedef vec<1, u32, mediump>	mediump_u32vec1;
	typedef vec<2, u32, mediump>	mediump_u32vec2;
	typedef vec<3, u32, mediump>	mediump_u32vec3;
	typedef vec<4, u32, mediump>	mediump_u32vec4;

	typedef vec<1, u32, highp>		highp_u32vec1;
	typedef vec<2, u32, highp>		highp_u32vec2;
	typedef vec<3, u32, highp>		highp_u32vec3;
	typedef vec<4, u32, highp>		highp_u32vec4;

	typedef vec<1, u32, defaultp>	u32vec1;
	typedef vec<2, u32, defaultp>	u32vec2;
	typedef vec<3, u32, defaultp>	u32vec3;
	typedef vec<4, u32, defaultp>	u32vec4;

	typedef vec<1, u64, lowp>		lowp_u64vec1;
	typedef vec<2, u64, lowp>		lowp_u64vec2;
	typedef vec<3, u64, lowp>		lowp_u64vec3;
	typedef vec<4, u64, lowp>		lowp_u64vec4;

	typedef vec<1, u64, mediump>	mediump_u64vec1;
	typedef vec<2, u64, mediump>	mediump_u64vec2;
	typedef vec<3, u64, mediump>	mediump_u64vec3;
	typedef vec<4, u64, mediump>	mediump_u64vec4;

	typedef vec<1, u64, highp>		highp_u64vec1;
	typedef vec<2, u64, highp>		highp_u64vec2;
	typedef vec<3, u64, highp>		highp_u64vec3;
	typedef vec<4, u64, highp>		highp_u64vec4;

	typedef vec<1, u64, defaultp>	u64vec1;
	typedef vec<2, u64, defaultp>	u64vec2;
	typedef vec<3, u64, defaultp>	u64vec3;
	typedef vec<4, u64, defaultp>	u64vec4;

	// Vector float

	typedef vec<1, float, lowp>			lowp_vec1;
	typedef vec<2, float, lowp>			lowp_vec2;
	typedef vec<3, float, lowp>			lowp_vec3;
	typedef vec<4, float, lowp>			lowp_vec4;

	typedef vec<1, float, mediump>		mediump_vec1;
	typedef vec<2, float, mediump>		mediump_vec2;
	typedef vec<3, float, mediump>		mediump_vec3;
	typedef vec<4, float, mediump>		mediump_vec4;

	typedef vec<1, float, highp>		highp_vec1;
	typedef vec<2, float, highp>		highp_vec2;
	typedef vec<3, float, highp>		highp_vec3;
	typedef vec<4, float, highp>		highp_vec4;

	typedef vec<1, float, defaultp>		vec1;
	typedef vec<2, float, defaultp>		vec2;
	typedef vec<3, float, defaultp>		vec3;
	typedef vec<4, float, defaultp>		vec4;

	typedef vec<1, float, lowp>			lowp_fvec1;
	typedef vec<2, float, lowp>			lowp_fvec2;
	typedef vec<3, float, lowp>			lowp_fvec3;
	typedef vec<4, float, lowp>			lowp_fvec4;

	typedef vec<1, float, mediump>		mediump_fvec1;
	typedef vec<2, float, mediump>		mediump_fvec2;
	typedef vec<3, float, mediump>		mediump_fvec3;
	typedef vec<4, float, mediump>		mediump_fvec4;

	typedef vec<1, float, highp>		highp_fvec1;
	typedef vec<2, float, highp>		highp_fvec2;
	typedef vec<3, float, highp>		highp_fvec3;
	typedef vec<4, float, highp>		highp_fvec4;

	typedef vec<1, f32, defaultp>		fvec1;
	typedef vec<2, f32, defaultp>		fvec2;
	typedef vec<3, f32, defaultp>		fvec3;
	typedef vec<4, f32, defaultp>		fvec4;

	typedef vec<1, f32, lowp>			lowp_f32vec1;
	typedef vec<2, f32, lowp>			lowp_f32vec2;
	typedef vec<3, f32, lowp>			lowp_f32vec3;
	typedef vec<4, f32, lowp>			lowp_f32vec4;

	typedef vec<1, f32, mediump>		mediump_f32vec1;
	typedef vec<2, f32, mediump>		mediump_f32vec2;
	typedef vec<3, f32, mediump>		mediump_f32vec3;
	typedef vec<4, f32, mediump>		mediump_f32vec4;

	typedef vec<1, f32, highp>			highp_f32vec1;
	typedef vec<2, f32, highp>			highp_f32vec2;
	typedef vec<3, f32, highp>			highp_f32vec3;
	typedef vec<4, f32, highp>			highp_f32vec4;

	typedef vec<1, f32, defaultp>		f32vec1;
	typedef vec<2, f32, defaultp>		f32vec2;
	typedef vec<3, f32, defaultp>		f32vec3;
	typedef vec<4, f32, defaultp>		f32vec4;

	typedef vec<1, f64, lowp>			lowp_dvec1;
	typedef vec<2, f64, lowp>			lowp_dvec2;
	typedef vec<3, f64, lowp>			lowp_dvec3;
	typedef vec<4, f64, lowp>			lowp_dvec4;

	typedef vec<1, f64, mediump>		mediump_dvec1;
	typedef vec<2, f64, mediump>		mediump_dvec2;
	typedef vec<3, f64, mediump>		mediump_dvec3;
	typedef vec<4, f64, mediump>		mediump_dvec4;

	typedef vec<1, f64, highp>			highp_dvec1;
	typedef vec<2, f64, highp>			highp_dvec2;
	typedef vec<3, f64, highp>			highp_dvec3;
	typedef vec<4, f64, highp>			highp_dvec4;

	typedef vec<1, f64, defaultp>		dvec1;
	typedef vec<2, f64, defaultp>		dvec2;
	typedef vec<3, f64, defaultp>		dvec3;
	typedef vec<4, f64, defaultp>		dvec4;

	typedef vec<1, f64, lowp>			lowp_f64vec1;
	typedef vec<2, f64, lowp>			lowp_f64vec2;
	typedef vec<3, f64, lowp>			lowp_f64vec3;
	typedef vec<4, f64, lowp>			lowp_f64vec4;

	typedef vec<1, f64, mediump>		mediump_f64vec1;
	typedef vec<2, f64, mediump>		mediump_f64vec2;
	typedef vec<3, f64, mediump>		mediump_f64vec3;
	typedef vec<4, f64, mediump>		mediump_f64vec4;

	typedef vec<1, f64, highp>			highp_f64vec1;
	typedef vec<2, f64, highp>			highp_f64vec2;
	typedef vec<3, f64, highp>			highp_f64vec3;
	typedef vec<4, f64, highp>			highp_f64vec4;

	typedef vec<1, f64, defaultp>		f64vec1;
	typedef vec<2, f64, defaultp>		f64vec2;
	typedef vec<3, f64, defaultp>		f64vec3;
	typedef vec<4, f64, defaultp>		f64vec4;

	// Matrix NxN

	typedef mat<2, 2, f32, lowp>		lowp_mat2;
	typedef mat<3, 3, f32, lowp>		lowp_mat3;
	typedef mat<4, 4, f32, lowp>		lowp_mat4;

	typedef mat<2, 2, f32, mediump>		mediump_mat2;
	typedef mat<3, 3, f32, mediump>		mediump_mat3;
	typedef mat<4, 4, f32, mediump>		mediump_mat4;

	typedef mat<2, 2, f32, highp>		highp_mat2;
	typedef mat<3, 3, f32, highp>		highp_mat3;
	typedef mat<4, 4, f32, highp>		highp_mat4;

	typedef mat<2, 2, f32, defaultp>	mat2;
	typedef mat<3, 3, f32, defaultp>	mat3;
	typedef mat<4, 4, f32, defaultp>	mat4;

	typedef mat<2, 2, f32, lowp>		lowp_fmat2;
	typedef mat<3, 3, f32, lowp>		lowp_fmat3;
	typedef mat<4, 4, f32, lowp>		lowp_fmat4;

	typedef mat<2, 2, f32, mediump>		mediump_fmat2;
	typedef mat<3, 3, f32, mediump>		mediump_fmat3;
	typedef mat<4, 4, f32, mediump>		mediump_fmat4;

	typedef mat<2, 2, f32, highp>		highp_fmat2;
	typedef mat<3, 3, f32, highp>		highp_fmat3;
	typedef mat<4, 4, f32, highp>		highp_fmat4;

	typedef mat<2, 2, f32, defaultp>	fmat2;
	typedef mat<3, 3, f32, defaultp>	fmat3;
	typedef mat<4, 4, f32, defaultp>	fmat4;

	typedef mat<2, 2, f32, lowp>		lowp_f32mat2;
	typedef mat<3, 3, f32, lowp>		lowp_f32mat3;
	typedef mat<4, 4, f32, lowp>		lowp_f32mat4;

	typedef mat<2, 2, f32, mediump>		mediump_f32mat2;
	typedef mat<3, 3, f32, mediump>		mediump_f32mat3;
	typedef mat<4, 4, f32, mediump>		mediump_f32mat4;

	typedef mat<2, 2, f32, highp>		highp_f32mat2;
	typedef mat<3, 3, f32, highp>		highp_f32mat3;
	typedef mat<4, 4, f32, highp>		highp_f32mat4;

	typedef mat<2, 2, f32, defaultp>	f32mat2;
	typedef mat<3, 3, f32, defaultp>	f32mat3;
	typedef mat<4, 4, f32, defaultp>	f32mat4;

	typedef mat<2, 2, f64, lowp>		lowp_dmat2;
	typedef mat<3, 3, f64, lowp>		lowp_dmat3;
	typedef mat<4, 4, f64, lowp>		lowp_dmat4;

	typedef mat<2, 2, f64, mediump>		mediump_dmat2;
	typedef mat<3, 3, f64, mediump>		mediump_dmat3;
	typedef mat<4, 4, f64, mediump>		mediump_dmat4;

	typedef mat<2, 2, f64, highp>		highp_dmat2;
	typedef mat<3, 3, f64, highp>		highp_dmat3;
	typedef mat<4, 4, f64, highp>		highp_dmat4;

	typedef mat<2, 2, f64, defaultp>	dmat2;
	typedef mat<3, 3, f64, defaultp>	dmat3;
	typedef mat<4, 4, f64, defaultp>	dmat4;

	typedef mat<2, 2, f64, lowp>		lowp_f64mat2;
	typedef mat<3, 3, f64, lowp>		lowp_f64mat3;
	typedef mat<4, 4, f64, lowp>		lowp_f64mat4;

	typedef mat<2, 2, f64, mediump>		mediump_f64mat2;
	typedef mat<3, 3, f64, mediump>		mediump_f64mat3;
	typedef mat<4, 4, f64, mediump>		mediump_f64mat4;

	typedef mat<2, 2, f64, highp>		highp_f64mat2;
	typedef mat<3, 3, f64, highp>		highp_f64mat3;
	typedef mat<4, 4, f64, highp>		highp_f64mat4;

	typedef mat<2, 2, f64, defaultp>	f64mat2;
	typedef mat<3, 3, f64, defaultp>	f64mat3;
	typedef mat<4, 4, f64, defaultp>	f64mat4;

	// Matrix MxN

	typedef mat<2, 2, f32, lowp>		lowp_mat2x2;
	typedef mat<2, 3, f32, lowp>		lowp_mat2x3;
	typedef mat<2, 4, f32, lowp>		lowp_mat2x4;
	typedef mat<3, 2, f32, lowp>		lowp_mat3x2;
	typedef mat<3, 3, f32, lowp>		lowp_mat3x3;
	typedef mat<3, 4, f32, lowp>		lowp_mat3x4;
	typedef mat<4, 2, f32, lowp>		lowp_mat4x2;
	typedef mat<4, 3, f32, lowp>		lowp_mat4x3;
	typedef mat<4, 4, f32, lowp>		lowp_mat4x4;

	typedef mat<2, 2, f32, mediump>		mediump_mat2x2;
	typedef mat<2, 3, f32, mediump>		mediump_mat2x3;
	typedef mat<2, 4, f32, mediump>		mediump_mat2x4;
	typedef mat<3, 2, f32, mediump>		mediump_mat3x2;
	typedef mat<3, 3, f32, mediump>		mediump_mat3x3;
	typedef mat<3, 4, f32, mediump>		mediump_mat3x4;
	typedef mat<4, 2, f32, mediump>		mediump_mat4x2;
	typedef mat<4, 3, f32, mediump>		mediump_mat4x3;
	typedef mat<4, 4, f32, mediump>		mediump_mat4x4;

	typedef mat<2, 2, f32, highp>		highp_mat2x2;
	typedef mat<2, 3, f32, highp>		highp_mat2x3;
	typedef mat<2, 4, f32, highp>		highp_mat2x4;
	typedef mat<3, 2, f32, highp>		highp_mat3x2;
	typedef mat<3, 3, f32, highp>		highp_mat3x3;
	typedef mat<3, 4, f32, highp>		highp_mat3x4;
	typedef mat<4, 2, f32, highp>		highp_mat4x2;
	typedef mat<4, 3, f32, highp>		highp_mat4x3;
	typedef mat<4, 4, f32, highp>		highp_mat4x4;

	typedef mat<2, 2, f32, defaultp>	mat2x2;
	typedef mat<3, 2, f32, defaultp>	mat3x2;
	typedef mat<4, 2, f32, defaultp>	mat4x2;
	typedef mat<2, 3, f32, defaultp>	mat2x3;
	typedef mat<3, 3, f32, defaultp>	mat3x3;
	typedef mat<4, 3, f32, defaultp>	mat4x3;
	typedef mat<2, 4, f32, defaultp>	mat2x4;
	typedef mat<3, 4, f32, defaultp>	mat3x4;
	typedef mat<4, 4, f32, defaultp>	mat4x4;

	typedef mat<2, 2, f32, lowp>		lowp_fmat2x2;
	typedef mat<2, 3, f32, lowp>		lowp_fmat2x3;
	typedef mat<2, 4, f32, lowp>		lowp_fmat2x4;
	typedef mat<3, 2, f32, lowp>		lowp_fmat3x2;
	typedef mat<3, 3, f32, lowp>		lowp_fmat3x3;
	typedef mat<3, 4, f32, lowp>		lowp_fmat3x4;
	typedef mat<4, 2, f32, lowp>		lowp_fmat4x2;
	typedef mat<4, 3, f32, lowp>		lowp_fmat4x3;
	typedef mat<4, 4, f32, lowp>		lowp_fmat4x4;

	typedef mat<2, 2, f32, mediump>		mediump_fmat2x2;
	typedef mat<2, 3, f32, mediump>		mediump_fmat2x3;
	typedef mat<2, 4, f32, mediump>		mediump_fmat2x4;
	typedef mat<3, 2, f32, mediump>		mediump_fmat3x2;
	typedef mat<3, 3, f32, mediump>		mediump_fmat3x3;
	typedef mat<3, 4, f32, mediump>		mediump_fmat3x4;
	typedef mat<4, 2, f32, mediump>		mediump_fmat4x2;
	typedef mat<4, 3, f32, mediump>		mediump_fmat4x3;
	typedef mat<4, 4, f32, mediump>		mediump_fmat4x4;

	typedef mat<2, 2, f32, highp>		highp_fmat2x2;
	typedef mat<2, 3, f32, highp>		highp_fmat2x3;
	typedef mat<2, 4, f32, highp>		highp_fmat2x4;
	typedef mat<3, 2, f32, highp>		highp_fmat3x2;
	typedef mat<3, 3, f32, highp>		highp_fmat3x3;
	typedef mat<3, 4, f32, highp>		highp_fmat3x4;
	typedef mat<4, 2, f32, highp>		highp_fmat4x2;
	typedef mat<4, 3, f32, highp>		highp_fmat4x3;
	typedef mat<4, 4, f32, highp>		highp_fmat4x4;

	typedef mat<2, 2, f32, defaultp>	fmat2x2;
	typedef mat<3, 2, f32, defaultp>	fmat3x2;
	typedef mat<4, 2, f32, defaultp>	fmat4x2;
	typedef mat<2, 3, f32, defaultp>	fmat2x3;
	typedef mat<3, 3, f32, defaultp>	fmat3x3;
	typedef mat<4, 3, f32, defaultp>	fmat4x3;
	typedef mat<2, 4, f32, defaultp>	fmat2x4;
	typedef mat<3, 4, f32, defaultp>	fmat3x4;
	typedef mat<4, 4, f32, defaultp>	fmat4x4;

	typedef mat<2, 2, f32, lowp>		lowp_f32mat2x2;
	typedef mat<2, 3, f32, lowp>		lowp_f32mat2x3;
	typedef mat<2, 4, f32, lowp>		lowp_f32mat2x4;
	typedef mat<3, 2, f32, lowp>		lowp_f32mat3x2;
	typedef mat<3, 3, f32, lowp>		lowp_f32mat3x3;
	typedef mat<3, 4, f32, lowp>		lowp_f32mat3x4;
	typedef mat<4, 2, f32, lowp>		lowp_f32mat4x2;
	typedef mat<4, 3, f32, lowp>		lowp_f32mat4x3;
	typedef mat<4, 4, f32, lowp>		lowp_f32mat4x4;
	
	typedef mat<2, 2, f32, mediump>		mediump_f32mat2x2;
	typedef mat<2, 3, f32, mediump>		mediump_f32mat2x3;
	typedef mat<2, 4, f32, mediump>		mediump_f32mat2x4;
	typedef mat<3, 2, f32, mediump>		mediump_f32mat3x2;
	typedef mat<3, 3, f32, mediump>		mediump_f32mat3x3;
	typedef mat<3, 4, f32, mediump>		mediump_f32mat3x4;
	typedef mat<4, 2, f32, mediump>		mediump_f32mat4x2;
	typedef mat<4, 3, f32, mediump>		mediump_f32mat4x3;
	typedef mat<4, 4, f32, mediump>		mediump_f32mat4x4;

	typedef mat<2, 2, f32, highp>		highp_f32mat2x2;
	typedef mat<2, 3, f32, highp>		highp_f32mat2x3;
	typedef mat<2, 4, f32, highp>		highp_f32mat2x4;
	typedef mat<3, 2, f32, highp>		highp_f32mat3x2;
	typedef mat<3, 3, f32, highp>		highp_f32mat3x3;
	typedef mat<3, 4, f32, highp>		highp_f32mat3x4;
	typedef mat<4, 2, f32, highp>		highp_f32mat4x2;
	typedef mat<4, 3, f32, highp>		highp_f32mat4x3;
	typedef mat<4, 4, f32, highp>		highp_f32mat4x4;

	typedef mat<2, 2, f32, defaultp>	f32mat2x2;
	typedef mat<3, 2, f32, defaultp>	f32mat3x2;
	typedef mat<4, 2, f32, defaultp>	f32mat4x2;
	typedef mat<2, 3, f32, defaultp>	f32mat2x3;
	typedef mat<3, 3, f32, defaultp>	f32mat3x3;
	typedef mat<4, 3, f32, defaultp>	f32mat4x3;
	typedef mat<2, 4, f32, defaultp>	f32mat2x4;
	typedef mat<3, 4, f32, defaultp>	f32mat3x4;
	typedef mat<4, 4, f32, defaultp>	f32mat4x4;

	typedef mat<2, 2, double, lowp>		lowp_dmat2x2;
	typedef mat<2, 3, double, lowp>		lowp_dmat2x3;
	typedef mat<2, 4, double, lowp>		lowp_dmat2x4;
	typedef mat<3, 2, double, lowp>		lowp_dmat3x2;
	typedef mat<3, 3, double, lowp>		lowp_dmat3x3;
	typedef mat<3, 4, double, lowp>		lowp_dmat3x4;
	typedef mat<4, 2, double, lowp>		lowp_dmat4x2;
	typedef mat<4, 3, double, lowp>		lowp_dmat4x3;
	typedef mat<4, 4, double, lowp>		lowp_dmat4x4;

	typedef mat<2, 2, double, mediump>	mediump_dmat2x2;
	typedef mat<2, 3, double, mediump>	mediump_dmat2x3;
	typedef mat<2, 4, double, mediump>	mediump_dmat2x4;
	typedef mat<3, 2, double, mediump>	mediump_dmat3x2;
	typedef mat<3, 3, double, mediump>	mediump_dmat3x3;
	typedef mat<3, 4, double, mediump>	mediump_dmat3x4;
	typedef mat<4, 2, double, mediump>	mediump_dmat4x2;
	typedef mat<4, 3, double, mediump>	mediump_dmat4x3;
	typedef mat<4, 4, double, mediump>	mediump_dmat4x4;

	typedef mat<2, 2, double, highp>	highp_dmat2x2;
	typedef mat<2, 3, double, highp>	highp_dmat2x3;
	typedef mat<2, 4, double, highp>	highp_dmat2x4;
	typedef mat<3, 2, double, highp>	highp_dmat3x2;
	typedef mat<3, 3, double, highp>	highp_dmat3x3;
	typedef mat<3, 4, double, highp>	highp_dmat3x4;
	typedef mat<4, 2, double, highp>	highp_dmat4x2;
	typedef mat<4, 3, double, highp>	highp_dmat4x3;
	typedef mat<4, 4, double, highp>	highp_dmat4x4;

	typedef mat<2, 2, double, defaultp>	dmat2x2;
	typedef mat<3, 2, double, defaultp>	dmat3x2;
	typedef mat<4, 2, double, defaultp>	dmat4x2;
	typedef mat<2, 3, double, defaultp>	dmat2x3;
	typedef mat<3, 3, double, defaultp>	dmat3x3;
	typedef mat<4, 3, double, defaultp>	dmat4x3;
	typedef mat<2, 4, double, defaultp>	dmat2x4;
	typedef mat<3, 4, double, defaultp>	dmat3x4;
	typedef mat<4, 4, double, defaultp>	dmat4x4;

	typedef mat<2, 2, f64, lowp>		lowp_f64mat2x2;
	typedef mat<2, 3, f64, lowp>		lowp_f64mat2x3;
	typedef mat<2, 4, f64, lowp>		lowp_f64mat2x4;
	typedef mat<3, 2, f64, lowp>		lowp_f64mat3x2;
	typedef mat<3, 3, f64, lowp>		lowp_f64mat3x3;
	typedef mat<3, 4, f64, lowp>		lowp_f64mat3x4;
	typedef mat<4, 2, f64, lowp>		lowp_f64mat4x2;
	typedef mat<4, 3, f64, lowp>		lowp_f64mat4x3;
	typedef mat<4, 4, f64, lowp>		lowp_f64mat4x4;

	typedef mat<2, 2, f64, mediump>		mediump_f64mat2x2;
	typedef mat<2, 3, f64, mediump>		mediump_f64mat2x3;
	typedef mat<2, 4, f64, mediump>		mediump_f64mat2x4;
	typedef mat<3, 2, f64, mediump>		mediump_f64mat3x2;
	typedef mat<3, 3, f64, mediump>		mediump_f64mat3x3;
	typedef mat<3, 4, f64, mediump>		mediump_f64mat3x4;
	typedef mat<4, 2, f64, mediump>		mediump_f64mat4x2;
	typedef mat<4, 3, f64, mediump>		mediump_f64mat4x3;
	typedef mat<4, 4, f64, mediump>		mediump_f64mat4x4;

	typedef mat<2, 2, f64, highp>		highp_f64mat2x2;
	typedef mat<2, 3, f64, highp>		highp_f64mat2x3;
	typedef mat<2, 4, f64, highp>		highp_f64mat2x4;
	typedef mat<3, 2, f64, highp>		highp_f64mat3x2;
	typedef mat<3, 3, f64, highp>		highp_f64mat3x3;
	typedef mat<3, 4, f64, highp>		highp_f64mat3x4;
	typedef mat<4, 2, f64, highp>		highp_f64mat4x2;
	typedef mat<4, 3, f64, highp>		highp_f64mat4x3;
	typedef mat<4, 4, f64, highp>		highp_f64mat4x4;

	typedef mat<2, 2, f64, defaultp>	f64mat2x2;
	typedef mat<3, 2, f64, defaultp>	f64mat3x2;
	typedef mat<4, 2, f64, defaultp>	f64mat4x2;
	typedef mat<2, 3, f64, defaultp>	f64mat2x3;
	typedef mat<3, 3, f64, defaultp>	f64mat3x3;
	typedef mat<4, 3, f64, defaultp>	f64mat4x3;
	typedef mat<2, 4, f64, defaultp>	f64mat2x4;
	typedef mat<3, 4, f64, defaultp>	f64mat3x4;
	typedef mat<4, 4, f64, defaultp>	f64mat4x4;

	// Quaternion

	typedef qua<float, lowp>			lowp_quat;
	typedef qua<float, mediump>			mediump_quat;
	typedef qua<float, highp>			highp_quat;
	typedef qua<float, defaultp>		quat;

	typedef qua<float, lowp>			lowp_fquat;
	typedef qua<float, mediump>			mediump_fquat;
	typedef qua<float, highp>			highp_fquat;
	typedef qua<float, defaultp>		fquat;

	typedef qua<f32, lowp>				lowp_f32quat;
	typedef qua<f32, mediump>			mediump_f32quat;
	typedef qua<f32, highp>				highp_f32quat;
	typedef qua<f32, defaultp>			f32quat;

	typedef qua<double, lowp>			lowp_dquat;
	typedef qua<double, mediump>		mediump_dquat;
	typedef qua<double, highp>			highp_dquat;
	typedef qua<double, defaultp>		dquat;

	typedef qua<f64, lowp>				lowp_f64quat;
	typedef qua<f64, mediump>			mediump_f64quat;
	typedef qua<f64, highp>				highp_f64quat;
	typedef qua<f64, defaultp>			f64quat;
}//namespace glm




==> figs/from-dave/deps/glm/glm/geometric.hpp <==
/// @ref core
/// @file glm/geometric.hpp
///
/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.5 Geometric Functions</a>
///
/// @defgroup core_func_geometric Geometric functions
/// @ingroup core
///
/// These operate on vectors as vectors, not component-wise.
///
/// Include <glm/geometric.hpp> to use these core features.

#pragma once

#include "detail/type_vec3.hpp"

namespace glm
{
	/// @addtogroup core_func_geometric
	/// @{

	/// Returns the length of x, i.e., sqrt(x * x).
	///
	/// @tparam L An integer between 1 and 4 included that qualify the dimension of the vector.
	/// @tparam T Floating-point scalar types.
	///
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/length.xml">GLSL length man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.5 Geometric Functions</a>
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL T length(vec<L, T, Q> const& x);

	/// Returns the distance betwwen p0 and p1, i.e., length(p0 - p1).
	///
	/// @tparam L An integer between 1 and 4 included that qualify the dimension of the vector.
	/// @tparam T Floating-point scalar types.
	///
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/distance.xml">GLSL distance man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.5 Geometric Functions</a>
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL T distance(vec<L, T, Q> const& p0, vec<L, T, Q> const& p1);

	/// Returns the dot product of x and y, i.e., result = x * y.
	///
	/// @tparam L An integer between 1 and 4 included that qualify the dimension of the vector.
	/// @tparam T Floating-point scalar types.
	///
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/dot.xml">GLSL dot man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.5 Geometric Functions</a>
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL T dot(vec<L, T, Q> const& x, vec<L, T, Q> const& y);

	/// Returns the cross product of x and y.
	///
	/// @tparam T Floating-point scalar types.
	///
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/cross.xml">GLSL cross man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.5 Geometric Functions</a>
	template<typename T, qualifier Q>
	GLM_FUNC_DECL vec<3, T, Q> cross(vec<3, T, Q> const& x, vec<3, T, Q> const& y);

	/// Returns a vector in the same direction as x but with length of 1.
	/// According to issue 10 GLSL 1.10 specification, if length(x) == 0 then result is undefined and generate an error.
	///
	/// @tparam L An integer between 1 and 4 included that qualify the dimension of the vector.
	/// @tparam T Floating-point scalar types.
	///
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/normalize.xml">GLSL normalize man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.5 Geometric Functions</a>
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, T, Q> normalize(vec<L, T, Q> const& x);

	/// If dot(Nref, I) < 0.0, return N, otherwise, return -N.
	///
	/// @tparam L An integer between 1 and 4 included that qualify the dimension of the vector.
	/// @tparam T Floating-point scalar types.
	///
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/faceforward.xml">GLSL faceforward man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.5 Geometric Functions</a>
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, T, Q> faceforward(
		vec<L, T, Q> const& N,
		vec<L, T, Q> const& I,
		vec<L, T, Q> const& Nref);

	/// For the incident vector I and surface orientation N,
	/// returns the reflection direction : result = I - 2.0 * dot(N, I) * N.
	///
	/// @tparam L An integer between 1 and 4 included that qualify the dimension of the vector.
	/// @tparam T Floating-point scalar types.
	///
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/reflect.xml">GLSL reflect man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.5 Geometric Functions</a>
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, T, Q> reflect(
		vec<L, T, Q> const& I,
		vec<L, T, Q> const& N);

	/// For the incident vector I and surface normal N,
	/// and the ratio of indices of refraction eta,
	/// return the refraction vector.
	///
	/// @tparam L An integer between 1 and 4 included that qualify the dimension of the vector.
	/// @tparam T Floating-point scalar types.
	///
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/refract.xml">GLSL refract man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.5 Geometric Functions</a>
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, T, Q> refract(
		vec<L, T, Q> const& I,
		vec<L, T, Q> const& N,
		T eta);

	/// @}
}//namespace glm

#include "detail/func_geometric.inl"


==> figs/from-dave/deps/glm/glm/glm.hpp <==
/// @ref core
/// @file glm/glm.hpp
///
/// @defgroup core Core features
///
/// @brief Features that implement in C++ the GLSL specification as closely as possible.
///
/// The GLM core consists of C++ types that mirror GLSL types and
/// C++ functions that mirror the GLSL functions.
///
/// The best documentation for GLM Core is the current GLSL specification,
/// <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.clean.pdf">version 4.2
/// (pdf file)</a>.
///
/// GLM core functionalities require <glm/glm.hpp> to be included to be used.
///
///
/// @defgroup core_vector Vector types
///
/// Vector types of two to four components with an exhaustive set of operators.
///
/// @ingroup core
///
///
/// @defgroup core_vector_precision Vector types with precision qualifiers
///
/// @brief Vector types with precision qualifiers which may result in various precision in term of ULPs
///
/// GLSL allows defining qualifiers for particular variables.
/// With OpenGL's GLSL, these qualifiers have no effect; they are there for compatibility,
/// with OpenGL ES's GLSL, these qualifiers do have an effect.
///
/// C++ has no language equivalent to qualifier qualifiers. So GLM provides the next-best thing:
/// a number of typedefs that use a particular qualifier.
///
/// None of these types make any guarantees about the actual qualifier used.
///
/// @ingroup core
///
///
/// @defgroup core_matrix Matrix types
///
/// Matrix types of with C columns and R rows where C and R are values between 2 to 4 included.
/// These types have exhaustive sets of operators.
///
/// @ingroup core
///
///
/// @defgroup core_matrix_precision Matrix types with precision qualifiers
///
/// @brief Matrix types with precision qualifiers which may result in various precision in term of ULPs
///
/// GLSL allows defining qualifiers for particular variables.
/// With OpenGL's GLSL, these qualifiers have no effect; they are there for compatibility,
/// with OpenGL ES's GLSL, these qualifiers do have an effect.
///
/// C++ has no language equivalent to qualifier qualifiers. So GLM provides the next-best thing:
/// a number of typedefs that use a particular qualifier.
///
/// None of these types make any guarantees about the actual qualifier used.
///
/// @ingroup core
///
///
/// @defgroup ext Stable extensions
///
/// @brief Additional features not specified by GLSL specification.
///
/// EXT extensions are fully tested and documented.
///
/// Even if it's highly unrecommended, it's possible to include all the extensions at once by
/// including <glm/ext.hpp>. Otherwise, each extension needs to be included  a specific file.
///
///
/// @defgroup gtc Recommended extensions
///
/// @brief Additional features not specified by GLSL specification.
///
/// GTC extensions aim to be stable with tests and documentation.
///
/// Even if it's highly unrecommended, it's possible to include all the extensions at once by
/// including <glm/ext.hpp>. Otherwise, each extension needs to be included  a specific file.
///
///
/// @defgroup gtx Experimental extensions
///
/// @brief Experimental features not specified by GLSL specification.
///
/// Experimental extensions are useful functions and types, but the development of
/// their API and functionality is not necessarily stable. They can change
/// substantially between versions. Backwards compatibility is not much of an issue
/// for them.
///
/// Even if it's highly unrecommended, it's possible to include all the extensions
/// at once by including <glm/ext.hpp>. Otherwise, each extension needs to be
/// included  a specific file.
///
/// @mainpage OpenGL Mathematics (GLM)
/// - Website: <a href="https://glm.g-truc.net">glm.g-truc.net</a>
/// - <a href="modules.html">GLM API documentation</a>
/// - <a href="https://github.com/g-truc/glm/blob/master/manual.md">GLM Manual</a>

#include "detail/_fixes.hpp"

#include "detail/setup.hpp"

#pragma once

#include <cmath>
#include <climits>
#include <cfloat>
#include <limits>
#include <cassert>
#include "fwd.hpp"

#include "vec2.hpp"
#include "vec3.hpp"
#include "vec4.hpp"
#include "mat2x2.hpp"
#include "mat2x3.hpp"
#include "mat2x4.hpp"
#include "mat3x2.hpp"
#include "mat3x3.hpp"
#include "mat3x4.hpp"
#include "mat4x2.hpp"
#include "mat4x3.hpp"
#include "mat4x4.hpp"

#include "trigonometric.hpp"
#include "exponential.hpp"
#include "common.hpp"
#include "packing.hpp"
#include "geometric.hpp"
#include "matrix.hpp"
#include "vector_relational.hpp"
#include "integer.hpp"


==> figs/from-dave/deps/glm/glm/gtc/bitfield.hpp <==
/// @ref gtc_bitfield
/// @file glm/gtc/bitfield.hpp
///
/// @see core (dependence)
/// @see gtc_bitfield (dependence)
///
/// @defgroup gtc_bitfield GLM_GTC_bitfield
/// @ingroup gtc
///
/// Include <glm/gtc/bitfield.hpp> to use the features of this extension.
///
/// Allow to perform bit operations on integer values

#include "../detail/setup.hpp"

#pragma once

// Dependencies
#include "../ext/scalar_int_sized.hpp"
#include "../ext/scalar_uint_sized.hpp"
#include "../detail/qualifier.hpp"
#include "../detail/_vectorize.hpp"
#include "type_precision.hpp"
#include <limits>

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	pragma message("GLM: GLM_GTC_bitfield extension included")
#endif

namespace glm
{
	/// @addtogroup gtc_bitfield
	/// @{

	/// Build a mask of 'count' bits
	///
	/// @see gtc_bitfield
	template<typename genIUType>
	GLM_FUNC_DECL genIUType mask(genIUType Bits);

	/// Build a mask of 'count' bits
	///
	/// @tparam L Integer between 1 and 4 included that qualify the dimension of the vector
	/// @tparam T Signed and unsigned integer scalar types
	/// @tparam Q Value from qualifier enum
	///
	/// @see gtc_bitfield
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, T, Q> mask(vec<L, T, Q> const& v);

	/// Rotate all bits to the right. All the bits dropped in the right side are inserted back on the left side.
	///
	/// @see gtc_bitfield
	template<typename genIUType>
	GLM_FUNC_DECL genIUType bitfieldRotateRight(genIUType In, int Shift);

	/// Rotate all bits to the right. All the bits dropped in the right side are inserted back on the left side.
	///
	/// @tparam L Integer between 1 and 4 included that qualify the dimension of the vector
	/// @tparam T Signed and unsigned integer scalar types
	/// @tparam Q Value from qualifier enum
	///
	/// @see gtc_bitfield
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, T, Q> bitfieldRotateRight(vec<L, T, Q> const& In, int Shift);

	/// Rotate all bits to the left. All the bits dropped in the left side are inserted back on the right side.
	///
	/// @see gtc_bitfield
	template<typename genIUType>
	GLM_FUNC_DECL genIUType bitfieldRotateLeft(genIUType In, int Shift);

	/// Rotate all bits to the left. All the bits dropped in the left side are inserted back on the right side.
	///
	/// @tparam L Integer between 1 and 4 included that qualify the dimension of the vector
	/// @tparam T Signed and unsigned integer scalar types
	/// @tparam Q Value from qualifier enum
	///
	/// @see gtc_bitfield
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, T, Q> bitfieldRotateLeft(vec<L, T, Q> const& In, int Shift);

	/// Set to 1 a range of bits.
	///
	/// @see gtc_bitfield
	template<typename genIUType>
	GLM_FUNC_DECL genIUType bitfieldFillOne(genIUType Value, int FirstBit, int BitCount);

	/// Set to 1 a range of bits.
	///
	/// @tparam L Integer between 1 and 4 included that qualify the dimension of the vector
	/// @tparam T Signed and unsigned integer scalar types
	/// @tparam Q Value from qualifier enum
	///
	/// @see gtc_bitfield
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, T, Q> bitfieldFillOne(vec<L, T, Q> const& Value, int FirstBit, int BitCount);

	/// Set to 0 a range of bits.
	///
	/// @see gtc_bitfield
	template<typename genIUType>
	GLM_FUNC_DECL genIUType bitfieldFillZero(genIUType Value, int FirstBit, int BitCount);

	/// Set to 0 a range of bits.
	///
	/// @tparam L Integer between 1 and 4 included that qualify the dimension of the vector
	/// @tparam T Signed and unsigned integer scalar types
	/// @tparam Q Value from qualifier enum
	///
	/// @see gtc_bitfield
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, T, Q> bitfieldFillZero(vec<L, T, Q> const& Value, int FirstBit, int BitCount);

	/// Interleaves the bits of x and y.
	/// The first bit is the first bit of x followed by the first bit of y.
	/// The other bits are interleaved following the previous sequence.
	///
	/// @see gtc_bitfield
	GLM_FUNC_DECL int16 bitfieldInterleave(int8 x, int8 y);

	/// Interleaves the bits of x and y.
	/// The first bit is the first bit of x followed by the first bit of y.
	/// The other bits are interleaved following the previous sequence.
	///
	/// @see gtc_bitfield
	GLM_FUNC_DECL uint16 bitfieldInterleave(uint8 x, uint8 y);

	/// Interleaves the bits of x and y.
	/// The first bit is the first bit of v.x followed by the first bit of v.y.
	/// The other bits are interleaved following the previous sequence.
	///
	/// @see gtc_bitfield
	GLM_FUNC_DECL uint16 bitfieldInterleave(u8vec2 const& v);

	/// Deinterleaves the bits of x.
	///
	/// @see gtc_bitfield
	GLM_FUNC_DECL glm::u8vec2 bitfieldDeinterleave(glm::uint16 x);

	/// Interleaves the bits of x and y.
	/// The first bit is the first bit of x followed by the first bit of y.
	/// The other bits are interleaved following the previous sequence.
	///
	/// @see gtc_bitfield
	GLM_FUNC_DECL int32 bitfieldInterleave(int16 x, int16 y);

	/// Interleaves the bits of x and y.
	/// The first bit is the first bit of x followed by the first bit of y.
	/// The other bits are interleaved following the previous sequence.
	///
	/// @see gtc_bitfield
	GLM_FUNC_DECL uint32 bitfieldInterleave(uint16 x, uint16 y);

	/// Interleaves the bits of x and y.
	/// The first bit is the first bit of v.x followed by the first bit of v.y.
	/// The other bits are interleaved following the previous sequence.
	///
	/// @see gtc_bitfield
	GLM_FUNC_DECL uint32 bitfieldInterleave(u16vec2 const& v);

	/// Deinterleaves the bits of x.
	///
	/// @see gtc_bitfield
	GLM_FUNC_DECL glm::u16vec2 bitfieldDeinterleave(glm::uint32 x);

	/// Interleaves the bits of x and y.
	/// The first bit is the first bit of x followed by the first bit of y.
	/// The other bits are interleaved following the previous sequence.
	///
	/// @see gtc_bitfield
	GLM_FUNC_DECL int64 bitfieldInterleave(int32 x, int32 y);

	/// Interleaves the bits of x and y.
	/// The first bit is the first bit of x followed by the first bit of y.
	/// The other bits are interleaved following the previous sequence.
	///
	/// @see gtc_bitfield
	GLM_FUNC_DECL uint64 bitfieldInterleave(uint32 x, uint32 y);

	/// Interleaves the bits of x and y.
	/// The first bit is the first bit of v.x followed by the first bit of v.y.
	/// The other bits are interleaved following the previous sequence.
	///
	/// @see gtc_bitfield
	GLM_FUNC_DECL uint64 bitfieldInterleave(u32vec2 const& v);

	/// Deinterleaves the bits of x.
	///
	/// @see gtc_bitfield
	GLM_FUNC_DECL glm::u32vec2 bitfieldDeinterleave(glm::uint64 x);

	/// Interleaves the bits of x, y and z.
	/// The first bit is the first bit of x followed by the first bit of y and the first bit of z.
	/// The other bits are interleaved following the previous sequence.
	///
	/// @see gtc_bitfield
	GLM_FUNC_DECL int32 bitfieldInterleave(int8 x, int8 y, int8 z);

	/// Interleaves the bits of x, y and z.
	/// The first bit is the first bit of x followed by the first bit of y and the first bit of z.
	/// The other bits are interleaved following the previous sequence.
	///
	/// @see gtc_bitfield
	GLM_FUNC_DECL uint32 bitfieldInterleave(uint8 x, uint8 y, uint8 z);

	/// Interleaves the bits of x, y and z.
	/// The first bit is the first bit of x followed by the first bit of y and the first bit of z.
	/// The other bits are interleaved following the previous sequence.
	///
	/// @see gtc_bitfield
	GLM_FUNC_DECL int64 bitfieldInterleave(int16 x, int16 y, int16 z);

	/// Interleaves the bits of x, y and z.
	/// The first bit is the first bit of x followed by the first bit of y and the first bit of z.
	/// The other bits are interleaved following the previous sequence.
	///
	/// @see gtc_bitfield
	GLM_FUNC_DECL uint64 bitfieldInterleave(uint16 x, uint16 y, uint16 z);

	/// Interleaves the bits of x, y and z.
	/// The first bit is the first bit of x followed by the first bit of y and the first bit of z.
	/// The other bits are interleaved following the previous sequence.
	///
	/// @see gtc_bitfield
	GLM_FUNC_DECL int64 bitfieldInterleave(int32 x, int32 y, int32 z);

	/// Interleaves the bits of x, y and z.
	/// The first bit is the first bit of x followed by the first bit of y and the first bit of z.
	/// The other bits are interleaved following the previous sequence.
	///
	/// @see gtc_bitfield
	GLM_FUNC_DECL uint64 bitfieldInterleave(uint32 x, uint32 y, uint32 z);

	/// Interleaves the bits of x, y, z and w.
	/// The first bit is the first bit of x followed by the first bit of y, the first bit of z and finally the first bit of w.
	/// The other bits are interleaved following the previous sequence.
	///
	/// @see gtc_bitfield
	GLM_FUNC_DECL int32 bitfieldInterleave(int8 x, int8 y, int8 z, int8 w);

	/// Interleaves the bits of x, y, z and w.
	/// The first bit is the first bit of x followed by the first bit of y, the first bit of z and finally the first bit of w.
	/// The other bits are interleaved following the previous sequence.
	///
	/// @see gtc_bitfield
	GLM_FUNC_DECL uint32 bitfieldInterleave(uint8 x, uint8 y, uint8 z, uint8 w);

	/// Interleaves the bits of x, y, z and w.
	/// The first bit is the first bit of x followed by the first bit of y, the first bit of z and finally the first bit of w.
	/// The other bits are interleaved following the previous sequence.
	///
	/// @see gtc_bitfield
	GLM_FUNC_DECL int64 bitfieldInterleave(int16 x, int16 y, int16 z, int16 w);

	/// Interleaves the bits of x, y, z and w.
	/// The first bit is the first bit of x followed by the first bit of y, the first bit of z and finally the first bit of w.
	/// The other bits are interleaved following the previous sequence.
	///
	/// @see gtc_bitfield
	GLM_FUNC_DECL uint64 bitfieldInterleave(uint16 x, uint16 y, uint16 z, uint16 w);

	/// @}
} //namespace glm

#include "bitfield.inl"


==> figs/from-dave/deps/glm/glm/gtc/color_space.hpp <==
/// @ref gtc_color_space
/// @file glm/gtc/color_space.hpp
///
/// @see core (dependence)
/// @see gtc_color_space (dependence)
///
/// @defgroup gtc_color_space GLM_GTC_color_space
/// @ingroup gtc
///
/// Include <glm/gtc/color_space.hpp> to use the features of this extension.
///
/// Allow to perform bit operations on integer values

#pragma once

// Dependencies
#include "../detail/setup.hpp"
#include "../detail/qualifier.hpp"
#include "../exponential.hpp"
#include "../vec3.hpp"
#include "../vec4.hpp"
#include <limits>

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	pragma message("GLM: GLM_GTC_color_space extension included")
#endif

namespace glm
{
	/// @addtogroup gtc_color_space
	/// @{

	/// Convert a linear color to sRGB color using a standard gamma correction.
	/// IEC 61966-2-1:1999 / Rec. 709 specification https://www.w3.org/Graphics/Color/srgb
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, T, Q> convertLinearToSRGB(vec<L, T, Q> const& ColorLinear);

	/// Convert a linear color to sRGB color using a custom gamma correction.
	/// IEC 61966-2-1:1999 / Rec. 709 specification https://www.w3.org/Graphics/Color/srgb
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, T, Q> convertLinearToSRGB(vec<L, T, Q> const& ColorLinear, T Gamma);

	/// Convert a sRGB color to linear color using a standard gamma correction.
	/// IEC 61966-2-1:1999 / Rec. 709 specification https://www.w3.org/Graphics/Color/srgb
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, T, Q> convertSRGBToLinear(vec<L, T, Q> const& ColorSRGB);

	/// Convert a sRGB color to linear color using a custom gamma correction.
	// IEC 61966-2-1:1999 / Rec. 709 specification https://www.w3.org/Graphics/Color/srgb
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, T, Q> convertSRGBToLinear(vec<L, T, Q> const& ColorSRGB, T Gamma);

	/// @}
} //namespace glm

#include "color_space.inl"


==> figs/from-dave/deps/glm/glm/gtc/constants.hpp <==
/// @ref gtc_constants
/// @file glm/gtc/constants.hpp
///
/// @see core (dependence)
///
/// @defgroup gtc_constants GLM_GTC_constants
/// @ingroup gtc
///
/// Include <glm/gtc/constants.hpp> to use the features of this extension.
///
/// Provide a list of constants and precomputed useful values.

#pragma once

// Dependencies
#include "../ext/scalar_constants.hpp"

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	pragma message("GLM: GLM_GTC_constants extension included")
#endif

namespace glm
{
	/// @addtogroup gtc_constants
	/// @{

	/// Return 0.
	/// @see gtc_constants
	template<typename genType>
	GLM_FUNC_DECL GLM_CONSTEXPR genType zero();

	/// Return 1.
	/// @see gtc_constants
	template<typename genType>
	GLM_FUNC_DECL GLM_CONSTEXPR genType one();

	/// Return pi * 2.
	/// @see gtc_constants
	template<typename genType>
	GLM_FUNC_DECL GLM_CONSTEXPR genType two_pi();

	/// Return square root of pi.
	/// @see gtc_constants
	template<typename genType>
	GLM_FUNC_DECL GLM_CONSTEXPR genType root_pi();

	/// Return pi / 2.
	/// @see gtc_constants
	template<typename genType>
	GLM_FUNC_DECL GLM_CONSTEXPR genType half_pi();

	/// Return pi / 2 * 3.
	/// @see gtc_constants
	template<typename genType>
	GLM_FUNC_DECL GLM_CONSTEXPR genType three_over_two_pi();

	/// Return pi / 4.
	/// @see gtc_constants
	template<typename genType>
	GLM_FUNC_DECL GLM_CONSTEXPR genType quarter_pi();

	/// Return 1 / pi.
	/// @see gtc_constants
	template<typename genType>
	GLM_FUNC_DECL GLM_CONSTEXPR genType one_over_pi();

	/// Return 1 / (pi * 2).
	/// @see gtc_constants
	template<typename genType>
	GLM_FUNC_DECL GLM_CONSTEXPR genType one_over_two_pi();

	/// Return 2 / pi.
	/// @see gtc_constants
	template<typename genType>
	GLM_FUNC_DECL GLM_CONSTEXPR genType two_over_pi();

	/// Return 4 / pi.
	/// @see gtc_constants
	template<typename genType>
	GLM_FUNC_DECL GLM_CONSTEXPR genType four_over_pi();

	/// Return 2 / sqrt(pi).
	/// @see gtc_constants
	template<typename genType>
	GLM_FUNC_DECL GLM_CONSTEXPR genType two_over_root_pi();

	/// Return 1 / sqrt(2).
	/// @see gtc_constants
	template<typename genType>
	GLM_FUNC_DECL GLM_CONSTEXPR genType one_over_root_two();

	/// Return sqrt(pi / 2).
	/// @see gtc_constants
	template<typename genType>
	GLM_FUNC_DECL GLM_CONSTEXPR genType root_half_pi();

	/// Return sqrt(2 * pi).
	/// @see gtc_constants
	template<typename genType>
	GLM_FUNC_DECL GLM_CONSTEXPR genType root_two_pi();

	/// Return sqrt(ln(4)).
	/// @see gtc_constants
	template<typename genType>
	GLM_FUNC_DECL GLM_CONSTEXPR genType root_ln_four();

	/// Return e constant.
	/// @see gtc_constants
	template<typename genType>
	GLM_FUNC_DECL GLM_CONSTEXPR genType e();

	/// Return Euler's constant.
	/// @see gtc_constants
	template<typename genType>
	GLM_FUNC_DECL GLM_CONSTEXPR genType euler();

	/// Return sqrt(2).
	/// @see gtc_constants
	template<typename genType>
	GLM_FUNC_DECL GLM_CONSTEXPR genType root_two();

	/// Return sqrt(3).
	/// @see gtc_constants
	template<typename genType>
	GLM_FUNC_DECL GLM_CONSTEXPR genType root_three();

	/// Return sqrt(5).
	/// @see gtc_constants
	template<typename genType>
	GLM_FUNC_DECL GLM_CONSTEXPR genType root_five();

	/// Return ln(2).
	/// @see gtc_constants
	template<typename genType>
	GLM_FUNC_DECL GLM_CONSTEXPR genType ln_two();

	/// Return ln(10).
	/// @see gtc_constants
	template<typename genType>
	GLM_FUNC_DECL GLM_CONSTEXPR genType ln_ten();

	/// Return ln(ln(2)).
	/// @see gtc_constants
	template<typename genType>
	GLM_FUNC_DECL GLM_CONSTEXPR genType ln_ln_two();

	/// Return 1 / 3.
	/// @see gtc_constants
	template<typename genType>
	GLM_FUNC_DECL GLM_CONSTEXPR genType third();

	/// Return 2 / 3.
	/// @see gtc_constants
	template<typename genType>
	GLM_FUNC_DECL GLM_CONSTEXPR genType two_thirds();

	/// Return the golden ratio constant.
	/// @see gtc_constants
	template<typename genType>
	GLM_FUNC_DECL GLM_CONSTEXPR genType golden_ratio();

	/// @}
} //namespace glm

#include "constants.inl"


==> figs/from-dave/deps/glm/glm/gtc/epsilon.hpp <==
/// @ref gtc_epsilon
/// @file glm/gtc/epsilon.hpp
///
/// @see core (dependence)
/// @see gtc_quaternion (dependence)
///
/// @defgroup gtc_epsilon GLM_GTC_epsilon
/// @ingroup gtc
///
/// Include <glm/gtc/epsilon.hpp> to use the features of this extension.
///
/// Comparison functions for a user defined epsilon values.

#pragma once

// Dependencies
#include "../detail/setup.hpp"
#include "../detail/qualifier.hpp"

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	pragma message("GLM: GLM_GTC_epsilon extension included")
#endif

namespace glm
{
	/// @addtogroup gtc_epsilon
	/// @{

	/// Returns the component-wise comparison of |x - y| < epsilon.
	/// True if this expression is satisfied.
	///
	/// @see gtc_epsilon
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, bool, Q> epsilonEqual(vec<L, T, Q> const& x, vec<L, T, Q> const& y, T const& epsilon);

	/// Returns the component-wise comparison of |x - y| < epsilon.
	/// True if this expression is satisfied.
	///
	/// @see gtc_epsilon
	template<typename genType>
	GLM_FUNC_DECL bool epsilonEqual(genType const& x, genType const& y, genType const& epsilon);

	/// Returns the component-wise comparison of |x - y| < epsilon.
	/// True if this expression is not satisfied.
	///
	/// @see gtc_epsilon
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, bool, Q> epsilonNotEqual(vec<L, T, Q> const& x, vec<L, T, Q> const& y, T const& epsilon);

	/// Returns the component-wise comparison of |x - y| >= epsilon.
	/// True if this expression is not satisfied.
	///
	/// @see gtc_epsilon
	template<typename genType>
	GLM_FUNC_DECL bool epsilonNotEqual(genType const& x, genType const& y, genType const& epsilon);

	/// @}
}//namespace glm

#include "epsilon.inl"


==> figs/from-dave/deps/glm/glm/gtc/integer.hpp <==
/// @ref gtc_integer
/// @file glm/gtc/integer.hpp
///
/// @see core (dependence)
/// @see gtc_integer (dependence)
///
/// @defgroup gtc_integer GLM_GTC_integer
/// @ingroup gtc
///
/// Include <glm/gtc/integer.hpp> to use the features of this extension.
///
/// @brief Allow to perform bit operations on integer values

#pragma once

// Dependencies
#include "../detail/setup.hpp"
#include "../detail/qualifier.hpp"
#include "../common.hpp"
#include "../integer.hpp"
#include "../exponential.hpp"
#include <limits>

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	pragma message("GLM: GLM_GTC_integer extension included")
#endif

namespace glm
{
	/// @addtogroup gtc_integer
	/// @{

	/// Returns the log2 of x for integer values. Usefull to compute mipmap count from the texture size.
	/// @see gtc_integer
	template<typename genIUType>
	GLM_FUNC_DECL genIUType log2(genIUType x);

	/// Returns a value equal to the nearest integer to x.
	/// The fraction 0.5 will round in a direction chosen by the
	/// implementation, presumably the direction that is fastest.
	///
	/// @param x The values of the argument must be greater or equal to zero.
	/// @tparam T floating point scalar types.
	///
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/round.xml">GLSL round man page</a>
	/// @see gtc_integer
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, int, Q> iround(vec<L, T, Q> const& x);

	/// Returns a value equal to the nearest integer to x.
	/// The fraction 0.5 will round in a direction chosen by the
	/// implementation, presumably the direction that is fastest.
	///
	/// @param x The values of the argument must be greater or equal to zero.
	/// @tparam T floating point scalar types.
	///
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/round.xml">GLSL round man page</a>
	/// @see gtc_integer
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, uint, Q> uround(vec<L, T, Q> const& x);

	/// @}
} //namespace glm

#include "integer.inl"


==> figs/from-dave/deps/glm/glm/gtc/matrix_access.hpp <==
/// @ref gtc_matrix_access
/// @file glm/gtc/matrix_access.hpp
///
/// @see core (dependence)
///
/// @defgroup gtc_matrix_access GLM_GTC_matrix_access
/// @ingroup gtc
///
/// Include <glm/gtc/matrix_access.hpp> to use the features of this extension.
///
/// Defines functions to access rows or columns of a matrix easily.

#pragma once

// Dependency:
#include "../detail/setup.hpp"

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	pragma message("GLM: GLM_GTC_matrix_access extension included")
#endif

namespace glm
{
	/// @addtogroup gtc_matrix_access
	/// @{

	/// Get a specific row of a matrix.
	/// @see gtc_matrix_access
	template<typename genType>
	GLM_FUNC_DECL typename genType::row_type row(
		genType const& m,
		length_t index);

	/// Set a specific row to a matrix.
	/// @see gtc_matrix_access
	template<typename genType>
	GLM_FUNC_DECL genType row(
		genType const& m,
		length_t index,
		typename genType::row_type const& x);

	/// Get a specific column of a matrix.
	/// @see gtc_matrix_access
	template<typename genType>
	GLM_FUNC_DECL typename genType::col_type column(
		genType const& m,
		length_t index);

	/// Set a specific column to a matrix.
	/// @see gtc_matrix_access
	template<typename genType>
	GLM_FUNC_DECL genType column(
		genType const& m,
		length_t index,
		typename genType::col_type const& x);

	/// @}
}//namespace glm

#include "matrix_access.inl"


==> figs/from-dave/deps/glm/glm/gtc/matrix_integer.hpp <==
/// @ref gtc_matrix_integer
/// @file glm/gtc/matrix_integer.hpp
///
/// @see core (dependence)
///
/// @defgroup gtc_matrix_integer GLM_GTC_matrix_integer
/// @ingroup gtc
///
/// Include <glm/gtc/matrix_integer.hpp> to use the features of this extension.
///
/// Defines a number of matrices with integer types.

#pragma once

// Dependency:
#include "../mat2x2.hpp"
#include "../mat2x3.hpp"
#include "../mat2x4.hpp"
#include "../mat3x2.hpp"
#include "../mat3x3.hpp"
#include "../mat3x4.hpp"
#include "../mat4x2.hpp"
#include "../mat4x3.hpp"
#include "../mat4x4.hpp"

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	pragma message("GLM: GLM_GTC_matrix_integer extension included")
#endif

namespace glm
{
	/// @addtogroup gtc_matrix_integer
	/// @{

	/// High-qualifier signed integer 2x2 matrix.
	/// @see gtc_matrix_integer
	typedef mat<2, 2, int, highp>				highp_imat2;

	/// High-qualifier signed integer 3x3 matrix.
	/// @see gtc_matrix_integer
	typedef mat<3, 3, int, highp>				highp_imat3;

	/// High-qualifier signed integer 4x4 matrix.
	/// @see gtc_matrix_integer
	typedef mat<4, 4, int, highp>				highp_imat4;

	/// High-qualifier signed integer 2x2 matrix.
	/// @see gtc_matrix_integer
	typedef mat<2, 2, int, highp>				highp_imat2x2;

	/// High-qualifier signed integer 2x3 matrix.
	/// @see gtc_matrix_integer
	typedef mat<2, 3, int, highp>				highp_imat2x3;

	/// High-qualifier signed integer 2x4 matrix.
	/// @see gtc_matrix_integer
	typedef mat<2, 4, int, highp>				highp_imat2x4;

	/// High-qualifier signed integer 3x2 matrix.
	/// @see gtc_matrix_integer
	typedef mat<3, 2, int, highp>				highp_imat3x2;

	/// High-qualifier signed integer 3x3 matrix.
	/// @see gtc_matrix_integer
	typedef mat<3, 3, int, highp>				highp_imat3x3;

	/// High-qualifier signed integer 3x4 matrix.
	/// @see gtc_matrix_integer
	typedef mat<3, 4, int, highp>				highp_imat3x4;

	/// High-qualifier signed integer 4x2 matrix.
	/// @see gtc_matrix_integer
	typedef mat<4, 2, int, highp>				highp_imat4x2;

	/// High-qualifier signed integer 4x3 matrix.
	/// @see gtc_matrix_integer
	typedef mat<4, 3, int, highp>				highp_imat4x3;

	/// High-qualifier signed integer 4x4 matrix.
	/// @see gtc_matrix_integer
	typedef mat<4, 4, int, highp>				highp_imat4x4;


	/// Medium-qualifier signed integer 2x2 matrix.
	/// @see gtc_matrix_integer
	typedef mat<2, 2, int, mediump>			mediump_imat2;

	/// Medium-qualifier signed integer 3x3 matrix.
	/// @see gtc_matrix_integer
	typedef mat<3, 3, int, mediump>			mediump_imat3;

	/// Medium-qualifier signed integer 4x4 matrix.
	/// @see gtc_matrix_integer
	typedef mat<4, 4, int, mediump>			mediump_imat4;


	/// Medium-qualifier signed integer 2x2 matrix.
	/// @see gtc_matrix_integer
	typedef mat<2, 2, int, mediump>			mediump_imat2x2;

	/// Medium-qualifier signed integer 2x3 matrix.
	/// @see gtc_matrix_integer
	typedef mat<2, 3, int, mediump>			mediump_imat2x3;

	/// Medium-qualifier signed integer 2x4 matrix.
	/// @see gtc_matrix_integer
	typedef mat<2, 4, int, mediump>			mediump_imat2x4;

	/// Medium-qualifier signed integer 3x2 matrix.
	/// @see gtc_matrix_integer
	typedef mat<3, 2, int, mediump>			mediump_imat3x2;

	/// Medium-qualifier signed integer 3x3 matrix.
	/// @see gtc_matrix_integer
	typedef mat<3, 3, int, mediump>			mediump_imat3x3;

	/// Medium-qualifier signed integer 3x4 matrix.
	/// @see gtc_matrix_integer
	typedef mat<3, 4, int, mediump>			mediump_imat3x4;

	/// Medium-qualifier signed integer 4x2 matrix.
	/// @see gtc_matrix_integer
	typedef mat<4, 2, int, mediump>			mediump_imat4x2;

	/// Medium-qualifier signed integer 4x3 matrix.
	/// @see gtc_matrix_integer
	typedef mat<4, 3, int, mediump>			mediump_imat4x3;

	/// Medium-qualifier signed integer 4x4 matrix.
	/// @see gtc_matrix_integer
	typedef mat<4, 4, int, mediump>			mediump_imat4x4;


	/// Low-qualifier signed integer 2x2 matrix.
	/// @see gtc_matrix_integer
	typedef mat<2, 2, int, lowp>				lowp_imat2;

	/// Low-qualifier signed integer 3x3 matrix.
	/// @see gtc_matrix_integer
	typedef mat<3, 3, int, lowp>				lowp_imat3;

	/// Low-qualifier signed integer 4x4 matrix.
	/// @see gtc_matrix_integer
	typedef mat<4, 4, int, lowp>				lowp_imat4;


	/// Low-qualifier signed integer 2x2 matrix.
	/// @see gtc_matrix_integer
	typedef mat<2, 2, int, lowp>				lowp_imat2x2;

	/// Low-qualifier signed integer 2x3 matrix.
	/// @see gtc_matrix_integer
	typedef mat<2, 3, int, lowp>				lowp_imat2x3;

	/// Low-qualifier signed integer 2x4 matrix.
	/// @see gtc_matrix_integer
	typedef mat<2, 4, int, lowp>				lowp_imat2x4;

	/// Low-qualifier signed integer 3x2 matrix.
	/// @see gtc_matrix_integer
	typedef mat<3, 2, int, lowp>				lowp_imat3x2;

	/// Low-qualifier signed integer 3x3 matrix.
	/// @see gtc_matrix_integer
	typedef mat<3, 3, int, lowp>				lowp_imat3x3;

	/// Low-qualifier signed integer 3x4 matrix.
	/// @see gtc_matrix_integer
	typedef mat<3, 4, int, lowp>				lowp_imat3x4;

	/// Low-qualifier signed integer 4x2 matrix.
	/// @see gtc_matrix_integer
	typedef mat<4, 2, int, lowp>				lowp_imat4x2;

	/// Low-qualifier signed integer 4x3 matrix.
	/// @see gtc_matrix_integer
	typedef mat<4, 3, int, lowp>				lowp_imat4x3;

	/// Low-qualifier signed integer 4x4 matrix.
	/// @see gtc_matrix_integer
	typedef mat<4, 4, int, lowp>				lowp_imat4x4;


	/// High-qualifier unsigned integer 2x2 matrix.
	/// @see gtc_matrix_integer
	typedef mat<2, 2, uint, highp>				highp_umat2;

	/// High-qualifier unsigned integer 3x3 matrix.
	/// @see gtc_matrix_integer
	typedef mat<3, 3, uint, highp>				highp_umat3;

	/// High-qualifier unsigned integer 4x4 matrix.
	/// @see gtc_matrix_integer
	typedef mat<4, 4, uint, highp>				highp_umat4;

	/// High-qualifier unsigned integer 2x2 matrix.
	/// @see gtc_matrix_integer
	typedef mat<2, 2, uint, highp>				highp_umat2x2;

	/// High-qualifier unsigned integer 2x3 matrix.
	/// @see gtc_matrix_integer
	typedef mat<2, 3, uint, highp>				highp_umat2x3;

	/// High-qualifier unsigned integer 2x4 matrix.
	/// @see gtc_matrix_integer
	typedef mat<2, 4, uint, highp>				highp_umat2x4;

	/// High-qualifier unsigned integer 3x2 matrix.
	/// @see gtc_matrix_integer
	typedef mat<3, 2, uint, highp>				highp_umat3x2;

	/// High-qualifier unsigned integer 3x3 matrix.
	/// @see gtc_matrix_integer
	typedef mat<3, 3, uint, highp>				highp_umat3x3;

	/// High-qualifier unsigned integer 3x4 matrix.
	/// @see gtc_matrix_integer
	typedef mat<3, 4, uint, highp>				highp_umat3x4;

	/// High-qualifier unsigned integer 4x2 matrix.
	/// @see gtc_matrix_integer
	typedef mat<4, 2, uint, highp>				highp_umat4x2;

	/// High-qualifier unsigned integer 4x3 matrix.
	/// @see gtc_matrix_integer
	typedef mat<4, 3, uint, highp>				highp_umat4x3;

	/// High-qualifier unsigned integer 4x4 matrix.
	/// @see gtc_matrix_integer
	typedef mat<4, 4, uint, highp>				highp_umat4x4;


	/// Medium-qualifier unsigned integer 2x2 matrix.
	/// @see gtc_matrix_integer
	typedef mat<2, 2, uint, mediump>			mediump_umat2;

	/// Medium-qualifier unsigned integer 3x3 matrix.
	/// @see gtc_matrix_integer
	typedef mat<3, 3, uint, mediump>			mediump_umat3;

	/// Medium-qualifier unsigned integer 4x4 matrix.
	/// @see gtc_matrix_integer
	typedef mat<4, 4, uint, mediump>			mediump_umat4;


	/// Medium-qualifier unsigned integer 2x2 matrix.
	/// @see gtc_matrix_integer
	typedef mat<2, 2, uint, mediump>			mediump_umat2x2;

	/// Medium-qualifier unsigned integer 2x3 matrix.
	/// @see gtc_matrix_integer
	typedef mat<2, 3, uint, mediump>			mediump_umat2x3;

	/// Medium-qualifier unsigned integer 2x4 matrix.
	/// @see gtc_matrix_integer
	typedef mat<2, 4, uint, mediump>			mediump_umat2x4;

	/// Medium-qualifier unsigned integer 3x2 matrix.
	/// @see gtc_matrix_integer
	typedef mat<3, 2, uint, mediump>			mediump_umat3x2;

	/// Medium-qualifier unsigned integer 3x3 matrix.
	/// @see gtc_matrix_integer
	typedef mat<3, 3, uint, mediump>			mediump_umat3x3;

	/// Medium-qualifier unsigned integer 3x4 matrix.
	/// @see gtc_matrix_integer
	typedef mat<3, 4, uint, mediump>			mediump_umat3x4;

	/// Medium-qualifier unsigned integer 4x2 matrix.
	/// @see gtc_matrix_integer
	typedef mat<4, 2, uint, mediump>			mediump_umat4x2;

	/// Medium-qualifier unsigned integer 4x3 matrix.
	/// @see gtc_matrix_integer
	typedef mat<4, 3, uint, mediump>			mediump_umat4x3;

	/// Medium-qualifier unsigned integer 4x4 matrix.
	/// @see gtc_matrix_integer
	typedef mat<4, 4, uint, mediump>			mediump_umat4x4;


	/// Low-qualifier unsigned integer 2x2 matrix.
	/// @see gtc_matrix_integer
	typedef mat<2, 2, uint, lowp>				lowp_umat2;

	/// Low-qualifier unsigned integer 3x3 matrix.
	/// @see gtc_matrix_integer
	typedef mat<3, 3, uint, lowp>				lowp_umat3;

	/// Low-qualifier unsigned integer 4x4 matrix.
	/// @see gtc_matrix_integer
	typedef mat<4, 4, uint, lowp>				lowp_umat4;


	/// Low-qualifier unsigned integer 2x2 matrix.
	/// @see gtc_matrix_integer
	typedef mat<2, 2, uint, lowp>				lowp_umat2x2;

	/// Low-qualifier unsigned integer 2x3 matrix.
	/// @see gtc_matrix_integer
	typedef mat<2, 3, uint, lowp>				lowp_umat2x3;

	/// Low-qualifier unsigned integer 2x4 matrix.
	/// @see gtc_matrix_integer
	typedef mat<2, 4, uint, lowp>				lowp_umat2x4;

	/// Low-qualifier unsigned integer 3x2 matrix.
	/// @see gtc_matrix_integer
	typedef mat<3, 2, uint, lowp>				lowp_umat3x2;

	/// Low-qualifier unsigned integer 3x3 matrix.
	/// @see gtc_matrix_integer
	typedef mat<3, 3, uint, lowp>				lowp_umat3x3;

	/// Low-qualifier unsigned integer 3x4 matrix.
	/// @see gtc_matrix_integer
	typedef mat<3, 4, uint, lowp>				lowp_umat3x4;

	/// Low-qualifier unsigned integer 4x2 matrix.
	/// @see gtc_matrix_integer
	typedef mat<4, 2, uint, lowp>				lowp_umat4x2;

	/// Low-qualifier unsigned integer 4x3 matrix.
	/// @see gtc_matrix_integer
	typedef mat<4, 3, uint, lowp>				lowp_umat4x3;

	/// Low-qualifier unsigned integer 4x4 matrix.
	/// @see gtc_matrix_integer
	typedef mat<4, 4, uint, lowp>				lowp_umat4x4;

#if(defined(GLM_PRECISION_HIGHP_INT))
	typedef highp_imat2								imat2;
	typedef highp_imat3								imat3;
	typedef highp_imat4								imat4;
	typedef highp_imat2x2							imat2x2;
	typedef highp_imat2x3							imat2x3;
	typedef highp_imat2x4							imat2x4;
	typedef highp_imat3x2							imat3x2;
	typedef highp_imat3x3							imat3x3;
	typedef highp_imat3x4							imat3x4;
	typedef highp_imat4x2							imat4x2;
	typedef highp_imat4x3							imat4x3;
	typedef highp_imat4x4							imat4x4;
#elif(defined(GLM_PRECISION_LOWP_INT))
	typedef lowp_imat2								imat2;
	typedef lowp_imat3								imat3;
	typedef lowp_imat4								imat4;
	typedef lowp_imat2x2							imat2x2;
	typedef lowp_imat2x3							imat2x3;
	typedef lowp_imat2x4							imat2x4;
	typedef lowp_imat3x2							imat3x2;
	typedef lowp_imat3x3							imat3x3;
	typedef lowp_imat3x4							imat3x4;
	typedef lowp_imat4x2							imat4x2;
	typedef lowp_imat4x3							imat4x3;
	typedef lowp_imat4x4							imat4x4;
#else //if(defined(GLM_PRECISION_MEDIUMP_INT))

	/// Signed integer 2x2 matrix.
	/// @see gtc_matrix_integer
	typedef mediump_imat2							imat2;

	/// Signed integer 3x3 matrix.
	/// @see gtc_matrix_integer
	typedef mediump_imat3							imat3;

	/// Signed integer 4x4 matrix.
	/// @see gtc_matrix_integer
	typedef mediump_imat4							imat4;

	/// Signed integer 2x2 matrix.
	/// @see gtc_matrix_integer
	typedef mediump_imat2x2							imat2x2;

	/// Signed integer 2x3 matrix.
	/// @see gtc_matrix_integer
	typedef mediump_imat2x3							imat2x3;

	/// Signed integer 2x4 matrix.
	/// @see gtc_matrix_integer
	typedef mediump_imat2x4							imat2x4;

	/// Signed integer 3x2 matrix.
	/// @see gtc_matrix_integer
	typedef mediump_imat3x2							imat3x2;

	/// Signed integer 3x3 matrix.
	/// @see gtc_matrix_integer
	typedef mediump_imat3x3							imat3x3;

	/// Signed integer 3x4 matrix.
	/// @see gtc_matrix_integer
	typedef mediump_imat3x4							imat3x4;

	/// Signed integer 4x2 matrix.
	/// @see gtc_matrix_integer
	typedef mediump_imat4x2							imat4x2;

	/// Signed integer 4x3 matrix.
	/// @see gtc_matrix_integer
	typedef mediump_imat4x3							imat4x3;

	/// Signed integer 4x4 matrix.
	/// @see gtc_matrix_integer
	typedef mediump_imat4x4							imat4x4;
#endif//GLM_PRECISION

#if(defined(GLM_PRECISION_HIGHP_UINT))
	typedef highp_umat2								umat2;
	typedef highp_umat3								umat3;
	typedef highp_umat4								umat4;
	typedef highp_umat2x2							umat2x2;
	typedef highp_umat2x3							umat2x3;
	typedef highp_umat2x4							umat2x4;
	typedef highp_umat3x2							umat3x2;
	typedef highp_umat3x3							umat3x3;
	typedef highp_umat3x4							umat3x4;
	typedef highp_umat4x2							umat4x2;
	typedef highp_umat4x3							umat4x3;
	typedef highp_umat4x4							umat4x4;
#elif(defined(GLM_PRECISION_LOWP_UINT))
	typedef lowp_umat2								umat2;
	typedef lowp_umat3								umat3;
	typedef lowp_umat4								umat4;
	typedef lowp_umat2x2							umat2x2;
	typedef lowp_umat2x3							umat2x3;
	typedef lowp_umat2x4							umat2x4;
	typedef lowp_umat3x2							umat3x2;
	typedef lowp_umat3x3							umat3x3;
	typedef lowp_umat3x4							umat3x4;
	typedef lowp_umat4x2							umat4x2;
	typedef lowp_umat4x3							umat4x3;
	typedef lowp_umat4x4							umat4x4;
#else //if(defined(GLM_PRECISION_MEDIUMP_UINT))

	/// Unsigned integer 2x2 matrix.
	/// @see gtc_matrix_integer
	typedef mediump_umat2							umat2;

	/// Unsigned integer 3x3 matrix.
	/// @see gtc_matrix_integer
	typedef mediump_umat3							umat3;

	/// Unsigned integer 4x4 matrix.
	/// @see gtc_matrix_integer
	typedef mediump_umat4							umat4;

	/// Unsigned integer 2x2 matrix.
	/// @see gtc_matrix_integer
	typedef mediump_umat2x2							umat2x2;

	/// Unsigned integer 2x3 matrix.
	/// @see gtc_matrix_integer
	typedef mediump_umat2x3							umat2x3;

	/// Unsigned integer 2x4 matrix.
	/// @see gtc_matrix_integer
	typedef mediump_umat2x4							umat2x4;

	/// Unsigned integer 3x2 matrix.
	/// @see gtc_matrix_integer
	typedef mediump_umat3x2							umat3x2;

	/// Unsigned integer 3x3 matrix.
	/// @see gtc_matrix_integer
	typedef mediump_umat3x3							umat3x3;

	/// Unsigned integer 3x4 matrix.
	/// @see gtc_matrix_integer
	typedef mediump_umat3x4							umat3x4;

	/// Unsigned integer 4x2 matrix.
	/// @see gtc_matrix_integer
	typedef mediump_umat4x2							umat4x2;

	/// Unsigned integer 4x3 matrix.
	/// @see gtc_matrix_integer
	typedef mediump_umat4x3							umat4x3;

	/// Unsigned integer 4x4 matrix.
	/// @see gtc_matrix_integer
	typedef mediump_umat4x4							umat4x4;
#endif//GLM_PRECISION

	/// @}
}//namespace glm


==> figs/from-dave/deps/glm/glm/gtc/matrix_inverse.hpp <==
/// @ref gtc_matrix_inverse
/// @file glm/gtc/matrix_inverse.hpp
///
/// @see core (dependence)
///
/// @defgroup gtc_matrix_inverse GLM_GTC_matrix_inverse
/// @ingroup gtc
///
/// Include <glm/gtc/matrix_integer.hpp> to use the features of this extension.
///
/// Defines additional matrix inverting functions.

#pragma once

// Dependencies
#include "../detail/setup.hpp"
#include "../matrix.hpp"
#include "../mat2x2.hpp"
#include "../mat3x3.hpp"
#include "../mat4x4.hpp"

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	pragma message("GLM: GLM_GTC_matrix_inverse extension included")
#endif

namespace glm
{
	/// @addtogroup gtc_matrix_inverse
	/// @{

	/// Fast matrix inverse for affine matrix.
	///
	/// @param m Input matrix to invert.
	/// @tparam genType Squared floating-point matrix: half, float or double. Inverse of matrix based of half-qualifier floating point value is highly innacurate.
	/// @see gtc_matrix_inverse
	template<typename genType>
	GLM_FUNC_DECL genType affineInverse(genType const& m);

	/// Compute the inverse transpose of a matrix.
	///
	/// @param m Input matrix to invert transpose.
	/// @tparam genType Squared floating-point matrix: half, float or double. Inverse of matrix based of half-qualifier floating point value is highly innacurate.
	/// @see gtc_matrix_inverse
	template<typename genType>
	GLM_FUNC_DECL genType inverseTranspose(genType const& m);

	/// @}
}//namespace glm

#include "matrix_inverse.inl"


==> figs/from-dave/deps/glm/glm/gtc/matrix_transform.hpp <==
/// @ref gtc_matrix_transform
/// @file glm/gtc/matrix_transform.hpp
///
/// @see core (dependence)
/// @see gtx_transform
/// @see gtx_transform2
///
/// @defgroup gtc_matrix_transform GLM_GTC_matrix_transform
/// @ingroup gtc
///
/// Include <glm/gtc/matrix_transform.hpp> to use the features of this extension.
///
/// Defines functions that generate common transformation matrices.
///
/// The matrices generated by this extension use standard OpenGL fixed-function
/// conventions. For example, the lookAt function generates a transform from world
/// space into the specific eye space that the projective matrix functions
/// (perspective, ortho, etc) are designed to expect. The OpenGL compatibility
/// specifications defines the particular layout of this eye space.

#pragma once

// Dependencies
#include "../mat4x4.hpp"
#include "../vec2.hpp"
#include "../vec3.hpp"
#include "../vec4.hpp"
#include "../ext/matrix_projection.hpp"
#include "../ext/matrix_clip_space.hpp"
#include "../ext/matrix_transform.hpp"

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	pragma message("GLM: GLM_GTC_matrix_transform extension included")
#endif

#include "matrix_transform.inl"


==> figs/from-dave/deps/glm/glm/gtc/noise.hpp <==
/// @ref gtc_noise
/// @file glm/gtc/noise.hpp
///
/// @see core (dependence)
///
/// @defgroup gtc_noise GLM_GTC_noise
/// @ingroup gtc
///
/// Include <glm/gtc/noise.hpp> to use the features of this extension.
///
/// Defines 2D, 3D and 4D procedural noise functions
/// Based on the work of Stefan Gustavson and Ashima Arts on "webgl-noise":
/// https://github.com/ashima/webgl-noise
/// Following Stefan Gustavson's paper "Simplex noise demystified":
/// http://www.itn.liu.se/~stegu/simplexnoise/simplexnoise.pdf

#pragma once

// Dependencies
#include "../detail/setup.hpp"
#include "../detail/qualifier.hpp"
#include "../detail/_noise.hpp"
#include "../geometric.hpp"
#include "../common.hpp"
#include "../vector_relational.hpp"
#include "../vec2.hpp"
#include "../vec3.hpp"
#include "../vec4.hpp"

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	pragma message("GLM: GLM_GTC_noise extension included")
#endif

namespace glm
{
	/// @addtogroup gtc_noise
	/// @{

	/// Classic perlin noise.
	/// @see gtc_noise
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL T perlin(
		vec<L, T, Q> const& p);

	/// Periodic perlin noise.
	/// @see gtc_noise
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL T perlin(
		vec<L, T, Q> const& p,
		vec<L, T, Q> const& rep);

	/// Simplex noise.
	/// @see gtc_noise
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL T simplex(
		vec<L, T, Q> const& p);

	/// @}
}//namespace glm

#include "noise.inl"


==> figs/from-dave/deps/glm/glm/gtc/packing.hpp <==
/// @ref gtc_packing
/// @file glm/gtc/packing.hpp
///
/// @see core (dependence)
///
/// @defgroup gtc_packing GLM_GTC_packing
/// @ingroup gtc
///
/// Include <glm/gtc/packing.hpp> to use the features of this extension.
///
/// This extension provides a set of function to convert vertors to packed
/// formats.

#pragma once

// Dependency:
#include "type_precision.hpp"

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	pragma message("GLM: GLM_GTC_packing extension included")
#endif

namespace glm
{
	/// @addtogroup gtc_packing
	/// @{

	/// First, converts the normalized floating-point value v into a 8-bit integer value.
	/// Then, the results are packed into the returned 8-bit unsigned integer.
	///
	/// The conversion for component c of v to fixed point is done as follows:
	/// packUnorm1x8:	round(clamp(c, 0, +1) * 255.0)
	///
	/// @see gtc_packing
	/// @see uint16 packUnorm2x8(vec2 const& v)
	/// @see uint32 packUnorm4x8(vec4 const& v)
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/packUnorm4x8.xml">GLSL packUnorm4x8 man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.4 Floating-Point Pack and Unpack Functions</a>
	GLM_FUNC_DECL uint8 packUnorm1x8(float v);

	/// Convert a single 8-bit integer to a normalized floating-point value.
	///
	/// The conversion for unpacked fixed-point value f to floating point is done as follows:
	/// unpackUnorm4x8: f / 255.0
	///
	/// @see gtc_packing
	/// @see vec2 unpackUnorm2x8(uint16 p)
	/// @see vec4 unpackUnorm4x8(uint32 p)
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/unpackUnorm4x8.xml">GLSL unpackUnorm4x8 man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.4 Floating-Point Pack and Unpack Functions</a>
	GLM_FUNC_DECL float unpackUnorm1x8(uint8 p);

	/// First, converts each component of the normalized floating-point value v into 8-bit integer values.
	/// Then, the results are packed into the returned 16-bit unsigned integer.
	///
	/// The conversion for component c of v to fixed point is done as follows:
	/// packUnorm2x8:	round(clamp(c, 0, +1) * 255.0)
	///
	/// The first component of the vector will be written to the least significant bits of the output;
	/// the last component will be written to the most significant bits.
	///
	/// @see gtc_packing
	/// @see uint8 packUnorm1x8(float const& v)
	/// @see uint32 packUnorm4x8(vec4 const& v)
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/packUnorm4x8.xml">GLSL packUnorm4x8 man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.4 Floating-Point Pack and Unpack Functions</a>
	GLM_FUNC_DECL uint16 packUnorm2x8(vec2 const& v);

	/// First, unpacks a single 16-bit unsigned integer p into a pair of 8-bit unsigned integers.
	/// Then, each component is converted to a normalized floating-point value to generate the returned two-component vector.
	///
	/// The conversion for unpacked fixed-point value f to floating point is done as follows:
	/// unpackUnorm4x8: f / 255.0
	///
	/// The first component of the returned vector will be extracted from the least significant bits of the input;
	/// the last component will be extracted from the most significant bits.
	///
	/// @see gtc_packing
	/// @see float unpackUnorm1x8(uint8 v)
	/// @see vec4 unpackUnorm4x8(uint32 p)
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/unpackUnorm4x8.xml">GLSL unpackUnorm4x8 man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.4 Floating-Point Pack and Unpack Functions</a>
	GLM_FUNC_DECL vec2 unpackUnorm2x8(uint16 p);

	/// First, converts the normalized floating-point value v into 8-bit integer value.
	/// Then, the results are packed into the returned 8-bit unsigned integer.
	///
	/// The conversion to fixed point is done as follows:
	/// packSnorm1x8:	round(clamp(s, -1, +1) * 127.0)
	///
	/// @see gtc_packing
	/// @see uint16 packSnorm2x8(vec2 const& v)
	/// @see uint32 packSnorm4x8(vec4 const& v)
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/packSnorm4x8.xml">GLSL packSnorm4x8 man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.4 Floating-Point Pack and Unpack Functions</a>
	GLM_FUNC_DECL uint8 packSnorm1x8(float s);

	/// First, unpacks a single 8-bit unsigned integer p into a single 8-bit signed integers.
	/// Then, the value is converted to a normalized floating-point value to generate the returned scalar.
	///
	/// The conversion for unpacked fixed-point value f to floating point is done as follows:
	/// unpackSnorm1x8: clamp(f / 127.0, -1, +1)
	///
	/// @see gtc_packing
	/// @see vec2 unpackSnorm2x8(uint16 p)
	/// @see vec4 unpackSnorm4x8(uint32 p)
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/unpackSnorm4x8.xml">GLSL unpackSnorm4x8 man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.4 Floating-Point Pack and Unpack Functions</a>
	GLM_FUNC_DECL float unpackSnorm1x8(uint8 p);

	/// First, converts each component of the normalized floating-point value v into 8-bit integer values.
	/// Then, the results are packed into the returned 16-bit unsigned integer.
	///
	/// The conversion for component c of v to fixed point is done as follows:
	/// packSnorm2x8:	round(clamp(c, -1, +1) * 127.0)
	///
	/// The first component of the vector will be written to the least significant bits of the output;
	/// the last component will be written to the most significant bits.
	///
	/// @see gtc_packing
	/// @see uint8 packSnorm1x8(float const& v)
	/// @see uint32 packSnorm4x8(vec4 const& v)
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/packSnorm4x8.xml">GLSL packSnorm4x8 man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.4 Floating-Point Pack and Unpack Functions</a>
	GLM_FUNC_DECL uint16 packSnorm2x8(vec2 const& v);

	/// First, unpacks a single 16-bit unsigned integer p into a pair of 8-bit signed integers.
	/// Then, each component is converted to a normalized floating-point value to generate the returned two-component vector.
	///
	/// The conversion for unpacked fixed-point value f to floating point is done as follows:
	/// unpackSnorm2x8: clamp(f / 127.0, -1, +1)
	///
	/// The first component of the returned vector will be extracted from the least significant bits of the input;
	/// the last component will be extracted from the most significant bits.
	///
	/// @see gtc_packing
	/// @see float unpackSnorm1x8(uint8 p)
	/// @see vec4 unpackSnorm4x8(uint32 p)
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/unpackSnorm4x8.xml">GLSL unpackSnorm4x8 man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.4 Floating-Point Pack and Unpack Functions</a>
	GLM_FUNC_DECL vec2 unpackSnorm2x8(uint16 p);

	/// First, converts the normalized floating-point value v into a 16-bit integer value.
	/// Then, the results are packed into the returned 16-bit unsigned integer.
	///
	/// The conversion for component c of v to fixed point is done as follows:
	/// packUnorm1x16:	round(clamp(c, 0, +1) * 65535.0)
	///
	/// @see gtc_packing
	/// @see uint16 packSnorm1x16(float const& v)
	/// @see uint64 packSnorm4x16(vec4 const& v)
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/packUnorm4x8.xml">GLSL packUnorm4x8 man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.4 Floating-Point Pack and Unpack Functions</a>
	GLM_FUNC_DECL uint16 packUnorm1x16(float v);

	/// First, unpacks a single 16-bit unsigned integer p into a of 16-bit unsigned integers.
	/// Then, the value is converted to a normalized floating-point value to generate the returned scalar.
	///
	/// The conversion for unpacked fixed-point value f to floating point is done as follows:
	/// unpackUnorm1x16: f / 65535.0
	///
	/// @see gtc_packing
	/// @see vec2 unpackUnorm2x16(uint32 p)
	/// @see vec4 unpackUnorm4x16(uint64 p)
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/unpackUnorm2x16.xml">GLSL unpackUnorm2x16 man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.4 Floating-Point Pack and Unpack Functions</a>
	GLM_FUNC_DECL float unpackUnorm1x16(uint16 p);

	/// First, converts each component of the normalized floating-point value v into 16-bit integer values.
	/// Then, the results are packed into the returned 64-bit unsigned integer.
	///
	/// The conversion for component c of v to fixed point is done as follows:
	/// packUnorm4x16:	round(clamp(c, 0, +1) * 65535.0)
	///
	/// The first component of the vector will be written to the least significant bits of the output;
	/// the last component will be written to the most significant bits.
	///
	/// @see gtc_packing
	/// @see uint16 packUnorm1x16(float const& v)
	/// @see uint32 packUnorm2x16(vec2 const& v)
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/packUnorm4x8.xml">GLSL packUnorm4x8 man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.4 Floating-Point Pack and Unpack Functions</a>
	GLM_FUNC_DECL uint64 packUnorm4x16(vec4 const& v);

	/// First, unpacks a single 64-bit unsigned integer p into four 16-bit unsigned integers.
	/// Then, each component is converted to a normalized floating-point value to generate the returned four-component vector.
	///
	/// The conversion for unpacked fixed-point value f to floating point is done as follows:
	/// unpackUnormx4x16: f / 65535.0
	///
	/// The first component of the returned vector will be extracted from the least significant bits of the input;
	/// the last component will be extracted from the most significant bits.
	///
	/// @see gtc_packing
	/// @see float unpackUnorm1x16(uint16 p)
	/// @see vec2 unpackUnorm2x16(uint32 p)
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/unpackUnorm2x16.xml">GLSL unpackUnorm2x16 man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.4 Floating-Point Pack and Unpack Functions</a>
	GLM_FUNC_DECL vec4 unpackUnorm4x16(uint64 p);

	/// First, converts the normalized floating-point value v into 16-bit integer value.
	/// Then, the results are packed into the returned 16-bit unsigned integer.
	///
	/// The conversion to fixed point is done as follows:
	/// packSnorm1x8:	round(clamp(s, -1, +1) * 32767.0)
	///
	/// @see gtc_packing
	/// @see uint32 packSnorm2x16(vec2 const& v)
	/// @see uint64 packSnorm4x16(vec4 const& v)
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/packSnorm4x8.xml">GLSL packSnorm4x8 man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.4 Floating-Point Pack and Unpack Functions</a>
	GLM_FUNC_DECL uint16 packSnorm1x16(float v);

	/// First, unpacks a single 16-bit unsigned integer p into a single 16-bit signed integers.
	/// Then, each component is converted to a normalized floating-point value to generate the returned scalar.
	///
	/// The conversion for unpacked fixed-point value f to floating point is done as follows:
	/// unpackSnorm1x16: clamp(f / 32767.0, -1, +1)
	///
	/// @see gtc_packing
	/// @see vec2 unpackSnorm2x16(uint32 p)
	/// @see vec4 unpackSnorm4x16(uint64 p)
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/unpackSnorm1x16.xml">GLSL unpackSnorm4x8 man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.4 Floating-Point Pack and Unpack Functions</a>
	GLM_FUNC_DECL float unpackSnorm1x16(uint16 p);

	/// First, converts each component of the normalized floating-point value v into 16-bit integer values.
	/// Then, the results are packed into the returned 64-bit unsigned integer.
	///
	/// The conversion for component c of v to fixed point is done as follows:
	/// packSnorm2x8:	round(clamp(c, -1, +1) * 32767.0)
	///
	/// The first component of the vector will be written to the least significant bits of the output;
	/// the last component will be written to the most significant bits.
	///
	/// @see gtc_packing
	/// @see uint16 packSnorm1x16(float const& v)
	/// @see uint32 packSnorm2x16(vec2 const& v)
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/packSnorm4x8.xml">GLSL packSnorm4x8 man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.4 Floating-Point Pack and Unpack Functions</a>
	GLM_FUNC_DECL uint64 packSnorm4x16(vec4 const& v);

	/// First, unpacks a single 64-bit unsigned integer p into four 16-bit signed integers.
	/// Then, each component is converted to a normalized floating-point value to generate the returned four-component vector.
	///
	/// The conversion for unpacked fixed-point value f to floating point is done as follows:
	/// unpackSnorm4x16: clamp(f / 32767.0, -1, +1)
	///
	/// The first component of the returned vector will be extracted from the least significant bits of the input;
	/// the last component will be extracted from the most significant bits.
	///
	/// @see gtc_packing
	/// @see float unpackSnorm1x16(uint16 p)
	/// @see vec2 unpackSnorm2x16(uint32 p)
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/unpackSnorm2x16.xml">GLSL unpackSnorm4x8 man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.4 Floating-Point Pack and Unpack Functions</a>
	GLM_FUNC_DECL vec4 unpackSnorm4x16(uint64 p);

	/// Returns an unsigned integer obtained by converting the components of a floating-point scalar
	/// to the 16-bit floating-point representation found in the OpenGL Specification,
	/// and then packing this 16-bit value into a 16-bit unsigned integer.
	///
	/// @see gtc_packing
	/// @see uint32 packHalf2x16(vec2 const& v)
	/// @see uint64 packHalf4x16(vec4 const& v)
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/packHalf2x16.xml">GLSL packHalf2x16 man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.4 Floating-Point Pack and Unpack Functions</a>
	GLM_FUNC_DECL uint16 packHalf1x16(float v);

	/// Returns a floating-point scalar with components obtained by unpacking a 16-bit unsigned integer into a 16-bit value,
	/// interpreted as a 16-bit floating-point number according to the OpenGL Specification,
	/// and converting it to 32-bit floating-point values.
	///
	/// @see gtc_packing
	/// @see vec2 unpackHalf2x16(uint32 const& v)
	/// @see vec4 unpackHalf4x16(uint64 const& v)
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/unpackHalf2x16.xml">GLSL unpackHalf2x16 man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.4 Floating-Point Pack and Unpack Functions</a>
	GLM_FUNC_DECL float unpackHalf1x16(uint16 v);

	/// Returns an unsigned integer obtained by converting the components of a four-component floating-point vector
	/// to the 16-bit floating-point representation found in the OpenGL Specification,
	/// and then packing these four 16-bit values into a 64-bit unsigned integer.
	/// The first vector component specifies the 16 least-significant bits of the result;
	/// the forth component specifies the 16 most-significant bits.
	///
	/// @see gtc_packing
	/// @see uint16 packHalf1x16(float const& v)
	/// @see uint32 packHalf2x16(vec2 const& v)
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/packHalf2x16.xml">GLSL packHalf2x16 man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.4 Floating-Point Pack and Unpack Functions</a>
	GLM_FUNC_DECL uint64 packHalf4x16(vec4 const& v);

	/// Returns a four-component floating-point vector with components obtained by unpacking a 64-bit unsigned integer into four 16-bit values,
	/// interpreting those values as 16-bit floating-point numbers according to the OpenGL Specification,
	/// and converting them to 32-bit floating-point values.
	/// The first component of the vector is obtained from the 16 least-significant bits of v;
	/// the forth component is obtained from the 16 most-significant bits of v.
	///
	/// @see gtc_packing
	/// @see float unpackHalf1x16(uint16 const& v)
	/// @see vec2 unpackHalf2x16(uint32 const& v)
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/unpackHalf2x16.xml">GLSL unpackHalf2x16 man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.4 Floating-Point Pack and Unpack Functions</a>
	GLM_FUNC_DECL vec4 unpackHalf4x16(uint64 p);

	/// Returns an unsigned integer obtained by converting the components of a four-component signed integer vector
	/// to the 10-10-10-2-bit signed integer representation found in the OpenGL Specification,
	/// and then packing these four values into a 32-bit unsigned integer.
	/// The first vector component specifies the 10 least-significant bits of the result;
	/// the forth component specifies the 2 most-significant bits.
	///
	/// @see gtc_packing
	/// @see uint32 packI3x10_1x2(uvec4 const& v)
	/// @see uint32 packSnorm3x10_1x2(vec4 const& v)
	/// @see uint32 packUnorm3x10_1x2(vec4 const& v)
	/// @see ivec4 unpackI3x10_1x2(uint32 const& p)
	GLM_FUNC_DECL uint32 packI3x10_1x2(ivec4 const& v);

	/// Unpacks a single 32-bit unsigned integer p into three 10-bit and one 2-bit signed integers.
	///
	/// The first component of the returned vector will be extracted from the least significant bits of the input;
	/// the last component will be extracted from the most significant bits.
	///
	/// @see gtc_packing
	/// @see uint32 packU3x10_1x2(uvec4 const& v)
	/// @see vec4 unpackSnorm3x10_1x2(uint32 const& p);
	/// @see uvec4 unpackI3x10_1x2(uint32 const& p);
	GLM_FUNC_DECL ivec4 unpackI3x10_1x2(uint32 p);

	/// Returns an unsigned integer obtained by converting the components of a four-component unsigned integer vector
	/// to the 10-10-10-2-bit unsigned integer representation found in the OpenGL Specification,
	/// and then packing these four values into a 32-bit unsigned integer.
	/// The first vector component specifies the 10 least-significant bits of the result;
	/// the forth component specifies the 2 most-significant bits.
	///
	/// @see gtc_packing
	/// @see uint32 packI3x10_1x2(ivec4 const& v)
	/// @see uint32 packSnorm3x10_1x2(vec4 const& v)
	/// @see uint32 packUnorm3x10_1x2(vec4 const& v)
	/// @see ivec4 unpackU3x10_1x2(uint32 const& p)
	GLM_FUNC_DECL uint32 packU3x10_1x2(uvec4 const& v);

	/// Unpacks a single 32-bit unsigned integer p into three 10-bit and one 2-bit unsigned integers.
	///
	/// The first component of the returned vector will be extracted from the least significant bits of the input;
	/// the last component will be extracted from the most significant bits.
	///
	/// @see gtc_packing
	/// @see uint32 packU3x10_1x2(uvec4 const& v)
	/// @see vec4 unpackSnorm3x10_1x2(uint32 const& p);
	/// @see uvec4 unpackI3x10_1x2(uint32 const& p);
	GLM_FUNC_DECL uvec4 unpackU3x10_1x2(uint32 p);

	/// First, converts the first three components of the normalized floating-point value v into 10-bit signed integer values.
	/// Then, converts the forth component of the normalized floating-point value v into 2-bit signed integer values.
	/// Then, the results are packed into the returned 32-bit unsigned integer.
	///
	/// The conversion for component c of v to fixed point is done as follows:
	/// packSnorm3x10_1x2(xyz):	round(clamp(c, -1, +1) * 511.0)
	/// packSnorm3x10_1x2(w):	round(clamp(c, -1, +1) * 1.0)
	///
	/// The first vector component specifies the 10 least-significant bits of the result;
	/// the forth component specifies the 2 most-significant bits.
	///
	/// @see gtc_packing
	/// @see vec4 unpackSnorm3x10_1x2(uint32 const& p)
	/// @see uint32 packUnorm3x10_1x2(vec4 const& v)
	/// @see uint32 packU3x10_1x2(uvec4 const& v)
	/// @see uint32 packI3x10_1x2(ivec4 const& v)
	GLM_FUNC_DECL uint32 packSnorm3x10_1x2(vec4 const& v);

	/// First, unpacks a single 32-bit unsigned integer p into four 16-bit signed integers.
	/// Then, each component is converted to a normalized floating-point value to generate the returned four-component vector.
	///
	/// The conversion for unpacked fixed-point value f to floating point is done as follows:
	/// unpackSnorm3x10_1x2(xyz): clamp(f / 511.0, -1, +1)
	/// unpackSnorm3x10_1x2(w): clamp(f / 511.0, -1, +1)
	///
	/// The first component of the returned vector will be extracted from the least significant bits of the input;
	/// the last component will be extracted from the most significant bits.
	///
	/// @see gtc_packing
	/// @see uint32 packSnorm3x10_1x2(vec4 const& v)
	/// @see vec4 unpackUnorm3x10_1x2(uint32 const& p))
	/// @see uvec4 unpackI3x10_1x2(uint32 const& p)
	/// @see uvec4 unpackU3x10_1x2(uint32 const& p)
	GLM_FUNC_DECL vec4 unpackSnorm3x10_1x2(uint32 p);

	/// First, converts the first three components of the normalized floating-point value v into 10-bit unsigned integer values.
	/// Then, converts the forth component of the normalized floating-point value v into 2-bit signed uninteger values.
	/// Then, the results are packed into the returned 32-bit unsigned integer.
	///
	/// The conversion for component c of v to fixed point is done as follows:
	/// packUnorm3x10_1x2(xyz):	round(clamp(c, 0, +1) * 1023.0)
	/// packUnorm3x10_1x2(w):	round(clamp(c, 0, +1) * 3.0)
	///
	/// The first vector component specifies the 10 least-significant bits of the result;
	/// the forth component specifies the 2 most-significant bits.
	///
	/// @see gtc_packing
	/// @see vec4 unpackUnorm3x10_1x2(uint32 const& p)
	/// @see uint32 packUnorm3x10_1x2(vec4 const& v)
	/// @see uint32 packU3x10_1x2(uvec4 const& v)
	/// @see uint32 packI3x10_1x2(ivec4 const& v)
	GLM_FUNC_DECL uint32 packUnorm3x10_1x2(vec4 const& v);

	/// First, unpacks a single 32-bit unsigned integer p into four 16-bit signed integers.
	/// Then, each component is converted to a normalized floating-point value to generate the returned four-component vector.
	///
	/// The conversion for unpacked fixed-point value f to floating point is done as follows:
	/// unpackSnorm3x10_1x2(xyz): clamp(f / 1023.0, 0, +1)
	/// unpackSnorm3x10_1x2(w): clamp(f / 3.0, 0, +1)
	///
	/// The first component of the returned vector will be extracted from the least significant bits of the input;
	/// the last component will be extracted from the most significant bits.
	///
	/// @see gtc_packing
	/// @see uint32 packSnorm3x10_1x2(vec4 const& v)
	/// @see vec4 unpackInorm3x10_1x2(uint32 const& p))
	/// @see uvec4 unpackI3x10_1x2(uint32 const& p)
	/// @see uvec4 unpackU3x10_1x2(uint32 const& p)
	GLM_FUNC_DECL vec4 unpackUnorm3x10_1x2(uint32 p);

	/// First, converts the first two components of the normalized floating-point value v into 11-bit signless floating-point values.
	/// Then, converts the third component of the normalized floating-point value v into a 10-bit signless floating-point value.
	/// Then, the results are packed into the returned 32-bit unsigned integer.
	///
	/// The first vector component specifies the 11 least-significant bits of the result;
	/// the last component specifies the 10 most-significant bits.
	///
	/// @see gtc_packing
	/// @see vec3 unpackF2x11_1x10(uint32 const& p)
	GLM_FUNC_DECL uint32 packF2x11_1x10(vec3 const& v);

	/// First, unpacks a single 32-bit unsigned integer p into two 11-bit signless floating-point values and one 10-bit signless floating-point value .
	/// Then, each component is converted to a normalized floating-point value to generate the returned three-component vector.
	///
	/// The first component of the returned vector will be extracted from the least significant bits of the input;
	/// the last component will be extracted from the most significant bits.
	///
	/// @see gtc_packing
	/// @see uint32 packF2x11_1x10(vec3 const& v)
	GLM_FUNC_DECL vec3 unpackF2x11_1x10(uint32 p);


	/// First, converts the first two components of the normalized floating-point value v into 11-bit signless floating-point values.
	/// Then, converts the third component of the normalized floating-point value v into a 10-bit signless floating-point value.
	/// Then, the results are packed into the returned 32-bit unsigned integer.
	///
	/// The first vector component specifies the 11 least-significant bits of the result;
	/// the last component specifies the 10 most-significant bits.
	///
	/// packF3x9_E1x5 allows encoding into RGBE / RGB9E5 format
	///
	/// @see gtc_packing
	/// @see vec3 unpackF3x9_E1x5(uint32 const& p)
	GLM_FUNC_DECL uint32 packF3x9_E1x5(vec3 const& v);

	/// First, unpacks a single 32-bit unsigned integer p into two 11-bit signless floating-point values and one 10-bit signless floating-point value .
	/// Then, each component is converted to a normalized floating-point value to generate the returned three-component vector.
	///
	/// The first component of the returned vector will be extracted from the least significant bits of the input;
	/// the last component will be extracted from the most significant bits.
	///
	/// unpackF3x9_E1x5 allows decoding RGBE / RGB9E5 data
	///
	/// @see gtc_packing
	/// @see uint32 packF3x9_E1x5(vec3 const& v)
	GLM_FUNC_DECL vec3 unpackF3x9_E1x5(uint32 p);

	/// Returns an unsigned integer vector obtained by converting the components of a floating-point vector
	/// to the 16-bit floating-point representation found in the OpenGL Specification.
	/// The first vector component specifies the 16 least-significant bits of the result;
	/// the forth component specifies the 16 most-significant bits.
	///
	/// @see gtc_packing
	/// @see vec<3, T, Q> unpackRGBM(vec<4, T, Q> const& p)
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.4 Floating-Point Pack and Unpack Functions</a>
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<4, T, Q> packRGBM(vec<3, T, Q> const& rgb);

	/// Returns a floating-point vector with components obtained by reinterpreting an integer vector as 16-bit floating-point numbers and converting them to 32-bit floating-point values.
	/// The first component of the vector is obtained from the 16 least-significant bits of v;
	/// the forth component is obtained from the 16 most-significant bits of v.
	///
	/// @see gtc_packing
	/// @see vec<4, T, Q> packRGBM(vec<3, float, Q> const& v)
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.4 Floating-Point Pack and Unpack Functions</a>
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<3, T, Q> unpackRGBM(vec<4, T, Q> const& rgbm);

	/// Returns an unsigned integer vector obtained by converting the components of a floating-point vector
	/// to the 16-bit floating-point representation found in the OpenGL Specification.
	/// The first vector component specifies the 16 least-significant bits of the result;
	/// the forth component specifies the 16 most-significant bits.
	///
	/// @see gtc_packing
	/// @see vec<L, float, Q> unpackHalf(vec<L, uint16, Q> const& p)
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.4 Floating-Point Pack and Unpack Functions</a>
	template<length_t L, qualifier Q>
	GLM_FUNC_DECL vec<L, uint16, Q> packHalf(vec<L, float, Q> const& v);

	/// Returns a floating-point vector with components obtained by reinterpreting an integer vector as 16-bit floating-point numbers and converting them to 32-bit floating-point values.
	/// The first component of the vector is obtained from the 16 least-significant bits of v;
	/// the forth component is obtained from the 16 most-significant bits of v.
	///
	/// @see gtc_packing
	/// @see vec<L, uint16, Q> packHalf(vec<L, float, Q> const& v)
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.4 Floating-Point Pack and Unpack Functions</a>
	template<length_t L, qualifier Q>
	GLM_FUNC_DECL vec<L, float, Q> unpackHalf(vec<L, uint16, Q> const& p);

	/// Convert each component of the normalized floating-point vector into unsigned integer values.
	///
	/// @see gtc_packing
	/// @see vec<L, floatType, Q> unpackUnorm(vec<L, intType, Q> const& p);
	template<typename uintType, length_t L, typename floatType, qualifier Q>
	GLM_FUNC_DECL vec<L, uintType, Q> packUnorm(vec<L, floatType, Q> const& v);

	/// Convert a packed integer to a normalized floating-point vector.
	///
	/// @see gtc_packing
	/// @see vec<L, intType, Q> packUnorm(vec<L, floatType, Q> const& v)
	template<typename floatType, length_t L, typename uintType, qualifier Q>
	GLM_FUNC_DECL vec<L, floatType, Q> unpackUnorm(vec<L, uintType, Q> const& v);

	/// Convert each component of the normalized floating-point vector into signed integer values.
	///
	/// @see gtc_packing
	/// @see vec<L, floatType, Q> unpackSnorm(vec<L, intType, Q> const& p);
	template<typename intType, length_t L, typename floatType, qualifier Q>
	GLM_FUNC_DECL vec<L, intType, Q> packSnorm(vec<L, floatType, Q> const& v);

	/// Convert a packed integer to a normalized floating-point vector.
	///
	/// @see gtc_packing
	/// @see vec<L, intType, Q> packSnorm(vec<L, floatType, Q> const& v)
	template<typename floatType, length_t L, typename intType, qualifier Q>
	GLM_FUNC_DECL vec<L, floatType, Q> unpackSnorm(vec<L, intType, Q> const& v);

	/// Convert each component of the normalized floating-point vector into unsigned integer values.
	///
	/// @see gtc_packing
	/// @see vec2 unpackUnorm2x4(uint8 p)
	GLM_FUNC_DECL uint8 packUnorm2x4(vec2 const& v);

	/// Convert a packed integer to a normalized floating-point vector.
	///
	/// @see gtc_packing
	/// @see uint8 packUnorm2x4(vec2 const& v)
	GLM_FUNC_DECL vec2 unpackUnorm2x4(uint8 p);

	/// Convert each component of the normalized floating-point vector into unsigned integer values.
	///
	/// @see gtc_packing
	/// @see vec4 unpackUnorm4x4(uint16 p)
	GLM_FUNC_DECL uint16 packUnorm4x4(vec4 const& v);

	/// Convert a packed integer to a normalized floating-point vector.
	///
	/// @see gtc_packing
	/// @see uint16 packUnorm4x4(vec4 const& v)
	GLM_FUNC_DECL vec4 unpackUnorm4x4(uint16 p);

	/// Convert each component of the normalized floating-point vector into unsigned integer values.
	///
	/// @see gtc_packing
	/// @see vec3 unpackUnorm1x5_1x6_1x5(uint16 p)
	GLM_FUNC_DECL uint16 packUnorm1x5_1x6_1x5(vec3 const& v);

	/// Convert a packed integer to a normalized floating-point vector.
	///
	/// @see gtc_packing
	/// @see uint16 packUnorm1x5_1x6_1x5(vec3 const& v)
	GLM_FUNC_DECL vec3 unpackUnorm1x5_1x6_1x5(uint16 p);

	/// Convert each component of the normalized floating-point vector into unsigned integer values.
	///
	/// @see gtc_packing
	/// @see vec4 unpackUnorm3x5_1x1(uint16 p)
	GLM_FUNC_DECL uint16 packUnorm3x5_1x1(vec4 const& v);

	/// Convert a packed integer to a normalized floating-point vector.
	///
	/// @see gtc_packing
	/// @see uint16 packUnorm3x5_1x1(vec4 const& v)
	GLM_FUNC_DECL vec4 unpackUnorm3x5_1x1(uint16 p);

	/// Convert each component of the normalized floating-point vector into unsigned integer values.
	///
	/// @see gtc_packing
	/// @see vec3 unpackUnorm2x3_1x2(uint8 p)
	GLM_FUNC_DECL uint8 packUnorm2x3_1x2(vec3 const& v);

	/// Convert a packed integer to a normalized floating-point vector.
	///
	/// @see gtc_packing
	/// @see uint8 packUnorm2x3_1x2(vec3 const& v)
	GLM_FUNC_DECL vec3 unpackUnorm2x3_1x2(uint8 p);



	/// Convert each component from an integer vector into a packed integer.
	///
	/// @see gtc_packing
	/// @see i8vec2 unpackInt2x8(int16 p)
	GLM_FUNC_DECL int16 packInt2x8(i8vec2 const& v);

	/// Convert a packed integer into an integer vector.
	///
	/// @see gtc_packing
	/// @see int16 packInt2x8(i8vec2 const& v)
	GLM_FUNC_DECL i8vec2 unpackInt2x8(int16 p);

	/// Convert each component from an integer vector into a packed unsigned integer.
	///
	/// @see gtc_packing
	/// @see u8vec2 unpackInt2x8(uint16 p)
	GLM_FUNC_DECL uint16 packUint2x8(u8vec2 const& v);

	/// Convert a packed integer into an integer vector.
	///
	/// @see gtc_packing
	/// @see uint16 packInt2x8(u8vec2 const& v)
	GLM_FUNC_DECL u8vec2 unpackUint2x8(uint16 p);

	/// Convert each component from an integer vector into a packed integer.
	///
	/// @see gtc_packing
	/// @see i8vec4 unpackInt4x8(int32 p)
	GLM_FUNC_DECL int32 packInt4x8(i8vec4 const& v);

	/// Convert a packed integer into an integer vector.
	///
	/// @see gtc_packing
	/// @see int32 packInt2x8(i8vec4 const& v)
	GLM_FUNC_DECL i8vec4 unpackInt4x8(int32 p);

	/// Convert each component from an integer vector into a packed unsigned integer.
	///
	/// @see gtc_packing
	/// @see u8vec4 unpackUint4x8(uint32 p)
	GLM_FUNC_DECL uint32 packUint4x8(u8vec4 const& v);

	/// Convert a packed integer into an integer vector.
	///
	/// @see gtc_packing
	/// @see uint32 packUint4x8(u8vec2 const& v)
	GLM_FUNC_DECL u8vec4 unpackUint4x8(uint32 p);

	/// Convert each component from an integer vector into a packed integer.
	///
	/// @see gtc_packing
	/// @see i16vec2 unpackInt2x16(int p)
	GLM_FUNC_DECL int packInt2x16(i16vec2 const& v);

	/// Convert a packed integer into an integer vector.
	///
	/// @see gtc_packing
	/// @see int packInt2x16(i16vec2 const& v)
	GLM_FUNC_DECL i16vec2 unpackInt2x16(int p);

	/// Convert each component from an integer vector into a packed integer.
	///
	/// @see gtc_packing
	/// @see i16vec4 unpackInt4x16(int64 p)
	GLM_FUNC_DECL int64 packInt4x16(i16vec4 const& v);

	/// Convert a packed integer into an integer vector.
	///
	/// @see gtc_packing
	/// @see int64 packInt4x16(i16vec4 const& v)
	GLM_FUNC_DECL i16vec4 unpackInt4x16(int64 p);

	/// Convert each component from an integer vector into a packed unsigned integer.
	///
	/// @see gtc_packing
	/// @see u16vec2 unpackUint2x16(uint p)
	GLM_FUNC_DECL uint packUint2x16(u16vec2 const& v);

	/// Convert a packed integer into an integer vector.
	///
	/// @see gtc_packing
	/// @see uint packUint2x16(u16vec2 const& v)
	GLM_FUNC_DECL u16vec2 unpackUint2x16(uint p);

	/// Convert each component from an integer vector into a packed unsigned integer.
	///
	/// @see gtc_packing
	/// @see u16vec4 unpackUint4x16(uint64 p)
	GLM_FUNC_DECL uint64 packUint4x16(u16vec4 const& v);

	/// Convert a packed integer into an integer vector.
	///
	/// @see gtc_packing
	/// @see uint64 packUint4x16(u16vec4 const& v)
	GLM_FUNC_DECL u16vec4 unpackUint4x16(uint64 p);

	/// Convert each component from an integer vector into a packed integer.
	///
	/// @see gtc_packing
	/// @see i32vec2 unpackInt2x32(int p)
	GLM_FUNC_DECL int64 packInt2x32(i32vec2 const& v);

	/// Convert a packed integer into an integer vector.
	///
	/// @see gtc_packing
	/// @see int packInt2x16(i32vec2 const& v)
	GLM_FUNC_DECL i32vec2 unpackInt2x32(int64 p);

	/// Convert each component from an integer vector into a packed unsigned integer.
	///
	/// @see gtc_packing
	/// @see u32vec2 unpackUint2x32(int p)
	GLM_FUNC_DECL uint64 packUint2x32(u32vec2 const& v);

	/// Convert a packed integer into an integer vector.
	///
	/// @see gtc_packing
	/// @see int packUint2x16(u32vec2 const& v)
	GLM_FUNC_DECL u32vec2 unpackUint2x32(uint64 p);


	/// @}
}// namespace glm

#include "packing.inl"


==> figs/from-dave/deps/glm/glm/gtc/quaternion.hpp <==
/// @ref gtc_quaternion
/// @file glm/gtc/quaternion.hpp
///
/// @see core (dependence)
/// @see gtc_constants (dependence)
///
/// @defgroup gtc_quaternion GLM_GTC_quaternion
/// @ingroup gtc
///
/// Include <glm/gtc/quaternion.hpp> to use the features of this extension.
///
/// Defines a templated quaternion type and several quaternion operations.

#pragma once

// Dependency:
#include "../gtc/constants.hpp"
#include "../gtc/matrix_transform.hpp"
#include "../ext/vector_relational.hpp"
#include "../ext/quaternion_common.hpp"
#include "../ext/quaternion_float.hpp"
#include "../ext/quaternion_float_precision.hpp"
#include "../ext/quaternion_double.hpp"
#include "../ext/quaternion_double_precision.hpp"
#include "../ext/quaternion_relational.hpp"
#include "../ext/quaternion_geometric.hpp"
#include "../ext/quaternion_trigonometric.hpp"
#include "../ext/quaternion_transform.hpp"
#include "../detail/type_mat3x3.hpp"
#include "../detail/type_mat4x4.hpp"
#include "../detail/type_vec3.hpp"
#include "../detail/type_vec4.hpp"

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	pragma message("GLM: GLM_GTC_quaternion extension included")
#endif

namespace glm
{
	/// @addtogroup gtc_quaternion
	/// @{

	/// Returns euler angles, pitch as x, yaw as y, roll as z.
	/// The result is expressed in radians.
	///
	/// @tparam T Floating-point scalar types.
	///
	/// @see gtc_quaternion
	template<typename T, qualifier Q>
	GLM_FUNC_DECL vec<3, T, Q> eulerAngles(qua<T, Q> const& x);

	/// Returns roll value of euler angles expressed in radians.
	///
	/// @tparam T Floating-point scalar types.
	///
	/// @see gtc_quaternion
	template<typename T, qualifier Q>
	GLM_FUNC_DECL T roll(qua<T, Q> const& x);

	/// Returns pitch value of euler angles expressed in radians.
	///
	/// @tparam T Floating-point scalar types.
	///
	/// @see gtc_quaternion
	template<typename T, qualifier Q>
	GLM_FUNC_DECL T pitch(qua<T, Q> const& x);

	/// Returns yaw value of euler angles expressed in radians.
	///
	/// @tparam T Floating-point scalar types.
	///
	/// @see gtc_quaternion
	template<typename T, qualifier Q>
	GLM_FUNC_DECL T yaw(qua<T, Q> const& x);

	/// Converts a quaternion to a 3 * 3 matrix.
	///
	/// @tparam T Floating-point scalar types.
	///
	/// @see gtc_quaternion
	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<3, 3, T, Q> mat3_cast(qua<T, Q> const& x);

	/// Converts a quaternion to a 4 * 4 matrix.
	///
	/// @tparam T Floating-point scalar types.
	///
	/// @see gtc_quaternion
	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<4, 4, T, Q> mat4_cast(qua<T, Q> const& x);

	/// Converts a pure rotation 3 * 3 matrix to a quaternion.
	///
	/// @tparam T Floating-point scalar types.
	///
	/// @see gtc_quaternion
	template<typename T, qualifier Q>
	GLM_FUNC_DECL qua<T, Q> quat_cast(mat<3, 3, T, Q> const& x);

	/// Converts a pure rotation 4 * 4 matrix to a quaternion.
	///
	/// @tparam T Floating-point scalar types.
	///
	/// @see gtc_quaternion
	template<typename T, qualifier Q>
	GLM_FUNC_DECL qua<T, Q> quat_cast(mat<4, 4, T, Q> const& x);

	/// Returns the component-wise comparison result of x < y.
	///
	/// @tparam T Floating-point scalar types
	/// @tparam Q Value from qualifier enum
	///
	/// @see ext_quaternion_relational
	template<typename T, qualifier Q>
	GLM_FUNC_DECL vec<4, bool, Q> lessThan(qua<T, Q> const& x, qua<T, Q> const& y);

	/// Returns the component-wise comparison of result x <= y.
	///
	/// @tparam T Floating-point scalar types
	/// @tparam Q Value from qualifier enum
	///
	/// @see ext_quaternion_relational
	template<typename T, qualifier Q>
	GLM_FUNC_DECL vec<4, bool, Q> lessThanEqual(qua<T, Q> const& x, qua<T, Q> const& y);

	/// Returns the component-wise comparison of result x > y.
	///
	/// @tparam T Floating-point scalar types
	/// @tparam Q Value from qualifier enum
	///
	/// @see ext_quaternion_relational
	template<typename T, qualifier Q>
	GLM_FUNC_DECL vec<4, bool, Q> greaterThan(qua<T, Q> const& x, qua<T, Q> const& y);

	/// Returns the component-wise comparison of result x >= y.
	///
	/// @tparam T Floating-point scalar types
	/// @tparam Q Value from qualifier enum
	///
	/// @see ext_quaternion_relational
	template<typename T, qualifier Q>
	GLM_FUNC_DECL vec<4, bool, Q> greaterThanEqual(qua<T, Q> const& x, qua<T, Q> const& y);

	/// Build a look at quaternion based on the default handedness.
	///
	/// @param direction Desired forward direction. Needs to be normalized.
	/// @param up Up vector, how the camera is oriented. Typically (0, 1, 0).
	template<typename T, qualifier Q>
	GLM_FUNC_DECL qua<T, Q> quatLookAt(
		vec<3, T, Q> const& direction,
		vec<3, T, Q> const& up);

	/// Build a right-handed look at quaternion.
	///
	/// @param direction Desired forward direction onto which the -z-axis gets mapped. Needs to be normalized.
	/// @param up Up vector, how the camera is oriented. Typically (0, 1, 0).
	template<typename T, qualifier Q>
	GLM_FUNC_DECL qua<T, Q> quatLookAtRH(
		vec<3, T, Q> const& direction,
		vec<3, T, Q> const& up);

	/// Build a left-handed look at quaternion.
	///
	/// @param direction Desired forward direction onto which the +z-axis gets mapped. Needs to be normalized.
	/// @param up Up vector, how the camera is oriented. Typically (0, 1, 0).
	template<typename T, qualifier Q>
	GLM_FUNC_DECL qua<T, Q> quatLookAtLH(
		vec<3, T, Q> const& direction,
		vec<3, T, Q> const& up);
	/// @}
} //namespace glm

#include "quaternion.inl"


==> figs/from-dave/deps/glm/glm/gtc/random.hpp <==
/// @ref gtc_random
/// @file glm/gtc/random.hpp
///
/// @see core (dependence)
/// @see gtx_random (extended)
///
/// @defgroup gtc_random GLM_GTC_random
/// @ingroup gtc
///
/// Include <glm/gtc/random.hpp> to use the features of this extension.
///
/// Generate random number from various distribution methods.

#pragma once

// Dependency:
#include "../ext/scalar_int_sized.hpp"
#include "../ext/scalar_uint_sized.hpp"
#include "../detail/qualifier.hpp"

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	pragma message("GLM: GLM_GTC_random extension included")
#endif

namespace glm
{
	/// @addtogroup gtc_random
	/// @{

	/// Generate random numbers in the interval [Min, Max], according a linear distribution
	///
	/// @param Min Minimum value included in the sampling
	/// @param Max Maximum value included in the sampling
	/// @tparam genType Value type. Currently supported: float or double scalars.
	/// @see gtc_random
	template<typename genType>
	GLM_FUNC_DECL genType linearRand(genType Min, genType Max);

	/// Generate random numbers in the interval [Min, Max], according a linear distribution
	///
	/// @param Min Minimum value included in the sampling
	/// @param Max Maximum value included in the sampling
	/// @tparam T Value type. Currently supported: float or double.
	///
	/// @see gtc_random
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, T, Q> linearRand(vec<L, T, Q> const& Min, vec<L, T, Q> const& Max);

	/// Generate random numbers in the interval [Min, Max], according a gaussian distribution
	///
	/// @see gtc_random
	template<typename genType>
	GLM_FUNC_DECL genType gaussRand(genType Mean, genType Deviation);

	/// Generate a random 2D vector which coordinates are regulary distributed on a circle of a given radius
	///
	/// @see gtc_random
	template<typename T>
	GLM_FUNC_DECL vec<2, T, defaultp> circularRand(T Radius);

	/// Generate a random 3D vector which coordinates are regulary distributed on a sphere of a given radius
	///
	/// @see gtc_random
	template<typename T>
	GLM_FUNC_DECL vec<3, T, defaultp> sphericalRand(T Radius);

	/// Generate a random 2D vector which coordinates are regulary distributed within the area of a disk of a given radius
	///
	/// @see gtc_random
	template<typename T>
	GLM_FUNC_DECL vec<2, T, defaultp> diskRand(T Radius);

	/// Generate a random 3D vector which coordinates are regulary distributed within the volume of a ball of a given radius
	///
	/// @see gtc_random
	template<typename T>
	GLM_FUNC_DECL vec<3, T, defaultp> ballRand(T Radius);

	/// @}
}//namespace glm

#include "random.inl"


==> figs/from-dave/deps/glm/glm/gtc/reciprocal.hpp <==
/// @ref gtc_reciprocal
/// @file glm/gtc/reciprocal.hpp
///
/// @see core (dependence)
///
/// @defgroup gtc_reciprocal GLM_GTC_reciprocal
/// @ingroup gtc
///
/// Include <glm/gtc/reciprocal.hpp> to use the features of this extension.
///
/// Define secant, cosecant and cotangent functions.

#pragma once

// Dependencies
#include "../detail/setup.hpp"

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	pragma message("GLM: GLM_GTC_reciprocal extension included")
#endif

namespace glm
{
	/// @addtogroup gtc_reciprocal
	/// @{

	/// Secant function.
	/// hypotenuse / adjacent or 1 / cos(x)
	///
	/// @tparam genType Floating-point scalar or vector types.
	///
	/// @see gtc_reciprocal
	template<typename genType>
	GLM_FUNC_DECL genType sec(genType angle);

	/// Cosecant function.
	/// hypotenuse / opposite or 1 / sin(x)
	///
	/// @tparam genType Floating-point scalar or vector types.
	///
	/// @see gtc_reciprocal
	template<typename genType>
	GLM_FUNC_DECL genType csc(genType angle);

	/// Cotangent function.
	/// adjacent / opposite or 1 / tan(x)
	///
	/// @tparam genType Floating-point scalar or vector types.
	///
	/// @see gtc_reciprocal
	template<typename genType>
	GLM_FUNC_DECL genType cot(genType angle);

	/// Inverse secant function.
	///
	/// @return Return an angle expressed in radians.
	/// @tparam genType Floating-point scalar or vector types.
	///
	/// @see gtc_reciprocal
	template<typename genType>
	GLM_FUNC_DECL genType asec(genType x);

	/// Inverse cosecant function.
	///
	/// @return Return an angle expressed in radians.
	/// @tparam genType Floating-point scalar or vector types.
	///
	/// @see gtc_reciprocal
	template<typename genType>
	GLM_FUNC_DECL genType acsc(genType x);

	/// Inverse cotangent function.
	///
	/// @return Return an angle expressed in radians.
	/// @tparam genType Floating-point scalar or vector types.
	///
	/// @see gtc_reciprocal
	template<typename genType>
	GLM_FUNC_DECL genType acot(genType x);

	/// Secant hyperbolic function.
	///
	/// @tparam genType Floating-point scalar or vector types.
	///
	/// @see gtc_reciprocal
	template<typename genType>
	GLM_FUNC_DECL genType sech(genType angle);

	/// Cosecant hyperbolic function.
	///
	/// @tparam genType Floating-point scalar or vector types.
	///
	/// @see gtc_reciprocal
	template<typename genType>
	GLM_FUNC_DECL genType csch(genType angle);

	/// Cotangent hyperbolic function.
	///
	/// @tparam genType Floating-point scalar or vector types.
	///
	/// @see gtc_reciprocal
	template<typename genType>
	GLM_FUNC_DECL genType coth(genType angle);

	/// Inverse secant hyperbolic function.
	///
	/// @return Return an angle expressed in radians.
	/// @tparam genType Floating-point scalar or vector types.
	///
	/// @see gtc_reciprocal
	template<typename genType>
	GLM_FUNC_DECL genType asech(genType x);

	/// Inverse cosecant hyperbolic function.
	///
	/// @return Return an angle expressed in radians.
	/// @tparam genType Floating-point scalar or vector types.
	///
	/// @see gtc_reciprocal
	template<typename genType>
	GLM_FUNC_DECL genType acsch(genType x);

	/// Inverse cotangent hyperbolic function.
	///
	/// @return Return an angle expressed in radians.
	/// @tparam genType Floating-point scalar or vector types.
	///
	/// @see gtc_reciprocal
	template<typename genType>
	GLM_FUNC_DECL genType acoth(genType x);

	/// @}
}//namespace glm

#include "reciprocal.inl"


==> figs/from-dave/deps/glm/glm/gtc/round.hpp <==
/// @ref gtc_round
/// @file glm/gtc/round.hpp
///
/// @see core (dependence)
/// @see gtc_round (dependence)
///
/// @defgroup gtc_round GLM_GTC_round
/// @ingroup gtc
///
/// Include <glm/gtc/round.hpp> to use the features of this extension.
///
/// Rounding value to specific boundings

#pragma once

// Dependencies
#include "../detail/setup.hpp"
#include "../detail/qualifier.hpp"
#include "../detail/_vectorize.hpp"
#include "../vector_relational.hpp"
#include "../common.hpp"
#include <limits>

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	pragma message("GLM: GLM_GTC_round extension included")
#endif

namespace glm
{
	/// @addtogroup gtc_round
	/// @{

	/// Return the power of two number which value is just higher the input value,
	/// round up to a power of two.
	///
	/// @see gtc_round
	template<typename genIUType>
	GLM_FUNC_DECL genIUType ceilPowerOfTwo(genIUType v);

	/// Return the power of two number which value is just higher the input value,
	/// round up to a power of two.
	///
	/// @tparam L Integer between 1 and 4 included that qualify the dimension of the vector
	/// @tparam T Floating-point or integer scalar types
	/// @tparam Q Value from qualifier enum
	///
	/// @see gtc_round
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, T, Q> ceilPowerOfTwo(vec<L, T, Q> const& v);

	/// Return the power of two number which value is just lower the input value,
	/// round down to a power of two.
	///
	/// @see gtc_round
	template<typename genIUType>
	GLM_FUNC_DECL genIUType floorPowerOfTwo(genIUType v);

	/// Return the power of two number which value is just lower the input value,
	/// round down to a power of two.
	///
	/// @tparam L Integer between 1 and 4 included that qualify the dimension of the vector
	/// @tparam T Floating-point or integer scalar types
	/// @tparam Q Value from qualifier enum
	///
	/// @see gtc_round
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, T, Q> floorPowerOfTwo(vec<L, T, Q> const& v);

	/// Return the power of two number which value is the closet to the input value.
	///
	/// @see gtc_round
	template<typename genIUType>
	GLM_FUNC_DECL genIUType roundPowerOfTwo(genIUType v);

	/// Return the power of two number which value is the closet to the input value.
	///
	/// @tparam L Integer between 1 and 4 included that qualify the dimension of the vector
	/// @tparam T Floating-point or integer scalar types
	/// @tparam Q Value from qualifier enum
	///
	/// @see gtc_round
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, T, Q> roundPowerOfTwo(vec<L, T, Q> const& v);

	/// Higher multiple number of Source.
	///
	/// @tparam genType Floating-point or integer scalar or vector types.
	///
	/// @param v Source value to which is applied the function
	/// @param Multiple Must be a null or positive value
	///
	/// @see gtc_round
	template<typename genType>
	GLM_FUNC_DECL genType ceilMultiple(genType v, genType Multiple);

	/// Higher multiple number of Source.
	///
	/// @tparam L Integer between 1 and 4 included that qualify the dimension of the vector
	/// @tparam T Floating-point or integer scalar types
	/// @tparam Q Value from qualifier enum
	///
	/// @param v Source values to which is applied the function
	/// @param Multiple Must be a null or positive value
	///
	/// @see gtc_round
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, T, Q> ceilMultiple(vec<L, T, Q> const& v, vec<L, T, Q> const& Multiple);

	/// Lower multiple number of Source.
	///
	/// @tparam genType Floating-point or integer scalar or vector types.
	///
	/// @param v Source value to which is applied the function
	/// @param Multiple Must be a null or positive value
	///
	/// @see gtc_round
	template<typename genType>
	GLM_FUNC_DECL genType floorMultiple(genType v, genType Multiple);

	/// Lower multiple number of Source.
	///
	/// @tparam L Integer between 1 and 4 included that qualify the dimension of the vector
	/// @tparam T Floating-point or integer scalar types
	/// @tparam Q Value from qualifier enum
	///
	/// @param v Source values to which is applied the function
	/// @param Multiple Must be a null or positive value
	///
	/// @see gtc_round
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, T, Q> floorMultiple(vec<L, T, Q> const& v, vec<L, T, Q> const& Multiple);

	/// Lower multiple number of Source.
	///
	/// @tparam genType Floating-point or integer scalar or vector types.
	///
	/// @param v Source value to which is applied the function
	/// @param Multiple Must be a null or positive value
	///
	/// @see gtc_round
	template<typename genType>
	GLM_FUNC_DECL genType roundMultiple(genType v, genType Multiple);

	/// Lower multiple number of Source.
	///
	/// @tparam L Integer between 1 and 4 included that qualify the dimension of the vector
	/// @tparam T Floating-point or integer scalar types
	/// @tparam Q Value from qualifier enum
	///
	/// @param v Source values to which is applied the function
	/// @param Multiple Must be a null or positive value
	///
	/// @see gtc_round
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, T, Q> roundMultiple(vec<L, T, Q> const& v, vec<L, T, Q> const& Multiple);

	/// @}
} //namespace glm

#include "round.inl"


==> figs/from-dave/deps/glm/glm/gtc/type_aligned.hpp <==
/// @ref gtc_type_aligned
/// @file glm/gtc/type_aligned.hpp
///
/// @see core (dependence)
///
/// @defgroup gtc_type_aligned GLM_GTC_type_aligned
/// @ingroup gtc
///
/// Include <glm/gtc/type_aligned.hpp> to use the features of this extension.
///
/// Aligned types allowing SIMD optimizations of vectors and matrices types

#pragma once

#if (GLM_CONFIG_ALIGNED_GENTYPES == GLM_DISABLE)
#	error "GLM: Aligned gentypes require to enable C++ language extensions. Define GLM_FORCE_ALIGNED_GENTYPES before including GLM headers to use aligned types."
#endif

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
# pragma message("GLM: GLM_GTC_type_aligned extension included")
#endif

#include "../mat4x4.hpp"
#include "../mat4x3.hpp"
#include "../mat4x2.hpp"
#include "../mat3x4.hpp"
#include "../mat3x3.hpp"
#include "../mat3x2.hpp"
#include "../mat2x4.hpp"
#include "../mat2x3.hpp"
#include "../mat2x2.hpp"
#include "../gtc/vec1.hpp"
#include "../vec2.hpp"
#include "../vec3.hpp"
#include "../vec4.hpp"

namespace glm
{
	/// @addtogroup gtc_type_aligned
	/// @{

	// -- *vec1 --

	/// 1 component vector aligned in memory of single-precision floating-point numbers using high precision arithmetic in term of ULPs.
	typedef vec<1, float, aligned_highp>	aligned_highp_vec1;

	/// 1 component vector aligned in memory of single-precision floating-point numbers using medium precision arithmetic in term of ULPs.
	typedef vec<1, float, aligned_mediump>	aligned_mediump_vec1;

	/// 1 component vector aligned in memory of single-precision floating-point numbers using low precision arithmetic in term of ULPs.
	typedef vec<1, float, aligned_lowp>		aligned_lowp_vec1;

	/// 1 component vector aligned in memory of double-precision floating-point numbers using high precision arithmetic in term of ULPs.
	typedef vec<1, double, aligned_highp>	aligned_highp_dvec1;

	/// 1 component vector aligned in memory of double-precision floating-point numbers using medium precision arithmetic in term of ULPs.
	typedef vec<1, double, aligned_mediump>	aligned_mediump_dvec1;

	/// 1 component vector aligned in memory of double-precision floating-point numbers using low precision arithmetic in term of ULPs.
	typedef vec<1, double, aligned_lowp>	aligned_lowp_dvec1;

	/// 1 component vector aligned in memory of signed integer numbers.
	typedef vec<1, int, aligned_highp>		aligned_highp_ivec1;

	/// 1 component vector aligned in memory of signed integer numbers.
	typedef vec<1, int, aligned_mediump>	aligned_mediump_ivec1;

	/// 1 component vector aligned in memory of signed integer numbers.
	typedef vec<1, int, aligned_lowp>		aligned_lowp_ivec1;

	/// 1 component vector aligned in memory of unsigned integer numbers.
	typedef vec<1, uint, aligned_highp>		aligned_highp_uvec1;

	/// 1 component vector aligned in memory of unsigned integer numbers.
	typedef vec<1, uint, aligned_mediump>	aligned_mediump_uvec1;

	/// 1 component vector aligned in memory of unsigned integer numbers.
	typedef vec<1, uint, aligned_lowp>		aligned_lowp_uvec1;

	/// 1 component vector aligned in memory of bool values.
	typedef vec<1, bool, aligned_highp>		aligned_highp_bvec1;

	/// 1 component vector aligned in memory of bool values.
	typedef vec<1, bool, aligned_mediump>	aligned_mediump_bvec1;

	/// 1 component vector aligned in memory of bool values.
	typedef vec<1, bool, aligned_lowp>		aligned_lowp_bvec1;

	/// 1 component vector tightly packed in memory of single-precision floating-point numbers using high precision arithmetic in term of ULPs.
	typedef vec<1, float, packed_highp>		packed_highp_vec1;

	/// 1 component vector tightly packed in memory of single-precision floating-point numbers using medium precision arithmetic in term of ULPs.
	typedef vec<1, float, packed_mediump>	packed_mediump_vec1;

	/// 1 component vector tightly packed in memory of single-precision floating-point numbers using low precision arithmetic in term of ULPs.
	typedef vec<1, float, packed_lowp>		packed_lowp_vec1;

	/// 1 component vector tightly packed in memory of double-precision floating-point numbers using high precision arithmetic in term of ULPs.
	typedef vec<1, double, packed_highp>	packed_highp_dvec1;

	/// 1 component vector tightly packed in memory of double-precision floating-point numbers using medium precision arithmetic in term of ULPs.
	typedef vec<1, double, packed_mediump>	packed_mediump_dvec1;

	/// 1 component vector tightly packed in memory of double-precision floating-point numbers using low precision arithmetic in term of ULPs.
	typedef vec<1, double, packed_lowp>		packed_lowp_dvec1;

	/// 1 component vector tightly packed in memory of signed integer numbers.
	typedef vec<1, int, packed_highp>		packed_highp_ivec1;

	/// 1 component vector tightly packed in memory of signed integer numbers.
	typedef vec<1, int, packed_mediump>		packed_mediump_ivec1;

	/// 1 component vector tightly packed in memory of signed integer numbers.
	typedef vec<1, int, packed_lowp>		packed_lowp_ivec1;

	/// 1 component vector tightly packed in memory of unsigned integer numbers.
	typedef vec<1, uint, packed_highp>		packed_highp_uvec1;

	/// 1 component vector tightly packed in memory of unsigned integer numbers.
	typedef vec<1, uint, packed_mediump>	packed_mediump_uvec1;

	/// 1 component vector tightly packed in memory of unsigned integer numbers.
	typedef vec<1, uint, packed_lowp>		packed_lowp_uvec1;

	/// 1 component vector tightly packed in memory of bool values.
	typedef vec<1, bool, packed_highp>		packed_highp_bvec1;

	/// 1 component vector tightly packed in memory of bool values.
	typedef vec<1, bool, packed_mediump>	packed_mediump_bvec1;

	/// 1 component vector tightly packed in memory of bool values.
	typedef vec<1, bool, packed_lowp>		packed_lowp_bvec1;

	// -- *vec2 --

	/// 2 components vector aligned in memory of single-precision floating-point numbers using high precision arithmetic in term of ULPs.
	typedef vec<2, float, aligned_highp>	aligned_highp_vec2;

	/// 2 components vector aligned in memory of single-precision floating-point numbers using medium precision arithmetic in term of ULPs.
	typedef vec<2, float, aligned_mediump>	aligned_mediump_vec2;

	/// 2 components vector aligned in memory of single-precision floating-point numbers using low precision arithmetic in term of ULPs.
	typedef vec<2, float, aligned_lowp>		aligned_lowp_vec2;

	/// 2 components vector aligned in memory of double-precision floating-point numbers using high precision arithmetic in term of ULPs.
	typedef vec<2, double, aligned_highp>	aligned_highp_dvec2;

	/// 2 components vector aligned in memory of double-precision floating-point numbers using medium precision arithmetic in term of ULPs.
	typedef vec<2, double, aligned_mediump>	aligned_mediump_dvec2;

	/// 2 components vector aligned in memory of double-precision floating-point numbers using low precision arithmetic in term of ULPs.
	typedef vec<2, double, aligned_lowp>	aligned_lowp_dvec2;

	/// 2 components vector aligned in memory of signed integer numbers.
	typedef vec<2, int, aligned_highp>		aligned_highp_ivec2;

	/// 2 components vector aligned in memory of signed integer numbers.
	typedef vec<2, int, aligned_mediump>	aligned_mediump_ivec2;

	/// 2 components vector aligned in memory of signed integer numbers.
	typedef vec<2, int, aligned_lowp>		aligned_lowp_ivec2;

	/// 2 components vector aligned in memory of unsigned integer numbers.
	typedef vec<2, uint, aligned_highp>		aligned_highp_uvec2;

	/// 2 components vector aligned in memory of unsigned integer numbers.
	typedef vec<2, uint, aligned_mediump>	aligned_mediump_uvec2;

	/// 2 components vector aligned in memory of unsigned integer numbers.
	typedef vec<2, uint, aligned_lowp>		aligned_lowp_uvec2;

	/// 2 components vector aligned in memory of bool values.
	typedef vec<2, bool, aligned_highp>		aligned_highp_bvec2;

	/// 2 components vector aligned in memory of bool values.
	typedef vec<2, bool, aligned_mediump>	aligned_mediump_bvec2;

	/// 2 components vector aligned in memory of bool values.
	typedef vec<2, bool, aligned_lowp>		aligned_lowp_bvec2;

	/// 2 components vector tightly packed in memory of single-precision floating-point numbers using high precision arithmetic in term of ULPs.
	typedef vec<2, float, packed_highp>		packed_highp_vec2;

	/// 2 components vector tightly packed in memory of single-precision floating-point numbers using medium precision arithmetic in term of ULPs.
	typedef vec<2, float, packed_mediump>	packed_mediump_vec2;

	/// 2 components vector tightly packed in memory of single-precision floating-point numbers using low precision arithmetic in term of ULPs.
	typedef vec<2, float, packed_lowp>		packed_lowp_vec2;

	/// 2 components vector tightly packed in memory of double-precision floating-point numbers using high precision arithmetic in term of ULPs.
	typedef vec<2, double, packed_highp>	packed_highp_dvec2;

	/// 2 components vector tightly packed in memory of double-precision floating-point numbers using medium precision arithmetic in term of ULPs.
	typedef vec<2, double, packed_mediump>	packed_mediump_dvec2;

	/// 2 components vector tightly packed in memory of double-precision floating-point numbers using low precision arithmetic in term of ULPs.
	typedef vec<2, double, packed_lowp>		packed_lowp_dvec2;

	/// 2 components vector tightly packed in memory of signed integer numbers.
	typedef vec<2, int, packed_highp>		packed_highp_ivec2;

	/// 2 components vector tightly packed in memory of signed integer numbers.
	typedef vec<2, int, packed_mediump>		packed_mediump_ivec2;

	/// 2 components vector tightly packed in memory of signed integer numbers.
	typedef vec<2, int, packed_lowp>		packed_lowp_ivec2;

	/// 2 components vector tightly packed in memory of unsigned integer numbers.
	typedef vec<2, uint, packed_highp>		packed_highp_uvec2;

	/// 2 components vector tightly packed in memory of unsigned integer numbers.
	typedef vec<2, uint, packed_mediump>	packed_mediump_uvec2;

	/// 2 components vector tightly packed in memory of unsigned integer numbers.
	typedef vec<2, uint, packed_lowp>		packed_lowp_uvec2;

	/// 2 components vector tightly packed in memory of bool values.
	typedef vec<2, bool, packed_highp>		packed_highp_bvec2;

	/// 2 components vector tightly packed in memory of bool values.
	typedef vec<2, bool, packed_mediump>	packed_mediump_bvec2;

	/// 2 components vector tightly packed in memory of bool values.
	typedef vec<2, bool, packed_lowp>		packed_lowp_bvec2;

	// -- *vec3 --

	/// 3 components vector aligned in memory of single-precision floating-point numbers using high precision arithmetic in term of ULPs.
	typedef vec<3, float, aligned_highp>	aligned_highp_vec3;

	/// 3 components vector aligned in memory of single-precision floating-point numbers using medium precision arithmetic in term of ULPs.
	typedef vec<3, float, aligned_mediump>	aligned_mediump_vec3;

	/// 3 components vector aligned in memory of single-precision floating-point numbers using low precision arithmetic in term of ULPs.
	typedef vec<3, float, aligned_lowp>		aligned_lowp_vec3;

	/// 3 components vector aligned in memory of double-precision floating-point numbers using high precision arithmetic in term of ULPs.
	typedef vec<3, double, aligned_highp>	aligned_highp_dvec3;

	/// 3 components vector aligned in memory of double-precision floating-point numbers using medium precision arithmetic in term of ULPs.
	typedef vec<3, double, aligned_mediump>	aligned_mediump_dvec3;

	/// 3 components vector aligned in memory of double-precision floating-point numbers using low precision arithmetic in term of ULPs.
	typedef vec<3, double, aligned_lowp>	aligned_lowp_dvec3;

	/// 3 components vector aligned in memory of signed integer numbers.
	typedef vec<3, int, aligned_highp>		aligned_highp_ivec3;

	/// 3 components vector aligned in memory of signed integer numbers.
	typedef vec<3, int, aligned_mediump>	aligned_mediump_ivec3;

	/// 3 components vector aligned in memory of signed integer numbers.
	typedef vec<3, int, aligned_lowp>		aligned_lowp_ivec3;

	/// 3 components vector aligned in memory of unsigned integer numbers.
	typedef vec<3, uint, aligned_highp>		aligned_highp_uvec3;

	/// 3 components vector aligned in memory of unsigned integer numbers.
	typedef vec<3, uint, aligned_mediump>	aligned_mediump_uvec3;

	/// 3 components vector aligned in memory of unsigned integer numbers.
	typedef vec<3, uint, aligned_lowp>		aligned_lowp_uvec3;

	/// 3 components vector aligned in memory of bool values.
	typedef vec<3, bool, aligned_highp>		aligned_highp_bvec3;

	/// 3 components vector aligned in memory of bool values.
	typedef vec<3, bool, aligned_mediump>	aligned_mediump_bvec3;

	/// 3 components vector aligned in memory of bool values.
	typedef vec<3, bool, aligned_lowp>		aligned_lowp_bvec3;

	/// 3 components vector tightly packed in memory of single-precision floating-point numbers using high precision arithmetic in term of ULPs.
	typedef vec<3, float, packed_highp>		packed_highp_vec3;

	/// 3 components vector tightly packed in memory of single-precision floating-point numbers using medium precision arithmetic in term of ULPs.
	typedef vec<3, float, packed_mediump>	packed_mediump_vec3;

	/// 3 components vector tightly packed in memory of single-precision floating-point numbers using low precision arithmetic in term of ULPs.
	typedef vec<3, float, packed_lowp>		packed_lowp_vec3;

	/// 3 components vector tightly packed in memory of double-precision floating-point numbers using high precision arithmetic in term of ULPs.
	typedef vec<3, double, packed_highp>	packed_highp_dvec3;

	/// 3 components vector tightly packed in memory of double-precision floating-point numbers using medium precision arithmetic in term of ULPs.
	typedef vec<3, double, packed_mediump>	packed_mediump_dvec3;

	/// 3 components vector tightly packed in memory of double-precision floating-point numbers using low precision arithmetic in term of ULPs.
	typedef vec<3, double, packed_lowp>		packed_lowp_dvec3;

	/// 3 components vector tightly packed in memory of signed integer numbers.
	typedef vec<3, int, packed_highp>		packed_highp_ivec3;

	/// 3 components vector tightly packed in memory of signed integer numbers.
	typedef vec<3, int, packed_mediump>		packed_mediump_ivec3;

	/// 3 components vector tightly packed in memory of signed integer numbers.
	typedef vec<3, int, packed_lowp>		packed_lowp_ivec3;

	/// 3 components vector tightly packed in memory of unsigned integer numbers.
	typedef vec<3, uint, packed_highp>		packed_highp_uvec3;

	/// 3 components vector tightly packed in memory of unsigned integer numbers.
	typedef vec<3, uint, packed_mediump>	packed_mediump_uvec3;

	/// 3 components vector tightly packed in memory of unsigned integer numbers.
	typedef vec<3, uint, packed_lowp>		packed_lowp_uvec3;

	/// 3 components vector tightly packed in memory of bool values.
	typedef vec<3, bool, packed_highp>		packed_highp_bvec3;

	/// 3 components vector tightly packed in memory of bool values.
	typedef vec<3, bool, packed_mediump>	packed_mediump_bvec3;

	/// 3 components vector tightly packed in memory of bool values.
	typedef vec<3, bool, packed_lowp>		packed_lowp_bvec3;

	// -- *vec4 --

	/// 4 components vector aligned in memory of single-precision floating-point numbers using high precision arithmetic in term of ULPs.
	typedef vec<4, float, aligned_highp>	aligned_highp_vec4;

	/// 4 components vector aligned in memory of single-precision floating-point numbers using medium precision arithmetic in term of ULPs.
	typedef vec<4, float, aligned_mediump>	aligned_mediump_vec4;

	/// 4 components vector aligned in memory of single-precision floating-point numbers using low precision arithmetic in term of ULPs.
	typedef vec<4, float, aligned_lowp>		aligned_lowp_vec4;

	/// 4 components vector aligned in memory of double-precision floating-point numbers using high precision arithmetic in term of ULPs.
	typedef vec<4, double, aligned_highp>	aligned_highp_dvec4;

	/// 4 components vector aligned in memory of double-precision floating-point numbers using medium precision arithmetic in term of ULPs.
	typedef vec<4, double, aligned_mediump>	aligned_mediump_dvec4;

	/// 4 components vector aligned in memory of double-precision floating-point numbers using low precision arithmetic in term of ULPs.
	typedef vec<4, double, aligned_lowp>	aligned_lowp_dvec4;

	/// 4 components vector aligned in memory of signed integer numbers.
	typedef vec<4, int, aligned_highp>		aligned_highp_ivec4;

	/// 4 components vector aligned in memory of signed integer numbers.
	typedef vec<4, int, aligned_mediump>	aligned_mediump_ivec4;

	/// 4 components vector aligned in memory of signed integer numbers.
	typedef vec<4, int, aligned_lowp>		aligned_lowp_ivec4;

	/// 4 components vector aligned in memory of unsigned integer numbers.
	typedef vec<4, uint, aligned_highp>		aligned_highp_uvec4;

	/// 4 components vector aligned in memory of unsigned integer numbers.
	typedef vec<4, uint, aligned_mediump>	aligned_mediump_uvec4;

	/// 4 components vector aligned in memory of unsigned integer numbers.
	typedef vec<4, uint, aligned_lowp>		aligned_lowp_uvec4;

	/// 4 components vector aligned in memory of bool values.
	typedef vec<4, bool, aligned_highp>		aligned_highp_bvec4;

	/// 4 components vector aligned in memory of bool values.
	typedef vec<4, bool, aligned_mediump>	aligned_mediump_bvec4;

	/// 4 components vector aligned in memory of bool values.
	typedef vec<4, bool, aligned_lowp>		aligned_lowp_bvec4;

	/// 4 components vector tightly packed in memory of single-precision floating-point numbers using high precision arithmetic in term of ULPs.
	typedef vec<4, float, packed_highp>		packed_highp_vec4;

	/// 4 components vector tightly packed in memory of single-precision floating-point numbers using medium precision arithmetic in term of ULPs.
	typedef vec<4, float, packed_mediump>	packed_mediump_vec4;

	/// 4 components vector tightly packed in memory of single-precision floating-point numbers using low precision arithmetic in term of ULPs.
	typedef vec<4, float, packed_lowp>		packed_lowp_vec4;

	/// 4 components vector tightly packed in memory of double-precision floating-point numbers using high precision arithmetic in term of ULPs.
	typedef vec<4, double, packed_highp>	packed_highp_dvec4;

	/// 4 components vector tightly packed in memory of double-precision floating-point numbers using medium precision arithmetic in term of ULPs.
	typedef vec<4, double, packed_mediump>	packed_mediump_dvec4;

	/// 4 components vector tightly packed in memory of double-precision floating-point numbers using low precision arithmetic in term of ULPs.
	typedef vec<4, double, packed_lowp>		packed_lowp_dvec4;

	/// 4 components vector tightly packed in memory of signed integer numbers.
	typedef vec<4, int, packed_highp>		packed_highp_ivec4;

	/// 4 components vector tightly packed in memory of signed integer numbers.
	typedef vec<4, int, packed_mediump>		packed_mediump_ivec4;

	/// 4 components vector tightly packed in memory of signed integer numbers.
	typedef vec<4, int, packed_lowp>		packed_lowp_ivec4;

	/// 4 components vector tightly packed in memory of unsigned integer numbers.
	typedef vec<4, uint, packed_highp>		packed_highp_uvec4;

	/// 4 components vector tightly packed in memory of unsigned integer numbers.
	typedef vec<4, uint, packed_mediump>	packed_mediump_uvec4;

	/// 4 components vector tightly packed in memory of unsigned integer numbers.
	typedef vec<4, uint, packed_lowp>		packed_lowp_uvec4;

	/// 4 components vector tightly packed in memory of bool values.
	typedef vec<4, bool, packed_highp>		packed_highp_bvec4;

	/// 4 components vector tightly packed in memory of bool values.
	typedef vec<4, bool, packed_mediump>	packed_mediump_bvec4;

	/// 4 components vector tightly packed in memory of bool values.
	typedef vec<4, bool, packed_lowp>		packed_lowp_bvec4;

	// -- *mat2 --

	/// 2 by 2 matrix aligned in memory of single-precision floating-point numbers using high precision arithmetic in term of ULPs.
	typedef mat<2, 2, float, aligned_highp>		aligned_highp_mat2;

	/// 2 by 2 matrix aligned in memory of single-precision floating-point numbers using medium precision arithmetic in term of ULPs.
	typedef mat<2, 2, float, aligned_mediump>	aligned_mediump_mat2;

	/// 2 by 2 matrix aligned in memory of single-precision floating-point numbers using low precision arithmetic in term of ULPs.
	typedef mat<2, 2, float, aligned_lowp>		aligned_lowp_mat2;

	/// 2 by 2 matrix aligned in memory of double-precision floating-point numbers using high precision arithmetic in term of ULPs.
	typedef mat<2, 2, double, aligned_highp>	aligned_highp_dmat2;

	/// 2 by 2 matrix aligned in memory of double-precision floating-point numbers using medium precision arithmetic in term of ULPs.
	typedef mat<2, 2, double, aligned_mediump>	aligned_mediump_dmat2;

	/// 2 by 2 matrix aligned in memory of double-precision floating-point numbers using low precision arithmetic in term of ULPs.
	typedef mat<2, 2, double, aligned_lowp>		aligned_lowp_dmat2;

	/// 2 by 2 matrix tightly packed in memory of single-precision floating-point numbers using high precision arithmetic in term of ULPs.
	typedef mat<2, 2, float, packed_highp>		packed_highp_mat2;

	/// 2 by 2 matrix tightly packed in memory of single-precision floating-point numbers using medium precision arithmetic in term of ULPs.
	typedef mat<2, 2, float, packed_mediump>	packed_mediump_mat2;

	/// 2 by 2 matrix tightly packed in memory of single-precision floating-point numbers using low precision arithmetic in term of ULPs.
	typedef mat<2, 2, float, packed_lowp>		packed_lowp_mat2;

	/// 2 by 2 matrix tightly packed in memory of double-precision floating-point numbers using high precision arithmetic in term of ULPs.
	typedef mat<2, 2, double, packed_highp>		packed_highp_dmat2;

	/// 2 by 2 matrix tightly packed in memory of double-precision floating-point numbers using medium precision arithmetic in term of ULPs.
	typedef mat<2, 2, double, packed_mediump>	packed_mediump_dmat2;

	/// 2 by 2 matrix tightly packed in memory of double-precision floating-point numbers using low precision arithmetic in term of ULPs.
	typedef mat<2, 2, double, packed_lowp>		packed_lowp_dmat2;

	// -- *mat3 --

	/// 3 by 3 matrix aligned in memory of single-precision floating-point numbers using high precision arithmetic in term of ULPs.
	typedef mat<3, 3, float, aligned_highp>		aligned_highp_mat3;

	/// 3 by 3 matrix aligned in memory of single-precision floating-point numbers using medium precision arithmetic in term of ULPs.
	typedef mat<3, 3, float, aligned_mediump>	aligned_mediump_mat3;

	/// 3 by 3 matrix aligned in memory of single-precision floating-point numbers using low precision arithmetic in term of ULPs.
	typedef mat<3, 3, float, aligned_lowp>		aligned_lowp_mat3;

	/// 3 by 3 matrix aligned in memory of double-precision floating-point numbers using high precision arithmetic in term of ULPs.
	typedef mat<3, 3, double, aligned_highp>	aligned_highp_dmat3;

	/// 3 by 3 matrix aligned in memory of double-precision floating-point numbers using medium precision arithmetic in term of ULPs.
	typedef mat<3, 3, double, aligned_mediump>	aligned_mediump_dmat3;

	/// 3 by 3 matrix aligned in memory of double-precision floating-point numbers using low precision arithmetic in term of ULPs.
	typedef mat<3, 3, double, aligned_lowp>		aligned_lowp_dmat3;

	/// 3 by 3 matrix tightly packed in memory of single-precision floating-point numbers using high precision arithmetic in term of ULPs.
	typedef mat<3, 3, float, packed_highp>		packed_highp_mat3;

	/// 3 by 3 matrix tightly packed in memory of single-precision floating-point numbers using medium precision arithmetic in term of ULPs.
	typedef mat<3, 3, float, packed_mediump>	packed_mediump_mat3;

	/// 3 by 3 matrix tightly packed in memory of single-precision floating-point numbers using low precision arithmetic in term of ULPs.
	typedef mat<3, 3, float, packed_lowp>		packed_lowp_mat3;

	/// 3 by 3 matrix tightly packed in memory of double-precision floating-point numbers using high precision arithmetic in term of ULPs.
	typedef mat<3, 3, double, packed_highp>		packed_highp_dmat3;

	/// 3 by 3 matrix tightly packed in memory of double-precision floating-point numbers using medium precision arithmetic in term of ULPs.
	typedef mat<3, 3, double, packed_mediump>	packed_mediump_dmat3;

	/// 3 by 3 matrix tightly packed in memory of double-precision floating-point numbers using low precision arithmetic in term of ULPs.
	typedef mat<3, 3, double, packed_lowp>		packed_lowp_dmat3;

	// -- *mat4 --

	/// 4 by 4 matrix aligned in memory of single-precision floating-point numbers using high precision arithmetic in term of ULPs.
	typedef mat<4, 4, float, aligned_highp>		aligned_highp_mat4;

	/// 4 by 4 matrix aligned in memory of single-precision floating-point numbers using medium precision arithmetic in term of ULPs.
	typedef mat<4, 4, float, aligned_mediump>	aligned_mediump_mat4;

	/// 4 by 4 matrix aligned in memory of single-precision floating-point numbers using low precision arithmetic in term of ULPs.
	typedef mat<4, 4, float, aligned_lowp>		aligned_lowp_mat4;

	/// 4 by 4 matrix aligned in memory of double-precision floating-point numbers using high precision arithmetic in term of ULPs.
	typedef mat<4, 4, double, aligned_highp>	aligned_highp_dmat4;

	/// 4 by 4 matrix aligned in memory of double-precision floating-point numbers using medium precision arithmetic in term of ULPs.
	typedef mat<4, 4, double, aligned_mediump>	aligned_mediump_dmat4;

	/// 4 by 4 matrix aligned in memory of double-precision floating-point numbers using low precision arithmetic in term of ULPs.
	typedef mat<4, 4, double, aligned_lowp>		aligned_lowp_dmat4;

	/// 4 by 4 matrix tightly packed in memory of single-precision floating-point numbers using high precision arithmetic in term of ULPs.
	typedef mat<4, 4, float, packed_highp>		packed_highp_mat4;

	/// 4 by 4 matrix tightly packed in memory of single-precision floating-point numbers using medium precision arithmetic in term of ULPs.
	typedef mat<4, 4, float, packed_mediump>	packed_mediump_mat4;

	/// 4 by 4 matrix tightly packed in memory of single-precision floating-point numbers using low precision arithmetic in term of ULPs.
	typedef mat<4, 4, float, packed_lowp>		packed_lowp_mat4;

	/// 4 by 4 matrix tightly packed in memory of double-precision floating-point numbers using high precision arithmetic in term of ULPs.
	typedef mat<4, 4, double, packed_highp>		packed_highp_dmat4;

	/// 4 by 4 matrix tightly packed in memory of double-precision floating-point numbers using medium precision arithmetic in term of ULPs.
	typedef mat<4, 4, double, packed_mediump>	packed_mediump_dmat4;

	/// 4 by 4 matrix tightly packed in memory of double-precision floating-point numbers using low precision arithmetic in term of ULPs.
	typedef mat<4, 4, double, packed_lowp>		packed_lowp_dmat4;

	// -- *mat2x2 --

	/// 2 by 2 matrix aligned in memory of single-precision floating-point numbers using high precision arithmetic in term of ULPs.
	typedef mat<2, 2, float, aligned_highp>		aligned_highp_mat2x2;

	/// 2 by 2 matrix aligned in memory of single-precision floating-point numbers using medium precision arithmetic in term of ULPs.
	typedef mat<2, 2, float, aligned_mediump>	aligned_mediump_mat2x2;

	/// 2 by 2 matrix aligned in memory of single-precision floating-point numbers using low precision arithmetic in term of ULPs.
	typedef mat<2, 2, float, aligned_lowp>		aligned_lowp_mat2x2;

	/// 2 by 2 matrix aligned in memory of double-precision floating-point numbers using high precision arithmetic in term of ULPs.
	typedef mat<2, 2, double, aligned_highp>	aligned_highp_dmat2x2;

	/// 2 by 2 matrix aligned in memory of double-precision floating-point numbers using medium precision arithmetic in term of ULPs.
	typedef mat<2, 2, double, aligned_mediump>	aligned_mediump_dmat2x2;

	/// 2 by 2 matrix aligned in memory of double-precision floating-point numbers using low precision arithmetic in term of ULPs.
	typedef mat<2, 2, double, aligned_lowp>		aligned_lowp_dmat2x2;

	/// 2 by 2 matrix tightly packed in memory of single-precision floating-point numbers using high precision arithmetic in term of ULPs.
	typedef mat<2, 2, float, packed_highp>		packed_highp_mat2x2;

	/// 2 by 2 matrix tightly packed in memory of single-precision floating-point numbers using medium precision arithmetic in term of ULPs.
	typedef mat<2, 2, float, packed_mediump>	packed_mediump_mat2x2;

	/// 2 by 2 matrix tightly packed in memory of single-precision floating-point numbers using low precision arithmetic in term of ULPs.
	typedef mat<2, 2, float, packed_lowp>		packed_lowp_mat2x2;

	/// 2 by 2 matrix tightly packed in memory of double-precision floating-point numbers using high precision arithmetic in term of ULPs.
	typedef mat<2, 2, double, packed_highp>		packed_highp_dmat2x2;

	/// 2 by 2 matrix tightly packed in memory of double-precision floating-point numbers using medium precision arithmetic in term of ULPs.
	typedef mat<2, 2, double, packed_mediump>	packed_mediump_dmat2x2;

	/// 2 by 2 matrix tightly packed in memory of double-precision floating-point numbers using low precision arithmetic in term of ULPs.
	typedef mat<2, 2, double, packed_lowp>		packed_lowp_dmat2x2;

	// -- *mat2x3 --

	/// 2 by 3 matrix aligned in memory of single-precision floating-point numbers using high precision arithmetic in term of ULPs.
	typedef mat<2, 3, float, aligned_highp>		aligned_highp_mat2x3;

	/// 2 by 3 matrix aligned in memory of single-precision floating-point numbers using medium precision arithmetic in term of ULPs.
	typedef mat<2, 3, float, aligned_mediump>	aligned_mediump_mat2x3;

	/// 2 by 3 matrix aligned in memory of single-precision floating-point numbers using low precision arithmetic in term of ULPs.
	typedef mat<2, 3, float, aligned_lowp>		aligned_lowp_mat2x3;

	/// 2 by 3 matrix aligned in memory of double-precision floating-point numbers using high precision arithmetic in term of ULPs.
	typedef mat<2, 3, double, aligned_highp>	aligned_highp_dmat2x3;

	/// 2 by 3 matrix aligned in memory of double-precision floating-point numbers using medium precision arithmetic in term of ULPs.
	typedef mat<2, 3, double, aligned_mediump>	aligned_mediump_dmat2x3;

	/// 2 by 3 matrix aligned in memory of double-precision floating-point numbers using low precision arithmetic in term of ULPs.
	typedef mat<2, 3, double, aligned_lowp>		aligned_lowp_dmat2x3;

	/// 2 by 3 matrix tightly packed in memory of single-precision floating-point numbers using high precision arithmetic in term of ULPs.
	typedef mat<2, 3, float, packed_highp>		packed_highp_mat2x3;

	/// 2 by 3 matrix tightly packed in memory of single-precision floating-point numbers using medium precision arithmetic in term of ULPs.
	typedef mat<2, 3, float, packed_mediump>	packed_mediump_mat2x3;

	/// 2 by 3 matrix tightly packed in memory of single-precision floating-point numbers using low precision arithmetic in term of ULPs.
	typedef mat<2, 3, float, packed_lowp>		packed_lowp_mat2x3;

	/// 2 by 3 matrix tightly packed in memory of double-precision floating-point numbers using high precision arithmetic in term of ULPs.
	typedef mat<2, 3, double, packed_highp>		packed_highp_dmat2x3;

	/// 2 by 3 matrix tightly packed in memory of double-precision floating-point numbers using medium precision arithmetic in term of ULPs.
	typedef mat<2, 3, double, packed_mediump>	packed_mediump_dmat2x3;

	/// 2 by 3 matrix tightly packed in memory of double-precision floating-point numbers using low precision arithmetic in term of ULPs.
	typedef mat<2, 3, double, packed_lowp>		packed_lowp_dmat2x3;

	// -- *mat2x4 --

	/// 2 by 4 matrix aligned in memory of single-precision floating-point numbers using high precision arithmetic in term of ULPs.
	typedef mat<2, 4, float, aligned_highp>		aligned_highp_mat2x4;

	/// 2 by 4 matrix aligned in memory of single-precision floating-point numbers using medium precision arithmetic in term of ULPs.
	typedef mat<2, 4, float, aligned_mediump>	aligned_mediump_mat2x4;

	/// 2 by 4 matrix aligned in memory of single-precision floating-point numbers using low precision arithmetic in term of ULPs.
	typedef mat<2, 4, float, aligned_lowp>		aligned_lowp_mat2x4;

	/// 2 by 4 matrix aligned in memory of double-precision floating-point numbers using high precision arithmetic in term of ULPs.
	typedef mat<2, 4, double, aligned_highp>	aligned_highp_dmat2x4;

	/// 2 by 4 matrix aligned in memory of double-precision floating-point numbers using medium precision arithmetic in term of ULPs.
	typedef mat<2, 4, double, aligned_mediump>	aligned_mediump_dmat2x4;

	/// 2 by 4 matrix aligned in memory of double-precision floating-point numbers using low precision arithmetic in term of ULPs.
	typedef mat<2, 4, double, aligned_lowp>		aligned_lowp_dmat2x4;

	/// 2 by 4 matrix tightly packed in memory of single-precision floating-point numbers using high precision arithmetic in term of ULPs.
	typedef mat<2, 4, float, packed_highp>		packed_highp_mat2x4;

	/// 2 by 4 matrix tightly packed in memory of single-precision floating-point numbers using medium precision arithmetic in term of ULPs.
	typedef mat<2, 4, float, packed_mediump>	packed_mediump_mat2x4;

	/// 2 by 4 matrix tightly packed in memory of single-precision floating-point numbers using low precision arithmetic in term of ULPs.
	typedef mat<2, 4, float, packed_lowp>		packed_lowp_mat2x4;

	/// 2 by 4 matrix tightly packed in memory of double-precision floating-point numbers using high precision arithmetic in term of ULPs.
	typedef mat<2, 4, double, packed_highp>		packed_highp_dmat2x4;

	/// 2 by 4 matrix tightly packed in memory of double-precision floating-point numbers using medium precision arithmetic in term of ULPs.
	typedef mat<2, 4, double, packed_mediump>	packed_mediump_dmat2x4;

	/// 2 by 4 matrix tightly packed in memory of double-precision floating-point numbers using low precision arithmetic in term of ULPs.
	typedef mat<2, 4, double, packed_lowp>		packed_lowp_dmat2x4;

	// -- *mat3x2 --

	/// 3 by 2 matrix aligned in memory of single-precision floating-point numbers using high precision arithmetic in term of ULPs.
	typedef mat<3, 2, float, aligned_highp>		aligned_highp_mat3x2;

	/// 3 by 2 matrix aligned in memory of single-precision floating-point numbers using medium precision arithmetic in term of ULPs.
	typedef mat<3, 2, float, aligned_mediump>	aligned_mediump_mat3x2;

	/// 3 by 2 matrix aligned in memory of single-precision floating-point numbers using low precision arithmetic in term of ULPs.
	typedef mat<3, 2, float, aligned_lowp>		aligned_lowp_mat3x2;

	/// 3 by 2 matrix aligned in memory of double-precision floating-point numbers using high precision arithmetic in term of ULPs.
	typedef mat<3, 2, double, aligned_highp>	aligned_highp_dmat3x2;

	/// 3 by 2 matrix aligned in memory of double-precision floating-point numbers using medium precision arithmetic in term of ULPs.
	typedef mat<3, 2, double, aligned_mediump>	aligned_mediump_dmat3x2;

	/// 3 by 2 matrix aligned in memory of double-precision floating-point numbers using low precision arithmetic in term of ULPs.
	typedef mat<3, 2, double, aligned_lowp>		aligned_lowp_dmat3x2;

	/// 3 by 2 matrix tightly packed in memory of single-precision floating-point numbers using high precision arithmetic in term of ULPs.
	typedef mat<3, 2, float, packed_highp>		packed_highp_mat3x2;

	/// 3 by 2 matrix tightly packed in memory of single-precision floating-point numbers using medium precision arithmetic in term of ULPs.
	typedef mat<3, 2, float, packed_mediump>	packed_mediump_mat3x2;

	/// 3 by 2 matrix tightly packed in memory of single-precision floating-point numbers using low precision arithmetic in term of ULPs.
	typedef mat<3, 2, float, packed_lowp>		packed_lowp_mat3x2;

	/// 3 by 2 matrix tightly packed in memory of double-precision floating-point numbers using high precision arithmetic in term of ULPs.
	typedef mat<3, 2, double, packed_highp>		packed_highp_dmat3x2;

	/// 3 by 2 matrix tightly packed in memory of double-precision floating-point numbers using medium precision arithmetic in term of ULPs.
	typedef mat<3, 2, double, packed_mediump>	packed_mediump_dmat3x2;

	/// 3 by 2 matrix tightly packed in memory of double-precision floating-point numbers using low precision arithmetic in term of ULPs.
	typedef mat<3, 2, double, packed_lowp>		packed_lowp_dmat3x2;

	// -- *mat3x3 --

	/// 3 by 3 matrix aligned in memory of single-precision floating-point numbers using high precision arithmetic in term of ULPs.
	typedef mat<3, 3, float, aligned_highp>		aligned_highp_mat3x3;

	/// 3 by 3 matrix aligned in memory of single-precision floating-point numbers using medium precision arithmetic in term of ULPs.
	typedef mat<3, 3, float, aligned_mediump>	aligned_mediump_mat3x3;

	/// 3 by 3 matrix aligned in memory of single-precision floating-point numbers using low precision arithmetic in term of ULPs.
	typedef mat<3, 3, float, aligned_lowp>		aligned_lowp_mat3x3;

	/// 3 by 3 matrix aligned in memory of double-precision floating-point numbers using high precision arithmetic in term of ULPs.
	typedef mat<3, 3, double, aligned_highp>	aligned_highp_dmat3x3;

	/// 3 by 3 matrix aligned in memory of double-precision floating-point numbers using medium precision arithmetic in term of ULPs.
	typedef mat<3, 3, double, aligned_mediump>	aligned_mediump_dmat3x3;

	/// 3 by 3 matrix aligned in memory of double-precision floating-point numbers using low precision arithmetic in term of ULPs.
	typedef mat<3, 3, double, aligned_lowp>		aligned_lowp_dmat3x3;

	/// 3 by 3 matrix tightly packed in memory of single-precision floating-point numbers using high precision arithmetic in term of ULPs.
	typedef mat<3, 3, float, packed_highp>		packed_highp_mat3x3;

	/// 3 by 3 matrix tightly packed in memory of single-precision floating-point numbers using medium precision arithmetic in term of ULPs.
	typedef mat<3, 3, float, packed_mediump>	packed_mediump_mat3x3;

	/// 3 by 3 matrix tightly packed in memory of single-precision floating-point numbers using low precision arithmetic in term of ULPs.
	typedef mat<3, 3, float, packed_lowp>		packed_lowp_mat3x3;

	/// 3 by 3 matrix tightly packed in memory of double-precision floating-point numbers using high precision arithmetic in term of ULPs.
	typedef mat<3, 3, double, packed_highp>		packed_highp_dmat3x3;

	/// 3 by 3 matrix tightly packed in memory of double-precision floating-point numbers using medium precision arithmetic in term of ULPs.
	typedef mat<3, 3, double, packed_mediump>	packed_mediump_dmat3x3;

	/// 3 by 3 matrix tightly packed in memory of double-precision floating-point numbers using low precision arithmetic in term of ULPs.
	typedef mat<3, 3, double, packed_lowp>		packed_lowp_dmat3x3;

	// -- *mat3x4 --

	/// 3 by 4 matrix aligned in memory of single-precision floating-point numbers using high precision arithmetic in term of ULPs.
	typedef mat<3, 4, float, aligned_highp>		aligned_highp_mat3x4;

	/// 3 by 4 matrix aligned in memory of single-precision floating-point numbers using medium precision arithmetic in term of ULPs.
	typedef mat<3, 4, float, aligned_mediump>	aligned_mediump_mat3x4;

	/// 3 by 4 matrix aligned in memory of single-precision floating-point numbers using low precision arithmetic in term of ULPs.
	typedef mat<3, 4, float, aligned_lowp>		aligned_lowp_mat3x4;

	/// 3 by 4 matrix aligned in memory of double-precision floating-point numbers using high precision arithmetic in term of ULPs.
	typedef mat<3, 4, double, aligned_highp>	aligned_highp_dmat3x4;

	/// 3 by 4 matrix aligned in memory of double-precision floating-point numbers using medium precision arithmetic in term of ULPs.
	typedef mat<3, 4, double, aligned_mediump>	aligned_mediump_dmat3x4;

	/// 3 by 4 matrix aligned in memory of double-precision floating-point numbers using low precision arithmetic in term of ULPs.
	typedef mat<3, 4, double, aligned_lowp>		aligned_lowp_dmat3x4;

	/// 3 by 4 matrix tightly packed in memory of single-precision floating-point numbers using high precision arithmetic in term of ULPs.
	typedef mat<3, 4, float, packed_highp>		packed_highp_mat3x4;

	/// 3 by 4 matrix tightly packed in memory of single-precision floating-point numbers using medium precision arithmetic in term of ULPs.
	typedef mat<3, 4, float, packed_mediump>	packed_mediump_mat3x4;

	/// 3 by 4 matrix tightly packed in memory of single-precision floating-point numbers using low precision arithmetic in term of ULPs.
	typedef mat<3, 4, float, packed_lowp>		packed_lowp_mat3x4;

	/// 3 by 4 matrix tightly packed in memory of double-precision floating-point numbers using high precision arithmetic in term of ULPs.
	typedef mat<3, 4, double, packed_highp>		packed_highp_dmat3x4;

	/// 3 by 4 matrix tightly packed in memory of double-precision floating-point numbers using medium precision arithmetic in term of ULPs.
	typedef mat<3, 4, double, packed_mediump>	packed_mediump_dmat3x4;

	/// 3 by 4 matrix tightly packed in memory of double-precision floating-point numbers using low precision arithmetic in term of ULPs.
	typedef mat<3, 4, double, packed_lowp>		packed_lowp_dmat3x4;

	// -- *mat4x2 --

	/// 4 by 2 matrix aligned in memory of single-precision floating-point numbers using high precision arithmetic in term of ULPs.
	typedef mat<4, 2, float, aligned_highp>		aligned_highp_mat4x2;

	/// 4 by 2 matrix aligned in memory of single-precision floating-point numbers using medium precision arithmetic in term of ULPs.
	typedef mat<4, 2, float, aligned_mediump>	aligned_mediump_mat4x2;

	/// 4 by 2 matrix aligned in memory of single-precision floating-point numbers using low precision arithmetic in term of ULPs.
	typedef mat<4, 2, float, aligned_lowp>		aligned_lowp_mat4x2;

	/// 4 by 2 matrix aligned in memory of double-precision floating-point numbers using high precision arithmetic in term of ULPs.
	typedef mat<4, 2, double, aligned_highp>	aligned_highp_dmat4x2;

	/// 4 by 2 matrix aligned in memory of double-precision floating-point numbers using medium precision arithmetic in term of ULPs.
	typedef mat<4, 2, double, aligned_mediump>	aligned_mediump_dmat4x2;

	/// 4 by 2 matrix aligned in memory of double-precision floating-point numbers using low precision arithmetic in term of ULPs.
	typedef mat<4, 2, double, aligned_lowp>		aligned_lowp_dmat4x2;

	/// 4 by 2 matrix tightly packed in memory of single-precision floating-point numbers using high precision arithmetic in term of ULPs.
	typedef mat<4, 2, float, packed_highp>		packed_highp_mat4x2;

	/// 4 by 2 matrix tightly packed in memory of single-precision floating-point numbers using medium precision arithmetic in term of ULPs.
	typedef mat<4, 2, float, packed_mediump>	packed_mediump_mat4x2;

	/// 4 by 2 matrix tightly packed in memory of single-precision floating-point numbers using low precision arithmetic in term of ULPs.
	typedef mat<4, 2, float, packed_lowp>		packed_lowp_mat4x2;

	/// 4 by 2 matrix tightly packed in memory of double-precision floating-point numbers using high precision arithmetic in term of ULPs.
	typedef mat<4, 2, double, packed_highp>		packed_highp_dmat4x2;

	/// 4 by 2 matrix tightly packed in memory of double-precision floating-point numbers using medium precision arithmetic in term of ULPs.
	typedef mat<4, 2, double, packed_mediump>	packed_mediump_dmat4x2;

	/// 4 by 2 matrix tightly packed in memory of double-precision floating-point numbers using low precision arithmetic in term of ULPs.
	typedef mat<4, 2, double, packed_lowp>		packed_lowp_dmat4x2;

	// -- *mat4x3 --

	/// 4 by 3 matrix aligned in memory of single-precision floating-point numbers using high precision arithmetic in term of ULPs.
	typedef mat<4, 3, float, aligned_highp>		aligned_highp_mat4x3;

	/// 4 by 3 matrix aligned in memory of single-precision floating-point numbers using medium precision arithmetic in term of ULPs.
	typedef mat<4, 3, float, aligned_mediump>	aligned_mediump_mat4x3;

	/// 4 by 3 matrix aligned in memory of single-precision floating-point numbers using low precision arithmetic in term of ULPs.
	typedef mat<4, 3, float, aligned_lowp>		aligned_lowp_mat4x3;

	/// 4 by 3 matrix aligned in memory of double-precision floating-point numbers using high precision arithmetic in term of ULPs.
	typedef mat<4, 3, double, aligned_highp>	aligned_highp_dmat4x3;

	/// 4 by 3 matrix aligned in memory of double-precision floating-point numbers using medium precision arithmetic in term of ULPs.
	typedef mat<4, 3, double, aligned_mediump>	aligned_mediump_dmat4x3;

	/// 4 by 3 matrix aligned in memory of double-precision floating-point numbers using low precision arithmetic in term of ULPs.
	typedef mat<4, 3, double, aligned_lowp>		aligned_lowp_dmat4x3;

	/// 4 by 3 matrix tightly packed in memory of single-precision floating-point numbers using high precision arithmetic in term of ULPs.
	typedef mat<4, 3, float, packed_highp>		packed_highp_mat4x3;

	/// 4 by 3 matrix tightly packed in memory of single-precision floating-point numbers using medium precision arithmetic in term of ULPs.
	typedef mat<4, 3, float, packed_mediump>	packed_mediump_mat4x3;

	/// 4 by 3 matrix tightly packed in memory of single-precision floating-point numbers using low precision arithmetic in term of ULPs.
	typedef mat<4, 3, float, packed_lowp>		packed_lowp_mat4x3;

	/// 4 by 3 matrix tightly packed in memory of double-precision floating-point numbers using high precision arithmetic in term of ULPs.
	typedef mat<4, 3, double, packed_highp>		packed_highp_dmat4x3;

	/// 4 by 3 matrix tightly packed in memory of double-precision floating-point numbers using medium precision arithmetic in term of ULPs.
	typedef mat<4, 3, double, packed_mediump>	packed_mediump_dmat4x3;

	/// 4 by 3 matrix tightly packed in memory of double-precision floating-point numbers using low precision arithmetic in term of ULPs.
	typedef mat<4, 3, double, packed_lowp>		packed_lowp_dmat4x3;

	// -- *mat4x4 --

	/// 4 by 4 matrix aligned in memory of single-precision floating-point numbers using high precision arithmetic in term of ULPs.
	typedef mat<4, 4, float, aligned_highp>		aligned_highp_mat4x4;

	/// 4 by 4 matrix aligned in memory of single-precision floating-point numbers using medium precision arithmetic in term of ULPs.
	typedef mat<4, 4, float, aligned_mediump>	aligned_mediump_mat4x4;

	/// 4 by 4 matrix aligned in memory of single-precision floating-point numbers using low precision arithmetic in term of ULPs.
	typedef mat<4, 4, float, aligned_lowp>		aligned_lowp_mat4x4;

	/// 4 by 4 matrix aligned in memory of double-precision floating-point numbers using high precision arithmetic in term of ULPs.
	typedef mat<4, 4, double, aligned_highp>	aligned_highp_dmat4x4;

	/// 4 by 4 matrix aligned in memory of double-precision floating-point numbers using medium precision arithmetic in term of ULPs.
	typedef mat<4, 4, double, aligned_mediump>	aligned_mediump_dmat4x4;

	/// 4 by 4 matrix aligned in memory of double-precision floating-point numbers using low precision arithmetic in term of ULPs.
	typedef mat<4, 4, double, aligned_lowp>		aligned_lowp_dmat4x4;

	/// 4 by 4 matrix tightly packed in memory of single-precision floating-point numbers using high precision arithmetic in term of ULPs.
	typedef mat<4, 4, float, packed_highp>		packed_highp_mat4x4;

	/// 4 by 4 matrix tightly packed in memory of single-precision floating-point numbers using medium precision arithmetic in term of ULPs.
	typedef mat<4, 4, float, packed_mediump>	packed_mediump_mat4x4;

	/// 4 by 4 matrix tightly packed in memory of single-precision floating-point numbers using low precision arithmetic in term of ULPs.
	typedef mat<4, 4, float, packed_lowp>		packed_lowp_mat4x4;

	/// 4 by 4 matrix tightly packed in memory of double-precision floating-point numbers using high precision arithmetic in term of ULPs.
	typedef mat<4, 4, double, packed_highp>		packed_highp_dmat4x4;

	/// 4 by 4 matrix tightly packed in memory of double-precision floating-point numbers using medium precision arithmetic in term of ULPs.
	typedef mat<4, 4, double, packed_mediump>	packed_mediump_dmat4x4;

	/// 4 by 4 matrix tightly packed in memory of double-precision floating-point numbers using low precision arithmetic in term of ULPs.
	typedef mat<4, 4, double, packed_lowp>		packed_lowp_dmat4x4;

	// -- default --

#if(defined(GLM_PRECISION_LOWP_FLOAT))
	typedef aligned_lowp_vec1			aligned_vec1;
	typedef aligned_lowp_vec2			aligned_vec2;
	typedef aligned_lowp_vec3			aligned_vec3;
	typedef aligned_lowp_vec4			aligned_vec4;
	typedef packed_lowp_vec1			packed_vec1;
	typedef packed_lowp_vec2			packed_vec2;
	typedef packed_lowp_vec3			packed_vec3;
	typedef packed_lowp_vec4			packed_vec4;

	typedef aligned_lowp_mat2			aligned_mat2;
	typedef aligned_lowp_mat3			aligned_mat3;
	typedef aligned_lowp_mat4			aligned_mat4;
	typedef packed_lowp_mat2			packed_mat2;
	typedef packed_lowp_mat3			packed_mat3;
	typedef packed_lowp_mat4			packed_mat4;

	typedef aligned_lowp_mat2x2			aligned_mat2x2;
	typedef aligned_lowp_mat2x3			aligned_mat2x3;
	typedef aligned_lowp_mat2x4			aligned_mat2x4;
	typedef aligned_lowp_mat3x2			aligned_mat3x2;
	typedef aligned_lowp_mat3x3			aligned_mat3x3;
	typedef aligned_lowp_mat3x4			aligned_mat3x4;
	typedef aligned_lowp_mat4x2			aligned_mat4x2;
	typedef aligned_lowp_mat4x3			aligned_mat4x3;
	typedef aligned_lowp_mat4x4			aligned_mat4x4;
	typedef packed_lowp_mat2x2			packed_mat2x2;
	typedef packed_lowp_mat2x3			packed_mat2x3;
	typedef packed_lowp_mat2x4			packed_mat2x4;
	typedef packed_lowp_mat3x2			packed_mat3x2;
	typedef packed_lowp_mat3x3			packed_mat3x3;
	typedef packed_lowp_mat3x4			packed_mat3x4;
	typedef packed_lowp_mat4x2			packed_mat4x2;
	typedef packed_lowp_mat4x3			packed_mat4x3;
	typedef packed_lowp_mat4x4			packed_mat4x4;
#elif(defined(GLM_PRECISION_MEDIUMP_FLOAT))
	typedef aligned_mediump_vec1		aligned_vec1;
	typedef aligned_mediump_vec2		aligned_vec2;
	typedef aligned_mediump_vec3		aligned_vec3;
	typedef aligned_mediump_vec4		aligned_vec4;
	typedef packed_mediump_vec1			packed_vec1;
	typedef packed_mediump_vec2			packed_vec2;
	typedef packed_mediump_vec3			packed_vec3;
	typedef packed_mediump_vec4			packed_vec4;

	typedef aligned_mediump_mat2		aligned_mat2;
	typedef aligned_mediump_mat3		aligned_mat3;
	typedef aligned_mediump_mat4		aligned_mat4;
	typedef packed_mediump_mat2			packed_mat2;
	typedef packed_mediump_mat3			packed_mat3;
	typedef packed_mediump_mat4			packed_mat4;

	typedef aligned_mediump_mat2x2		aligned_mat2x2;
	typedef aligned_mediump_mat2x3		aligned_mat2x3;
	typedef aligned_mediump_mat2x4		aligned_mat2x4;
	typedef aligned_mediump_mat3x2		aligned_mat3x2;
	typedef aligned_mediump_mat3x3		aligned_mat3x3;
	typedef aligned_mediump_mat3x4		aligned_mat3x4;
	typedef aligned_mediump_mat4x2		aligned_mat4x2;
	typedef aligned_mediump_mat4x3		aligned_mat4x3;
	typedef aligned_mediump_mat4x4		aligned_mat4x4;
	typedef packed_mediump_mat2x2		packed_mat2x2;
	typedef packed_mediump_mat2x3		packed_mat2x3;
	typedef packed_mediump_mat2x4		packed_mat2x4;
	typedef packed_mediump_mat3x2		packed_mat3x2;
	typedef packed_mediump_mat3x3		packed_mat3x3;
	typedef packed_mediump_mat3x4		packed_mat3x4;
	typedef packed_mediump_mat4x2		packed_mat4x2;
	typedef packed_mediump_mat4x3		packed_mat4x3;
	typedef packed_mediump_mat4x4		packed_mat4x4;
#else //defined(GLM_PRECISION_HIGHP_FLOAT)
	/// 1 component vector aligned in memory of single-precision floating-point numbers.
	typedef aligned_highp_vec1			aligned_vec1;

	/// 2 components vector aligned in memory of single-precision floating-point numbers.
	typedef aligned_highp_vec2			aligned_vec2;

	/// 3 components vector aligned in memory of single-precision floating-point numbers.
	typedef aligned_highp_vec3			aligned_vec3;

	/// 4 components vector aligned in memory of single-precision floating-point numbers.
	typedef aligned_highp_vec4 			aligned_vec4;

	/// 1 component vector tightly packed in memory of single-precision floating-point numbers.
	typedef packed_highp_vec1			packed_vec1;

	/// 2 components vector tightly packed in memory of single-precision floating-point numbers.
	typedef packed_highp_vec2			packed_vec2;

	/// 3 components vector tightly packed in memory of single-precision floating-point numbers.
	typedef packed_highp_vec3			packed_vec3;

	/// 4 components vector tightly packed in memory of single-precision floating-point numbers.
	typedef packed_highp_vec4			packed_vec4;

	/// 2 by 2 matrix tightly aligned in memory of single-precision floating-point numbers.
	typedef aligned_highp_mat2			aligned_mat2;

	/// 3 by 3 matrix tightly aligned in memory of single-precision floating-point numbers.
	typedef aligned_highp_mat3			aligned_mat3;

	/// 4 by 4 matrix tightly aligned in memory of single-precision floating-point numbers.
	typedef aligned_highp_mat4			aligned_mat4;

	/// 2 by 2 matrix tightly packed in memory of single-precision floating-point numbers.
	typedef packed_highp_mat2			packed_mat2;

	/// 3 by 3 matrix tightly packed in memory of single-precision floating-point numbers.
	typedef packed_highp_mat3			packed_mat3;

	/// 4 by 4 matrix tightly packed in memory of single-precision floating-point numbers.
	typedef packed_highp_mat4			packed_mat4;

	/// 2 by 2 matrix tightly aligned in memory of single-precision floating-point numbers.
	typedef aligned_highp_mat2x2		aligned_mat2x2;

	/// 2 by 3 matrix tightly aligned in memory of single-precision floating-point numbers.
	typedef aligned_highp_mat2x3		aligned_mat2x3;

	/// 2 by 4 matrix tightly aligned in memory of single-precision floating-point numbers.
	typedef aligned_highp_mat2x4		aligned_mat2x4;

	/// 3 by 2 matrix tightly aligned in memory of single-precision floating-point numbers.
	typedef aligned_highp_mat3x2		aligned_mat3x2;

	/// 3 by 3 matrix tightly aligned in memory of single-precision floating-point numbers.
	typedef aligned_highp_mat3x3		aligned_mat3x3;

	/// 3 by 4 matrix tightly aligned in memory of single-precision floating-point numbers.
	typedef aligned_highp_mat3x4		aligned_mat3x4;

	/// 4 by 2 matrix tightly aligned in memory of single-precision floating-point numbers.
	typedef aligned_highp_mat4x2		aligned_mat4x2;

	/// 4 by 3 matrix tightly aligned in memory of single-precision floating-point numbers.
	typedef aligned_highp_mat4x3		aligned_mat4x3;

	/// 4 by 4 matrix tightly aligned in memory of single-precision floating-point numbers.
	typedef aligned_highp_mat4x4		aligned_mat4x4;

	/// 2 by 2 matrix tightly packed in memory of single-precision floating-point numbers.
	typedef packed_highp_mat2x2			packed_mat2x2;

	/// 2 by 3 matrix tightly packed in memory of single-precision floating-point numbers.
	typedef packed_highp_mat2x3			packed_mat2x3;

	/// 2 by 4 matrix tightly packed in memory of single-precision floating-point numbers.
	typedef packed_highp_mat2x4			packed_mat2x4;

	/// 3 by 2 matrix tightly packed in memory of single-precision floating-point numbers.
	typedef packed_highp_mat3x2			packed_mat3x2;

	/// 3 by 3 matrix tightly packed in memory of single-precision floating-point numbers.
	typedef packed_highp_mat3x3			packed_mat3x3;

	/// 3 by 4 matrix tightly packed in memory of single-precision floating-point numbers.
	typedef packed_highp_mat3x4			packed_mat3x4;

	/// 4 by 2 matrix tightly packed in memory of single-precision floating-point numbers.
	typedef packed_highp_mat4x2			packed_mat4x2;

	/// 4 by 3 matrix tightly packed in memory of single-precision floating-point numbers.
	typedef packed_highp_mat4x3			packed_mat4x3;

	/// 4 by 4 matrix tightly packed in memory of single-precision floating-point numbers.
	typedef packed_highp_mat4x4			packed_mat4x4;
#endif//GLM_PRECISION

#if(defined(GLM_PRECISION_LOWP_DOUBLE))
	typedef aligned_lowp_dvec1			aligned_dvec1;
	typedef aligned_lowp_dvec2			aligned_dvec2;
	typedef aligned_lowp_dvec3			aligned_dvec3;
	typedef aligned_lowp_dvec4			aligned_dvec4;
	typedef packed_lowp_dvec1			packed_dvec1;
	typedef packed_lowp_dvec2			packed_dvec2;
	typedef packed_lowp_dvec3			packed_dvec3;
	typedef packed_lowp_dvec4			packed_dvec4;

	typedef aligned_lowp_dmat2			aligned_dmat2;
	typedef aligned_lowp_dmat3			aligned_dmat3;
	typedef aligned_lowp_dmat4			aligned_dmat4;
	typedef packed_lowp_dmat2			packed_dmat2;
	typedef packed_lowp_dmat3			packed_dmat3;
	typedef packed_lowp_dmat4			packed_dmat4;

	typedef aligned_lowp_dmat2x2		aligned_dmat2x2;
	typedef aligned_lowp_dmat2x3		aligned_dmat2x3;
	typedef aligned_lowp_dmat2x4		aligned_dmat2x4;
	typedef aligned_lowp_dmat3x2		aligned_dmat3x2;
	typedef aligned_lowp_dmat3x3		aligned_dmat3x3;
	typedef aligned_lowp_dmat3x4		aligned_dmat3x4;
	typedef aligned_lowp_dmat4x2		aligned_dmat4x2;
	typedef aligned_lowp_dmat4x3		aligned_dmat4x3;
	typedef aligned_lowp_dmat4x4		aligned_dmat4x4;
	typedef packed_lowp_dmat2x2			packed_dmat2x2;
	typedef packed_lowp_dmat2x3			packed_dmat2x3;
	typedef packed_lowp_dmat2x4			packed_dmat2x4;
	typedef packed_lowp_dmat3x2			packed_dmat3x2;
	typedef packed_lowp_dmat3x3			packed_dmat3x3;
	typedef packed_lowp_dmat3x4			packed_dmat3x4;
	typedef packed_lowp_dmat4x2			packed_dmat4x2;
	typedef packed_lowp_dmat4x3			packed_dmat4x3;
	typedef packed_lowp_dmat4x4			packed_dmat4x4;
#elif(defined(GLM_PRECISION_MEDIUMP_DOUBLE))
	typedef aligned_mediump_dvec1		aligned_dvec1;
	typedef aligned_mediump_dvec2		aligned_dvec2;
	typedef aligned_mediump_dvec3		aligned_dvec3;
	typedef aligned_mediump_dvec4		aligned_dvec4;
	typedef packed_mediump_dvec1		packed_dvec1;
	typedef packed_mediump_dvec2		packed_dvec2;
	typedef packed_mediump_dvec3		packed_dvec3;
	typedef packed_mediump_dvec4		packed_dvec4;

	typedef aligned_mediump_dmat2		aligned_dmat2;
	typedef aligned_mediump_dmat3		aligned_dmat3;
	typedef aligned_mediump_dmat4		aligned_dmat4;
	typedef packed_mediump_dmat2		packed_dmat2;
	typedef packed_mediump_dmat3		packed_dmat3;
	typedef packed_mediump_dmat4		packed_dmat4;

	typedef aligned_mediump_dmat2x2		aligned_dmat2x2;
	typedef aligned_mediump_dmat2x3		aligned_dmat2x3;
	typedef aligned_mediump_dmat2x4		aligned_dmat2x4;
	typedef aligned_mediump_dmat3x2		aligned_dmat3x2;
	typedef aligned_mediump_dmat3x3		aligned_dmat3x3;
	typedef aligned_mediump_dmat3x4		aligned_dmat3x4;
	typedef aligned_mediump_dmat4x2		aligned_dmat4x2;
	typedef aligned_mediump_dmat4x3		aligned_dmat4x3;
	typedef aligned_mediump_dmat4x4		aligned_dmat4x4;
	typedef packed_mediump_dmat2x2		packed_dmat2x2;
	typedef packed_mediump_dmat2x3		packed_dmat2x3;
	typedef packed_mediump_dmat2x4		packed_dmat2x4;
	typedef packed_mediump_dmat3x2		packed_dmat3x2;
	typedef packed_mediump_dmat3x3		packed_dmat3x3;
	typedef packed_mediump_dmat3x4		packed_dmat3x4;
	typedef packed_mediump_dmat4x2		packed_dmat4x2;
	typedef packed_mediump_dmat4x3		packed_dmat4x3;
	typedef packed_mediump_dmat4x4		packed_dmat4x4;
#else //defined(GLM_PRECISION_HIGHP_DOUBLE)
	/// 1 component vector aligned in memory of double-precision floating-point numbers.
	typedef aligned_highp_dvec1			aligned_dvec1;

	/// 2 components vector aligned in memory of double-precision floating-point numbers.
	typedef aligned_highp_dvec2			aligned_dvec2;

	/// 3 components vector aligned in memory of double-precision floating-point numbers.
	typedef aligned_highp_dvec3			aligned_dvec3;

	/// 4 components vector aligned in memory of double-precision floating-point numbers.
	typedef aligned_highp_dvec4			aligned_dvec4;

	/// 1 component vector tightly packed in memory of double-precision floating-point numbers.
	typedef packed_highp_dvec1			packed_dvec1;

	/// 2 components vector tightly packed in memory of double-precision floating-point numbers.
	typedef packed_highp_dvec2			packed_dvec2;

	/// 3 components vector tightly packed in memory of double-precision floating-point numbers.
	typedef packed_highp_dvec3			packed_dvec3;

	/// 4 components vector tightly packed in memory of double-precision floating-point numbers.
	typedef packed_highp_dvec4			packed_dvec4;

	/// 2 by 2 matrix tightly aligned in memory of double-precision floating-point numbers.
	typedef aligned_highp_dmat2			aligned_dmat2;

	/// 3 by 3 matrix tightly aligned in memory of double-precision floating-point numbers.
	typedef aligned_highp_dmat3			aligned_dmat3;

	/// 4 by 4 matrix tightly aligned in memory of double-precision floating-point numbers.
	typedef aligned_highp_dmat4			aligned_dmat4;

	/// 2 by 2 matrix tightly packed in memory of double-precision floating-point numbers.
	typedef packed_highp_dmat2			packed_dmat2;

	/// 3 by 3 matrix tightly packed in memory of double-precision floating-point numbers.
	typedef packed_highp_dmat3			packed_dmat3;

	/// 4 by 4 matrix tightly packed in memory of double-precision floating-point numbers.
	typedef packed_highp_dmat4			packed_dmat4;

	/// 2 by 2 matrix tightly aligned in memory of double-precision floating-point numbers.
	typedef aligned_highp_dmat2x2		aligned_dmat2x2;

	/// 2 by 3 matrix tightly aligned in memory of double-precision floating-point numbers.
	typedef aligned_highp_dmat2x3		aligned_dmat2x3;

	/// 2 by 4 matrix tightly aligned in memory of double-precision floating-point numbers.
	typedef aligned_highp_dmat2x4		aligned_dmat2x4;

	/// 3 by 2 matrix tightly aligned in memory of double-precision floating-point numbers.
	typedef aligned_highp_dmat3x2		aligned_dmat3x2;

	/// 3 by 3 matrix tightly aligned in memory of double-precision floating-point numbers.
	typedef aligned_highp_dmat3x3		aligned_dmat3x3;

	/// 3 by 4 matrix tightly aligned in memory of double-precision floating-point numbers.
	typedef aligned_highp_dmat3x4		aligned_dmat3x4;

	/// 4 by 2 matrix tightly aligned in memory of double-precision floating-point numbers.
	typedef aligned_highp_dmat4x2		aligned_dmat4x2;

	/// 4 by 3 matrix tightly aligned in memory of double-precision floating-point numbers.
	typedef aligned_highp_dmat4x3		aligned_dmat4x3;

	/// 4 by 4 matrix tightly aligned in memory of double-precision floating-point numbers.
	typedef aligned_highp_dmat4x4		aligned_dmat4x4;

	/// 2 by 2 matrix tightly packed in memory of double-precision floating-point numbers.
	typedef packed_highp_dmat2x2		packed_dmat2x2;

	/// 2 by 3 matrix tightly packed in memory of double-precision floating-point numbers.
	typedef packed_highp_dmat2x3		packed_dmat2x3;

	/// 2 by 4 matrix tightly packed in memory of double-precision floating-point numbers.
	typedef packed_highp_dmat2x4		packed_dmat2x4;

	/// 3 by 2 matrix tightly packed in memory of double-precision floating-point numbers.
	typedef packed_highp_dmat3x2		packed_dmat3x2;

	/// 3 by 3 matrix tightly packed in memory of double-precision floating-point numbers.
	typedef packed_highp_dmat3x3		packed_dmat3x3;

	/// 3 by 4 matrix tightly packed in memory of double-precision floating-point numbers.
	typedef packed_highp_dmat3x4		packed_dmat3x4;

	/// 4 by 2 matrix tightly packed in memory of double-precision floating-point numbers.
	typedef packed_highp_dmat4x2		packed_dmat4x2;

	/// 4 by 3 matrix tightly packed in memory of double-precision floating-point numbers.
	typedef packed_highp_dmat4x3		packed_dmat4x3;

	/// 4 by 4 matrix tightly packed in memory of double-precision floating-point numbers.
	typedef packed_highp_dmat4x4		packed_dmat4x4;
#endif//GLM_PRECISION

#if(defined(GLM_PRECISION_LOWP_INT))
	typedef aligned_lowp_ivec1			aligned_ivec1;
	typedef aligned_lowp_ivec2			aligned_ivec2;
	typedef aligned_lowp_ivec3			aligned_ivec3;
	typedef aligned_lowp_ivec4			aligned_ivec4;
#elif(defined(GLM_PRECISION_MEDIUMP_INT))
	typedef aligned_mediump_ivec1		aligned_ivec1;
	typedef aligned_mediump_ivec2		aligned_ivec2;
	typedef aligned_mediump_ivec3		aligned_ivec3;
	typedef aligned_mediump_ivec4		aligned_ivec4;
#else //defined(GLM_PRECISION_HIGHP_INT)
	/// 1 component vector aligned in memory of signed integer numbers.
	typedef aligned_highp_ivec1			aligned_ivec1;

	/// 2 components vector aligned in memory of signed integer numbers.
	typedef aligned_highp_ivec2			aligned_ivec2;

	/// 3 components vector aligned in memory of signed integer numbers.
	typedef aligned_highp_ivec3			aligned_ivec3;

	/// 4 components vector aligned in memory of signed integer numbers.
	typedef aligned_highp_ivec4			aligned_ivec4;

	/// 1 component vector tightly packed in memory of signed integer numbers.
	typedef packed_highp_ivec1			packed_ivec1;

	/// 2 components vector tightly packed in memory of signed integer numbers.
	typedef packed_highp_ivec2			packed_ivec2;

	/// 3 components vector tightly packed in memory of signed integer numbers.
	typedef packed_highp_ivec3			packed_ivec3;

	/// 4 components vector tightly packed in memory of signed integer numbers.
	typedef packed_highp_ivec4			packed_ivec4;
#endif//GLM_PRECISION

	// -- Unsigned integer definition --

#if(defined(GLM_PRECISION_LOWP_UINT))
	typedef aligned_lowp_uvec1			aligned_uvec1;
	typedef aligned_lowp_uvec2			aligned_uvec2;
	typedef aligned_lowp_uvec3			aligned_uvec3;
	typedef aligned_lowp_uvec4			aligned_uvec4;
#elif(defined(GLM_PRECISION_MEDIUMP_UINT))
	typedef aligned_mediump_uvec1		aligned_uvec1;
	typedef aligned_mediump_uvec2		aligned_uvec2;
	typedef aligned_mediump_uvec3		aligned_uvec3;
	typedef aligned_mediump_uvec4		aligned_uvec4;
#else //defined(GLM_PRECISION_HIGHP_UINT)
	/// 1 component vector aligned in memory of unsigned integer numbers.
	typedef aligned_highp_uvec1			aligned_uvec1;

	/// 2 components vector aligned in memory of unsigned integer numbers.
	typedef aligned_highp_uvec2			aligned_uvec2;

	/// 3 components vector aligned in memory of unsigned integer numbers.
	typedef aligned_highp_uvec3			aligned_uvec3;

	/// 4 components vector aligned in memory of unsigned integer numbers.
	typedef aligned_highp_uvec4			aligned_uvec4;

	/// 1 component vector tightly packed in memory of unsigned integer numbers.
	typedef packed_highp_uvec1			packed_uvec1;

	/// 2 components vector tightly packed in memory of unsigned integer numbers.
	typedef packed_highp_uvec2			packed_uvec2;

	/// 3 components vector tightly packed in memory of unsigned integer numbers.
	typedef packed_highp_uvec3			packed_uvec3;

	/// 4 components vector tightly packed in memory of unsigned integer numbers.
	typedef packed_highp_uvec4			packed_uvec4;
#endif//GLM_PRECISION

#if(defined(GLM_PRECISION_LOWP_BOOL))
	typedef aligned_lowp_bvec1			aligned_bvec1;
	typedef aligned_lowp_bvec2			aligned_bvec2;
	typedef aligned_lowp_bvec3			aligned_bvec3;
	typedef aligned_lowp_bvec4			aligned_bvec4;
#elif(defined(GLM_PRECISION_MEDIUMP_BOOL))
	typedef aligned_mediump_bvec1		aligned_bvec1;
	typedef aligned_mediump_bvec2		aligned_bvec2;
	typedef aligned_mediump_bvec3		aligned_bvec3;
	typedef aligned_mediump_bvec4		aligned_bvec4;
#else //defined(GLM_PRECISION_HIGHP_BOOL)
	/// 1 component vector aligned in memory of bool values.
	typedef aligned_highp_bvec1			aligned_bvec1;

	/// 2 components vector aligned in memory of bool values.
	typedef aligned_highp_bvec2			aligned_bvec2;

	/// 3 components vector aligned in memory of bool values.
	typedef aligned_highp_bvec3			aligned_bvec3;

	/// 4 components vector aligned in memory of bool values.
	typedef aligned_highp_bvec4			aligned_bvec4;

	/// 1 components vector tightly packed in memory of bool values.
	typedef packed_highp_bvec1			packed_bvec1;

	/// 2 components vector tightly packed in memory of bool values.
	typedef packed_highp_bvec2			packed_bvec2;

	/// 3 components vector tightly packed in memory of bool values.
	typedef packed_highp_bvec3			packed_bvec3;

	/// 4 components vector tightly packed in memory of bool values.
	typedef packed_highp_bvec4			packed_bvec4;
#endif//GLM_PRECISION

	/// @}
}//namespace glm


==> figs/from-dave/deps/glm/glm/gtc/type_precision.hpp <==
/// @ref gtc_type_precision
/// @file glm/gtc/type_precision.hpp
///
/// @see core (dependence)
/// @see gtc_quaternion (dependence)
///
/// @defgroup gtc_type_precision GLM_GTC_type_precision
/// @ingroup gtc
///
/// Include <glm/gtc/type_precision.hpp> to use the features of this extension.
///
/// Defines specific C++-based qualifier types.

#pragma once

// Dependency:
#include "../gtc/quaternion.hpp"
#include "../gtc/vec1.hpp"
#include "../ext/scalar_int_sized.hpp"
#include "../ext/scalar_uint_sized.hpp"
#include "../detail/type_vec2.hpp"
#include "../detail/type_vec3.hpp"
#include "../detail/type_vec4.hpp"
#include "../detail/type_mat2x2.hpp"
#include "../detail/type_mat2x3.hpp"
#include "../detail/type_mat2x4.hpp"
#include "../detail/type_mat3x2.hpp"
#include "../detail/type_mat3x3.hpp"
#include "../detail/type_mat3x4.hpp"
#include "../detail/type_mat4x2.hpp"
#include "../detail/type_mat4x3.hpp"
#include "../detail/type_mat4x4.hpp"

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	pragma message("GLM: GLM_GTC_type_precision extension included")
#endif

namespace glm
{
	///////////////////////////
	// Signed int vector types

	/// @addtogroup gtc_type_precision
	/// @{

	/// Low qualifier 8 bit signed integer type.
	/// @see gtc_type_precision
	typedef detail::int8 lowp_int8;

	/// Low qualifier 16 bit signed integer type.
	/// @see gtc_type_precision
	typedef detail::int16 lowp_int16;

	/// Low qualifier 32 bit signed integer type.
	/// @see gtc_type_precision
	typedef detail::int32 lowp_int32;

	/// Low qualifier 64 bit signed integer type.
	/// @see gtc_type_precision
	typedef detail::int64 lowp_int64;

	/// Low qualifier 8 bit signed integer type.
	/// @see gtc_type_precision
	typedef detail::int8 lowp_int8_t;

	/// Low qualifier 16 bit signed integer type.
	/// @see gtc_type_precision
	typedef detail::int16 lowp_int16_t;

	/// Low qualifier 32 bit signed integer type.
	/// @see gtc_type_precision
	typedef detail::int32 lowp_int32_t;

	/// Low qualifier 64 bit signed integer type.
	/// @see gtc_type_precision
	typedef detail::int64 lowp_int64_t;

	/// Low qualifier 8 bit signed integer type.
	/// @see gtc_type_precision
	typedef detail::int8 lowp_i8;

	/// Low qualifier 16 bit signed integer type.
	/// @see gtc_type_precision
	typedef detail::int16 lowp_i16;

	/// Low qualifier 32 bit signed integer type.
	/// @see gtc_type_precision
	typedef detail::int32 lowp_i32;

	/// Low qualifier 64 bit signed integer type.
	/// @see gtc_type_precision
	typedef detail::int64 lowp_i64;

	/// Medium qualifier 8 bit signed integer type.
	/// @see gtc_type_precision
	typedef detail::int8 mediump_int8;

	/// Medium qualifier 16 bit signed integer type.
	/// @see gtc_type_precision
	typedef detail::int16 mediump_int16;

	/// Medium qualifier 32 bit signed integer type.
	/// @see gtc_type_precision
	typedef detail::int32 mediump_int32;

	/// Medium qualifier 64 bit signed integer type.
	/// @see gtc_type_precision
	typedef detail::int64 mediump_int64;

	/// Medium qualifier 8 bit signed integer type.
	/// @see gtc_type_precision
	typedef detail::int8 mediump_int8_t;

	/// Medium qualifier 16 bit signed integer type.
	/// @see gtc_type_precision
	typedef detail::int16 mediump_int16_t;

	/// Medium qualifier 32 bit signed integer type.
	/// @see gtc_type_precision
	typedef detail::int32 mediump_int32_t;

	/// Medium qualifier 64 bit signed integer type.
	/// @see gtc_type_precision
	typedef detail::int64 mediump_int64_t;

	/// Medium qualifier 8 bit signed integer type.
	/// @see gtc_type_precision
	typedef detail::int8 mediump_i8;

	/// Medium qualifier 16 bit signed integer type.
	/// @see gtc_type_precision
	typedef detail::int16 mediump_i16;

	/// Medium qualifier 32 bit signed integer type.
	/// @see gtc_type_precision
	typedef detail::int32 mediump_i32;

	/// Medium qualifier 64 bit signed integer type.
	/// @see gtc_type_precision
	typedef detail::int64 mediump_i64;

	/// High qualifier 8 bit signed integer type.
	/// @see gtc_type_precision
	typedef detail::int8 highp_int8;

	/// High qualifier 16 bit signed integer type.
	/// @see gtc_type_precision
	typedef detail::int16 highp_int16;

	/// High qualifier 32 bit signed integer type.
	/// @see gtc_type_precision
	typedef detail::int32 highp_int32;

	/// High qualifier 64 bit signed integer type.
	/// @see gtc_type_precision
	typedef detail::int64 highp_int64;

	/// High qualifier 8 bit signed integer type.
	/// @see gtc_type_precision
	typedef detail::int8 highp_int8_t;

	/// High qualifier 16 bit signed integer type.
	/// @see gtc_type_precision
	typedef detail::int16 highp_int16_t;

	/// 32 bit signed integer type.
	/// @see gtc_type_precision
	typedef detail::int32 highp_int32_t;

	/// High qualifier 64 bit signed integer type.
	/// @see gtc_type_precision
	typedef detail::int64 highp_int64_t;

	/// High qualifier 8 bit signed integer type.
	/// @see gtc_type_precision
	typedef detail::int8 highp_i8;

	/// High qualifier 16 bit signed integer type.
	/// @see gtc_type_precision
	typedef detail::int16 highp_i16;

	/// High qualifier 32 bit signed integer type.
	/// @see gtc_type_precision
	typedef detail::int32 highp_i32;

	/// High qualifier 64 bit signed integer type.
	/// @see gtc_type_precision
	typedef detail::int64 highp_i64;


#if GLM_HAS_EXTENDED_INTEGER_TYPE
	using std::int8_t;
	using std::int16_t;
	using std::int32_t;
	using std::int64_t;
#else
	/// 8 bit signed integer type.
	/// @see gtc_type_precision
	typedef detail::int8 int8_t;

	/// 16 bit signed integer type.
	/// @see gtc_type_precision
	typedef detail::int16 int16_t;

	/// 32 bit signed integer type.
	/// @see gtc_type_precision
	typedef detail::int32 int32_t;

	/// 64 bit signed integer type.
	/// @see gtc_type_precision
	typedef detail::int64 int64_t;
#endif

	/// 8 bit signed integer type.
	/// @see gtc_type_precision
	typedef detail::int8 i8;

	/// 16 bit signed integer type.
	/// @see gtc_type_precision
	typedef detail::int16 i16;

	/// 32 bit signed integer type.
	/// @see gtc_type_precision
	typedef detail::int32 i32;

	/// 64 bit signed integer type.
	/// @see gtc_type_precision
	typedef detail::int64 i64;



	/// Low qualifier 8 bit signed integer scalar type.
	/// @see gtc_type_precision
	typedef vec<1, i8, lowp> lowp_i8vec1;

	/// Low qualifier 8 bit signed integer vector of 2 components type.
	/// @see gtc_type_precision
	typedef vec<2, i8, lowp> lowp_i8vec2;

	/// Low qualifier 8 bit signed integer vector of 3 components type.
	/// @see gtc_type_precision
	typedef vec<3, i8, lowp> lowp_i8vec3;

	/// Low qualifier 8 bit signed integer vector of 4 components type.
	/// @see gtc_type_precision
	typedef vec<4, i8, lowp> lowp_i8vec4;


	/// Medium qualifier 8 bit signed integer scalar type.
	/// @see gtc_type_precision
	typedef vec<1, i8, mediump> mediump_i8vec1;

	/// Medium qualifier 8 bit signed integer vector of 2 components type.
	/// @see gtc_type_precision
	typedef vec<2, i8, mediump> mediump_i8vec2;

	/// Medium qualifier 8 bit signed integer vector of 3 components type.
	/// @see gtc_type_precision
	typedef vec<3, i8, mediump> mediump_i8vec3;

	/// Medium qualifier 8 bit signed integer vector of 4 components type.
	/// @see gtc_type_precision
	typedef vec<4, i8, mediump> mediump_i8vec4;


	/// High qualifier 8 bit signed integer scalar type.
	/// @see gtc_type_precision
	typedef vec<1, i8, highp> highp_i8vec1;

	/// High qualifier 8 bit signed integer vector of 2 components type.
	/// @see gtc_type_precision
	typedef vec<2, i8, highp> highp_i8vec2;

	/// High qualifier 8 bit signed integer vector of 3 components type.
	/// @see gtc_type_precision
	typedef vec<3, i8, highp> highp_i8vec3;

	/// High qualifier 8 bit signed integer vector of 4 components type.
	/// @see gtc_type_precision
	typedef vec<4, i8, highp> highp_i8vec4;



	/// 8 bit signed integer scalar type.
	/// @see gtc_type_precision
	typedef vec<1, i8, defaultp> i8vec1;

	/// 8 bit signed integer vector of 2 components type.
	/// @see gtc_type_precision
	typedef vec<2, i8, defaultp> i8vec2;

	/// 8 bit signed integer vector of 3 components type.
	/// @see gtc_type_precision
	typedef vec<3, i8, defaultp> i8vec3;

	/// 8 bit signed integer vector of 4 components type.
	/// @see gtc_type_precision
	typedef vec<4, i8, defaultp> i8vec4;





	/// Low qualifier 16 bit signed integer scalar type.
	/// @see gtc_type_precision
	typedef vec<1, i16, lowp>		lowp_i16vec1;

	/// Low qualifier 16 bit signed integer vector of 2 components type.
	/// @see gtc_type_precision
	typedef vec<2, i16, lowp>		lowp_i16vec2;

	/// Low qualifier 16 bit signed integer vector of 3 components type.
	/// @see gtc_type_precision
	typedef vec<3, i16, lowp>		lowp_i16vec3;

	/// Low qualifier 16 bit signed integer vector of 4 components type.
	/// @see gtc_type_precision
	typedef vec<4, i16, lowp>		lowp_i16vec4;


	/// Medium qualifier 16 bit signed integer scalar type.
	/// @see gtc_type_precision
	typedef vec<1, i16, mediump>		mediump_i16vec1;

	/// Medium qualifier 16 bit signed integer vector of 2 components type.
	/// @see gtc_type_precision
	typedef vec<2, i16, mediump>		mediump_i16vec2;

	/// Medium qualifier 16 bit signed integer vector of 3 components type.
	/// @see gtc_type_precision
	typedef vec<3, i16, mediump>		mediump_i16vec3;

	/// Medium qualifier 16 bit signed integer vector of 4 components type.
	/// @see gtc_type_precision
	typedef vec<4, i16, mediump>		mediump_i16vec4;


	/// High qualifier 16 bit signed integer scalar type.
	/// @see gtc_type_precision
	typedef vec<1, i16, highp>		highp_i16vec1;

	/// High qualifier 16 bit signed integer vector of 2 components type.
	/// @see gtc_type_precision
	typedef vec<2, i16, highp>		highp_i16vec2;

	/// High qualifier 16 bit signed integer vector of 3 components type.
	/// @see gtc_type_precision
	typedef vec<3, i16, highp>		highp_i16vec3;

	/// High qualifier 16 bit signed integer vector of 4 components type.
	/// @see gtc_type_precision
	typedef vec<4, i16, highp>		highp_i16vec4;




	/// 16 bit signed integer scalar type.
	/// @see gtc_type_precision
	typedef vec<1, i16, defaultp> i16vec1;

	/// 16 bit signed integer vector of 2 components type.
	/// @see gtc_type_precision
	typedef vec<2, i16, defaultp> i16vec2;

	/// 16 bit signed integer vector of 3 components type.
	/// @see gtc_type_precision
	typedef vec<3, i16, defaultp> i16vec3;

	/// 16 bit signed integer vector of 4 components type.
	/// @see gtc_type_precision
	typedef vec<4, i16, defaultp> i16vec4;



	/// Low qualifier 32 bit signed integer scalar type.
	/// @see gtc_type_precision
	typedef vec<1, i32, lowp>		lowp_i32vec1;

	/// Low qualifier 32 bit signed integer vector of 2 components type.
	/// @see gtc_type_precision
	typedef vec<2, i32, lowp>		lowp_i32vec2;

	/// Low qualifier 32 bit signed integer vector of 3 components type.
	/// @see gtc_type_precision
	typedef vec<3, i32, lowp>		lowp_i32vec3;

	/// Low qualifier 32 bit signed integer vector of 4 components type.
	/// @see gtc_type_precision
	typedef vec<4, i32, lowp>		lowp_i32vec4;


	/// Medium qualifier 32 bit signed integer scalar type.
	/// @see gtc_type_precision
	typedef vec<1, i32, mediump>		mediump_i32vec1;

	/// Medium qualifier 32 bit signed integer vector of 2 components type.
	/// @see gtc_type_precision
	typedef vec<2, i32, mediump>		mediump_i32vec2;

	/// Medium qualifier 32 bit signed integer vector of 3 components type.
	/// @see gtc_type_precision
	typedef vec<3, i32, mediump>		mediump_i32vec3;

	/// Medium qualifier 32 bit signed integer vector of 4 components type.
	/// @see gtc_type_precision
	typedef vec<4, i32, mediump>		mediump_i32vec4;


	/// High qualifier 32 bit signed integer scalar type.
	/// @see gtc_type_precision
	typedef vec<1, i32, highp>		highp_i32vec1;

	/// High qualifier 32 bit signed integer vector of 2 components type.
	/// @see gtc_type_precision
	typedef vec<2, i32, highp>		highp_i32vec2;

	/// High qualifier 32 bit signed integer vector of 3 components type.
	/// @see gtc_type_precision
	typedef vec<3, i32, highp>		highp_i32vec3;

	/// High qualifier 32 bit signed integer vector of 4 components type.
	/// @see gtc_type_precision
	typedef vec<4, i32, highp>		highp_i32vec4;


	/// 32 bit signed integer scalar type.
	/// @see gtc_type_precision
	typedef vec<1, i32, defaultp> i32vec1;

	/// 32 bit signed integer vector of 2 components type.
	/// @see gtc_type_precision
	typedef vec<2, i32, defaultp> i32vec2;

	/// 32 bit signed integer vector of 3 components type.
	/// @see gtc_type_precision
	typedef vec<3, i32, defaultp> i32vec3;

	/// 32 bit signed integer vector of 4 components type.
	/// @see gtc_type_precision
	typedef vec<4, i32, defaultp> i32vec4;




	/// Low qualifier 64 bit signed integer scalar type.
	/// @see gtc_type_precision
	typedef vec<1, i64, lowp>		lowp_i64vec1;

	/// Low qualifier 64 bit signed integer vector of 2 components type.
	/// @see gtc_type_precision
	typedef vec<2, i64, lowp>		lowp_i64vec2;

	/// Low qualifier 64 bit signed integer vector of 3 components type.
	/// @see gtc_type_precision
	typedef vec<3, i64, lowp>		lowp_i64vec3;

	/// Low qualifier 64 bit signed integer vector of 4 components type.
	/// @see gtc_type_precision
	typedef vec<4, i64, lowp>		lowp_i64vec4;


	/// Medium qualifier 64 bit signed integer scalar type.
	/// @see gtc_type_precision
	typedef vec<1, i64, mediump>		mediump_i64vec1;

	/// Medium qualifier 64 bit signed integer vector of 2 components type.
	/// @see gtc_type_precision
	typedef vec<2, i64, mediump>		mediump_i64vec2;

	/// Medium qualifier 64 bit signed integer vector of 3 components type.
	/// @see gtc_type_precision
	typedef vec<3, i64, mediump>		mediump_i64vec3;

	/// Medium qualifier 64 bit signed integer vector of 4 components type.
	/// @see gtc_type_precision
	typedef vec<4, i64, mediump>		mediump_i64vec4;


	/// High qualifier 64 bit signed integer scalar type.
	/// @see gtc_type_precision
	typedef vec<1, i64, highp>		highp_i64vec1;

	/// High qualifier 64 bit signed integer vector of 2 components type.
	/// @see gtc_type_precision
	typedef vec<2, i64, highp>		highp_i64vec2;

	/// High qualifier 64 bit signed integer vector of 3 components type.
	/// @see gtc_type_precision
	typedef vec<3, i64, highp>		highp_i64vec3;

	/// High qualifier 64 bit signed integer vector of 4 components type.
	/// @see gtc_type_precision
	typedef vec<4, i64, highp>		highp_i64vec4;


	/// 64 bit signed integer scalar type.
	/// @see gtc_type_precision
	typedef vec<1, i64, defaultp> i64vec1;

	/// 64 bit signed integer vector of 2 components type.
	/// @see gtc_type_precision
	typedef vec<2, i64, defaultp> i64vec2;

	/// 64 bit signed integer vector of 3 components type.
	/// @see gtc_type_precision
	typedef vec<3, i64, defaultp> i64vec3;

	/// 64 bit signed integer vector of 4 components type.
	/// @see gtc_type_precision
	typedef vec<4, i64, defaultp> i64vec4;


	/////////////////////////////
	// Unsigned int vector types

	/// Low qualifier 8 bit unsigned integer type.
	/// @see gtc_type_precision
	typedef detail::uint8 lowp_uint8;

	/// Low qualifier 16 bit unsigned integer type.
	/// @see gtc_type_precision
	typedef detail::uint16 lowp_uint16;

	/// Low qualifier 32 bit unsigned integer type.
	/// @see gtc_type_precision
	typedef detail::uint32 lowp_uint32;

	/// Low qualifier 64 bit unsigned integer type.
	/// @see gtc_type_precision
	typedef detail::uint64 lowp_uint64;

	/// Low qualifier 8 bit unsigned integer type.
	/// @see gtc_type_precision
	typedef detail::uint8 lowp_uint8_t;

	/// Low qualifier 16 bit unsigned integer type.
	/// @see gtc_type_precision
	typedef detail::uint16 lowp_uint16_t;

	/// Low qualifier 32 bit unsigned integer type.
	/// @see gtc_type_precision
	typedef detail::uint32 lowp_uint32_t;

	/// Low qualifier 64 bit unsigned integer type.
	/// @see gtc_type_precision
	typedef detail::uint64 lowp_uint64_t;

	/// Low qualifier 8 bit unsigned integer type.
	/// @see gtc_type_precision
	typedef detail::uint8 lowp_u8;

	/// Low qualifier 16 bit unsigned integer type.
	/// @see gtc_type_precision
	typedef detail::uint16 lowp_u16;

	/// Low qualifier 32 bit unsigned integer type.
	/// @see gtc_type_precision
	typedef detail::uint32 lowp_u32;

	/// Low qualifier 64 bit unsigned integer type.
	/// @see gtc_type_precision
	typedef detail::uint64 lowp_u64;

	/// Medium qualifier 8 bit unsigned integer type.
	/// @see gtc_type_precision
	typedef detail::uint8 mediump_uint8;

	/// Medium qualifier 16 bit unsigned integer type.
	/// @see gtc_type_precision
	typedef detail::uint16 mediump_uint16;

	/// Medium qualifier 32 bit unsigned integer type.
	/// @see gtc_type_precision
	typedef detail::uint32 mediump_uint32;

	/// Medium qualifier 64 bit unsigned integer type.
	/// @see gtc_type_precision
	typedef detail::uint64 mediump_uint64;

	/// Medium qualifier 8 bit unsigned integer type.
	/// @see gtc_type_precision
	typedef detail::uint8 mediump_uint8_t;

	/// Medium qualifier 16 bit unsigned integer type.
	/// @see gtc_type_precision
	typedef detail::uint16 mediump_uint16_t;

	/// Medium qualifier 32 bit unsigned integer type.
	/// @see gtc_type_precision
	typedef detail::uint32 mediump_uint32_t;

	/// Medium qualifier 64 bit unsigned integer type.
	/// @see gtc_type_precision
	typedef detail::uint64 mediump_uint64_t;

	/// Medium qualifier 8 bit unsigned integer type.
	/// @see gtc_type_precision
	typedef detail::uint8 mediump_u8;

	/// Medium qualifier 16 bit unsigned integer type.
	/// @see gtc_type_precision
	typedef detail::uint16 mediump_u16;

	/// Medium qualifier 32 bit unsigned integer type.
	/// @see gtc_type_precision
	typedef detail::uint32 mediump_u32;

	/// Medium qualifier 64 bit unsigned integer type.
	/// @see gtc_type_precision
	typedef detail::uint64 mediump_u64;

	/// High qualifier 8 bit unsigned integer type.
	/// @see gtc_type_precision
	typedef detail::uint8 highp_uint8;

	/// High qualifier 16 bit unsigned integer type.
	/// @see gtc_type_precision
	typedef detail::uint16 highp_uint16;

	/// High qualifier 32 bit unsigned integer type.
	/// @see gtc_type_precision
	typedef detail::uint32 highp_uint32;

	/// High qualifier 64 bit unsigned integer type.
	/// @see gtc_type_precision
	typedef detail::uint64 highp_uint64;

	/// High qualifier 8 bit unsigned integer type.
	/// @see gtc_type_precision
	typedef detail::uint8 highp_uint8_t;

	/// High qualifier 16 bit unsigned integer type.
	/// @see gtc_type_precision
	typedef detail::uint16 highp_uint16_t;

	/// High qualifier 32 bit unsigned integer type.
	/// @see gtc_type_precision
	typedef detail::uint32 highp_uint32_t;

	/// High qualifier 64 bit unsigned integer type.
	/// @see gtc_type_precision
	typedef detail::uint64 highp_uint64_t;

	/// High qualifier 8 bit unsigned integer type.
	/// @see gtc_type_precision
	typedef detail::uint8 highp_u8;

	/// High qualifier 16 bit unsigned integer type.
	/// @see gtc_type_precision
	typedef detail::uint16 highp_u16;

	/// High qualifier 32 bit unsigned integer type.
	/// @see gtc_type_precision
	typedef detail::uint32 highp_u32;

	/// High qualifier 64 bit unsigned integer type.
	/// @see gtc_type_precision
	typedef detail::uint64 highp_u64;

#if GLM_HAS_EXTENDED_INTEGER_TYPE
	using std::uint8_t;
	using std::uint16_t;
	using std::uint32_t;
	using std::uint64_t;
#else
	/// Default qualifier 8 bit unsigned integer type.
	/// @see gtc_type_precision
	typedef detail::uint8 uint8_t;

	/// Default qualifier 16 bit unsigned integer type.
	/// @see gtc_type_precision
	typedef detail::uint16 uint16_t;

	/// Default qualifier 32 bit unsigned integer type.
	/// @see gtc_type_precision
	typedef detail::uint32 uint32_t;

	/// Default qualifier 64 bit unsigned integer type.
	/// @see gtc_type_precision
	typedef detail::uint64 uint64_t;
#endif

	/// Default qualifier 8 bit unsigned integer type.
	/// @see gtc_type_precision
	typedef detail::uint8 u8;

	/// Default qualifier 16 bit unsigned integer type.
	/// @see gtc_type_precision
	typedef detail::uint16 u16;

	/// Default qualifier 32 bit unsigned integer type.
	/// @see gtc_type_precision
	typedef detail::uint32 u32;

	/// Default qualifier 64 bit unsigned integer type.
	/// @see gtc_type_precision
	typedef detail::uint64 u64;





	//////////////////////
	// Float vector types

	/// Single-qualifier floating-point scalar.
	/// @see gtc_type_precision
	typedef float float32;

	/// Double-qualifier floating-point scalar.
	/// @see gtc_type_precision
	typedef double float64;

	/// Low 32 bit single-qualifier floating-point scalar.
	/// @see gtc_type_precision
	typedef float32 lowp_float32;

	/// Low 64 bit double-qualifier floating-point scalar.
	/// @see gtc_type_precision
	typedef float64 lowp_float64;

	/// Low 32 bit single-qualifier floating-point scalar.
	/// @see gtc_type_precision
	typedef float32 lowp_float32_t;

	/// Low 64 bit double-qualifier floating-point scalar.
	/// @see gtc_type_precision
	typedef float64 lowp_float64_t;

	/// Low 32 bit single-qualifier floating-point scalar.
	/// @see gtc_type_precision
	typedef float32 lowp_f32;

	/// Low 64 bit double-qualifier floating-point scalar.
	/// @see gtc_type_precision
	typedef float64 lowp_f64;

	/// Low 32 bit single-qualifier floating-point scalar.
	/// @see gtc_type_precision
	typedef float32 lowp_float32;

	/// Low 64 bit double-qualifier floating-point scalar.
	/// @see gtc_type_precision
	typedef float64 lowp_float64;

	/// Low 32 bit single-qualifier floating-point scalar.
	/// @see gtc_type_precision
	typedef float32 lowp_float32_t;

	/// Low 64 bit double-qualifier floating-point scalar.
	/// @see gtc_type_precision
	typedef float64 lowp_float64_t;

	/// Low 32 bit single-qualifier floating-point scalar.
	/// @see gtc_type_precision
	typedef float32 lowp_f32;

	/// Low 64 bit double-qualifier floating-point scalar.
	/// @see gtc_type_precision
	typedef float64 lowp_f64;


	/// Low 32 bit single-qualifier floating-point scalar.
	/// @see gtc_type_precision
	typedef float32 lowp_float32;

	/// Low 64 bit double-qualifier floating-point scalar.
	/// @see gtc_type_precision
	typedef float64 lowp_float64;

	/// Low 32 bit single-qualifier floating-point scalar.
	/// @see gtc_type_precision
	typedef float32 lowp_float32_t;

	/// Low 64 bit double-qualifier floating-point scalar.
	/// @see gtc_type_precision
	typedef float64 lowp_float64_t;

	/// Low 32 bit single-qualifier floating-point scalar.
	/// @see gtc_type_precision
	typedef float32 lowp_f32;

	/// Low 64 bit double-qualifier floating-point scalar.
	/// @see gtc_type_precision
	typedef float64 lowp_f64;


	/// Medium 32 bit single-qualifier floating-point scalar.
	/// @see gtc_type_precision
	typedef float32 mediump_float32;

	/// Medium 64 bit double-qualifier floating-point scalar.
	/// @see gtc_type_precision
	typedef float64 mediump_float64;

	/// Medium 32 bit single-qualifier floating-point scalar.
	/// @see gtc_type_precision
	typedef float32 mediump_float32_t;

	/// Medium 64 bit double-qualifier floating-point scalar.
	/// @see gtc_type_precision
	typedef float64 mediump_float64_t;

	/// Medium 32 bit single-qualifier floating-point scalar.
	/// @see gtc_type_precision
	typedef float32 mediump_f32;

	/// Medium 64 bit double-qualifier floating-point scalar.
	/// @see gtc_type_precision
	typedef float64 mediump_f64;


	/// High 32 bit single-qualifier floating-point scalar.
	/// @see gtc_type_precision
	typedef float32 highp_float32;

	/// High 64 bit double-qualifier floating-point scalar.
	/// @see gtc_type_precision
	typedef float64 highp_float64;

	/// High 32 bit single-qualifier floating-point scalar.
	/// @see gtc_type_precision
	typedef float32 highp_float32_t;

	/// High 64 bit double-qualifier floating-point scalar.
	/// @see gtc_type_precision
	typedef float64 highp_float64_t;

	/// High 32 bit single-qualifier floating-point scalar.
	/// @see gtc_type_precision
	typedef float32 highp_f32;

	/// High 64 bit double-qualifier floating-point scalar.
	/// @see gtc_type_precision
	typedef float64 highp_f64;


#if(defined(GLM_PRECISION_LOWP_FLOAT))
	/// Default 32 bit single-qualifier floating-point scalar.
	/// @see gtc_type_precision
	typedef lowp_float32_t float32_t;

	/// Default 64 bit double-qualifier floating-point scalar.
	/// @see gtc_type_precision
	typedef lowp_float64_t float64_t;

	/// Default 32 bit single-qualifier floating-point scalar.
	/// @see gtc_type_precision
	typedef lowp_f32 f32;

	/// Default 64 bit double-qualifier floating-point scalar.
	/// @see gtc_type_precision
	typedef lowp_f64 f64;

#elif(defined(GLM_PRECISION_MEDIUMP_FLOAT))
	/// Default 32 bit single-qualifier floating-point scalar.
	/// @see gtc_type_precision
	typedef mediump_float32 float32_t;

	/// Default 64 bit double-qualifier floating-point scalar.
	/// @see gtc_type_precision
	typedef mediump_float64 float64_t;

	/// Default 32 bit single-qualifier floating-point scalar.
	/// @see gtc_type_precision
	typedef mediump_float32 f32;

	/// Default 64 bit double-qualifier floating-point scalar.
	/// @see gtc_type_precision
	typedef mediump_float64 f64;

#else//(defined(GLM_PRECISION_HIGHP_FLOAT))

	/// Default 32 bit single-qualifier floating-point scalar.
	/// @see gtc_type_precision
	typedef highp_float32_t float32_t;

	/// Default 64 bit double-qualifier floating-point scalar.
	/// @see gtc_type_precision
	typedef highp_float64_t float64_t;

	/// Default 32 bit single-qualifier floating-point scalar.
	/// @see gtc_type_precision
	typedef highp_float32_t f32;

	/// Default 64 bit double-qualifier floating-point scalar.
	/// @see gtc_type_precision
	typedef highp_float64_t f64;
#endif


	/// Low single-qualifier floating-point vector of 1 component.
	/// @see gtc_type_precision
	typedef vec<1, float, lowp> lowp_fvec1;

	/// Low single-qualifier floating-point vector of 2 components.
	/// @see gtc_type_precision
	typedef vec<2, float, lowp> lowp_fvec2;

	/// Low single-qualifier floating-point vector of 3 components.
	/// @see gtc_type_precision
	typedef vec<3, float, lowp> lowp_fvec3;

	/// Low single-qualifier floating-point vector of 4 components.
	/// @see gtc_type_precision
	typedef vec<4, float, lowp> lowp_fvec4;


	/// Medium single-qualifier floating-point vector of 1 component.
	/// @see gtc_type_precision
	typedef vec<1, float, mediump> mediump_fvec1;

	/// Medium Single-qualifier floating-point vector of 2 components.
	/// @see gtc_type_precision
	typedef vec<2, float, mediump> mediump_fvec2;

	/// Medium Single-qualifier floating-point vector of 3 components.
	/// @see gtc_type_precision
	typedef vec<3, float, mediump> mediump_fvec3;

	/// Medium Single-qualifier floating-point vector of 4 components.
	/// @see gtc_type_precision
	typedef vec<4, float, mediump> mediump_fvec4;


	/// High single-qualifier floating-point vector of 1 component.
	/// @see gtc_type_precision
	typedef vec<1, float, highp> highp_fvec1;

	/// High Single-qualifier floating-point vector of 2 components.
	/// @see core_precision
	typedef vec<2, float, highp> highp_fvec2;

	/// High Single-qualifier floating-point vector of 3 components.
	/// @see core_precision
	typedef vec<3, float, highp> highp_fvec3;

	/// High Single-qualifier floating-point vector of 4 components.
	/// @see core_precision
	typedef vec<4, float, highp> highp_fvec4;


	/// Low single-qualifier floating-point vector of 1 component.
	/// @see gtc_type_precision
	typedef vec<1, f32, lowp> lowp_f32vec1;

	/// Low single-qualifier floating-point vector of 2 components.
	/// @see core_precision
	typedef vec<2, f32, lowp> lowp_f32vec2;

	/// Low single-qualifier floating-point vector of 3 components.
	/// @see core_precision
	typedef vec<3, f32, lowp> lowp_f32vec3;

	/// Low single-qualifier floating-point vector of 4 components.
	/// @see core_precision
	typedef vec<4, f32, lowp> lowp_f32vec4;

	/// Medium single-qualifier floating-point vector of 1 component.
	/// @see gtc_type_precision
	typedef vec<1, f32, mediump> mediump_f32vec1;

	/// Medium single-qualifier floating-point vector of 2 components.
	/// @see core_precision
	typedef vec<2, f32, mediump> mediump_f32vec2;

	/// Medium single-qualifier floating-point vector of 3 components.
	/// @see core_precision
	typedef vec<3, f32, mediump> mediump_f32vec3;

	/// Medium single-qualifier floating-point vector of 4 components.
	/// @see core_precision
	typedef vec<4, f32, mediump> mediump_f32vec4;

	/// High single-qualifier floating-point vector of 1 component.
	/// @see gtc_type_precision
	typedef vec<1, f32, highp> highp_f32vec1;

	/// High single-qualifier floating-point vector of 2 components.
	/// @see gtc_type_precision
	typedef vec<2, f32, highp> highp_f32vec2;

	/// High single-qualifier floating-point vector of 3 components.
	/// @see gtc_type_precision
	typedef vec<3, f32, highp> highp_f32vec3;

	/// High single-qualifier floating-point vector of 4 components.
	/// @see gtc_type_precision
	typedef vec<4, f32, highp> highp_f32vec4;


	/// Low double-qualifier floating-point vector of 1 component.
	/// @see gtc_type_precision
	typedef vec<1, f64, lowp> lowp_f64vec1;

	/// Low double-qualifier floating-point vector of 2 components.
	/// @see gtc_type_precision
	typedef vec<2, f64, lowp> lowp_f64vec2;

	/// Low double-qualifier floating-point vector of 3 components.
	/// @see gtc_type_precision
	typedef vec<3, f64, lowp> lowp_f64vec3;

	/// Low double-qualifier floating-point vector of 4 components.
	/// @see gtc_type_precision
	typedef vec<4, f64, lowp> lowp_f64vec4;

	/// Medium double-qualifier floating-point vector of 1 component.
	/// @see gtc_type_precision
	typedef vec<1, f64, mediump> mediump_f64vec1;

	/// Medium double-qualifier floating-point vector of 2 components.
	/// @see gtc_type_precision
	typedef vec<2, f64, mediump> mediump_f64vec2;

	/// Medium double-qualifier floating-point vector of 3 components.
	/// @see gtc_type_precision
	typedef vec<3, f64, mediump> mediump_f64vec3;

	/// Medium double-qualifier floating-point vector of 4 components.
	/// @see gtc_type_precision
	typedef vec<4, f64, mediump> mediump_f64vec4;

	/// High double-qualifier floating-point vector of 1 component.
	/// @see gtc_type_precision
	typedef vec<1, f64, highp> highp_f64vec1;

	/// High double-qualifier floating-point vector of 2 components.
	/// @see gtc_type_precision
	typedef vec<2, f64, highp> highp_f64vec2;

	/// High double-qualifier floating-point vector of 3 components.
	/// @see gtc_type_precision
	typedef vec<3, f64, highp> highp_f64vec3;

	/// High double-qualifier floating-point vector of 4 components.
	/// @see gtc_type_precision
	typedef vec<4, f64, highp> highp_f64vec4;



	//////////////////////
	// Float matrix types

	/// Low single-qualifier floating-point 1x1 matrix.
	/// @see gtc_type_precision
	//typedef lowp_f32 lowp_fmat1x1;

	/// Low single-qualifier floating-point 2x2 matrix.
	/// @see gtc_type_precision
	typedef mat<2, 2, f32, lowp> lowp_fmat2x2;

	/// Low single-qualifier floating-point 2x3 matrix.
	/// @see gtc_type_precision
	typedef mat<2, 3, f32, lowp> lowp_fmat2x3;

	/// Low single-qualifier floating-point 2x4 matrix.
	/// @see gtc_type_precision
	typedef mat<2, 4, f32, lowp> lowp_fmat2x4;

	/// Low single-qualifier floating-point 3x2 matrix.
	/// @see gtc_type_precision
	typedef mat<3, 2, f32, lowp> lowp_fmat3x2;

	/// Low single-qualifier floating-point 3x3 matrix.
	/// @see gtc_type_precision
	typedef mat<3, 3, f32, lowp> lowp_fmat3x3;

	/// Low single-qualifier floating-point 3x4 matrix.
	/// @see gtc_type_precision
	typedef mat<3, 4, f32, lowp> lowp_fmat3x4;

	/// Low single-qualifier floating-point 4x2 matrix.
	/// @see gtc_type_precision
	typedef mat<4, 2, f32, lowp> lowp_fmat4x2;

	/// Low single-qualifier floating-point 4x3 matrix.
	/// @see gtc_type_precision
	typedef mat<4, 3, f32, lowp> lowp_fmat4x3;

	/// Low single-qualifier floating-point 4x4 matrix.
	/// @see gtc_type_precision
	typedef mat<4, 4, f32, lowp> lowp_fmat4x4;

	/// Low single-qualifier floating-point 1x1 matrix.
	/// @see gtc_type_precision
	//typedef lowp_fmat1x1 lowp_fmat1;

	/// Low single-qualifier floating-point 2x2 matrix.
	/// @see gtc_type_precision
	typedef lowp_fmat2x2 lowp_fmat2;

	/// Low single-qualifier floating-point 3x3 matrix.
	/// @see gtc_type_precision
	typedef lowp_fmat3x3 lowp_fmat3;

	/// Low single-qualifier floating-point 4x4 matrix.
	/// @see gtc_type_precision
	typedef lowp_fmat4x4 lowp_fmat4;


	/// Medium single-qualifier floating-point 1x1 matrix.
	/// @see gtc_type_precision
	//typedef mediump_f32 mediump_fmat1x1;

	/// Medium single-qualifier floating-point 2x2 matrix.
	/// @see gtc_type_precision
	typedef mat<2, 2, f32, mediump> mediump_fmat2x2;

	/// Medium single-qualifier floating-point 2x3 matrix.
	/// @see gtc_type_precision
	typedef mat<2, 3, f32, mediump> mediump_fmat2x3;

	/// Medium single-qualifier floating-point 2x4 matrix.
	/// @see gtc_type_precision
	typedef mat<2, 4, f32, mediump> mediump_fmat2x4;

	/// Medium single-qualifier floating-point 3x2 matrix.
	/// @see gtc_type_precision
	typedef mat<3, 2, f32, mediump> mediump_fmat3x2;

	/// Medium single-qualifier floating-point 3x3 matrix.
	/// @see gtc_type_precision
	typedef mat<3, 3, f32, mediump> mediump_fmat3x3;

	/// Medium single-qualifier floating-point 3x4 matrix.
	/// @see gtc_type_precision
	typedef mat<3, 4, f32, mediump> mediump_fmat3x4;

	/// Medium single-qualifier floating-point 4x2 matrix.
	/// @see gtc_type_precision
	typedef mat<4, 2, f32, mediump> mediump_fmat4x2;

	/// Medium single-qualifier floating-point 4x3 matrix.
	/// @see gtc_type_precision
	typedef mat<4, 3, f32, mediump> mediump_fmat4x3;

	/// Medium single-qualifier floating-point 4x4 matrix.
	/// @see gtc_type_precision
	typedef mat<4, 4, f32, mediump> mediump_fmat4x4;

	/// Medium single-qualifier floating-point 1x1 matrix.
	/// @see gtc_type_precision
	//typedef mediump_fmat1x1 mediump_fmat1;

	/// Medium single-qualifier floating-point 2x2 matrix.
	/// @see gtc_type_precision
	typedef mediump_fmat2x2 mediump_fmat2;

	/// Medium single-qualifier floating-point 3x3 matrix.
	/// @see gtc_type_precision
	typedef mediump_fmat3x3 mediump_fmat3;

	/// Medium single-qualifier floating-point 4x4 matrix.
	/// @see gtc_type_precision
	typedef mediump_fmat4x4 mediump_fmat4;


	/// High single-qualifier floating-point 1x1 matrix.
	/// @see gtc_type_precision
	//typedef highp_f32 highp_fmat1x1;

	/// High single-qualifier floating-point 2x2 matrix.
	/// @see gtc_type_precision
	typedef mat<2, 2, f32, highp> highp_fmat2x2;

	/// High single-qualifier floating-point 2x3 matrix.
	/// @see gtc_type_precision
	typedef mat<2, 3, f32, highp> highp_fmat2x3;

	/// High single-qualifier floating-point 2x4 matrix.
	/// @see gtc_type_precision
	typedef mat<2, 4, f32, highp> highp_fmat2x4;

	/// High single-qualifier floating-point 3x2 matrix.
	/// @see gtc_type_precision
	typedef mat<3, 2, f32, highp> highp_fmat3x2;

	/// High single-qualifier floating-point 3x3 matrix.
	/// @see gtc_type_precision
	typedef mat<3, 3, f32, highp> highp_fmat3x3;

	/// High single-qualifier floating-point 3x4 matrix.
	/// @see gtc_type_precision
	typedef mat<3, 4, f32, highp> highp_fmat3x4;

	/// High single-qualifier floating-point 4x2 matrix.
	/// @see gtc_type_precision
	typedef mat<4, 2, f32, highp> highp_fmat4x2;

	/// High single-qualifier floating-point 4x3 matrix.
	/// @see gtc_type_precision
	typedef mat<4, 3, f32, highp> highp_fmat4x3;

	/// High single-qualifier floating-point 4x4 matrix.
	/// @see gtc_type_precision
	typedef mat<4, 4, f32, highp> highp_fmat4x4;

	/// High single-qualifier floating-point 1x1 matrix.
	/// @see gtc_type_precision
	//typedef highp_fmat1x1 highp_fmat1;

	/// High single-qualifier floating-point 2x2 matrix.
	/// @see gtc_type_precision
	typedef highp_fmat2x2 highp_fmat2;

	/// High single-qualifier floating-point 3x3 matrix.
	/// @see gtc_type_precision
	typedef highp_fmat3x3 highp_fmat3;

	/// High single-qualifier floating-point 4x4 matrix.
	/// @see gtc_type_precision
	typedef highp_fmat4x4 highp_fmat4;


	/// Low single-qualifier floating-point 1x1 matrix.
	/// @see gtc_type_precision
	//typedef f32 lowp_f32mat1x1;

	/// Low single-qualifier floating-point 2x2 matrix.
	/// @see gtc_type_precision
	typedef mat<2, 2, f32, lowp> lowp_f32mat2x2;

	/// Low single-qualifier floating-point 2x3 matrix.
	/// @see gtc_type_precision
	typedef mat<2, 3, f32, lowp> lowp_f32mat2x3;

	/// Low single-qualifier floating-point 2x4 matrix.
	/// @see gtc_type_precision
	typedef mat<2, 4, f32, lowp> lowp_f32mat2x4;

	/// Low single-qualifier floating-point 3x2 matrix.
	/// @see gtc_type_precision
	typedef mat<3, 2, f32, lowp> lowp_f32mat3x2;

	/// Low single-qualifier floating-point 3x3 matrix.
	/// @see gtc_type_precision
	typedef mat<3, 3, f32, lowp> lowp_f32mat3x3;

	/// Low single-qualifier floating-point 3x4 matrix.
	/// @see gtc_type_precision
	typedef mat<3, 4, f32, lowp> lowp_f32mat3x4;

	/// Low single-qualifier floating-point 4x2 matrix.
	/// @see gtc_type_precision
	typedef mat<4, 2, f32, lowp> lowp_f32mat4x2;

	/// Low single-qualifier floating-point 4x3 matrix.
	/// @see gtc_type_precision
	typedef mat<4, 3, f32, lowp> lowp_f32mat4x3;

	/// Low single-qualifier floating-point 4x4 matrix.
	/// @see gtc_type_precision
	typedef mat<4, 4, f32, lowp> lowp_f32mat4x4;

	/// Low single-qualifier floating-point 1x1 matrix.
	/// @see gtc_type_precision
	//typedef detail::tmat1x1<f32, lowp> lowp_f32mat1;

	/// Low single-qualifier floating-point 2x2 matrix.
	/// @see gtc_type_precision
	typedef lowp_f32mat2x2 lowp_f32mat2;

	/// Low single-qualifier floating-point 3x3 matrix.
	/// @see gtc_type_precision
	typedef lowp_f32mat3x3 lowp_f32mat3;

	/// Low single-qualifier floating-point 4x4 matrix.
	/// @see gtc_type_precision
	typedef lowp_f32mat4x4 lowp_f32mat4;


	/// High single-qualifier floating-point 1x1 matrix.
	/// @see gtc_type_precision
	//typedef f32 mediump_f32mat1x1;

	/// Low single-qualifier floating-point 2x2 matrix.
	/// @see gtc_type_precision
	typedef mat<2, 2, f32, mediump> mediump_f32mat2x2;

	/// Medium single-qualifier floating-point 2x3 matrix.
	/// @see gtc_type_precision
	typedef mat<2, 3, f32, mediump> mediump_f32mat2x3;

	/// Medium single-qualifier floating-point 2x4 matrix.
	/// @see gtc_type_precision
	typedef mat<2, 4, f32, mediump> mediump_f32mat2x4;

	/// Medium single-qualifier floating-point 3x2 matrix.
	/// @see gtc_type_precision
	typedef mat<3, 2, f32, mediump> mediump_f32mat3x2;

	/// Medium single-qualifier floating-point 3x3 matrix.
	/// @see gtc_type_precision
	typedef mat<3, 3, f32, mediump> mediump_f32mat3x3;

	/// Medium single-qualifier floating-point 3x4 matrix.
	/// @see gtc_type_precision
	typedef mat<3, 4, f32, mediump> mediump_f32mat3x4;

	/// Medium single-qualifier floating-point 4x2 matrix.
	/// @see gtc_type_precision
	typedef mat<4, 2, f32, mediump> mediump_f32mat4x2;

	/// Medium single-qualifier floating-point 4x3 matrix.
	/// @see gtc_type_precision
	typedef mat<4, 3, f32, mediump> mediump_f32mat4x3;

	/// Medium single-qualifier floating-point 4x4 matrix.
	/// @see gtc_type_precision
	typedef mat<4, 4, f32, mediump> mediump_f32mat4x4;

	/// Medium single-qualifier floating-point 1x1 matrix.
	/// @see gtc_type_precision
	//typedef detail::tmat1x1<f32, mediump> f32mat1;

	/// Medium single-qualifier floating-point 2x2 matrix.
	/// @see gtc_type_precision
	typedef mediump_f32mat2x2 mediump_f32mat2;

	/// Medium single-qualifier floating-point 3x3 matrix.
	/// @see gtc_type_precision
	typedef mediump_f32mat3x3 mediump_f32mat3;

	/// Medium single-qualifier floating-point 4x4 matrix.
	/// @see gtc_type_precision
	typedef mediump_f32mat4x4 mediump_f32mat4;


	/// High single-qualifier floating-point 1x1 matrix.
	/// @see gtc_type_precision
	//typedef f32 highp_f32mat1x1;

	/// High single-qualifier floating-point 2x2 matrix.
	/// @see gtc_type_precision
	typedef mat<2, 2, f32, highp> highp_f32mat2x2;

	/// High single-qualifier floating-point 2x3 matrix.
	/// @see gtc_type_precision
	typedef mat<2, 3, f32, highp> highp_f32mat2x3;

	/// High single-qualifier floating-point 2x4 matrix.
	/// @see gtc_type_precision
	typedef mat<2, 4, f32, highp> highp_f32mat2x4;

	/// High single-qualifier floating-point 3x2 matrix.
	/// @see gtc_type_precision
	typedef mat<3, 2, f32, highp> highp_f32mat3x2;

	/// High single-qualifier floating-point 3x3 matrix.
	/// @see gtc_type_precision
	typedef mat<3, 3, f32, highp> highp_f32mat3x3;

	/// High single-qualifier floating-point 3x4 matrix.
	/// @see gtc_type_precision
	typedef mat<3, 4, f32, highp> highp_f32mat3x4;

	/// High single-qualifier floating-point 4x2 matrix.
	/// @see gtc_type_precision
	typedef mat<4, 2, f32, highp> highp_f32mat4x2;

	/// High single-qualifier floating-point 4x3 matrix.
	/// @see gtc_type_precision
	typedef mat<4, 3, f32, highp> highp_f32mat4x3;

	/// High single-qualifier floating-point 4x4 matrix.
	/// @see gtc_type_precision
	typedef mat<4, 4, f32, highp> highp_f32mat4x4;

	/// High single-qualifier floating-point 1x1 matrix.
	/// @see gtc_type_precision
	//typedef detail::tmat1x1<f32, highp> f32mat1;

	/// High single-qualifier floating-point 2x2 matrix.
	/// @see gtc_type_precision
	typedef highp_f32mat2x2 highp_f32mat2;

	/// High single-qualifier floating-point 3x3 matrix.
	/// @see gtc_type_precision
	typedef highp_f32mat3x3 highp_f32mat3;

	/// High single-qualifier floating-point 4x4 matrix.
	/// @see gtc_type_precision
	typedef highp_f32mat4x4 highp_f32mat4;


	/// Low double-qualifier floating-point 1x1 matrix.
	/// @see gtc_type_precision
	//typedef f64 lowp_f64mat1x1;

	/// Low double-qualifier floating-point 2x2 matrix.
	/// @see gtc_type_precision
	typedef mat<2, 2, f64, lowp> lowp_f64mat2x2;

	/// Low double-qualifier floating-point 2x3 matrix.
	/// @see gtc_type_precision
	typedef mat<2, 3, f64, lowp> lowp_f64mat2x3;

	/// Low double-qualifier floating-point 2x4 matrix.
	/// @see gtc_type_precision
	typedef mat<2, 4, f64, lowp> lowp_f64mat2x4;

	/// Low double-qualifier floating-point 3x2 matrix.
	/// @see gtc_type_precision
	typedef mat<3, 2, f64, lowp> lowp_f64mat3x2;

	/// Low double-qualifier floating-point 3x3 matrix.
	/// @see gtc_type_precision
	typedef mat<3, 3, f64, lowp> lowp_f64mat3x3;

	/// Low double-qualifier floating-point 3x4 matrix.
	/// @see gtc_type_precision
	typedef mat<3, 4, f64, lowp> lowp_f64mat3x4;

	/// Low double-qualifier floating-point 4x2 matrix.
	/// @see gtc_type_precision
	typedef mat<4, 2, f64, lowp> lowp_f64mat4x2;

	/// Low double-qualifier floating-point 4x3 matrix.
	/// @see gtc_type_precision
	typedef mat<4, 3, f64, lowp> lowp_f64mat4x3;

	/// Low double-qualifier floating-point 4x4 matrix.
	/// @see gtc_type_precision
	typedef mat<4, 4, f64, lowp> lowp_f64mat4x4;

	/// Low double-qualifier floating-point 1x1 matrix.
	/// @see gtc_type_precision
	//typedef lowp_f64mat1x1 lowp_f64mat1;

	/// Low double-qualifier floating-point 2x2 matrix.
	/// @see gtc_type_precision
	typedef lowp_f64mat2x2 lowp_f64mat2;

	/// Low double-qualifier floating-point 3x3 matrix.
	/// @see gtc_type_precision
	typedef lowp_f64mat3x3 lowp_f64mat3;

	/// Low double-qualifier floating-point 4x4 matrix.
	/// @see gtc_type_precision
	typedef lowp_f64mat4x4 lowp_f64mat4;


	/// Medium double-qualifier floating-point 1x1 matrix.
	/// @see gtc_type_precision
	//typedef f64 Highp_f64mat1x1;

	/// Medium double-qualifier floating-point 2x2 matrix.
	/// @see gtc_type_precision
	typedef mat<2, 2, f64, mediump> mediump_f64mat2x2;

	/// Medium double-qualifier floating-point 2x3 matrix.
	/// @see gtc_type_precision
	typedef mat<2, 3, f64, mediump> mediump_f64mat2x3;

	/// Medium double-qualifier floating-point 2x4 matrix.
	/// @see gtc_type_precision
	typedef mat<2, 4, f64, mediump> mediump_f64mat2x4;

	/// Medium double-qualifier floating-point 3x2 matrix.
	/// @see gtc_type_precision
	typedef mat<3, 2, f64, mediump> mediump_f64mat3x2;

	/// Medium double-qualifier floating-point 3x3 matrix.
	/// @see gtc_type_precision
	typedef mat<3, 3, f64, mediump> mediump_f64mat3x3;

	/// Medium double-qualifier floating-point 3x4 matrix.
	/// @see gtc_type_precision
	typedef mat<3, 4, f64, mediump> mediump_f64mat3x4;

	/// Medium double-qualifier floating-point 4x2 matrix.
	/// @see gtc_type_precision
	typedef mat<4, 2, f64, mediump> mediump_f64mat4x2;

	/// Medium double-qualifier floating-point 4x3 matrix.
	/// @see gtc_type_precision
	typedef mat<4, 3, f64, mediump> mediump_f64mat4x3;

	/// Medium double-qualifier floating-point 4x4 matrix.
	/// @see gtc_type_precision
	typedef mat<4, 4, f64, mediump> mediump_f64mat4x4;

	/// Medium double-qualifier floating-point 1x1 matrix.
	/// @see gtc_type_precision
	//typedef mediump_f64mat1x1 mediump_f64mat1;

	/// Medium double-qualifier floating-point 2x2 matrix.
	/// @see gtc_type_precision
	typedef mediump_f64mat2x2 mediump_f64mat2;

	/// Medium double-qualifier floating-point 3x3 matrix.
	/// @see gtc_type_precision
	typedef mediump_f64mat3x3 mediump_f64mat3;

	/// Medium double-qualifier floating-point 4x4 matrix.
	/// @see gtc_type_precision
	typedef mediump_f64mat4x4 mediump_f64mat4;

	/// High double-qualifier floating-point 1x1 matrix.
	/// @see gtc_type_precision
	//typedef f64 highp_f64mat1x1;

	/// High double-qualifier floating-point 2x2 matrix.
	/// @see gtc_type_precision
	typedef mat<2, 2, f64, highp> highp_f64mat2x2;

	/// High double-qualifier floating-point 2x3 matrix.
	/// @see gtc_type_precision
	typedef mat<2, 3, f64, highp> highp_f64mat2x3;

	/// High double-qualifier floating-point 2x4 matrix.
	/// @see gtc_type_precision
	typedef mat<2, 4, f64, highp> highp_f64mat2x4;

	/// High double-qualifier floating-point 3x2 matrix.
	/// @see gtc_type_precision
	typedef mat<3, 2, f64, highp> highp_f64mat3x2;

	/// High double-qualifier floating-point 3x3 matrix.
	/// @see gtc_type_precision
	typedef mat<3, 3, f64, highp> highp_f64mat3x3;

	/// High double-qualifier floating-point 3x4 matrix.
	/// @see gtc_type_precision
	typedef mat<3, 4, f64, highp> highp_f64mat3x4;

	/// High double-qualifier floating-point 4x2 matrix.
	/// @see gtc_type_precision
	typedef mat<4, 2, f64, highp> highp_f64mat4x2;

	/// High double-qualifier floating-point 4x3 matrix.
	/// @see gtc_type_precision
	typedef mat<4, 3, f64, highp> highp_f64mat4x3;

	/// High double-qualifier floating-point 4x4 matrix.
	/// @see gtc_type_precision
	typedef mat<4, 4, f64, highp> highp_f64mat4x4;

	/// High double-qualifier floating-point 1x1 matrix.
	/// @see gtc_type_precision
	//typedef highp_f64mat1x1 highp_f64mat1;

	/// High double-qualifier floating-point 2x2 matrix.
	/// @see gtc_type_precision
	typedef highp_f64mat2x2 highp_f64mat2;

	/// High double-qualifier floating-point 3x3 matrix.
	/// @see gtc_type_precision
	typedef highp_f64mat3x3 highp_f64mat3;

	/// High double-qualifier floating-point 4x4 matrix.
	/// @see gtc_type_precision
	typedef highp_f64mat4x4 highp_f64mat4;




	/// Low qualifier 8 bit unsigned integer scalar type.
	/// @see gtc_type_precision
	typedef vec<1, u8, lowp> lowp_u8vec1;

	/// Low qualifier 8 bit unsigned integer vector of 2 components type.
	/// @see gtc_type_precision
	typedef vec<2, u8, lowp> lowp_u8vec2;

	/// Low qualifier 8 bit unsigned integer vector of 3 components type.
	/// @see gtc_type_precision
	typedef vec<3, u8, lowp> lowp_u8vec3;

	/// Low qualifier 8 bit unsigned integer vector of 4 components type.
	/// @see gtc_type_precision
	typedef vec<4, u8, lowp> lowp_u8vec4;


	/// Medium qualifier 8 bit unsigned integer scalar type.
	/// @see gtc_type_precision
	typedef vec<1, u8, mediump> mediump_u8vec1;

	/// Medium qualifier 8 bit unsigned integer vector of 2 components type.
	/// @see gtc_type_precision
	typedef vec<2, u8, mediump> mediump_u8vec2;

	/// Medium qualifier 8 bit unsigned integer vector of 3 components type.
	/// @see gtc_type_precision
	typedef vec<3, u8, mediump> mediump_u8vec3;

	/// Medium qualifier 8 bit unsigned integer vector of 4 components type.
	/// @see gtc_type_precision
	typedef vec<4, u8, mediump> mediump_u8vec4;


	/// High qualifier 8 bit unsigned integer scalar type.
	/// @see gtc_type_precision
	typedef vec<1, u8, highp> highp_u8vec1;

	/// High qualifier 8 bit unsigned integer vector of 2 components type.
	/// @see gtc_type_precision
	typedef vec<2, u8, highp> highp_u8vec2;

	/// High qualifier 8 bit unsigned integer vector of 3 components type.
	/// @see gtc_type_precision
	typedef vec<3, u8, highp> highp_u8vec3;

	/// High qualifier 8 bit unsigned integer vector of 4 components type.
	/// @see gtc_type_precision
	typedef vec<4, u8, highp> highp_u8vec4;



	/// Default qualifier 8 bit unsigned integer scalar type.
	/// @see gtc_type_precision
	typedef vec<1, u8, defaultp> u8vec1;

	/// Default qualifier 8 bit unsigned integer vector of 2 components type.
	/// @see gtc_type_precision
	typedef vec<2, u8, defaultp> u8vec2;

	/// Default qualifier 8 bit unsigned integer vector of 3 components type.
	/// @see gtc_type_precision
	typedef vec<3, u8, defaultp> u8vec3;

	/// Default qualifier 8 bit unsigned integer vector of 4 components type.
	/// @see gtc_type_precision
	typedef vec<4, u8, defaultp> u8vec4;




	/// Low qualifier 16 bit unsigned integer scalar type.
	/// @see gtc_type_precision
	typedef vec<1, u16, lowp>		lowp_u16vec1;

	/// Low qualifier 16 bit unsigned integer vector of 2 components type.
	/// @see gtc_type_precision
	typedef vec<2, u16, lowp>		lowp_u16vec2;

	/// Low qualifier 16 bit unsigned integer vector of 3 components type.
	/// @see gtc_type_precision
	typedef vec<3, u16, lowp>		lowp_u16vec3;

	/// Low qualifier 16 bit unsigned integer vector of 4 components type.
	/// @see gtc_type_precision
	typedef vec<4, u16, lowp>		lowp_u16vec4;


	/// Medium qualifier 16 bit unsigned integer scalar type.
	/// @see gtc_type_precision
	typedef vec<1, u16, mediump>		mediump_u16vec1;

	/// Medium qualifier 16 bit unsigned integer vector of 2 components type.
	/// @see gtc_type_precision
	typedef vec<2, u16, mediump>		mediump_u16vec2;

	/// Medium qualifier 16 bit unsigned integer vector of 3 components type.
	/// @see gtc_type_precision
	typedef vec<3, u16, mediump>		mediump_u16vec3;

	/// Medium qualifier 16 bit unsigned integer vector of 4 components type.
	/// @see gtc_type_precision
	typedef vec<4, u16, mediump>		mediump_u16vec4;


	/// High qualifier 16 bit unsigned integer scalar type.
	/// @see gtc_type_precision
	typedef vec<1, u16, highp>		highp_u16vec1;

	/// High qualifier 16 bit unsigned integer vector of 2 components type.
	/// @see gtc_type_precision
	typedef vec<2, u16, highp>		highp_u16vec2;

	/// High qualifier 16 bit unsigned integer vector of 3 components type.
	/// @see gtc_type_precision
	typedef vec<3, u16, highp>		highp_u16vec3;

	/// High qualifier 16 bit unsigned integer vector of 4 components type.
	/// @see gtc_type_precision
	typedef vec<4, u16, highp>		highp_u16vec4;




	/// Default qualifier 16 bit unsigned integer scalar type.
	/// @see gtc_type_precision
	typedef vec<1, u16, defaultp> u16vec1;

	/// Default qualifier 16 bit unsigned integer vector of 2 components type.
	/// @see gtc_type_precision
	typedef vec<2, u16, defaultp> u16vec2;

	/// Default qualifier 16 bit unsigned integer vector of 3 components type.
	/// @see gtc_type_precision
	typedef vec<3, u16, defaultp> u16vec3;

	/// Default qualifier 16 bit unsigned integer vector of 4 components type.
	/// @see gtc_type_precision
	typedef vec<4, u16, defaultp> u16vec4;



	/// Low qualifier 32 bit unsigned integer scalar type.
	/// @see gtc_type_precision
	typedef vec<1, u32, lowp>		lowp_u32vec1;

	/// Low qualifier 32 bit unsigned integer vector of 2 components type.
	/// @see gtc_type_precision
	typedef vec<2, u32, lowp>		lowp_u32vec2;

	/// Low qualifier 32 bit unsigned integer vector of 3 components type.
	/// @see gtc_type_precision
	typedef vec<3, u32, lowp>		lowp_u32vec3;

	/// Low qualifier 32 bit unsigned integer vector of 4 components type.
	/// @see gtc_type_precision
	typedef vec<4, u32, lowp>		lowp_u32vec4;


	/// Medium qualifier 32 bit unsigned integer scalar type.
	/// @see gtc_type_precision
	typedef vec<1, u32, mediump>		mediump_u32vec1;

	/// Medium qualifier 32 bit unsigned integer vector of 2 components type.
	/// @see gtc_type_precision
	typedef vec<2, u32, mediump>		mediump_u32vec2;

	/// Medium qualifier 32 bit unsigned integer vector of 3 components type.
	/// @see gtc_type_precision
	typedef vec<3, u32, mediump>		mediump_u32vec3;

	/// Medium qualifier 32 bit unsigned integer vector of 4 components type.
	/// @see gtc_type_precision
	typedef vec<4, u32, mediump>		mediump_u32vec4;


	/// High qualifier 32 bit unsigned integer scalar type.
	/// @see gtc_type_precision
	typedef vec<1, u32, highp>		highp_u32vec1;

	/// High qualifier 32 bit unsigned integer vector of 2 components type.
	/// @see gtc_type_precision
	typedef vec<2, u32, highp>		highp_u32vec2;

	/// High qualifier 32 bit unsigned integer vector of 3 components type.
	/// @see gtc_type_precision
	typedef vec<3, u32, highp>		highp_u32vec3;

	/// High qualifier 32 bit unsigned integer vector of 4 components type.
	/// @see gtc_type_precision
	typedef vec<4, u32, highp>		highp_u32vec4;



	/// Default qualifier 32 bit unsigned integer scalar type.
	/// @see gtc_type_precision
	typedef vec<1, u32, defaultp> u32vec1;

	/// Default qualifier 32 bit unsigned integer vector of 2 components type.
	/// @see gtc_type_precision
	typedef vec<2, u32, defaultp> u32vec2;

	/// Default qualifier 32 bit unsigned integer vector of 3 components type.
	/// @see gtc_type_precision
	typedef vec<3, u32, defaultp> u32vec3;

	/// Default qualifier 32 bit unsigned integer vector of 4 components type.
	/// @see gtc_type_precision
	typedef vec<4, u32, defaultp> u32vec4;




	/// Low qualifier 64 bit unsigned integer scalar type.
	/// @see gtc_type_precision
	typedef vec<1, u64, lowp>		lowp_u64vec1;

	/// Low qualifier 64 bit unsigned integer vector of 2 components type.
	/// @see gtc_type_precision
	typedef vec<2, u64, lowp>		lowp_u64vec2;

	/// Low qualifier 64 bit unsigned integer vector of 3 components type.
	/// @see gtc_type_precision
	typedef vec<3, u64, lowp>		lowp_u64vec3;

	/// Low qualifier 64 bit unsigned integer vector of 4 components type.
	/// @see gtc_type_precision
	typedef vec<4, u64, lowp>		lowp_u64vec4;


	/// Medium qualifier 64 bit unsigned integer scalar type.
	/// @see gtc_type_precision
	typedef vec<1, u64, mediump>		mediump_u64vec1;

	/// Medium qualifier 64 bit unsigned integer vector of 2 components type.
	/// @see gtc_type_precision
	typedef vec<2, u64, mediump>		mediump_u64vec2;

	/// Medium qualifier 64 bit unsigned integer vector of 3 components type.
	/// @see gtc_type_precision
	typedef vec<3, u64, mediump>		mediump_u64vec3;

	/// Medium qualifier 64 bit unsigned integer vector of 4 components type.
	/// @see gtc_type_precision
	typedef vec<4, u64, mediump>		mediump_u64vec4;


	/// High qualifier 64 bit unsigned integer scalar type.
	/// @see gtc_type_precision
	typedef vec<1, u64, highp>		highp_u64vec1;

	/// High qualifier 64 bit unsigned integer vector of 2 components type.
	/// @see gtc_type_precision
	typedef vec<2, u64, highp>		highp_u64vec2;

	/// High qualifier 64 bit unsigned integer vector of 3 components type.
	/// @see gtc_type_precision
	typedef vec<3, u64, highp>		highp_u64vec3;

	/// High qualifier 64 bit unsigned integer vector of 4 components type.
	/// @see gtc_type_precision
	typedef vec<4, u64, highp>		highp_u64vec4;




	/// Default qualifier 64 bit unsigned integer scalar type.
	/// @see gtc_type_precision
	typedef vec<1, u64, defaultp> u64vec1;

	/// Default qualifier 64 bit unsigned integer vector of 2 components type.
	/// @see gtc_type_precision
	typedef vec<2, u64, defaultp> u64vec2;

	/// Default qualifier 64 bit unsigned integer vector of 3 components type.
	/// @see gtc_type_precision
	typedef vec<3, u64, defaultp> u64vec3;

	/// Default qualifier 64 bit unsigned integer vector of 4 components type.
	/// @see gtc_type_precision
	typedef vec<4, u64, defaultp> u64vec4;


	//////////////////////
	// Float vector types

	/// 32 bit single-qualifier floating-point scalar.
	/// @see gtc_type_precision
	typedef float32 float32_t;

	/// 32 bit single-qualifier floating-point scalar.
	/// @see gtc_type_precision
	typedef float32 f32;

#	ifndef GLM_FORCE_SINGLE_ONLY

		/// 64 bit double-qualifier floating-point scalar.
		/// @see gtc_type_precision
		typedef float64 float64_t;

		/// 64 bit double-qualifier floating-point scalar.
		/// @see gtc_type_precision
		typedef float64 f64;
#	endif//GLM_FORCE_SINGLE_ONLY

	/// Single-qualifier floating-point vector of 1 component.
	/// @see gtc_type_precision
	typedef vec<1, float, defaultp> fvec1;

	/// Single-qualifier floating-point vector of 2 components.
	/// @see gtc_type_precision
	typedef vec<2, float, defaultp> fvec2;

	/// Single-qualifier floating-point vector of 3 components.
	/// @see gtc_type_precision
	typedef vec<3, float, defaultp> fvec3;

	/// Single-qualifier floating-point vector of 4 components.
	/// @see gtc_type_precision
	typedef vec<4, float, defaultp> fvec4;


	/// Single-qualifier floating-point vector of 1 component.
	/// @see gtc_type_precision
	typedef vec<1, f32, defaultp> f32vec1;

	/// Single-qualifier floating-point vector of 2 components.
	/// @see gtc_type_precision
	typedef vec<2, f32, defaultp> f32vec2;

	/// Single-qualifier floating-point vector of 3 components.
	/// @see gtc_type_precision
	typedef vec<3, f32, defaultp> f32vec3;

	/// Single-qualifier floating-point vector of 4 components.
	/// @see gtc_type_precision
	typedef vec<4, f32, defaultp> f32vec4;

#	ifndef GLM_FORCE_SINGLE_ONLY
		/// Double-qualifier floating-point vector of 1 component.
		/// @see gtc_type_precision
		typedef vec<1, f64, defaultp> f64vec1;

		/// Double-qualifier floating-point vector of 2 components.
		/// @see gtc_type_precision
		typedef vec<2, f64, defaultp> f64vec2;

		/// Double-qualifier floating-point vector of 3 components.
		/// @see gtc_type_precision
		typedef vec<3, f64, defaultp> f64vec3;

		/// Double-qualifier floating-point vector of 4 components.
		/// @see gtc_type_precision
		typedef vec<4, f64, defaultp> f64vec4;
#	endif//GLM_FORCE_SINGLE_ONLY


	//////////////////////
	// Float matrix types

	/// Single-qualifier floating-point 1x1 matrix.
	/// @see gtc_type_precision
	//typedef detail::tmat1x1<f32> fmat1;

	/// Single-qualifier floating-point 2x2 matrix.
	/// @see gtc_type_precision
	typedef mat<2, 2, f32, defaultp> fmat2;

	/// Single-qualifier floating-point 3x3 matrix.
	/// @see gtc_type_precision
	typedef mat<3, 3, f32, defaultp> fmat3;

	/// Single-qualifier floating-point 4x4 matrix.
	/// @see gtc_type_precision
	typedef mat<4, 4, f32, defaultp> fmat4;


	/// Single-qualifier floating-point 1x1 matrix.
	/// @see gtc_type_precision
	//typedef f32 fmat1x1;

	/// Single-qualifier floating-point 2x2 matrix.
	/// @see gtc_type_precision
	typedef mat<2, 2, f32, defaultp> fmat2x2;

	/// Single-qualifier floating-point 2x3 matrix.
	/// @see gtc_type_precision
	typedef mat<2, 3, f32, defaultp> fmat2x3;

	/// Single-qualifier floating-point 2x4 matrix.
	/// @see gtc_type_precision
	typedef mat<2, 4, f32, defaultp> fmat2x4;

	/// Single-qualifier floating-point 3x2 matrix.
	/// @see gtc_type_precision
	typedef mat<3, 2, f32, defaultp> fmat3x2;

	/// Single-qualifier floating-point 3x3 matrix.
	/// @see gtc_type_precision
	typedef mat<3, 3, f32, defaultp> fmat3x3;

	/// Single-qualifier floating-point 3x4 matrix.
	/// @see gtc_type_precision
	typedef mat<3, 4, f32, defaultp> fmat3x4;

	/// Single-qualifier floating-point 4x2 matrix.
	/// @see gtc_type_precision
	typedef mat<4, 2, f32, defaultp> fmat4x2;

	/// Single-qualifier floating-point 4x3 matrix.
	/// @see gtc_type_precision
	typedef mat<4, 3, f32, defaultp> fmat4x3;

	/// Single-qualifier floating-point 4x4 matrix.
	/// @see gtc_type_precision
	typedef mat<4, 4, f32, defaultp> fmat4x4;


	/// Single-qualifier floating-point 1x1 matrix.
	/// @see gtc_type_precision
	//typedef detail::tmat1x1<f32, defaultp> f32mat1;

	/// Single-qualifier floating-point 2x2 matrix.
	/// @see gtc_type_precision
	typedef mat<2, 2, f32, defaultp> f32mat2;

	/// Single-qualifier floating-point 3x3 matrix.
	/// @see gtc_type_precision
	typedef mat<3, 3, f32, defaultp> f32mat3;

	/// Single-qualifier floating-point 4x4 matrix.
	/// @see gtc_type_precision
	typedef mat<4, 4, f32, defaultp> f32mat4;


	/// Single-qualifier floating-point 1x1 matrix.
	/// @see gtc_type_precision
	//typedef f32 f32mat1x1;

	/// Single-qualifier floating-point 2x2 matrix.
	/// @see gtc_type_precision
	typedef mat<2, 2, f32, defaultp> f32mat2x2;

	/// Single-qualifier floating-point 2x3 matrix.
	/// @see gtc_type_precision
	typedef mat<2, 3, f32, defaultp> f32mat2x3;

	/// Single-qualifier floating-point 2x4 matrix.
	/// @see gtc_type_precision
	typedef mat<2, 4, f32, defaultp> f32mat2x4;

	/// Single-qualifier floating-point 3x2 matrix.
	/// @see gtc_type_precision
	typedef mat<3, 2, f32, defaultp> f32mat3x2;

	/// Single-qualifier floating-point 3x3 matrix.
	/// @see gtc_type_precision
	typedef mat<3, 3, f32, defaultp> f32mat3x3;

	/// Single-qualifier floating-point 3x4 matrix.
	/// @see gtc_type_precision
	typedef mat<3, 4, f32, defaultp> f32mat3x4;

	/// Single-qualifier floating-point 4x2 matrix.
	/// @see gtc_type_precision
	typedef mat<4, 2, f32, defaultp> f32mat4x2;

	/// Single-qualifier floating-point 4x3 matrix.
	/// @see gtc_type_precision
	typedef mat<4, 3, f32, defaultp> f32mat4x3;

	/// Single-qualifier floating-point 4x4 matrix.
	/// @see gtc_type_precision
	typedef mat<4, 4, f32, defaultp> f32mat4x4;


#	ifndef GLM_FORCE_SINGLE_ONLY

	/// Double-qualifier floating-point 1x1 matrix.
	/// @see gtc_type_precision
	//typedef detail::tmat1x1<f64, defaultp> f64mat1;

	/// Double-qualifier floating-point 2x2 matrix.
	/// @see gtc_type_precision
	typedef mat<2, 2, f64, defaultp> f64mat2;

	/// Double-qualifier floating-point 3x3 matrix.
	/// @see gtc_type_precision
	typedef mat<3, 3, f64, defaultp> f64mat3;

	/// Double-qualifier floating-point 4x4 matrix.
	/// @see gtc_type_precision
	typedef mat<4, 4, f64, defaultp> f64mat4;


	/// Double-qualifier floating-point 1x1 matrix.
	/// @see gtc_type_precision
	//typedef f64 f64mat1x1;

	/// Double-qualifier floating-point 2x2 matrix.
	/// @see gtc_type_precision
	typedef mat<2, 2, f64, defaultp> f64mat2x2;

	/// Double-qualifier floating-point 2x3 matrix.
	/// @see gtc_type_precision
	typedef mat<2, 3, f64, defaultp> f64mat2x3;

	/// Double-qualifier floating-point 2x4 matrix.
	/// @see gtc_type_precision
	typedef mat<2, 4, f64, defaultp> f64mat2x4;

	/// Double-qualifier floating-point 3x2 matrix.
	/// @see gtc_type_precision
	typedef mat<3, 2, f64, defaultp> f64mat3x2;

	/// Double-qualifier floating-point 3x3 matrix.
	/// @see gtc_type_precision
	typedef mat<3, 3, f64, defaultp> f64mat3x3;

	/// Double-qualifier floating-point 3x4 matrix.
	/// @see gtc_type_precision
	typedef mat<3, 4, f64, defaultp> f64mat3x4;

	/// Double-qualifier floating-point 4x2 matrix.
	/// @see gtc_type_precision
	typedef mat<4, 2, f64, defaultp> f64mat4x2;

	/// Double-qualifier floating-point 4x3 matrix.
	/// @see gtc_type_precision
	typedef mat<4, 3, f64, defaultp> f64mat4x3;

	/// Double-qualifier floating-point 4x4 matrix.
	/// @see gtc_type_precision
	typedef mat<4, 4, f64, defaultp> f64mat4x4;

#	endif//GLM_FORCE_SINGLE_ONLY

	//////////////////////////
	// Quaternion types

	/// Single-qualifier floating-point quaternion.
	/// @see gtc_type_precision
	typedef qua<f32, defaultp> f32quat;

	/// Low single-qualifier floating-point quaternion.
	/// @see gtc_type_precision
	typedef qua<f32, lowp> lowp_f32quat;

	/// Low double-qualifier floating-point quaternion.
	/// @see gtc_type_precision
	typedef qua<f64, lowp> lowp_f64quat;

	/// Medium single-qualifier floating-point quaternion.
	/// @see gtc_type_precision
	typedef qua<f32, mediump> mediump_f32quat;

#	ifndef GLM_FORCE_SINGLE_ONLY

	/// Medium double-qualifier floating-point quaternion.
	/// @see gtc_type_precision
	typedef qua<f64, mediump> mediump_f64quat;

	/// High single-qualifier floating-point quaternion.
	/// @see gtc_type_precision
	typedef qua<f32, highp> highp_f32quat;

	/// High double-qualifier floating-point quaternion.
	/// @see gtc_type_precision
	typedef qua<f64, highp> highp_f64quat;

	/// Double-qualifier floating-point quaternion.
	/// @see gtc_type_precision
	typedef qua<f64, defaultp> f64quat;

#	endif//GLM_FORCE_SINGLE_ONLY

	/// @}
}//namespace glm

#include "type_precision.inl"


==> figs/from-dave/deps/glm/glm/gtc/type_ptr.hpp <==
/// @ref gtc_type_ptr
/// @file glm/gtc/type_ptr.hpp
///
/// @see core (dependence)
/// @see gtc_quaternion (dependence)
///
/// @defgroup gtc_type_ptr GLM_GTC_type_ptr
/// @ingroup gtc
///
/// Include <glm/gtc/type_ptr.hpp> to use the features of this extension.
///
/// Handles the interaction between pointers and vector, matrix types.
///
/// This extension defines an overloaded function, glm::value_ptr. It returns
/// a pointer to the memory layout of the object. Matrix types store their values
/// in column-major order.
///
/// This is useful for uploading data to matrices or copying data to buffer objects.
///
/// Example:
/// @code
/// #include <glm/glm.hpp>
/// #include <glm/gtc/type_ptr.hpp>
///
/// glm::vec3 aVector(3);
/// glm::mat4 someMatrix(1.0);
///
/// glUniform3fv(uniformLoc, 1, glm::value_ptr(aVector));
/// glUniformMatrix4fv(uniformMatrixLoc, 1, GL_FALSE, glm::value_ptr(someMatrix));
/// @endcode
///
/// <glm/gtc/type_ptr.hpp> need to be included to use the features of this extension.

#pragma once

// Dependency:
#include "../gtc/quaternion.hpp"
#include "../gtc/vec1.hpp"
#include "../vec2.hpp"
#include "../vec3.hpp"
#include "../vec4.hpp"
#include "../mat2x2.hpp"
#include "../mat2x3.hpp"
#include "../mat2x4.hpp"
#include "../mat3x2.hpp"
#include "../mat3x3.hpp"
#include "../mat3x4.hpp"
#include "../mat4x2.hpp"
#include "../mat4x3.hpp"
#include "../mat4x4.hpp"
#include <cstring>

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	pragma message("GLM: GLM_GTC_type_ptr extension included")
#endif

namespace glm
{
	/// @addtogroup gtc_type_ptr
	/// @{

	/// Return the constant address to the data of the input parameter.
	/// @see gtc_type_ptr
	template<typename genType>
	GLM_FUNC_DECL typename genType::value_type const * value_ptr(genType const& v);

	/// Build a vector from a pointer.
	/// @see gtc_type_ptr
	template <typename T, qualifier Q>
	GLM_FUNC_DECL vec<1, T, Q> make_vec1(vec<1, T, Q> const& v);

	/// Build a vector from a pointer.
	/// @see gtc_type_ptr
	template <typename T, qualifier Q>
	GLM_FUNC_DECL vec<1, T, Q> make_vec1(vec<2, T, Q> const& v);

	/// Build a vector from a pointer.
	/// @see gtc_type_ptr
	template <typename T, qualifier Q>
	GLM_FUNC_DECL vec<1, T, Q> make_vec1(vec<3, T, Q> const& v);

	/// Build a vector from a pointer.
	/// @see gtc_type_ptr
	template <typename T, qualifier Q>
	GLM_FUNC_DECL vec<1, T, Q> make_vec1(vec<4, T, Q> const& v);

	/// Build a vector from a pointer.
	/// @see gtc_type_ptr
	template <typename T, qualifier Q>
	GLM_FUNC_DECL vec<2, T, Q> make_vec2(vec<1, T, Q> const& v);

	/// Build a vector from a pointer.
	/// @see gtc_type_ptr
	template <typename T, qualifier Q>
	GLM_FUNC_DECL vec<2, T, Q> make_vec2(vec<2, T, Q> const& v);

	/// Build a vector from a pointer.
	/// @see gtc_type_ptr
	template <typename T, qualifier Q>
	GLM_FUNC_DECL vec<2, T, Q> make_vec2(vec<3, T, Q> const& v);

	/// Build a vector from a pointer.
	/// @see gtc_type_ptr
	template <typename T, qualifier Q>
	GLM_FUNC_DECL vec<2, T, Q> make_vec2(vec<4, T, Q> const& v);

	/// Build a vector from a pointer.
	/// @see gtc_type_ptr
	template <typename T, qualifier Q>
	GLM_FUNC_DECL vec<3, T, Q> make_vec3(vec<1, T, Q> const& v);

	/// Build a vector from a pointer.
	/// @see gtc_type_ptr
	template <typename T, qualifier Q>
	GLM_FUNC_DECL vec<3, T, Q> make_vec3(vec<2, T, Q> const& v);

	/// Build a vector from a pointer.
	/// @see gtc_type_ptr
	template <typename T, qualifier Q>
	GLM_FUNC_DECL vec<3, T, Q> make_vec3(vec<3, T, Q> const& v);

	/// Build a vector from a pointer.
	/// @see gtc_type_ptr
	template <typename T, qualifier Q>
	GLM_FUNC_DECL vec<3, T, Q> make_vec3(vec<4, T, Q> const& v);

	/// Build a vector from a pointer.
	/// @see gtc_type_ptr
	template <typename T, qualifier Q>
	GLM_FUNC_DECL vec<4, T, Q> make_vec4(vec<1, T, Q> const& v);

	/// Build a vector from a pointer.
	/// @see gtc_type_ptr
	template <typename T, qualifier Q>
	GLM_FUNC_DECL vec<4, T, Q> make_vec4(vec<2, T, Q> const& v);

	/// Build a vector from a pointer.
	/// @see gtc_type_ptr
	template <typename T, qualifier Q>
	GLM_FUNC_DECL vec<4, T, Q> make_vec4(vec<3, T, Q> const& v);

	/// Build a vector from a pointer.
	/// @see gtc_type_ptr
	template <typename T, qualifier Q>
	GLM_FUNC_DECL vec<4, T, Q> make_vec4(vec<4, T, Q> const& v);

	/// Build a vector from a pointer.
	/// @see gtc_type_ptr
	template<typename T>
	GLM_FUNC_DECL vec<2, T, defaultp> make_vec2(T const * const ptr);

	/// Build a vector from a pointer.
	/// @see gtc_type_ptr
	template<typename T>
	GLM_FUNC_DECL vec<3, T, defaultp> make_vec3(T const * const ptr);

	/// Build a vector from a pointer.
	/// @see gtc_type_ptr
	template<typename T>
	GLM_FUNC_DECL vec<4, T, defaultp> make_vec4(T const * const ptr);

	/// Build a matrix from a pointer.
	/// @see gtc_type_ptr
	template<typename T>
	GLM_FUNC_DECL mat<2, 2, T, defaultp> make_mat2x2(T const * const ptr);

	/// Build a matrix from a pointer.
	/// @see gtc_type_ptr
	template<typename T>
	GLM_FUNC_DECL mat<2, 3, T, defaultp> make_mat2x3(T const * const ptr);

	/// Build a matrix from a pointer.
	/// @see gtc_type_ptr
	template<typename T>
	GLM_FUNC_DECL mat<2, 4, T, defaultp> make_mat2x4(T const * const ptr);

	/// Build a matrix from a pointer.
	/// @see gtc_type_ptr
	template<typename T>
	GLM_FUNC_DECL mat<3, 2, T, defaultp> make_mat3x2(T const * const ptr);

	/// Build a matrix from a pointer.
	/// @see gtc_type_ptr
	template<typename T>
	GLM_FUNC_DECL mat<3, 3, T, defaultp> make_mat3x3(T const * const ptr);

	/// Build a matrix from a pointer.
	/// @see gtc_type_ptr
	template<typename T>
	GLM_FUNC_DECL mat<3, 4, T, defaultp> make_mat3x4(T const * const ptr);

	/// Build a matrix from a pointer.
	/// @see gtc_type_ptr
	template<typename T>
	GLM_FUNC_DECL mat<4, 2, T, defaultp> make_mat4x2(T const * const ptr);

	/// Build a matrix from a pointer.
	/// @see gtc_type_ptr
	template<typename T>
	GLM_FUNC_DECL mat<4, 3, T, defaultp> make_mat4x3(T const * const ptr);

	/// Build a matrix from a pointer.
	/// @see gtc_type_ptr
	template<typename T>
	GLM_FUNC_DECL mat<4, 4, T, defaultp> make_mat4x4(T const * const ptr);

	/// Build a matrix from a pointer.
	/// @see gtc_type_ptr
	template<typename T>
	GLM_FUNC_DECL mat<2, 2, T, defaultp> make_mat2(T const * const ptr);

	/// Build a matrix from a pointer.
	/// @see gtc_type_ptr
	template<typename T>
	GLM_FUNC_DECL mat<3, 3, T, defaultp> make_mat3(T const * const ptr);

	/// Build a matrix from a pointer.
	/// @see gtc_type_ptr
	template<typename T>
	GLM_FUNC_DECL mat<4, 4, T, defaultp> make_mat4(T const * const ptr);

	/// Build a quaternion from a pointer.
	/// @see gtc_type_ptr
	template<typename T>
	GLM_FUNC_DECL qua<T, defaultp> make_quat(T const * const ptr);

	/// @}
}//namespace glm

#include "type_ptr.inl"


==> figs/from-dave/deps/glm/glm/gtc/ulp.hpp <==
/// @ref gtc_ulp
/// @file glm/gtc/ulp.hpp
///
/// @see core (dependence)
///
/// @defgroup gtc_ulp GLM_GTC_ulp
/// @ingroup gtc
///
/// Include <glm/gtc/ulp.hpp> to use the features of this extension.
///
/// Allow the measurement of the accuracy of a function against a reference
/// implementation. This extension works on floating-point data and provide results
/// in ULP.

#pragma once

// Dependencies
#include "../detail/setup.hpp"
#include "../detail/qualifier.hpp"
#include "../detail/_vectorize.hpp"
#include "../ext/scalar_int_sized.hpp"

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	pragma message("GLM: GLM_GTC_ulp extension included")
#endif

namespace glm
{
	/// Return the next ULP value(s) after the input value(s).
	///
	/// @tparam genType A floating-point scalar type.
	///
	/// @see gtc_ulp
	template<typename genType>
	GLM_FUNC_DECL genType next_float(genType x);

	/// Return the previous ULP value(s) before the input value(s).
	///
	/// @tparam genType A floating-point scalar type.
	///
	/// @see gtc_ulp
	template<typename genType>
	GLM_FUNC_DECL genType prev_float(genType x);

	/// Return the value(s) ULP distance after the input value(s).
	///
	/// @tparam genType A floating-point scalar type.
	///
	/// @see gtc_ulp
	template<typename genType>
	GLM_FUNC_DECL genType next_float(genType x, int ULPs);

	/// Return the value(s) ULP distance before the input value(s).
	///
	/// @tparam genType A floating-point scalar type.
	///
	/// @see gtc_ulp
	template<typename genType>
	GLM_FUNC_DECL genType prev_float(genType x, int ULPs);

	/// Return the distance in the number of ULP between 2 single-precision floating-point scalars.
	///
	/// @see gtc_ulp
	GLM_FUNC_DECL int float_distance(float x, float y);

	/// Return the distance in the number of ULP between 2 double-precision floating-point scalars.
	///
	/// @see gtc_ulp
	GLM_FUNC_DECL int64 float_distance(double x, double y);

	/// Return the next ULP value(s) after the input value(s).
	///
	/// @tparam L Integer between 1 and 4 included that qualify the dimension of the vector
	/// @tparam T Floating-point
	/// @tparam Q Value from qualifier enum
	///
	/// @see gtc_ulp
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, T, Q> next_float(vec<L, T, Q> const& x);

	/// Return the value(s) ULP distance after the input value(s).
	///
	/// @tparam L Integer between 1 and 4 included that qualify the dimension of the vector
	/// @tparam T Floating-point
	/// @tparam Q Value from qualifier enum
	///
	/// @see gtc_ulp
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, T, Q> next_float(vec<L, T, Q> const& x, int ULPs);

	/// Return the value(s) ULP distance after the input value(s).
	///
	/// @tparam L Integer between 1 and 4 included that qualify the dimension of the vector
	/// @tparam T Floating-point
	/// @tparam Q Value from qualifier enum
	///
	/// @see gtc_ulp
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, T, Q> next_float(vec<L, T, Q> const& x, vec<L, int, Q> const& ULPs);

	/// Return the previous ULP value(s) before the input value(s).
	///
	/// @tparam L Integer between 1 and 4 included that qualify the dimension of the vector
	/// @tparam T Floating-point
	/// @tparam Q Value from qualifier enum
	///
	/// @see gtc_ulp
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, T, Q> prev_float(vec<L, T, Q> const& x);

	/// Return the value(s) ULP distance before the input value(s).
	///
	/// @tparam L Integer between 1 and 4 included that qualify the dimension of the vector
	/// @tparam T Floating-point
	/// @tparam Q Value from qualifier enum
	///
	/// @see gtc_ulp
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, T, Q> prev_float(vec<L, T, Q> const& x, int ULPs);

	/// Return the value(s) ULP distance before the input value(s).
	///
	/// @tparam L Integer between 1 and 4 included that qualify the dimension of the vector
	/// @tparam T Floating-point
	/// @tparam Q Value from qualifier enum
	///
	/// @see gtc_ulp
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, T, Q> prev_float(vec<L, T, Q> const& x, vec<L, int, Q> const& ULPs);

	/// Return the distance in the number of ULP between 2 single-precision floating-point scalars.
	///
	/// @tparam L Integer between 1 and 4 included that qualify the dimension of the vector
	/// @tparam Q Value from qualifier enum
	///
	/// @see gtc_ulp
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, int, Q> float_distance(vec<L, float, Q> const& x, vec<L, float, Q> const& y);

	/// Return the distance in the number of ULP between 2 double-precision floating-point scalars.
	///
	/// @tparam L Integer between 1 and 4 included that qualify the dimension of the vector
	/// @tparam Q Value from qualifier enum
	///
	/// @see gtc_ulp
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, int64, Q> float_distance(vec<L, double, Q> const& x, vec<L, double, Q> const& y);

	/// @}
}//namespace glm

#include "ulp.inl"


==> figs/from-dave/deps/glm/glm/gtc/vec1.hpp <==
/// @ref gtc_vec1
/// @file glm/gtc/vec1.hpp
///
/// @see core (dependence)
///
/// @defgroup gtc_vec1 GLM_GTC_vec1
/// @ingroup gtc
///
/// Include <glm/gtc/vec1.hpp> to use the features of this extension.
///
/// Add vec1, ivec1, uvec1 and bvec1 types.

#pragma once

// Dependency:
#include "../ext/vector_bool1.hpp"
#include "../ext/vector_bool1_precision.hpp"
#include "../ext/vector_float1.hpp"
#include "../ext/vector_float1_precision.hpp"
#include "../ext/vector_double1.hpp"
#include "../ext/vector_double1_precision.hpp"
#include "../ext/vector_int1.hpp"
#include "../ext/vector_int1_precision.hpp"
#include "../ext/vector_uint1.hpp"
#include "../ext/vector_uint1_precision.hpp"

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	pragma message("GLM: GLM_GTC_vec1 extension included")
#endif



==> figs/from-dave/deps/glm/glm/gtx/associated_min_max.hpp <==
/// @ref gtx_associated_min_max
/// @file glm/gtx/associated_min_max.hpp
///
/// @see core (dependence)
/// @see gtx_extented_min_max (dependence)
///
/// @defgroup gtx_associated_min_max GLM_GTX_associated_min_max
/// @ingroup gtx
///
/// Include <glm/gtx/associated_min_max.hpp> to use the features of this extension.
///
/// @brief Min and max functions that return associated values not the compared onces.

#pragma once

// Dependency:
#include "../glm.hpp"

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	ifndef GLM_ENABLE_EXPERIMENTAL
#		pragma message("GLM: GLM_GTX_associated_min_max is an experimental extension and may change in the future. Use #define GLM_ENABLE_EXPERIMENTAL before including it, if you really want to use it.")
#	else
#		pragma message("GLM: GLM_GTX_associated_min_max extension included")
#	endif
#endif

namespace glm
{
	/// @addtogroup gtx_associated_min_max
	/// @{

	/// Minimum comparison between 2 variables and returns 2 associated variable values
	/// @see gtx_associated_min_max
	template<typename T, typename U, qualifier Q>
	GLM_FUNC_DECL U associatedMin(T x, U a, T y, U b);

	/// Minimum comparison between 2 variables and returns 2 associated variable values
	/// @see gtx_associated_min_max
	template<length_t L, typename T, typename U, qualifier Q>
	GLM_FUNC_DECL vec<2, U, Q> associatedMin(
		vec<L, T, Q> const& x, vec<L, U, Q> const& a,
		vec<L, T, Q> const& y, vec<L, U, Q> const& b);

	/// Minimum comparison between 2 variables and returns 2 associated variable values
	/// @see gtx_associated_min_max
	template<length_t L, typename T, typename U, qualifier Q>
	GLM_FUNC_DECL vec<L, U, Q> associatedMin(
		T x, const vec<L, U, Q>& a,
		T y, const vec<L, U, Q>& b);

	/// Minimum comparison between 2 variables and returns 2 associated variable values
	/// @see gtx_associated_min_max
	template<length_t L, typename T, typename U, qualifier Q>
	GLM_FUNC_DECL vec<L, U, Q> associatedMin(
		vec<L, T, Q> const& x, U a,
		vec<L, T, Q> const& y, U b);

	/// Minimum comparison between 3 variables and returns 3 associated variable values
	/// @see gtx_associated_min_max
	template<typename T, typename U>
	GLM_FUNC_DECL U associatedMin(
		T x, U a,
		T y, U b,
		T z, U c);

	/// Minimum comparison between 3 variables and returns 3 associated variable values
	/// @see gtx_associated_min_max
	template<length_t L, typename T, typename U, qualifier Q>
	GLM_FUNC_DECL vec<L, U, Q> associatedMin(
		vec<L, T, Q> const& x, vec<L, U, Q> const& a,
		vec<L, T, Q> const& y, vec<L, U, Q> const& b,
		vec<L, T, Q> const& z, vec<L, U, Q> const& c);

	/// Minimum comparison between 4 variables and returns 4 associated variable values
	/// @see gtx_associated_min_max
	template<typename T, typename U>
	GLM_FUNC_DECL U associatedMin(
		T x, U a,
		T y, U b,
		T z, U c,
		T w, U d);

	/// Minimum comparison between 4 variables and returns 4 associated variable values
	/// @see gtx_associated_min_max
	template<length_t L, typename T, typename U, qualifier Q>
	GLM_FUNC_DECL vec<L, U, Q> associatedMin(
		vec<L, T, Q> const& x, vec<L, U, Q> const& a,
		vec<L, T, Q> const& y, vec<L, U, Q> const& b,
		vec<L, T, Q> const& z, vec<L, U, Q> const& c,
		vec<L, T, Q> const& w, vec<L, U, Q> const& d);

	/// Minimum comparison between 4 variables and returns 4 associated variable values
	/// @see gtx_associated_min_max
	template<length_t L, typename T, typename U, qualifier Q>
	GLM_FUNC_DECL vec<L, U, Q> associatedMin(
		T x, vec<L, U, Q> const& a,
		T y, vec<L, U, Q> const& b,
		T z, vec<L, U, Q> const& c,
		T w, vec<L, U, Q> const& d);

	/// Minimum comparison between 4 variables and returns 4 associated variable values
	/// @see gtx_associated_min_max
	template<length_t L, typename T, typename U, qualifier Q>
	GLM_FUNC_DECL vec<L, U, Q> associatedMin(
		vec<L, T, Q> const& x, U a,
		vec<L, T, Q> const& y, U b,
		vec<L, T, Q> const& z, U c,
		vec<L, T, Q> const& w, U d);

	/// Maximum comparison between 2 variables and returns 2 associated variable values
	/// @see gtx_associated_min_max
	template<typename T, typename U>
	GLM_FUNC_DECL U associatedMax(T x, U a, T y, U b);

	/// Maximum comparison between 2 variables and returns 2 associated variable values
	/// @see gtx_associated_min_max
	template<length_t L, typename T, typename U, qualifier Q>
	GLM_FUNC_DECL vec<2, U, Q> associatedMax(
		vec<L, T, Q> const& x, vec<L, U, Q> const& a,
		vec<L, T, Q> const& y, vec<L, U, Q> const& b);

	/// Maximum comparison between 2 variables and returns 2 associated variable values
	/// @see gtx_associated_min_max
	template<length_t L, typename T, typename U, qualifier Q>
	GLM_FUNC_DECL vec<L, T, Q> associatedMax(
		T x, vec<L, U, Q> const& a,
		T y, vec<L, U, Q> const& b);

	/// Maximum comparison between 2 variables and returns 2 associated variable values
	/// @see gtx_associated_min_max
	template<length_t L, typename T, typename U, qualifier Q>
	GLM_FUNC_DECL vec<L, U, Q> associatedMax(
		vec<L, T, Q> const& x, U a,
		vec<L, T, Q> const& y, U b);

	/// Maximum comparison between 3 variables and returns 3 associated variable values
	/// @see gtx_associated_min_max
	template<typename T, typename U>
	GLM_FUNC_DECL U associatedMax(
		T x, U a,
		T y, U b,
		T z, U c);

	/// Maximum comparison between 3 variables and returns 3 associated variable values
	/// @see gtx_associated_min_max
	template<length_t L, typename T, typename U, qualifier Q>
	GLM_FUNC_DECL vec<L, U, Q> associatedMax(
		vec<L, T, Q> const& x, vec<L, U, Q> const& a,
		vec<L, T, Q> const& y, vec<L, U, Q> const& b,
		vec<L, T, Q> const& z, vec<L, U, Q> const& c);

	/// Maximum comparison between 3 variables and returns 3 associated variable values
	/// @see gtx_associated_min_max
	template<length_t L, typename T, typename U, qualifier Q>
	GLM_FUNC_DECL vec<L, T, Q> associatedMax(
		T x, vec<L, U, Q> const& a,
		T y, vec<L, U, Q> const& b,
		T z, vec<L, U, Q> const& c);

	/// Maximum comparison between 3 variables and returns 3 associated variable values
	/// @see gtx_associated_min_max
	template<length_t L, typename T, typename U, qualifier Q>
	GLM_FUNC_DECL vec<L, U, Q> associatedMax(
		vec<L, T, Q> const& x, U a,
		vec<L, T, Q> const& y, U b,
		vec<L, T, Q> const& z, U c);

	/// Maximum comparison between 4 variables and returns 4 associated variable values
	/// @see gtx_associated_min_max
	template<typename T, typename U>
	GLM_FUNC_DECL U associatedMax(
		T x, U a,
		T y, U b,
		T z, U c,
		T w, U d);

	/// Maximum comparison between 4 variables and returns 4 associated variable values
	/// @see gtx_associated_min_max
	template<length_t L, typename T, typename U, qualifier Q>
	GLM_FUNC_DECL vec<L, U, Q> associatedMax(
		vec<L, T, Q> const& x, vec<L, U, Q> const& a,
		vec<L, T, Q> const& y, vec<L, U, Q> const& b,
		vec<L, T, Q> const& z, vec<L, U, Q> const& c,
		vec<L, T, Q> const& w, vec<L, U, Q> const& d);

	/// Maximum comparison between 4 variables and returns 4 associated variable values
	/// @see gtx_associated_min_max
	template<length_t L, typename T, typename U, qualifier Q>
	GLM_FUNC_DECL vec<L, U, Q> associatedMax(
		T x, vec<L, U, Q> const& a,
		T y, vec<L, U, Q> const& b,
		T z, vec<L, U, Q> const& c,
		T w, vec<L, U, Q> const& d);

	/// Maximum comparison between 4 variables and returns 4 associated variable values
	/// @see gtx_associated_min_max
	template<length_t L, typename T, typename U, qualifier Q>
	GLM_FUNC_DECL vec<L, U, Q> associatedMax(
		vec<L, T, Q> const& x, U a,
		vec<L, T, Q> const& y, U b,
		vec<L, T, Q> const& z, U c,
		vec<L, T, Q> const& w, U d);

	/// @}
} //namespace glm

#include "associated_min_max.inl"


==> figs/from-dave/deps/glm/glm/gtx/bit.hpp <==
/// @ref gtx_bit
/// @file glm/gtx/bit.hpp
///
/// @see core (dependence)
///
/// @defgroup gtx_bit GLM_GTX_bit
/// @ingroup gtx
///
/// Include <glm/gtx/bit.hpp> to use the features of this extension.
///
/// Allow to perform bit operations on integer values

#pragma once

// Dependencies
#include "../gtc/bitfield.hpp"

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	ifndef GLM_ENABLE_EXPERIMENTAL
#		pragma message("GLM: GLM_GTX_bit is an experimental extension and may change in the future. Use #define GLM_ENABLE_EXPERIMENTAL before including it, if you really want to use it.")
#	else
#		pragma message("GLM: GLM_GTX_bit extension included")
#	endif
#endif

namespace glm
{
	/// @addtogroup gtx_bit
	/// @{

	/// @see gtx_bit
	template<typename genIUType>
	GLM_FUNC_DECL genIUType highestBitValue(genIUType Value);

	/// @see gtx_bit
	template<typename genIUType>
	GLM_FUNC_DECL genIUType lowestBitValue(genIUType Value);

	/// Find the highest bit set to 1 in a integer variable and return its value.
	///
	/// @see gtx_bit
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, T, Q> highestBitValue(vec<L, T, Q> const& value);

	/// Return the power of two number which value is just higher the input value.
	/// Deprecated, use ceilPowerOfTwo from GTC_round instead
	///
	/// @see gtc_round
	/// @see gtx_bit
	template<typename genIUType>
	GLM_DEPRECATED GLM_FUNC_DECL genIUType powerOfTwoAbove(genIUType Value);

	/// Return the power of two number which value is just higher the input value.
	/// Deprecated, use ceilPowerOfTwo from GTC_round instead
	///
	/// @see gtc_round
	/// @see gtx_bit
	template<length_t L, typename T, qualifier Q>
	GLM_DEPRECATED GLM_FUNC_DECL vec<L, T, Q> powerOfTwoAbove(vec<L, T, Q> const& value);

	/// Return the power of two number which value is just lower the input value.
	/// Deprecated, use floorPowerOfTwo from GTC_round instead
	///
	/// @see gtc_round
	/// @see gtx_bit
	template<typename genIUType>
	GLM_DEPRECATED GLM_FUNC_DECL genIUType powerOfTwoBelow(genIUType Value);

	/// Return the power of two number which value is just lower the input value.
	/// Deprecated, use floorPowerOfTwo from GTC_round instead
	///
	/// @see gtc_round
	/// @see gtx_bit
	template<length_t L, typename T, qualifier Q>
	GLM_DEPRECATED GLM_FUNC_DECL vec<L, T, Q> powerOfTwoBelow(vec<L, T, Q> const& value);

	/// Return the power of two number which value is the closet to the input value.
	/// Deprecated, use roundPowerOfTwo from GTC_round instead
	///
	/// @see gtc_round
	/// @see gtx_bit
	template<typename genIUType>
	GLM_DEPRECATED GLM_FUNC_DECL genIUType powerOfTwoNearest(genIUType Value);

	/// Return the power of two number which value is the closet to the input value.
	/// Deprecated, use roundPowerOfTwo from GTC_round instead
	///
	/// @see gtc_round
	/// @see gtx_bit
	template<length_t L, typename T, qualifier Q>
	GLM_DEPRECATED GLM_FUNC_DECL vec<L, T, Q> powerOfTwoNearest(vec<L, T, Q> const& value);

	/// @}
} //namespace glm


#include "bit.inl"



==> figs/from-dave/deps/glm/glm/gtx/closest_point.hpp <==
/// @ref gtx_closest_point
/// @file glm/gtx/closest_point.hpp
///
/// @see core (dependence)
///
/// @defgroup gtx_closest_point GLM_GTX_closest_point
/// @ingroup gtx
///
/// Include <glm/gtx/closest_point.hpp> to use the features of this extension.
///
/// Find the point on a straight line which is the closet of a point.

#pragma once

// Dependency:
#include "../glm.hpp"

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	ifndef GLM_ENABLE_EXPERIMENTAL
#		pragma message("GLM: GLM_GTX_closest_point is an experimental extension and may change in the future. Use #define GLM_ENABLE_EXPERIMENTAL before including it, if you really want to use it.")
#	else
#		pragma message("GLM: GLM_GTX_closest_point extension included")
#	endif
#endif

namespace glm
{
	/// @addtogroup gtx_closest_point
	/// @{

	/// Find the point on a straight line which is the closet of a point.
	/// @see gtx_closest_point
	template<typename T, qualifier Q>
	GLM_FUNC_DECL vec<3, T, Q> closestPointOnLine(
		vec<3, T, Q> const& point,
		vec<3, T, Q> const& a,
		vec<3, T, Q> const& b);

	/// 2d lines work as well
	template<typename T, qualifier Q>
	GLM_FUNC_DECL vec<2, T, Q> closestPointOnLine(
		vec<2, T, Q> const& point,
		vec<2, T, Q> const& a,
		vec<2, T, Q> const& b);

	/// @}
}// namespace glm

#include "closest_point.inl"


==> figs/from-dave/deps/glm/glm/gtx/color_encoding.hpp <==
/// @ref gtx_color_encoding
/// @file glm/gtx/color_encoding.hpp
///
/// @see core (dependence)
/// @see gtx_color_encoding (dependence)
///
/// @defgroup gtx_color_encoding GLM_GTX_color_encoding
/// @ingroup gtx
///
/// Include <glm/gtx/color_encoding.hpp> to use the features of this extension.
///
/// @brief Allow to perform bit operations on integer values

#pragma once

// Dependencies
#include "../detail/setup.hpp"
#include "../detail/qualifier.hpp"
#include "../vec3.hpp"
#include <limits>

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	ifndef GLM_ENABLE_EXPERIMENTAL
#		pragma message("GLM: GLM_GTC_color_encoding is an experimental extension and may change in the future. Use #define GLM_ENABLE_EXPERIMENTAL before including it, if you really want to use it.")
#	else
#		pragma message("GLM: GLM_GTC_color_encoding extension included")
#	endif
#endif

namespace glm
{
	/// @addtogroup gtx_color_encoding
	/// @{

	/// Convert a linear sRGB color to D65 YUV.
	template<typename T, qualifier Q>
	GLM_FUNC_DECL vec<3, T, Q> convertLinearSRGBToD65XYZ(vec<3, T, Q> const& ColorLinearSRGB);

	/// Convert a linear sRGB color to D50 YUV.
	template<typename T, qualifier Q>
	GLM_FUNC_DECL vec<3, T, Q> convertLinearSRGBToD50XYZ(vec<3, T, Q> const& ColorLinearSRGB);

	/// Convert a D65 YUV color to linear sRGB.
	template<typename T, qualifier Q>
	GLM_FUNC_DECL vec<3, T, Q> convertD65XYZToLinearSRGB(vec<3, T, Q> const& ColorD65XYZ);

	/// Convert a D65 YUV color to D50 YUV.
	template<typename T, qualifier Q>
	GLM_FUNC_DECL vec<3, T, Q> convertD65XYZToD50XYZ(vec<3, T, Q> const& ColorD65XYZ);

	/// @}
} //namespace glm

#include "color_encoding.inl"


==> figs/from-dave/deps/glm/glm/gtx/color_space.hpp <==
/// @ref gtx_color_space
/// @file glm/gtx/color_space.hpp
///
/// @see core (dependence)
///
/// @defgroup gtx_color_space GLM_GTX_color_space
/// @ingroup gtx
///
/// Include <glm/gtx/color_space.hpp> to use the features of this extension.
///
/// Related to RGB to HSV conversions and operations.

#pragma once

// Dependency:
#include "../glm.hpp"

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	ifndef GLM_ENABLE_EXPERIMENTAL
#		pragma message("GLM: GLM_GTX_color_space is an experimental extension and may change in the future. Use #define GLM_ENABLE_EXPERIMENTAL before including it, if you really want to use it.")
#	else
#		pragma message("GLM: GLM_GTX_color_space extension included")
#	endif
#endif

namespace glm
{
	/// @addtogroup gtx_color_space
	/// @{

	/// Converts a color from HSV color space to its color in RGB color space.
	/// @see gtx_color_space
	template<typename T, qualifier Q>
	GLM_FUNC_DECL vec<3, T, Q> rgbColor(
		vec<3, T, Q> const& hsvValue);

	/// Converts a color from RGB color space to its color in HSV color space.
	/// @see gtx_color_space
	template<typename T, qualifier Q>
	GLM_FUNC_DECL vec<3, T, Q> hsvColor(
		vec<3, T, Q> const& rgbValue);

	/// Build a saturation matrix.
	/// @see gtx_color_space
	template<typename T>
	GLM_FUNC_DECL mat<4, 4, T, defaultp> saturation(
		T const s);

	/// Modify the saturation of a color.
	/// @see gtx_color_space
	template<typename T, qualifier Q>
	GLM_FUNC_DECL vec<3, T, Q> saturation(
		T const s,
		vec<3, T, Q> const& color);

	/// Modify the saturation of a color.
	/// @see gtx_color_space
	template<typename T, qualifier Q>
	GLM_FUNC_DECL vec<4, T, Q> saturation(
		T const s,
		vec<4, T, Q> const& color);

	/// Compute color luminosity associating ratios (0.33, 0.59, 0.11) to RGB canals.
	/// @see gtx_color_space
	template<typename T, qualifier Q>
	GLM_FUNC_DECL T luminosity(
		vec<3, T, Q> const& color);

	/// @}
}//namespace glm

#include "color_space.inl"


==> figs/from-dave/deps/glm/glm/gtx/color_space_YCoCg.hpp <==
/// @ref gtx_color_space_YCoCg
/// @file glm/gtx/color_space_YCoCg.hpp
///
/// @see core (dependence)
///
/// @defgroup gtx_color_space_YCoCg GLM_GTX_color_space_YCoCg
/// @ingroup gtx
///
/// Include <glm/gtx/color_space_YCoCg.hpp> to use the features of this extension.
///
/// RGB to YCoCg conversions and operations

#pragma once

// Dependency:
#include "../glm.hpp"

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	ifndef GLM_ENABLE_EXPERIMENTAL
#		pragma message("GLM: GLM_GTX_color_space_YCoCg is an experimental extension and may change in the future. Use #define GLM_ENABLE_EXPERIMENTAL before including it, if you really want to use it.")
#	else
#		pragma message("GLM: GLM_GTX_color_space_YCoCg extension included")
#	endif
#endif

namespace glm
{
	/// @addtogroup gtx_color_space_YCoCg
	/// @{

	/// Convert a color from RGB color space to YCoCg color space.
	/// @see gtx_color_space_YCoCg
	template<typename T, qualifier Q>
	GLM_FUNC_DECL vec<3, T, Q> rgb2YCoCg(
		vec<3, T, Q> const& rgbColor);

	/// Convert a color from YCoCg color space to RGB color space.
	/// @see gtx_color_space_YCoCg
	template<typename T, qualifier Q>
	GLM_FUNC_DECL vec<3, T, Q> YCoCg2rgb(
		vec<3, T, Q> const& YCoCgColor);

	/// Convert a color from RGB color space to YCoCgR color space.
	/// @see "YCoCg-R: A Color Space with RGB Reversibility and Low Dynamic Range"
	/// @see gtx_color_space_YCoCg
	template<typename T, qualifier Q>
	GLM_FUNC_DECL vec<3, T, Q> rgb2YCoCgR(
		vec<3, T, Q> const& rgbColor);

	/// Convert a color from YCoCgR color space to RGB color space.
	/// @see "YCoCg-R: A Color Space with RGB Reversibility and Low Dynamic Range"
	/// @see gtx_color_space_YCoCg
	template<typename T, qualifier Q>
	GLM_FUNC_DECL vec<3, T, Q> YCoCgR2rgb(
		vec<3, T, Q> const& YCoCgColor);

	/// @}
}//namespace glm

#include "color_space_YCoCg.inl"


==> figs/from-dave/deps/glm/glm/gtx/common.hpp <==
/// @ref gtx_common
/// @file glm/gtx/common.hpp
///
/// @see core (dependence)
///
/// @defgroup gtx_common GLM_GTX_common
/// @ingroup gtx
///
/// Include <glm/gtx/common.hpp> to use the features of this extension.
///
/// @brief Provide functions to increase the compatibility with Cg and HLSL languages

#pragma once

// Dependencies:
#include "../vec2.hpp"
#include "../vec3.hpp"
#include "../vec4.hpp"
#include "../gtc/vec1.hpp"

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	ifndef GLM_ENABLE_EXPERIMENTAL
#		pragma message("GLM: GLM_GTX_common is an experimental extension and may change in the future. Use #define GLM_ENABLE_EXPERIMENTAL before including it, if you really want to use it.")
#	else
#		pragma message("GLM: GLM_GTX_common extension included")
#	endif
#endif

namespace glm
{
	/// @addtogroup gtx_common
	/// @{

	/// Returns true if x is a denormalized number
	/// Numbers whose absolute value is too small to be represented in the normal format are represented in an alternate, denormalized format.
	/// This format is less precise but can represent values closer to zero.
	///
	/// @tparam genType Floating-point scalar or vector types.
	///
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/isnan.xml">GLSL isnan man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.3 Common Functions</a>
	template<typename genType>
	GLM_FUNC_DECL typename genType::bool_type isdenormal(genType const& x);

	/// Similar to 'mod' but with a different rounding and integer support.
	/// Returns 'x - y * trunc(x/y)' instead of 'x - y * floor(x/y)'
	///
	/// @see <a href="http://stackoverflow.com/questions/7610631/glsl-mod-vs-hlsl-fmod">GLSL mod vs HLSL fmod</a>
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/mod.xml">GLSL mod man page</a>
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, T, Q> fmod(vec<L, T, Q> const& v);

	/// Returns whether vector components values are within an interval. A open interval excludes its endpoints, and is denoted with square brackets.
	///
	/// @tparam L Integer between 1 and 4 included that qualify the dimension of the vector
	/// @tparam T Floating-point or integer scalar types
	/// @tparam Q Value from qualifier enum
	///
	/// @see ext_vector_relational
	template <length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, bool, Q> openBounded(vec<L, T, Q> const& Value, vec<L, T, Q> const& Min, vec<L, T, Q> const& Max);

	/// Returns whether vector components values are within an interval. A closed interval includes its endpoints, and is denoted with square brackets.
	///
	/// @tparam L Integer between 1 and 4 included that qualify the dimension of the vector
	/// @tparam T Floating-point or integer scalar types
	/// @tparam Q Value from qualifier enum
	///
	/// @see ext_vector_relational
	template <length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, bool, Q> closeBounded(vec<L, T, Q> const& Value, vec<L, T, Q> const& Min, vec<L, T, Q> const& Max);

	/// @}
}//namespace glm

#include "common.inl"


==> figs/from-dave/deps/glm/glm/gtx/compatibility.hpp <==
/// @ref gtx_compatibility
/// @file glm/gtx/compatibility.hpp
///
/// @see core (dependence)
///
/// @defgroup gtx_compatibility GLM_GTX_compatibility
/// @ingroup gtx
///
/// Include <glm/gtx/compatibility.hpp> to use the features of this extension.
///
/// Provide functions to increase the compatibility with Cg and HLSL languages

#pragma once

// Dependency:
#include "../glm.hpp"
#include "../gtc/quaternion.hpp"

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	ifndef GLM_ENABLE_EXPERIMENTAL
#		pragma message("GLM: GLM_GTX_compatibility is an experimental extension and may change in the future. Use #define GLM_ENABLE_EXPERIMENTAL before including it, if you really want to use it.")
#	else
#		pragma message("GLM: GLM_GTX_compatibility extension included")
#	endif
#endif

#if GLM_COMPILER & GLM_COMPILER_VC
#	include <cfloat>
#elif GLM_COMPILER & GLM_COMPILER_GCC
#	include <cmath>
#	if(GLM_PLATFORM & GLM_PLATFORM_ANDROID)
#		undef isfinite
#	endif
#endif//GLM_COMPILER

namespace glm
{
	/// @addtogroup gtx_compatibility
	/// @{

	template<typename T> GLM_FUNC_QUALIFIER T lerp(T x, T y, T a){return mix(x, y, a);}																					//!< \brief Returns x * (1.0 - a) + y * a, i.e., the linear blend of x and y using the floating-point value a. The value for a is not restricted to the range [0, 1]. (From GLM_GTX_compatibility)
	template<typename T, qualifier Q> GLM_FUNC_QUALIFIER vec<2, T, Q> lerp(const vec<2, T, Q>& x, const vec<2, T, Q>& y, T a){return mix(x, y, a);}							//!< \brief Returns x * (1.0 - a) + y * a, i.e., the linear blend of x and y using the floating-point value a. The value for a is not restricted to the range [0, 1]. (From GLM_GTX_compatibility)

	template<typename T, qualifier Q> GLM_FUNC_QUALIFIER vec<3, T, Q> lerp(const vec<3, T, Q>& x, const vec<3, T, Q>& y, T a){return mix(x, y, a);}							//!< \brief Returns x * (1.0 - a) + y * a, i.e., the linear blend of x and y using the floating-point value a. The value for a is not restricted to the range [0, 1]. (From GLM_GTX_compatibility)
	template<typename T, qualifier Q> GLM_FUNC_QUALIFIER vec<4, T, Q> lerp(const vec<4, T, Q>& x, const vec<4, T, Q>& y, T a){return mix(x, y, a);}							//!< \brief Returns x * (1.0 - a) + y * a, i.e., the linear blend of x and y using the floating-point value a. The value for a is not restricted to the range [0, 1]. (From GLM_GTX_compatibility)
	template<typename T, qualifier Q> GLM_FUNC_QUALIFIER vec<2, T, Q> lerp(const vec<2, T, Q>& x, const vec<2, T, Q>& y, const vec<2, T, Q>& a){return mix(x, y, a);}	//!< \brief Returns the component-wise result of x * (1.0 - a) + y * a, i.e., the linear blend of x and y using vector a. The value for a is not restricted to the range [0, 1]. (From GLM_GTX_compatibility)
	template<typename T, qualifier Q> GLM_FUNC_QUALIFIER vec<3, T, Q> lerp(const vec<3, T, Q>& x, const vec<3, T, Q>& y, const vec<3, T, Q>& a){return mix(x, y, a);}	//!< \brief Returns the component-wise result of x * (1.0 - a) + y * a, i.e., the linear blend of x and y using vector a. The value for a is not restricted to the range [0, 1]. (From GLM_GTX_compatibility)
	template<typename T, qualifier Q> GLM_FUNC_QUALIFIER vec<4, T, Q> lerp(const vec<4, T, Q>& x, const vec<4, T, Q>& y, const vec<4, T, Q>& a){return mix(x, y, a);}	//!< \brief Returns the component-wise result of x * (1.0 - a) + y * a, i.e., the linear blend of x and y using vector a. The value for a is not restricted to the range [0, 1]. (From GLM_GTX_compatibility)

	template<typename T, qualifier Q> GLM_FUNC_QUALIFIER T saturate(T x){return clamp(x, T(0), T(1));}														//!< \brief Returns clamp(x, 0, 1) for each component in x. (From GLM_GTX_compatibility)
	template<typename T, qualifier Q> GLM_FUNC_QUALIFIER vec<2, T, Q> saturate(const vec<2, T, Q>& x){return clamp(x, T(0), T(1));}					//!< \brief Returns clamp(x, 0, 1) for each component in x. (From GLM_GTX_compatibility)
	template<typename T, qualifier Q> GLM_FUNC_QUALIFIER vec<3, T, Q> saturate(const vec<3, T, Q>& x){return clamp(x, T(0), T(1));}					//!< \brief Returns clamp(x, 0, 1) for each component in x. (From GLM_GTX_compatibility)
	template<typename T, qualifier Q> GLM_FUNC_QUALIFIER vec<4, T, Q> saturate(const vec<4, T, Q>& x){return clamp(x, T(0), T(1));}					//!< \brief Returns clamp(x, 0, 1) for each component in x. (From GLM_GTX_compatibility)

	template<typename T, qualifier Q> GLM_FUNC_QUALIFIER T atan2(T x, T y){return atan(x, y);}																//!< \brief Arc tangent. Returns an angle whose tangent is y/x. The signs of x and y are used to determine what quadrant the angle is in. The range of values returned by this function is [-PI, PI]. Results are undefined if x and y are both 0. (From GLM_GTX_compatibility)
	template<typename T, qualifier Q> GLM_FUNC_QUALIFIER vec<2, T, Q> atan2(const vec<2, T, Q>& x, const vec<2, T, Q>& y){return atan(x, y);}	//!< \brief Arc tangent. Returns an angle whose tangent is y/x. The signs of x and y are used to determine what quadrant the angle is in. The range of values returned by this function is [-PI, PI]. Results are undefined if x and y are both 0. (From GLM_GTX_compatibility)
	template<typename T, qualifier Q> GLM_FUNC_QUALIFIER vec<3, T, Q> atan2(const vec<3, T, Q>& x, const vec<3, T, Q>& y){return atan(x, y);}	//!< \brief Arc tangent. Returns an angle whose tangent is y/x. The signs of x and y are used to determine what quadrant the angle is in. The range of values returned by this function is [-PI, PI]. Results are undefined if x and y are both 0. (From GLM_GTX_compatibility)
	template<typename T, qualifier Q> GLM_FUNC_QUALIFIER vec<4, T, Q> atan2(const vec<4, T, Q>& x, const vec<4, T, Q>& y){return atan(x, y);}	//!< \brief Arc tangent. Returns an angle whose tangent is y/x. The signs of x and y are used to determine what quadrant the angle is in. The range of values returned by this function is [-PI, PI]. Results are undefined if x and y are both 0. (From GLM_GTX_compatibility)

	template<typename genType> GLM_FUNC_DECL bool isfinite(genType const& x);											//!< \brief Test whether or not a scalar or each vector component is a finite value. (From GLM_GTX_compatibility)
	template<typename T, qualifier Q> GLM_FUNC_DECL vec<1, bool, Q> isfinite(const vec<1, T, Q>& x);				//!< \brief Test whether or not a scalar or each vector component is a finite value. (From GLM_GTX_compatibility)
	template<typename T, qualifier Q> GLM_FUNC_DECL vec<2, bool, Q> isfinite(const vec<2, T, Q>& x);				//!< \brief Test whether or not a scalar or each vector component is a finite value. (From GLM_GTX_compatibility)
	template<typename T, qualifier Q> GLM_FUNC_DECL vec<3, bool, Q> isfinite(const vec<3, T, Q>& x);				//!< \brief Test whether or not a scalar or each vector component is a finite value. (From GLM_GTX_compatibility)
	template<typename T, qualifier Q> GLM_FUNC_DECL vec<4, bool, Q> isfinite(const vec<4, T, Q>& x);				//!< \brief Test whether or not a scalar or each vector component is a finite value. (From GLM_GTX_compatibility)

	typedef bool						bool1;			//!< \brief boolean type with 1 component. (From GLM_GTX_compatibility extension)
	typedef vec<2, bool, highp>			bool2;			//!< \brief boolean type with 2 components. (From GLM_GTX_compatibility extension)
	typedef vec<3, bool, highp>			bool3;			//!< \brief boolean type with 3 components. (From GLM_GTX_compatibility extension)
	typedef vec<4, bool, highp>			bool4;			//!< \brief boolean type with 4 components. (From GLM_GTX_compatibility extension)

	typedef bool						bool1x1;		//!< \brief boolean matrix with 1 x 1 component. (From GLM_GTX_compatibility extension)
	typedef mat<2, 2, bool, highp>		bool2x2;		//!< \brief boolean matrix with 2 x 2 components. (From GLM_GTX_compatibility extension)
	typedef mat<2, 3, bool, highp>		bool2x3;		//!< \brief boolean matrix with 2 x 3 components. (From GLM_GTX_compatibility extension)
	typedef mat<2, 4, bool, highp>		bool2x4;		//!< \brief boolean matrix with 2 x 4 components. (From GLM_GTX_compatibility extension)
	typedef mat<3, 2, bool, highp>		bool3x2;		//!< \brief boolean matrix with 3 x 2 components. (From GLM_GTX_compatibility extension)
	typedef mat<3, 3, bool, highp>		bool3x3;		//!< \brief boolean matrix with 3 x 3 components. (From GLM_GTX_compatibility extension)
	typedef mat<3, 4, bool, highp>		bool3x4;		//!< \brief boolean matrix with 3 x 4 components. (From GLM_GTX_compatibility extension)
	typedef mat<4, 2, bool, highp>		bool4x2;		//!< \brief boolean matrix with 4 x 2 components. (From GLM_GTX_compatibility extension)
	typedef mat<4, 3, bool, highp>		bool4x3;		//!< \brief boolean matrix with 4 x 3 components. (From GLM_GTX_compatibility extension)
	typedef mat<4, 4, bool, highp>		bool4x4;		//!< \brief boolean matrix with 4 x 4 components. (From GLM_GTX_compatibility extension)

	typedef int							int1;			//!< \brief integer vector with 1 component. (From GLM_GTX_compatibility extension)
	typedef vec<2, int, highp>			int2;			//!< \brief integer vector with 2 components. (From GLM_GTX_compatibility extension)
	typedef vec<3, int, highp>			int3;			//!< \brief integer vector with 3 components. (From GLM_GTX_compatibility extension)
	typedef vec<4, int, highp>			int4;			//!< \brief integer vector with 4 components. (From GLM_GTX_compatibility extension)

	typedef int							int1x1;			//!< \brief integer matrix with 1 component. (From GLM_GTX_compatibility extension)
	typedef mat<2, 2, int, highp>		int2x2;			//!< \brief integer matrix with 2 x 2 components. (From GLM_GTX_compatibility extension)
	typedef mat<2, 3, int, highp>		int2x3;			//!< \brief integer matrix with 2 x 3 components. (From GLM_GTX_compatibility extension)
	typedef mat<2, 4, int, highp>		int2x4;			//!< \brief integer matrix with 2 x 4 components. (From GLM_GTX_compatibility extension)
	typedef mat<3, 2, int, highp>		int3x2;			//!< \brief integer matrix with 3 x 2 components. (From GLM_GTX_compatibility extension)
	typedef mat<3, 3, int, highp>		int3x3;			//!< \brief integer matrix with 3 x 3 components. (From GLM_GTX_compatibility extension)
	typedef mat<3, 4, int, highp>		int3x4;			//!< \brief integer matrix with 3 x 4 components. (From GLM_GTX_compatibility extension)
	typedef mat<4, 2, int, highp>		int4x2;			//!< \brief integer matrix with 4 x 2 components. (From GLM_GTX_compatibility extension)
	typedef mat<4, 3, int, highp>		int4x3;			//!< \brief integer matrix with 4 x 3 components. (From GLM_GTX_compatibility extension)
	typedef mat<4, 4, int, highp>		int4x4;			//!< \brief integer matrix with 4 x 4 components. (From GLM_GTX_compatibility extension)

	typedef float						float1;			//!< \brief single-qualifier floating-point vector with 1 component. (From GLM_GTX_compatibility extension)
	typedef vec<2, float, highp>		float2;			//!< \brief single-qualifier floating-point vector with 2 components. (From GLM_GTX_compatibility extension)
	typedef vec<3, float, highp>		float3;			//!< \brief single-qualifier floating-point vector with 3 components. (From GLM_GTX_compatibility extension)
	typedef vec<4, float, highp>		float4;			//!< \brief single-qualifier floating-point vector with 4 components. (From GLM_GTX_compatibility extension)

	typedef float						float1x1;		//!< \brief single-qualifier floating-point matrix with 1 component. (From GLM_GTX_compatibility extension)
	typedef mat<2, 2, float, highp>		float2x2;		//!< \brief single-qualifier floating-point matrix with 2 x 2 components. (From GLM_GTX_compatibility extension)
	typedef mat<2, 3, float, highp>		float2x3;		//!< \brief single-qualifier floating-point matrix with 2 x 3 components. (From GLM_GTX_compatibility extension)
	typedef mat<2, 4, float, highp>		float2x4;		//!< \brief single-qualifier floating-point matrix with 2 x 4 components. (From GLM_GTX_compatibility extension)
	typedef mat<3, 2, float, highp>		float3x2;		//!< \brief single-qualifier floating-point matrix with 3 x 2 components. (From GLM_GTX_compatibility extension)
	typedef mat<3, 3, float, highp>		float3x3;		//!< \brief single-qualifier floating-point matrix with 3 x 3 components. (From GLM_GTX_compatibility extension)
	typedef mat<3, 4, float, highp>		float3x4;		//!< \brief single-qualifier floating-point matrix with 3 x 4 components. (From GLM_GTX_compatibility extension)
	typedef mat<4, 2, float, highp>		float4x2;		//!< \brief single-qualifier floating-point matrix with 4 x 2 components. (From GLM_GTX_compatibility extension)
	typedef mat<4, 3, float, highp>		float4x3;		//!< \brief single-qualifier floating-point matrix with 4 x 3 components. (From GLM_GTX_compatibility extension)
	typedef mat<4, 4, float, highp>		float4x4;		//!< \brief single-qualifier floating-point matrix with 4 x 4 components. (From GLM_GTX_compatibility extension)

	typedef double						double1;		//!< \brief double-qualifier floating-point vector with 1 component. (From GLM_GTX_compatibility extension)
	typedef vec<2, double, highp>		double2;		//!< \brief double-qualifier floating-point vector with 2 components. (From GLM_GTX_compatibility extension)
	typedef vec<3, double, highp>		double3;		//!< \brief double-qualifier floating-point vector with 3 components. (From GLM_GTX_compatibility extension)
	typedef vec<4, double, highp>		double4;		//!< \brief double-qualifier floating-point vector with 4 components. (From GLM_GTX_compatibility extension)

	typedef double						double1x1;		//!< \brief double-qualifier floating-point matrix with 1 component. (From GLM_GTX_compatibility extension)
	typedef mat<2, 2, double, highp>		double2x2;		//!< \brief double-qualifier floating-point matrix with 2 x 2 components. (From GLM_GTX_compatibility extension)
	typedef mat<2, 3, double, highp>		double2x3;		//!< \brief double-qualifier floating-point matrix with 2 x 3 components. (From GLM_GTX_compatibility extension)
	typedef mat<2, 4, double, highp>		double2x4;		//!< \brief double-qualifier floating-point matrix with 2 x 4 components. (From GLM_GTX_compatibility extension)
	typedef mat<3, 2, double, highp>		double3x2;		//!< \brief double-qualifier floating-point matrix with 3 x 2 components. (From GLM_GTX_compatibility extension)
	typedef mat<3, 3, double, highp>		double3x3;		//!< \brief double-qualifier floating-point matrix with 3 x 3 components. (From GLM_GTX_compatibility extension)
	typedef mat<3, 4, double, highp>		double3x4;		//!< \brief double-qualifier floating-point matrix with 3 x 4 components. (From GLM_GTX_compatibility extension)
	typedef mat<4, 2, double, highp>		double4x2;		//!< \brief double-qualifier floating-point matrix with 4 x 2 components. (From GLM_GTX_compatibility extension)
	typedef mat<4, 3, double, highp>		double4x3;		//!< \brief double-qualifier floating-point matrix with 4 x 3 components. (From GLM_GTX_compatibility extension)
	typedef mat<4, 4, double, highp>		double4x4;		//!< \brief double-qualifier floating-point matrix with 4 x 4 components. (From GLM_GTX_compatibility extension)

	/// @}
}//namespace glm

#include "compatibility.inl"


==> figs/from-dave/deps/glm/glm/gtx/component_wise.hpp <==
/// @ref gtx_component_wise
/// @file glm/gtx/component_wise.hpp
/// @date 2007-05-21 / 2011-06-07
/// @author Christophe Riccio
///
/// @see core (dependence)
///
/// @defgroup gtx_component_wise GLM_GTX_component_wise
/// @ingroup gtx
///
/// Include <glm/gtx/component_wise.hpp> to use the features of this extension.
///
/// Operations between components of a type

#pragma once

// Dependencies
#include "../detail/setup.hpp"
#include "../detail/qualifier.hpp"

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	ifndef GLM_ENABLE_EXPERIMENTAL
#		pragma message("GLM: GLM_GTX_component_wise is an experimental extension and may change in the future. Use #define GLM_ENABLE_EXPERIMENTAL before including it, if you really want to use it.")
#	else
#		pragma message("GLM: GLM_GTX_component_wise extension included")
#	endif
#endif

namespace glm
{
	/// @addtogroup gtx_component_wise
	/// @{

	/// Convert an integer vector to a normalized float vector.
	/// If the parameter value type is already a floating qualifier type, the value is passed through.
	/// @see gtx_component_wise
	template<typename floatType, length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, floatType, Q> compNormalize(vec<L, T, Q> const& v);

	/// Convert a normalized float vector to an integer vector.
	/// If the parameter value type is already a floating qualifier type, the value is passed through.
	/// @see gtx_component_wise
	template<length_t L, typename T, typename floatType, qualifier Q>
	GLM_FUNC_DECL vec<L, T, Q> compScale(vec<L, floatType, Q> const& v);

	/// Add all vector components together.
	/// @see gtx_component_wise
	template<typename genType>
	GLM_FUNC_DECL typename genType::value_type compAdd(genType const& v);

	/// Multiply all vector components together.
	/// @see gtx_component_wise
	template<typename genType>
	GLM_FUNC_DECL typename genType::value_type compMul(genType const& v);

	/// Find the minimum value between single vector components.
	/// @see gtx_component_wise
	template<typename genType>
	GLM_FUNC_DECL typename genType::value_type compMin(genType const& v);

	/// Find the maximum value between single vector components.
	/// @see gtx_component_wise
	template<typename genType>
	GLM_FUNC_DECL typename genType::value_type compMax(genType const& v);

	/// @}
}//namespace glm

#include "component_wise.inl"


==> figs/from-dave/deps/glm/glm/gtx/dual_quaternion.hpp <==
/// @ref gtx_dual_quaternion
/// @file glm/gtx/dual_quaternion.hpp
/// @author Maksim Vorobiev (msomeone@gmail.com)
///
/// @see core (dependence)
/// @see gtc_constants (dependence)
/// @see gtc_quaternion (dependence)
///
/// @defgroup gtx_dual_quaternion GLM_GTX_dual_quaternion
/// @ingroup gtx
///
/// Include <glm/gtx/dual_quaternion.hpp> to use the features of this extension.
///
/// Defines a templated dual-quaternion type and several dual-quaternion operations.

#pragma once

// Dependency:
#include "../glm.hpp"
#include "../gtc/constants.hpp"
#include "../gtc/quaternion.hpp"

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	ifndef GLM_ENABLE_EXPERIMENTAL
#		pragma message("GLM: GLM_GTX_dual_quaternion is an experimental extension and may change in the future. Use #define GLM_ENABLE_EXPERIMENTAL before including it, if you really want to use it.")
#	else
#		pragma message("GLM: GLM_GTX_dual_quaternion extension included")
#	endif
#endif

namespace glm
{
	/// @addtogroup gtx_dual_quaternion
	/// @{

	template<typename T, qualifier Q = defaultp>
	struct tdualquat
	{
		// -- Implementation detail --

		typedef T value_type;
		typedef qua<T, Q> part_type;

		// -- Data --

		qua<T, Q> real, dual;

		// -- Component accesses --

		typedef length_t length_type;
		/// Return the count of components of a dual quaternion
		GLM_FUNC_DECL static GLM_CONSTEXPR length_type length(){return 2;}

		GLM_FUNC_DECL part_type & operator[](length_type i);
		GLM_FUNC_DECL part_type const& operator[](length_type i) const;

		// -- Implicit basic constructors --

		GLM_FUNC_DECL GLM_CONSTEXPR tdualquat() GLM_DEFAULT;
		GLM_FUNC_DECL GLM_CONSTEXPR tdualquat(tdualquat<T, Q> const& d) GLM_DEFAULT;
		template<qualifier P>
		GLM_FUNC_DECL GLM_CONSTEXPR tdualquat(tdualquat<T, P> const& d);

		// -- Explicit basic constructors --

		GLM_FUNC_DECL GLM_CONSTEXPR tdualquat(qua<T, Q> const& real);
		GLM_FUNC_DECL GLM_CONSTEXPR tdualquat(qua<T, Q> const& orientation, vec<3, T, Q> const& translation);
		GLM_FUNC_DECL GLM_CONSTEXPR tdualquat(qua<T, Q> const& real, qua<T, Q> const& dual);

		// -- Conversion constructors --

		template<typename U, qualifier P>
		GLM_FUNC_DECL GLM_CONSTEXPR GLM_EXPLICIT tdualquat(tdualquat<U, P> const& q);

		GLM_FUNC_DECL GLM_EXPLICIT GLM_CONSTEXPR tdualquat(mat<2, 4, T, Q> const& holder_mat);
		GLM_FUNC_DECL GLM_EXPLICIT GLM_CONSTEXPR tdualquat(mat<3, 4, T, Q> const& aug_mat);

		// -- Unary arithmetic operators --

		GLM_FUNC_DECL tdualquat<T, Q> & operator=(tdualquat<T, Q> const& m) GLM_DEFAULT;

		template<typename U>
		GLM_FUNC_DECL tdualquat<T, Q> & operator=(tdualquat<U, Q> const& m);
		template<typename U>
		GLM_FUNC_DECL tdualquat<T, Q> & operator*=(U s);
		template<typename U>
		GLM_FUNC_DECL tdualquat<T, Q> & operator/=(U s);
	};

	// -- Unary bit operators --

	template<typename T, qualifier Q>
	GLM_FUNC_DECL tdualquat<T, Q> operator+(tdualquat<T, Q> const& q);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL tdualquat<T, Q> operator-(tdualquat<T, Q> const& q);

	// -- Binary operators --

	template<typename T, qualifier Q>
	GLM_FUNC_DECL tdualquat<T, Q> operator+(tdualquat<T, Q> const& q, tdualquat<T, Q> const& p);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL tdualquat<T, Q> operator*(tdualquat<T, Q> const& q, tdualquat<T, Q> const& p);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL vec<3, T, Q> operator*(tdualquat<T, Q> const& q, vec<3, T, Q> const& v);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL vec<3, T, Q> operator*(vec<3, T, Q> const& v, tdualquat<T, Q> const& q);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL vec<4, T, Q> operator*(tdualquat<T, Q> const& q, vec<4, T, Q> const& v);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL vec<4, T, Q> operator*(vec<4, T, Q> const& v, tdualquat<T, Q> const& q);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL tdualquat<T, Q> operator*(tdualquat<T, Q> const& q, T const& s);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL tdualquat<T, Q> operator*(T const& s, tdualquat<T, Q> const& q);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL tdualquat<T, Q> operator/(tdualquat<T, Q> const& q, T const& s);

	// -- Boolean operators --

	template<typename T, qualifier Q>
	GLM_FUNC_DECL bool operator==(tdualquat<T, Q> const& q1, tdualquat<T, Q> const& q2);

	template<typename T, qualifier Q>
	GLM_FUNC_DECL bool operator!=(tdualquat<T, Q> const& q1, tdualquat<T, Q> const& q2);

	/// Creates an identity dual quaternion.
	///
	/// @see gtx_dual_quaternion
	template <typename T, qualifier Q>
	GLM_FUNC_DECL tdualquat<T, Q> dual_quat_identity();

	/// Returns the normalized quaternion.
	///
	/// @see gtx_dual_quaternion
	template<typename T, qualifier Q>
	GLM_FUNC_DECL tdualquat<T, Q> normalize(tdualquat<T, Q> const& q);

	/// Returns the linear interpolation of two dual quaternion.
	///
	/// @see gtc_dual_quaternion
	template<typename T, qualifier Q>
	GLM_FUNC_DECL tdualquat<T, Q> lerp(tdualquat<T, Q> const& x, tdualquat<T, Q> const& y, T const& a);

	/// Returns the q inverse.
	///
	/// @see gtx_dual_quaternion
	template<typename T, qualifier Q>
	GLM_FUNC_DECL tdualquat<T, Q> inverse(tdualquat<T, Q> const& q);

	/// Converts a quaternion to a 2 * 4 matrix.
	///
	/// @see gtx_dual_quaternion
	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<2, 4, T, Q> mat2x4_cast(tdualquat<T, Q> const& x);

	/// Converts a quaternion to a 3 * 4 matrix.
	///
	/// @see gtx_dual_quaternion
	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<3, 4, T, Q> mat3x4_cast(tdualquat<T, Q> const& x);

	/// Converts a 2 * 4 matrix (matrix which holds real and dual parts) to a quaternion.
	///
	/// @see gtx_dual_quaternion
	template<typename T, qualifier Q>
	GLM_FUNC_DECL tdualquat<T, Q> dualquat_cast(mat<2, 4, T, Q> const& x);

	/// Converts a 3 * 4 matrix (augmented matrix rotation + translation) to a quaternion.
	///
	/// @see gtx_dual_quaternion
	template<typename T, qualifier Q>
	GLM_FUNC_DECL tdualquat<T, Q> dualquat_cast(mat<3, 4, T, Q> const& x);


	/// Dual-quaternion of low single-qualifier floating-point numbers.
	///
	/// @see gtx_dual_quaternion
	typedef tdualquat<float, lowp>		lowp_dualquat;

	/// Dual-quaternion of medium single-qualifier floating-point numbers.
	///
	/// @see gtx_dual_quaternion
	typedef tdualquat<float, mediump>	mediump_dualquat;

	/// Dual-quaternion of high single-qualifier floating-point numbers.
	///
	/// @see gtx_dual_quaternion
	typedef tdualquat<float, highp>		highp_dualquat;


	/// Dual-quaternion of low single-qualifier floating-point numbers.
	///
	/// @see gtx_dual_quaternion
	typedef tdualquat<float, lowp>		lowp_fdualquat;

	/// Dual-quaternion of medium single-qualifier floating-point numbers.
	///
	/// @see gtx_dual_quaternion
	typedef tdualquat<float, mediump>	mediump_fdualquat;

	/// Dual-quaternion of high single-qualifier floating-point numbers.
	///
	/// @see gtx_dual_quaternion
	typedef tdualquat<float, highp>		highp_fdualquat;


	/// Dual-quaternion of low double-qualifier floating-point numbers.
	///
	/// @see gtx_dual_quaternion
	typedef tdualquat<double, lowp>		lowp_ddualquat;

	/// Dual-quaternion of medium double-qualifier floating-point numbers.
	///
	/// @see gtx_dual_quaternion
	typedef tdualquat<double, mediump>	mediump_ddualquat;

	/// Dual-quaternion of high double-qualifier floating-point numbers.
	///
	/// @see gtx_dual_quaternion
	typedef tdualquat<double, highp>	highp_ddualquat;


#if(!defined(GLM_PRECISION_HIGHP_FLOAT) && !defined(GLM_PRECISION_MEDIUMP_FLOAT) && !defined(GLM_PRECISION_LOWP_FLOAT))
	/// Dual-quaternion of floating-point numbers.
	///
	/// @see gtx_dual_quaternion
	typedef highp_fdualquat			dualquat;

	/// Dual-quaternion of single-qualifier floating-point numbers.
	///
	/// @see gtx_dual_quaternion
	typedef highp_fdualquat			fdualquat;
#elif(defined(GLM_PRECISION_HIGHP_FLOAT) && !defined(GLM_PRECISION_MEDIUMP_FLOAT) && !defined(GLM_PRECISION_LOWP_FLOAT))
	typedef highp_fdualquat			dualquat;
	typedef highp_fdualquat			fdualquat;
#elif(!defined(GLM_PRECISION_HIGHP_FLOAT) && defined(GLM_PRECISION_MEDIUMP_FLOAT) && !defined(GLM_PRECISION_LOWP_FLOAT))
	typedef mediump_fdualquat		dualquat;
	typedef mediump_fdualquat		fdualquat;
#elif(!defined(GLM_PRECISION_HIGHP_FLOAT) && !defined(GLM_PRECISION_MEDIUMP_FLOAT) && defined(GLM_PRECISION_LOWP_FLOAT))
	typedef lowp_fdualquat			dualquat;
	typedef lowp_fdualquat			fdualquat;
#else
#	error "GLM error: multiple default precision requested for single-precision floating-point types"
#endif


#if(!defined(GLM_PRECISION_HIGHP_DOUBLE) && !defined(GLM_PRECISION_MEDIUMP_DOUBLE) && !defined(GLM_PRECISION_LOWP_DOUBLE))
	/// Dual-quaternion of default double-qualifier floating-point numbers.
	///
	/// @see gtx_dual_quaternion
	typedef highp_ddualquat			ddualquat;
#elif(defined(GLM_PRECISION_HIGHP_DOUBLE) && !defined(GLM_PRECISION_MEDIUMP_DOUBLE) && !defined(GLM_PRECISION_LOWP_DOUBLE))
	typedef highp_ddualquat			ddualquat;
#elif(!defined(GLM_PRECISION_HIGHP_DOUBLE) && defined(GLM_PRECISION_MEDIUMP_DOUBLE) && !defined(GLM_PRECISION_LOWP_DOUBLE))
	typedef mediump_ddualquat		ddualquat;
#elif(!defined(GLM_PRECISION_HIGHP_DOUBLE) && !defined(GLM_PRECISION_MEDIUMP_DOUBLE) && defined(GLM_PRECISION_LOWP_DOUBLE))
	typedef lowp_ddualquat			ddualquat;
#else
#	error "GLM error: Multiple default precision requested for double-precision floating-point types"
#endif

	/// @}
} //namespace glm

#include "dual_quaternion.inl"


==> figs/from-dave/deps/glm/glm/gtx/easing.hpp <==
/// @ref gtx_easing
/// @file glm/gtx/easing.hpp
/// @author Robert Chisholm
///
/// @see core (dependence)
///
/// @defgroup gtx_easing GLM_GTX_easing
/// @ingroup gtx
///
/// Include <glm/gtx/easing.hpp> to use the features of this extension.
///
/// Easing functions for animations and transitons
/// All functions take a parameter x in the range [0.0,1.0]
///
/// Based on the AHEasing project of Warren Moore (https://github.com/warrenm/AHEasing)

#pragma once

// Dependency:
#include "../glm.hpp"
#include "../gtc/constants.hpp"
#include "../detail/qualifier.hpp"

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	ifndef GLM_ENABLE_EXPERIMENTAL
#		pragma message("GLM: GLM_GTX_easing is an experimental extension and may change in the future. Use #define GLM_ENABLE_EXPERIMENTAL before including it, if you really want to use it.")
#	else
#		pragma message("GLM: GLM_GTX_easing extension included")
#	endif
#endif

namespace glm{
	/// @addtogroup gtx_easing
	/// @{

	/// Modelled after the line y = x
	/// @see gtx_easing
	template <typename genType>
	GLM_FUNC_DECL genType linearInterpolation(genType const & a);

	/// Modelled after the parabola y = x^2
	/// @see gtx_easing
	template <typename genType>
	GLM_FUNC_DECL genType quadraticEaseIn(genType const & a);

	/// Modelled after the parabola y = -x^2 + 2x
	/// @see gtx_easing
	template <typename genType>
	GLM_FUNC_DECL genType quadraticEaseOut(genType const & a);

	/// Modelled after the piecewise quadratic
	/// y = (1/2)((2x)^2)				; [0, 0.5)
	/// y = -(1/2)((2x-1)*(2x-3) - 1)	; [0.5, 1]
	/// @see gtx_easing
	template <typename genType>
	GLM_FUNC_DECL genType quadraticEaseInOut(genType const & a);

	/// Modelled after the cubic y = x^3
	template <typename genType>
	GLM_FUNC_DECL genType cubicEaseIn(genType const & a);

	/// Modelled after the cubic y = (x - 1)^3 + 1
	/// @see gtx_easing
	template <typename genType>
	GLM_FUNC_DECL genType cubicEaseOut(genType const & a);

	/// Modelled after the piecewise cubic
	/// y = (1/2)((2x)^3)		; [0, 0.5)
	/// y = (1/2)((2x-2)^3 + 2)	; [0.5, 1]
	/// @see gtx_easing
	template <typename genType>
	GLM_FUNC_DECL genType cubicEaseInOut(genType const & a);

	/// Modelled after the quartic x^4
	/// @see gtx_easing
	template <typename genType>
	GLM_FUNC_DECL genType quarticEaseIn(genType const & a);

	/// Modelled after the quartic y = 1 - (x - 1)^4
	/// @see gtx_easing
	template <typename genType>
	GLM_FUNC_DECL genType quarticEaseOut(genType const & a);

	/// Modelled after the piecewise quartic
	/// y = (1/2)((2x)^4)			; [0, 0.5)
	/// y = -(1/2)((2x-2)^4 - 2)	; [0.5, 1]
	/// @see gtx_easing
	template <typename genType>
	GLM_FUNC_DECL genType quarticEaseInOut(genType const & a);

	/// Modelled after the quintic y = x^5
	/// @see gtx_easing
	template <typename genType>
	GLM_FUNC_DECL genType quinticEaseIn(genType const & a);

	/// Modelled after the quintic y = (x - 1)^5 + 1
	/// @see gtx_easing
	template <typename genType>
	GLM_FUNC_DECL genType quinticEaseOut(genType const & a);

	/// Modelled after the piecewise quintic
	/// y = (1/2)((2x)^5)		; [0, 0.5)
	/// y = (1/2)((2x-2)^5 + 2) ; [0.5, 1]
	/// @see gtx_easing
	template <typename genType>
	GLM_FUNC_DECL genType quinticEaseInOut(genType const & a);

	/// Modelled after quarter-cycle of sine wave
	/// @see gtx_easing
	template <typename genType>
	GLM_FUNC_DECL genType sineEaseIn(genType const & a);

	/// Modelled after quarter-cycle of sine wave (different phase)
	/// @see gtx_easing
	template <typename genType>
	GLM_FUNC_DECL genType sineEaseOut(genType const & a);

	/// Modelled after half sine wave
	/// @see gtx_easing
	template <typename genType>
	GLM_FUNC_DECL genType sineEaseInOut(genType const & a);

	/// Modelled after shifted quadrant IV of unit circle
	/// @see gtx_easing
	template <typename genType>
	GLM_FUNC_DECL genType circularEaseIn(genType const & a);

	/// Modelled after shifted quadrant II of unit circle
	/// @see gtx_easing
	template <typename genType>
	GLM_FUNC_DECL genType circularEaseOut(genType const & a);

	/// Modelled after the piecewise circular function
	/// y = (1/2)(1 - sqrt(1 - 4x^2))			; [0, 0.5)
	/// y = (1/2)(sqrt(-(2x - 3)*(2x - 1)) + 1) ; [0.5, 1]
	/// @see gtx_easing
	template <typename genType>
	GLM_FUNC_DECL genType circularEaseInOut(genType const & a);

	/// Modelled after the exponential function y = 2^(10(x - 1))
	/// @see gtx_easing
	template <typename genType>
	GLM_FUNC_DECL genType exponentialEaseIn(genType const & a);

	/// Modelled after the exponential function y = -2^(-10x) + 1
	/// @see gtx_easing
	template <typename genType>
	GLM_FUNC_DECL genType exponentialEaseOut(genType const & a);

	/// Modelled after the piecewise exponential
	/// y = (1/2)2^(10(2x - 1))			; [0,0.5)
	/// y = -(1/2)*2^(-10(2x - 1))) + 1 ; [0.5,1]
	/// @see gtx_easing
	template <typename genType>
	GLM_FUNC_DECL genType exponentialEaseInOut(genType const & a);

	/// Modelled after the damped sine wave y = sin(13pi/2*x)*pow(2, 10 * (x - 1))
	/// @see gtx_easing
	template <typename genType>
	GLM_FUNC_DECL genType elasticEaseIn(genType const & a);

	/// Modelled after the damped sine wave y = sin(-13pi/2*(x + 1))*pow(2, -10x) + 1
	/// @see gtx_easing
	template <typename genType>
	GLM_FUNC_DECL genType elasticEaseOut(genType const & a);

	/// Modelled after the piecewise exponentially-damped sine wave:
	/// y = (1/2)*sin(13pi/2*(2*x))*pow(2, 10 * ((2*x) - 1))		; [0,0.5)
	/// y = (1/2)*(sin(-13pi/2*((2x-1)+1))*pow(2,-10(2*x-1)) + 2)	; [0.5, 1]
	/// @see gtx_easing
	template <typename genType>
	GLM_FUNC_DECL genType elasticEaseInOut(genType const & a);

	/// @see gtx_easing
	template <typename genType>
	GLM_FUNC_DECL genType backEaseIn(genType const& a);

	/// @see gtx_easing
	template <typename genType>
	GLM_FUNC_DECL genType backEaseOut(genType const& a);

	/// @see gtx_easing
	template <typename genType>
	GLM_FUNC_DECL genType backEaseInOut(genType const& a);

	/// @param a parameter
	/// @param o Optional overshoot modifier
	/// @see gtx_easing
	template <typename genType>
	GLM_FUNC_DECL genType backEaseIn(genType const& a, genType const& o);

	/// @param a parameter
	/// @param o Optional overshoot modifier
	/// @see gtx_easing
	template <typename genType>
	GLM_FUNC_DECL genType backEaseOut(genType const& a, genType const& o);

	/// @param a parameter
	/// @param o Optional overshoot modifier
	/// @see gtx_easing
	template <typename genType>
	GLM_FUNC_DECL genType backEaseInOut(genType const& a, genType const& o);

	/// @see gtx_easing
	template <typename genType>
	GLM_FUNC_DECL genType bounceEaseIn(genType const& a);

	/// @see gtx_easing
	template <typename genType>
	GLM_FUNC_DECL genType bounceEaseOut(genType const& a);

	/// @see gtx_easing
	template <typename genType>
	GLM_FUNC_DECL genType bounceEaseInOut(genType const& a);

	/// @}
}//namespace glm

#include "easing.inl"


==> figs/from-dave/deps/glm/glm/gtx/euler_angles.hpp <==
/// @ref gtx_euler_angles
/// @file glm/gtx/euler_angles.hpp
///
/// @see core (dependence)
///
/// @defgroup gtx_euler_angles GLM_GTX_euler_angles
/// @ingroup gtx
///
/// Include <glm/gtx/euler_angles.hpp> to use the features of this extension.
///
/// Build matrices from Euler angles.
///
/// Extraction of Euler angles from rotation matrix.
/// Based on the original paper 2014 Mike Day - Extracting Euler Angles from a Rotation Matrix.

#pragma once

// Dependency:
#include "../glm.hpp"

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	ifndef GLM_ENABLE_EXPERIMENTAL
#		pragma message("GLM: GLM_GTX_euler_angles is an experimental extension and may change in the future. Use #define GLM_ENABLE_EXPERIMENTAL before including it, if you really want to use it.")
#	else
#		pragma message("GLM: GLM_GTX_euler_angles extension included")
#	endif
#endif

namespace glm
{
	/// @addtogroup gtx_euler_angles
	/// @{

	/// Creates a 3D 4 * 4 homogeneous rotation matrix from an euler angle X.
	/// @see gtx_euler_angles
	template<typename T>
	GLM_FUNC_DECL mat<4, 4, T, defaultp> eulerAngleX(
		T const& angleX);

	/// Creates a 3D 4 * 4 homogeneous rotation matrix from an euler angle Y.
	/// @see gtx_euler_angles
	template<typename T>
	GLM_FUNC_DECL mat<4, 4, T, defaultp> eulerAngleY(
		T const& angleY);

	/// Creates a 3D 4 * 4 homogeneous rotation matrix from an euler angle Z.
	/// @see gtx_euler_angles
	template<typename T>
	GLM_FUNC_DECL mat<4, 4, T, defaultp> eulerAngleZ(
		T const& angleZ);

	/// Creates a 3D 4 * 4 homogeneous derived matrix from the rotation matrix about X-axis.
	/// @see gtx_euler_angles
	template <typename T>
	GLM_FUNC_DECL mat<4, 4, T, defaultp> derivedEulerAngleX(
		T const & angleX, T const & angularVelocityX);

	/// Creates a 3D 4 * 4 homogeneous derived matrix from the rotation matrix about Y-axis.
	/// @see gtx_euler_angles
	template <typename T>
	GLM_FUNC_DECL mat<4, 4, T, defaultp> derivedEulerAngleY(
		T const & angleY, T const & angularVelocityY);

	/// Creates a 3D 4 * 4 homogeneous derived matrix from the rotation matrix about Z-axis.
	/// @see gtx_euler_angles
	template <typename T>
	GLM_FUNC_DECL mat<4, 4, T, defaultp> derivedEulerAngleZ(
		T const & angleZ, T const & angularVelocityZ);

	/// Creates a 3D 4 * 4 homogeneous rotation matrix from euler angles (X * Y).
	/// @see gtx_euler_angles
	template<typename T>
	GLM_FUNC_DECL mat<4, 4, T, defaultp> eulerAngleXY(
		T const& angleX,
		T const& angleY);

	/// Creates a 3D 4 * 4 homogeneous rotation matrix from euler angles (Y * X).
	/// @see gtx_euler_angles
	template<typename T>
	GLM_FUNC_DECL mat<4, 4, T, defaultp> eulerAngleYX(
		T const& angleY,
		T const& angleX);

	/// Creates a 3D 4 * 4 homogeneous rotation matrix from euler angles (X * Z).
	/// @see gtx_euler_angles
	template<typename T>
	GLM_FUNC_DECL mat<4, 4, T, defaultp> eulerAngleXZ(
		T const& angleX,
		T const& angleZ);

	/// Creates a 3D 4 * 4 homogeneous rotation matrix from euler angles (Z * X).
	/// @see gtx_euler_angles
	template<typename T>
	GLM_FUNC_DECL mat<4, 4, T, defaultp> eulerAngleZX(
		T const& angle,
		T const& angleX);

	/// Creates a 3D 4 * 4 homogeneous rotation matrix from euler angles (Y * Z).
	/// @see gtx_euler_angles
	template<typename T>
	GLM_FUNC_DECL mat<4, 4, T, defaultp> eulerAngleYZ(
		T const& angleY,
		T const& angleZ);

	/// Creates a 3D 4 * 4 homogeneous rotation matrix from euler angles (Z * Y).
	/// @see gtx_euler_angles
	template<typename T>
	GLM_FUNC_DECL mat<4, 4, T, defaultp> eulerAngleZY(
		T const& angleZ,
		T const& angleY);

    /// Creates a 3D 4 * 4 homogeneous rotation matrix from euler angles (X * Y * Z).
    /// @see gtx_euler_angles
    template<typename T>
    GLM_FUNC_DECL mat<4, 4, T, defaultp> eulerAngleXYZ(
        T const& t1,
        T const& t2,
        T const& t3);

	/// Creates a 3D 4 * 4 homogeneous rotation matrix from euler angles (Y * X * Z).
	/// @see gtx_euler_angles
	template<typename T>
	GLM_FUNC_DECL mat<4, 4, T, defaultp> eulerAngleYXZ(
		T const& yaw,
		T const& pitch,
		T const& roll);

	/// Creates a 3D 4 * 4 homogeneous rotation matrix from euler angles (X * Z * X).
	/// @see gtx_euler_angles
	template <typename T>
	GLM_FUNC_DECL mat<4, 4, T, defaultp> eulerAngleXZX(
		T const & t1,
		T const & t2,
		T const & t3);

	/// Creates a 3D 4 * 4 homogeneous rotation matrix from euler angles (X * Y * X).
	/// @see gtx_euler_angles
	template <typename T>
	GLM_FUNC_DECL mat<4, 4, T, defaultp> eulerAngleXYX(
		T const & t1,
		T const & t2,
		T const & t3);

	/// Creates a 3D 4 * 4 homogeneous rotation matrix from euler angles (Y * X * Y).
	/// @see gtx_euler_angles
	template <typename T>
	GLM_FUNC_DECL mat<4, 4, T, defaultp> eulerAngleYXY(
		T const & t1,
		T const & t2,
		T const & t3);

	/// Creates a 3D 4 * 4 homogeneous rotation matrix from euler angles (Y * Z * Y).
	/// @see gtx_euler_angles
	template <typename T>
	GLM_FUNC_DECL mat<4, 4, T, defaultp> eulerAngleYZY(
		T const & t1,
		T const & t2,
		T const & t3);

	/// Creates a 3D 4 * 4 homogeneous rotation matrix from euler angles (Z * Y * Z).
	/// @see gtx_euler_angles
	template <typename T>
	GLM_FUNC_DECL mat<4, 4, T, defaultp> eulerAngleZYZ(
		T const & t1,
		T const & t2,
		T const & t3);

	/// Creates a 3D 4 * 4 homogeneous rotation matrix from euler angles (Z * X * Z).
	/// @see gtx_euler_angles
	template <typename T>
	GLM_FUNC_DECL mat<4, 4, T, defaultp> eulerAngleZXZ(
		T const & t1,
		T const & t2,
		T const & t3);

	/// Creates a 3D 4 * 4 homogeneous rotation matrix from euler angles (X * Z * Y).
	/// @see gtx_euler_angles
	template <typename T>
	GLM_FUNC_DECL mat<4, 4, T, defaultp> eulerAngleXZY(
		T const & t1,
		T const & t2,
		T const & t3);

	/// Creates a 3D 4 * 4 homogeneous rotation matrix from euler angles (Y * Z * X).
	/// @see gtx_euler_angles
	template <typename T>
	GLM_FUNC_DECL mat<4, 4, T, defaultp> eulerAngleYZX(
		T const & t1,
		T const & t2,
		T const & t3);

	/// Creates a 3D 4 * 4 homogeneous rotation matrix from euler angles (Z * Y * X).
	/// @see gtx_euler_angles
	template <typename T>
	GLM_FUNC_DECL mat<4, 4, T, defaultp> eulerAngleZYX(
		T const & t1,
		T const & t2,
		T const & t3);

	/// Creates a 3D 4 * 4 homogeneous rotation matrix from euler angles (Z * X * Y).
	/// @see gtx_euler_angles
	template <typename T>
	GLM_FUNC_DECL mat<4, 4, T, defaultp> eulerAngleZXY(
		T const & t1,
		T const & t2,
		T const & t3);

	/// Creates a 3D 4 * 4 homogeneous rotation matrix from euler angles (Y * X * Z).
	/// @see gtx_euler_angles
	template<typename T>
	GLM_FUNC_DECL mat<4, 4, T, defaultp> yawPitchRoll(
		T const& yaw,
		T const& pitch,
		T const& roll);

	/// Creates a 2D 2 * 2 rotation matrix from an euler angle.
	/// @see gtx_euler_angles
	template<typename T>
	GLM_FUNC_DECL mat<2, 2, T, defaultp> orientate2(T const& angle);

	/// Creates a 2D 4 * 4 homogeneous rotation matrix from an euler angle.
	/// @see gtx_euler_angles
	template<typename T>
	GLM_FUNC_DECL mat<3, 3, T, defaultp> orientate3(T const& angle);

	/// Creates a 3D 3 * 3 rotation matrix from euler angles (Y * X * Z).
	/// @see gtx_euler_angles
	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<3, 3, T, Q> orientate3(vec<3, T, Q> const& angles);

	/// Creates a 3D 4 * 4 homogeneous rotation matrix from euler angles (Y * X * Z).
	/// @see gtx_euler_angles
	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<4, 4, T, Q> orientate4(vec<3, T, Q> const& angles);

    /// Extracts the (X * Y * Z) Euler angles from the rotation matrix M
    /// @see gtx_euler_angles
    template<typename T>
    GLM_FUNC_DECL void extractEulerAngleXYZ(mat<4, 4, T, defaultp> const& M,
                                            T & t1,
                                            T & t2,
                                            T & t3);

	/// Extracts the (Y * X * Z) Euler angles from the rotation matrix M
	/// @see gtx_euler_angles
	template <typename T>
	GLM_FUNC_DECL void extractEulerAngleYXZ(mat<4, 4, T, defaultp> const & M,
											T & t1,
											T & t2,
											T & t3);

	/// Extracts the (X * Z * X) Euler angles from the rotation matrix M
	/// @see gtx_euler_angles
	template <typename T>
	GLM_FUNC_DECL void extractEulerAngleXZX(mat<4, 4, T, defaultp> const & M,
											T & t1,
											T & t2,
											T & t3);

	/// Extracts the (X * Y * X) Euler angles from the rotation matrix M
	/// @see gtx_euler_angles
	template <typename T>
	GLM_FUNC_DECL void extractEulerAngleXYX(mat<4, 4, T, defaultp> const & M,
											T & t1,
											T & t2,
											T & t3);

	/// Extracts the (Y * X * Y) Euler angles from the rotation matrix M
	/// @see gtx_euler_angles
	template <typename T>
	GLM_FUNC_DECL void extractEulerAngleYXY(mat<4, 4, T, defaultp> const & M,
											T & t1,
											T & t2,
											T & t3);

	/// Extracts the (Y * Z * Y) Euler angles from the rotation matrix M
	/// @see gtx_euler_angles
	template <typename T>
	GLM_FUNC_DECL void extractEulerAngleYZY(mat<4, 4, T, defaultp> const & M,
											T & t1,
											T & t2,
											T & t3);

	/// Extracts the (Z * Y * Z) Euler angles from the rotation matrix M
	/// @see gtx_euler_angles
	template <typename T>
	GLM_FUNC_DECL void extractEulerAngleZYZ(mat<4, 4, T, defaultp> const & M,
											T & t1,
											T & t2,
											T & t3);

	/// Extracts the (Z * X * Z) Euler angles from the rotation matrix M
	/// @see gtx_euler_angles
	template <typename T>
	GLM_FUNC_DECL void extractEulerAngleZXZ(mat<4, 4, T, defaultp> const & M,
											T & t1,
											T & t2,
											T & t3);

	/// Extracts the (X * Z * Y) Euler angles from the rotation matrix M
	/// @see gtx_euler_angles
	template <typename T>
	GLM_FUNC_DECL void extractEulerAngleXZY(mat<4, 4, T, defaultp> const & M,
											T & t1,
											T & t2,
											T & t3);

	/// Extracts the (Y * Z * X) Euler angles from the rotation matrix M
	/// @see gtx_euler_angles
	template <typename T>
	GLM_FUNC_DECL void extractEulerAngleYZX(mat<4, 4, T, defaultp> const & M,
											T & t1,
											T & t2,
											T & t3);

	/// Extracts the (Z * Y * X) Euler angles from the rotation matrix M
	/// @see gtx_euler_angles
	template <typename T>
	GLM_FUNC_DECL void extractEulerAngleZYX(mat<4, 4, T, defaultp> const & M,
											T & t1,
											T & t2,
											T & t3);

	/// Extracts the (Z * X * Y) Euler angles from the rotation matrix M
	/// @see gtx_euler_angles
	template <typename T>
	GLM_FUNC_DECL void extractEulerAngleZXY(mat<4, 4, T, defaultp> const & M,
											T & t1,
											T & t2,
											T & t3);

	/// @}
}//namespace glm

#include "euler_angles.inl"


==> figs/from-dave/deps/glm/glm/gtx/extend.hpp <==
/// @ref gtx_extend
/// @file glm/gtx/extend.hpp
///
/// @see core (dependence)
///
/// @defgroup gtx_extend GLM_GTX_extend
/// @ingroup gtx
///
/// Include <glm/gtx/extend.hpp> to use the features of this extension.
///
/// Extend a position from a source to a position at a defined length.

#pragma once

// Dependency:
#include "../glm.hpp"

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	ifndef GLM_ENABLE_EXPERIMENTAL
#		pragma message("GLM: GLM_GTX_extend is an experimental extension and may change in the future. Use #define GLM_ENABLE_EXPERIMENTAL before including it, if you really want to use it.")
#	else
#		pragma message("GLM: GLM_GTX_extend extension included")
#	endif
#endif

namespace glm
{
	/// @addtogroup gtx_extend
	/// @{

	/// Extends of Length the Origin position using the (Source - Origin) direction.
	/// @see gtx_extend
	template<typename genType>
	GLM_FUNC_DECL genType extend(
		genType const& Origin,
		genType const& Source,
		typename genType::value_type const Length);

	/// @}
}//namespace glm

#include "extend.inl"


==> figs/from-dave/deps/glm/glm/gtx/extended_min_max.hpp <==
/// @ref gtx_extended_min_max
/// @file glm/gtx/extended_min_max.hpp
///
/// @see core (dependence)
///
/// @defgroup gtx_extended_min_max GLM_GTX_extented_min_max
/// @ingroup gtx
///
/// Include <glm/gtx/extented_min_max.hpp> to use the features of this extension.
///
/// Min and max functions for 3 to 4 parameters.

#pragma once

// Dependency:
#include "../glm.hpp"

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	ifndef GLM_ENABLE_EXPERIMENTAL
#		pragma message("GLM: GLM_GTX_extented_min_max is an experimental extension and may change in the future. Use #define GLM_ENABLE_EXPERIMENTAL before including it, if you really want to use it.")
#	else
#		pragma message("GLM: GLM_GTX_extented_min_max extension included")
#	endif
#endif

namespace glm
{
	/// @addtogroup gtx_extended_min_max
	/// @{

	/// Return the minimum component-wise values of 3 inputs
	/// @see gtx_extented_min_max
	template<typename T>
	GLM_FUNC_DECL T min(
		T const& x,
		T const& y,
		T const& z);

	/// Return the minimum component-wise values of 3 inputs
	/// @see gtx_extented_min_max
	template<typename T, template<typename> class C>
	GLM_FUNC_DECL C<T> min(
		C<T> const& x,
		typename C<T>::T const& y,
		typename C<T>::T const& z);

	/// Return the minimum component-wise values of 3 inputs
	/// @see gtx_extented_min_max
	template<typename T, template<typename> class C>
	GLM_FUNC_DECL C<T> min(
		C<T> const& x,
		C<T> const& y,
		C<T> const& z);

	/// Return the minimum component-wise values of 4 inputs
	/// @see gtx_extented_min_max
	template<typename T>
	GLM_FUNC_DECL T min(
		T const& x,
		T const& y,
		T const& z,
		T const& w);

	/// Return the minimum component-wise values of 4 inputs
	/// @see gtx_extented_min_max
	template<typename T, template<typename> class C>
	GLM_FUNC_DECL C<T> min(
		C<T> const& x,
		typename C<T>::T const& y,
		typename C<T>::T const& z,
		typename C<T>::T const& w);

	/// Return the minimum component-wise values of 4 inputs
	/// @see gtx_extented_min_max
	template<typename T, template<typename> class C>
	GLM_FUNC_DECL C<T> min(
		C<T> const& x,
		C<T> const& y,
		C<T> const& z,
		C<T> const& w);

	/// Return the maximum component-wise values of 3 inputs
	/// @see gtx_extented_min_max
	template<typename T>
	GLM_FUNC_DECL T max(
		T const& x,
		T const& y,
		T const& z);

	/// Return the maximum component-wise values of 3 inputs
	/// @see gtx_extented_min_max
	template<typename T, template<typename> class C>
	GLM_FUNC_DECL C<T> max(
		C<T> const& x,
		typename C<T>::T const& y,
		typename C<T>::T const& z);

	/// Return the maximum component-wise values of 3 inputs
	/// @see gtx_extented_min_max
	template<typename T, template<typename> class C>
	GLM_FUNC_DECL C<T> max(
		C<T> const& x,
		C<T> const& y,
		C<T> const& z);

	/// Return the maximum component-wise values of 4 inputs
	/// @see gtx_extented_min_max
	template<typename T>
	GLM_FUNC_DECL T max(
		T const& x,
		T const& y,
		T const& z,
		T const& w);

	/// Return the maximum component-wise values of 4 inputs
	/// @see gtx_extented_min_max
	template<typename T, template<typename> class C>
	GLM_FUNC_DECL C<T> max(
		C<T> const& x,
		typename C<T>::T const& y,
		typename C<T>::T const& z,
		typename C<T>::T const& w);

	/// Return the maximum component-wise values of 4 inputs
	/// @see gtx_extented_min_max
	template<typename T, template<typename> class C>
	GLM_FUNC_DECL C<T> max(
		C<T> const& x,
		C<T> const& y,
		C<T> const& z,
		C<T> const& w);

	/// Returns y if y < x; otherwise, it returns x. If one of the two arguments is NaN, the value of the other argument is returned.
	///
	/// @tparam genType Floating-point or integer; scalar or vector types.
	///
	/// @see gtx_extented_min_max
	template<typename genType>
	GLM_FUNC_DECL genType fmin(genType x, genType y);

	/// Returns y if x < y; otherwise, it returns x. If one of the two arguments is NaN, the value of the other argument is returned.
	///
	/// @tparam genType Floating-point; scalar or vector types.
	///
	/// @see gtx_extented_min_max
	/// @see <a href="http://en.cppreference.com/w/cpp/numeric/math/fmax">std::fmax documentation</a>
	template<typename genType>
	GLM_FUNC_DECL genType fmax(genType x, genType y);

	/// Returns min(max(x, minVal), maxVal) for each component in x. If one of the two arguments is NaN, the value of the other argument is returned.
	///
	/// @tparam genType Floating-point scalar or vector types.
	///
	/// @see gtx_extented_min_max
	template<typename genType>
	GLM_FUNC_DECL genType fclamp(genType x, genType minVal, genType maxVal);

	/// Returns min(max(x, minVal), maxVal) for each component in x. If one of the two arguments is NaN, the value of the other argument is returned.
	///
	/// @tparam L Integer between 1 and 4 included that qualify the dimension of the vector
	/// @tparam T Floating-point scalar types
	/// @tparam Q Value from qualifier enum
	///
	/// @see gtx_extented_min_max
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, T, Q> fclamp(vec<L, T, Q> const& x, T minVal, T maxVal);

	/// Returns min(max(x, minVal), maxVal) for each component in x. If one of the two arguments is NaN, the value of the other argument is returned.
	///
	/// @tparam L Integer between 1 and 4 included that qualify the dimension of the vector
	/// @tparam T Floating-point scalar types
	/// @tparam Q Value from qualifier enum
	///
	/// @see gtx_extented_min_max
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, T, Q> fclamp(vec<L, T, Q> const& x, vec<L, T, Q> const& minVal, vec<L, T, Q> const& maxVal);


	/// @}
}//namespace glm

#include "extended_min_max.inl"


==> figs/from-dave/deps/glm/glm/gtx/exterior_product.hpp <==
/// @ref gtx_exterior_product
/// @file glm/gtx/exterior_product.hpp
///
/// @see core (dependence)
/// @see gtx_exterior_product (dependence)
///
/// @defgroup gtx_exterior_product GLM_GTX_exterior_product
/// @ingroup gtx
///
/// Include <glm/gtx/exterior_product.hpp> to use the features of this extension.
///
/// @brief Allow to perform bit operations on integer values

#pragma once

// Dependencies
#include "../detail/setup.hpp"
#include "../detail/qualifier.hpp"

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	ifndef GLM_ENABLE_EXPERIMENTAL
#		pragma message("GLM: GLM_GTX_exterior_product is an experimental extension and may change in the future. Use #define GLM_ENABLE_EXPERIMENTAL before including it, if you really want to use it.")
#	else
#		pragma message("GLM: GLM_GTX_exterior_product extension included")
#	endif
#endif

namespace glm
{
	/// @addtogroup gtx_exterior_product
	/// @{

	/// Returns the cross product of x and y.
	///
	/// @tparam T Floating-point scalar types
	/// @tparam Q Value from qualifier enum
	///
	/// @see <a href="https://en.wikipedia.org/wiki/Exterior_algebra#Cross_and_triple_products">Exterior product</a>
	template<typename T, qualifier Q>
	GLM_FUNC_DECL T cross(vec<2, T, Q> const& v, vec<2, T, Q> const& u);

	/// @}
} //namespace glm

#include "exterior_product.inl"


==> figs/from-dave/deps/glm/glm/gtx/fast_exponential.hpp <==
/// @ref gtx_fast_exponential
/// @file glm/gtx/fast_exponential.hpp
///
/// @see core (dependence)
/// @see gtx_half_float (dependence)
///
/// @defgroup gtx_fast_exponential GLM_GTX_fast_exponential
/// @ingroup gtx
///
/// Include <glm/gtx/fast_exponential.hpp> to use the features of this extension.
///
/// Fast but less accurate implementations of exponential based functions.

#pragma once

// Dependency:
#include "../glm.hpp"

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	ifndef GLM_ENABLE_EXPERIMENTAL
#		pragma message("GLM: GLM_GTX_fast_exponential is an experimental extension and may change in the future. Use #define GLM_ENABLE_EXPERIMENTAL before including it, if you really want to use it.")
#	else
#		pragma message("GLM: GLM_GTX_fast_exponential extension included")
#	endif
#endif

namespace glm
{
	/// @addtogroup gtx_fast_exponential
	/// @{

	/// Faster than the common pow function but less accurate.
	/// @see gtx_fast_exponential
	template<typename genType>
	GLM_FUNC_DECL genType fastPow(genType x, genType y);

	/// Faster than the common pow function but less accurate.
	/// @see gtx_fast_exponential
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, T, Q> fastPow(vec<L, T, Q> const& x, vec<L, T, Q> const& y);

	/// Faster than the common pow function but less accurate.
	/// @see gtx_fast_exponential
	template<typename genTypeT, typename genTypeU>
	GLM_FUNC_DECL genTypeT fastPow(genTypeT x, genTypeU y);

	/// Faster than the common pow function but less accurate.
	/// @see gtx_fast_exponential
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, T, Q> fastPow(vec<L, T, Q> const& x);

	/// Faster than the common exp function but less accurate.
	/// @see gtx_fast_exponential
	template<typename T>
	GLM_FUNC_DECL T fastExp(T x);

	/// Faster than the common exp function but less accurate.
	/// @see gtx_fast_exponential
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, T, Q> fastExp(vec<L, T, Q> const& x);

	/// Faster than the common log function but less accurate.
	/// @see gtx_fast_exponential
	template<typename T>
	GLM_FUNC_DECL T fastLog(T x);

	/// Faster than the common exp2 function but less accurate.
	/// @see gtx_fast_exponential
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, T, Q> fastLog(vec<L, T, Q> const& x);

	/// Faster than the common exp2 function but less accurate.
	/// @see gtx_fast_exponential
	template<typename T>
	GLM_FUNC_DECL T fastExp2(T x);

	/// Faster than the common exp2 function but less accurate.
	/// @see gtx_fast_exponential
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, T, Q> fastExp2(vec<L, T, Q> const& x);

	/// Faster than the common log2 function but less accurate.
	/// @see gtx_fast_exponential
	template<typename T>
	GLM_FUNC_DECL T fastLog2(T x);

	/// Faster than the common log2 function but less accurate.
	/// @see gtx_fast_exponential
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, T, Q> fastLog2(vec<L, T, Q> const& x);

	/// @}
}//namespace glm

#include "fast_exponential.inl"


==> figs/from-dave/deps/glm/glm/gtx/fast_square_root.hpp <==
/// @ref gtx_fast_square_root
/// @file glm/gtx/fast_square_root.hpp
///
/// @see core (dependence)
///
/// @defgroup gtx_fast_square_root GLM_GTX_fast_square_root
/// @ingroup gtx
///
/// Include <glm/gtx/fast_square_root.hpp> to use the features of this extension.
///
/// Fast but less accurate implementations of square root based functions.
/// - Sqrt optimisation based on Newton's method,
/// www.gamedev.net/community/forums/topic.asp?topic id=139956

#pragma once

// Dependency:
#include "../common.hpp"
#include "../exponential.hpp"
#include "../geometric.hpp"

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	ifndef GLM_ENABLE_EXPERIMENTAL
#		pragma message("GLM: GLM_GTX_fast_square_root is an experimental extension and may change in the future. Use #define GLM_ENABLE_EXPERIMENTAL before including it, if you really want to use it.")
#	else
#		pragma message("GLM: GLM_GTX_fast_square_root extension included")
#	endif
#endif

namespace glm
{
	/// @addtogroup gtx_fast_square_root
	/// @{

	/// Faster than the common sqrt function but less accurate.
	///
	/// @see gtx_fast_square_root extension.
	template<typename genType>
	GLM_FUNC_DECL genType fastSqrt(genType x);

	/// Faster than the common sqrt function but less accurate.
	///
	/// @see gtx_fast_square_root extension.
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, T, Q> fastSqrt(vec<L, T, Q> const& x);

	/// Faster than the common inversesqrt function but less accurate.
	///
	/// @see gtx_fast_square_root extension.
	template<typename genType>
	GLM_FUNC_DECL genType fastInverseSqrt(genType x);

	/// Faster than the common inversesqrt function but less accurate.
	///
	/// @see gtx_fast_square_root extension.
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, T, Q> fastInverseSqrt(vec<L, T, Q> const& x);

	/// Faster than the common length function but less accurate.
	///
	/// @see gtx_fast_square_root extension.
	template<typename genType>
	GLM_FUNC_DECL genType fastLength(genType x);

	/// Faster than the common length function but less accurate.
	///
	/// @see gtx_fast_square_root extension.
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL T fastLength(vec<L, T, Q> const& x);

	/// Faster than the common distance function but less accurate.
	///
	/// @see gtx_fast_square_root extension.
	template<typename genType>
	GLM_FUNC_DECL genType fastDistance(genType x, genType y);

	/// Faster than the common distance function but less accurate.
	///
	/// @see gtx_fast_square_root extension.
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL T fastDistance(vec<L, T, Q> const& x, vec<L, T, Q> const& y);

	/// Faster than the common normalize function but less accurate.
	///
	/// @see gtx_fast_square_root extension.
	template<typename genType>
	GLM_FUNC_DECL genType fastNormalize(genType const& x);

	/// @}
}// namespace glm

#include "fast_square_root.inl"


==> figs/from-dave/deps/glm/glm/gtx/fast_trigonometry.hpp <==
/// @ref gtx_fast_trigonometry
/// @file glm/gtx/fast_trigonometry.hpp
///
/// @see core (dependence)
///
/// @defgroup gtx_fast_trigonometry GLM_GTX_fast_trigonometry
/// @ingroup gtx
///
/// Include <glm/gtx/fast_trigonometry.hpp> to use the features of this extension.
///
/// Fast but less accurate implementations of trigonometric functions.

#pragma once

// Dependency:
#include "../gtc/constants.hpp"

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	ifndef GLM_ENABLE_EXPERIMENTAL
#		pragma message("GLM: GLM_GTX_fast_trigonometry is an experimental extension and may change in the future. Use #define GLM_ENABLE_EXPERIMENTAL before including it, if you really want to use it.")
#	else
#		pragma message("GLM: GLM_GTX_fast_trigonometry extension included")
#	endif
#endif

namespace glm
{
	/// @addtogroup gtx_fast_trigonometry
	/// @{

	/// Wrap an angle to [0 2pi[
	/// From GLM_GTX_fast_trigonometry extension.
	template<typename T>
	GLM_FUNC_DECL T wrapAngle(T angle);

	/// Faster than the common sin function but less accurate.
	/// From GLM_GTX_fast_trigonometry extension.
	template<typename T>
	GLM_FUNC_DECL T fastSin(T angle);

	/// Faster than the common cos function but less accurate.
	/// From GLM_GTX_fast_trigonometry extension.
	template<typename T>
	GLM_FUNC_DECL T fastCos(T angle);

	/// Faster than the common tan function but less accurate.
	/// Defined between -2pi and 2pi.
	/// From GLM_GTX_fast_trigonometry extension.
	template<typename T>
	GLM_FUNC_DECL T fastTan(T angle);

	/// Faster than the common asin function but less accurate.
	/// Defined between -2pi and 2pi.
	/// From GLM_GTX_fast_trigonometry extension.
	template<typename T>
	GLM_FUNC_DECL T fastAsin(T angle);

	/// Faster than the common acos function but less accurate.
	/// Defined between -2pi and 2pi.
	/// From GLM_GTX_fast_trigonometry extension.
	template<typename T>
	GLM_FUNC_DECL T fastAcos(T angle);

	/// Faster than the common atan function but less accurate.
	/// Defined between -2pi and 2pi.
	/// From GLM_GTX_fast_trigonometry extension.
	template<typename T>
	GLM_FUNC_DECL T fastAtan(T y, T x);

	/// Faster than the common atan function but less accurate.
	/// Defined between -2pi and 2pi.
	/// From GLM_GTX_fast_trigonometry extension.
	template<typename T>
	GLM_FUNC_DECL T fastAtan(T angle);

	/// @}
}//namespace glm

#include "fast_trigonometry.inl"


==> figs/from-dave/deps/glm/glm/gtx/functions.hpp <==
/// @ref gtx_functions
/// @file glm/gtx/functions.hpp
///
/// @see core (dependence)
/// @see gtc_quaternion (dependence)
///
/// @defgroup gtx_functions GLM_GTX_functions
/// @ingroup gtx
///
/// Include <glm/gtx/functions.hpp> to use the features of this extension.
///
/// List of useful common functions.

#pragma once

// Dependencies
#include "../detail/setup.hpp"
#include "../detail/qualifier.hpp"
#include "../detail/type_vec2.hpp"

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	ifndef GLM_ENABLE_EXPERIMENTAL
#		pragma message("GLM: GLM_GTX_functions is an experimental extension and may change in the future. Use #define GLM_ENABLE_EXPERIMENTAL before including it, if you really want to use it.")
#	else
#		pragma message("GLM: GLM_GTX_functions extension included")
#	endif
#endif

namespace glm
{
	/// @addtogroup gtx_functions
	/// @{

	/// 1D gauss function
	///
	/// @see gtc_epsilon
	template<typename T>
	GLM_FUNC_DECL T gauss(
		T x,
		T ExpectedValue,
		T StandardDeviation);

	/// 2D gauss function
	///
	/// @see gtc_epsilon
	template<typename T, qualifier Q>
	GLM_FUNC_DECL T gauss(
		vec<2, T, Q> const& Coord,
		vec<2, T, Q> const& ExpectedValue,
		vec<2, T, Q> const& StandardDeviation);

	/// @}
}//namespace glm

#include "functions.inl"



==> figs/from-dave/deps/glm/glm/gtx/gradient_paint.hpp <==
/// @ref gtx_gradient_paint
/// @file glm/gtx/gradient_paint.hpp
///
/// @see core (dependence)
/// @see gtx_optimum_pow (dependence)
///
/// @defgroup gtx_gradient_paint GLM_GTX_gradient_paint
/// @ingroup gtx
///
/// Include <glm/gtx/gradient_paint.hpp> to use the features of this extension.
///
/// Functions that return the color of procedural gradient for specific coordinates.

#pragma once

// Dependency:
#include "../glm.hpp"
#include "../gtx/optimum_pow.hpp"

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	ifndef GLM_ENABLE_EXPERIMENTAL
#		pragma message("GLM: GLM_GTX_gradient_paint is an experimental extension and may change in the future. Use #define GLM_ENABLE_EXPERIMENTAL before including it, if you really want to use it.")
#	else
#		pragma message("GLM: GLM_GTX_gradient_paint extension included")
#	endif
#endif

namespace glm
{
	/// @addtogroup gtx_gradient_paint
	/// @{

	/// Return a color from a radial gradient.
	/// @see - gtx_gradient_paint
	template<typename T, qualifier Q>
	GLM_FUNC_DECL T radialGradient(
		vec<2, T, Q> const& Center,
		T const& Radius,
		vec<2, T, Q> const& Focal,
		vec<2, T, Q> const& Position);

	/// Return a color from a linear gradient.
	/// @see - gtx_gradient_paint
	template<typename T, qualifier Q>
	GLM_FUNC_DECL T linearGradient(
		vec<2, T, Q> const& Point0,
		vec<2, T, Q> const& Point1,
		vec<2, T, Q> const& Position);

	/// @}
}// namespace glm

#include "gradient_paint.inl"


==> figs/from-dave/deps/glm/glm/gtx/handed_coordinate_space.hpp <==
/// @ref gtx_handed_coordinate_space
/// @file glm/gtx/handed_coordinate_space.hpp
///
/// @see core (dependence)
///
/// @defgroup gtx_handed_coordinate_space GLM_GTX_handed_coordinate_space
/// @ingroup gtx
///
/// Include <glm/gtx/handed_coordinate_system.hpp> to use the features of this extension.
///
/// To know if a set of three basis vectors defines a right or left-handed coordinate system.

#pragma once

// Dependency:
#include "../glm.hpp"

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	ifndef GLM_ENABLE_EXPERIMENTAL
#		pragma message("GLM: GLM_GTX_handed_coordinate_space is an experimental extension and may change in the future. Use #define GLM_ENABLE_EXPERIMENTAL before including it, if you really want to use it.")
#	else
#		pragma message("GLM: GLM_GTX_handed_coordinate_space extension included")
#	endif
#endif

namespace glm
{
	/// @addtogroup gtx_handed_coordinate_space
	/// @{

	//! Return if a trihedron right handed or not.
	//! From GLM_GTX_handed_coordinate_space extension.
	template<typename T, qualifier Q>
	GLM_FUNC_DECL bool rightHanded(
		vec<3, T, Q> const& tangent,
		vec<3, T, Q> const& binormal,
		vec<3, T, Q> const& normal);

	//! Return if a trihedron left handed or not.
	//! From GLM_GTX_handed_coordinate_space extension.
	template<typename T, qualifier Q>
	GLM_FUNC_DECL bool leftHanded(
		vec<3, T, Q> const& tangent,
		vec<3, T, Q> const& binormal,
		vec<3, T, Q> const& normal);

	/// @}
}// namespace glm

#include "handed_coordinate_space.inl"


==> figs/from-dave/deps/glm/glm/gtx/hash.hpp <==
/// @ref gtx_hash
/// @file glm/gtx/hash.hpp
///
/// @see core (dependence)
///
/// @defgroup gtx_hash GLM_GTX_hash
/// @ingroup gtx
///
/// Include <glm/gtx/hash.hpp> to use the features of this extension.
///
/// Add std::hash support for glm types

#pragma once

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	ifndef GLM_ENABLE_EXPERIMENTAL
#		pragma message("GLM: GLM_GTX_hash is an experimental extension and may change in the future. Use #define GLM_ENABLE_EXPERIMENTAL before including it, if you really want to use it.")
#	else
#		pragma message("GLM: GLM_GTX_hash extension included")
#	endif
#endif

#include <functional>

#include "../vec2.hpp"
#include "../vec3.hpp"
#include "../vec4.hpp"
#include "../gtc/vec1.hpp"

#include "../gtc/quaternion.hpp"
#include "../gtx/dual_quaternion.hpp"

#include "../mat2x2.hpp"
#include "../mat2x3.hpp"
#include "../mat2x4.hpp"

#include "../mat3x2.hpp"
#include "../mat3x3.hpp"
#include "../mat3x4.hpp"

#include "../mat4x2.hpp"
#include "../mat4x3.hpp"
#include "../mat4x4.hpp"

#if !GLM_HAS_CXX11_STL
#	error "GLM_GTX_hash requires C++11 standard library support"
#endif

namespace std
{
	template<typename T, glm::qualifier Q>
	struct hash<glm::vec<1, T,Q> >
	{
		GLM_FUNC_DECL size_t operator()(glm::vec<1, T, Q> const& v) const;
	};

	template<typename T, glm::qualifier Q>
	struct hash<glm::vec<2, T,Q> >
	{
		GLM_FUNC_DECL size_t operator()(glm::vec<2, T, Q> const& v) const;
	};

	template<typename T, glm::qualifier Q>
	struct hash<glm::vec<3, T,Q> >
	{
		GLM_FUNC_DECL size_t operator()(glm::vec<3, T, Q> const& v) const;
	};

	template<typename T, glm::qualifier Q>
	struct hash<glm::vec<4, T,Q> >
	{
		GLM_FUNC_DECL size_t operator()(glm::vec<4, T, Q> const& v) const;
	};

	template<typename T, glm::qualifier Q>
	struct hash<glm::qua<T,Q>>
	{
		GLM_FUNC_DECL size_t operator()(glm::qua<T, Q> const& q) const;
	};

	template<typename T, glm::qualifier Q>
	struct hash<glm::tdualquat<T,Q> >
	{
		GLM_FUNC_DECL size_t operator()(glm::tdualquat<T,Q> const& q) const;
	};

	template<typename T, glm::qualifier Q>
	struct hash<glm::mat<2, 2, T,Q> >
	{
		GLM_FUNC_DECL size_t operator()(glm::mat<2, 2, T,Q> const& m) const;
	};

	template<typename T, glm::qualifier Q>
	struct hash<glm::mat<2, 3, T,Q> >
	{
		GLM_FUNC_DECL size_t operator()(glm::mat<2, 3, T,Q> const& m) const;
	};

	template<typename T, glm::qualifier Q>
	struct hash<glm::mat<2, 4, T,Q> >
	{
		GLM_FUNC_DECL size_t operator()(glm::mat<2, 4, T,Q> const& m) const;
	};

	template<typename T, glm::qualifier Q>
	struct hash<glm::mat<3, 2, T,Q> >
	{
		GLM_FUNC_DECL size_t operator()(glm::mat<3, 2, T,Q> const& m) const;
	};

	template<typename T, glm::qualifier Q>
	struct hash<glm::mat<3, 3, T,Q> >
	{
		GLM_FUNC_DECL size_t operator()(glm::mat<3, 3, T,Q> const& m) const;
	};

	template<typename T, glm::qualifier Q>
	struct hash<glm::mat<3, 4, T,Q> >
	{
		GLM_FUNC_DECL size_t operator()(glm::mat<3, 4, T,Q> const& m) const;
	};

	template<typename T, glm::qualifier Q>
	struct hash<glm::mat<4, 2, T,Q> >
	{
		GLM_FUNC_DECL size_t operator()(glm::mat<4, 2, T,Q> const& m) const;
	};

	template<typename T, glm::qualifier Q>
	struct hash<glm::mat<4, 3, T,Q> >
	{
		GLM_FUNC_DECL size_t operator()(glm::mat<4, 3, T,Q> const& m) const;
	};

	template<typename T, glm::qualifier Q>
	struct hash<glm::mat<4, 4, T,Q> >
	{
		GLM_FUNC_DECL size_t operator()(glm::mat<4, 4, T,Q> const& m) const;
	};
} // namespace std

#include "hash.inl"


==> figs/from-dave/deps/glm/glm/gtx/integer.hpp <==
/// @ref gtx_integer
/// @file glm/gtx/integer.hpp
///
/// @see core (dependence)
///
/// @defgroup gtx_integer GLM_GTX_integer
/// @ingroup gtx
///
/// Include <glm/gtx/integer.hpp> to use the features of this extension.
///
/// Add support for integer for core functions

#pragma once

// Dependency:
#include "../glm.hpp"
#include "../gtc/integer.hpp"

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	ifndef GLM_ENABLE_EXPERIMENTAL
#		pragma message("GLM: GLM_GTX_integer is an experimental extension and may change in the future. Use #define GLM_ENABLE_EXPERIMENTAL before including it, if you really want to use it.")
#	else
#		pragma message("GLM: GLM_GTX_integer extension included")
#	endif
#endif

namespace glm
{
	/// @addtogroup gtx_integer
	/// @{

	//! Returns x raised to the y power.
	//! From GLM_GTX_integer extension.
	GLM_FUNC_DECL int pow(int x, uint y);

	//! Returns the positive square root of x.
	//! From GLM_GTX_integer extension.
	GLM_FUNC_DECL int sqrt(int x);

	//! Returns the floor log2 of x.
	//! From GLM_GTX_integer extension.
	GLM_FUNC_DECL unsigned int floor_log2(unsigned int x);

	//! Modulus. Returns x - y * floor(x / y) for each component in x using the floating point value y.
	//! From GLM_GTX_integer extension.
	GLM_FUNC_DECL int mod(int x, int y);

	//! Return the factorial value of a number (!12 max, integer only)
	//! From GLM_GTX_integer extension.
	template<typename genType>
	GLM_FUNC_DECL genType factorial(genType const& x);

	//! 32bit signed integer.
	//! From GLM_GTX_integer extension.
	typedef signed int					sint;

	//! Returns x raised to the y power.
	//! From GLM_GTX_integer extension.
	GLM_FUNC_DECL uint pow(uint x, uint y);

	//! Returns the positive square root of x.
	//! From GLM_GTX_integer extension.
	GLM_FUNC_DECL uint sqrt(uint x);

	//! Modulus. Returns x - y * floor(x / y) for each component in x using the floating point value y.
	//! From GLM_GTX_integer extension.
	GLM_FUNC_DECL uint mod(uint x, uint y);

	//! Returns the number of leading zeros.
	//! From GLM_GTX_integer extension.
	GLM_FUNC_DECL uint nlz(uint x);

	/// @}
}//namespace glm

#include "integer.inl"


==> figs/from-dave/deps/glm/glm/gtx/intersect.hpp <==
/// @ref gtx_intersect
/// @file glm/gtx/intersect.hpp
///
/// @see core (dependence)
/// @see gtx_closest_point (dependence)
///
/// @defgroup gtx_intersect GLM_GTX_intersect
/// @ingroup gtx
///
/// Include <glm/gtx/intersect.hpp> to use the features of this extension.
///
/// Add intersection functions

#pragma once

// Dependency:
#include <cfloat>
#include <limits>
#include "../glm.hpp"
#include "../geometric.hpp"
#include "../gtx/closest_point.hpp"
#include "../gtx/vector_query.hpp"

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	ifndef GLM_ENABLE_EXPERIMENTAL
#		pragma message("GLM: GLM_GTX_closest_point is an experimental extension and may change in the future. Use #define GLM_ENABLE_EXPERIMENTAL before including it, if you really want to use it.")
#	else
#		pragma message("GLM: GLM_GTX_closest_point extension included")
#	endif
#endif

namespace glm
{
	/// @addtogroup gtx_intersect
	/// @{

	//! Compute the intersection of a ray and a plane.
	//! Ray direction and plane normal must be unit length.
	//! From GLM_GTX_intersect extension.
	template<typename genType>
	GLM_FUNC_DECL bool intersectRayPlane(
		genType const& orig, genType const& dir,
		genType const& planeOrig, genType const& planeNormal,
		typename genType::value_type & intersectionDistance);

	//! Compute the intersection of a ray and a triangle.
	/// Based om Tomas Möller implementation http://fileadmin.cs.lth.se/cs/Personal/Tomas_Akenine-Moller/raytri/
	//! From GLM_GTX_intersect extension.
	template<typename T, qualifier Q>
	GLM_FUNC_DECL bool intersectRayTriangle(
		vec<3, T, Q> const& orig, vec<3, T, Q> const& dir,
		vec<3, T, Q> const& v0, vec<3, T, Q> const& v1, vec<3, T, Q> const& v2,
		vec<2, T, Q>& baryPosition, T& distance);

	//! Compute the intersection of a line and a triangle.
	//! From GLM_GTX_intersect extension.
	template<typename genType>
	GLM_FUNC_DECL bool intersectLineTriangle(
		genType const& orig, genType const& dir,
		genType const& vert0, genType const& vert1, genType const& vert2,
		genType & position);

	//! Compute the intersection distance of a ray and a sphere.
	//! The ray direction vector is unit length.
	//! From GLM_GTX_intersect extension.
	template<typename genType>
	GLM_FUNC_DECL bool intersectRaySphere(
		genType const& rayStarting, genType const& rayNormalizedDirection,
		genType const& sphereCenter, typename genType::value_type const sphereRadiusSquered,
		typename genType::value_type & intersectionDistance);

	//! Compute the intersection of a ray and a sphere.
	//! From GLM_GTX_intersect extension.
	template<typename genType>
	GLM_FUNC_DECL bool intersectRaySphere(
		genType const& rayStarting, genType const& rayNormalizedDirection,
		genType const& sphereCenter, const typename genType::value_type sphereRadius,
		genType & intersectionPosition, genType & intersectionNormal);

	//! Compute the intersection of a line and a sphere.
	//! From GLM_GTX_intersect extension
	template<typename genType>
	GLM_FUNC_DECL bool intersectLineSphere(
		genType const& point0, genType const& point1,
		genType const& sphereCenter, typename genType::value_type sphereRadius,
		genType & intersectionPosition1, genType & intersectionNormal1,
		genType & intersectionPosition2 = genType(), genType & intersectionNormal2 = genType());

	/// @}
}//namespace glm

#include "intersect.inl"


==> figs/from-dave/deps/glm/glm/gtx/io.hpp <==
/// @ref gtx_io
/// @file glm/gtx/io.hpp
/// @author Jan P Springer (regnirpsj@gmail.com)
///
/// @see core (dependence)
/// @see gtc_matrix_access (dependence)
/// @see gtc_quaternion (dependence)
///
/// @defgroup gtx_io GLM_GTX_io
/// @ingroup gtx
///
/// Include <glm/gtx/io.hpp> to use the features of this extension.
///
/// std::[w]ostream support for glm types
///
/// std::[w]ostream support for glm types + qualifier/width/etc. manipulators
/// based on howard hinnant's std::chrono io proposal
/// [http://home.roadrunner.com/~hinnant/bloomington/chrono_io.html]

#pragma once

// Dependency:
#include "../glm.hpp"
#include "../gtx/quaternion.hpp"

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	ifndef GLM_ENABLE_EXPERIMENTAL
#		pragma message("GLM: GLM_GTX_io is an experimental extension and may change in the future. Use #define GLM_ENABLE_EXPERIMENTAL before including it, if you really want to use it.")
#	else
#		pragma message("GLM: GLM_GTX_io extension included")
#	endif
#endif

#include <iosfwd>  // std::basic_ostream<> (fwd)
#include <locale>  // std::locale, std::locale::facet, std::locale::id
#include <utility> // std::pair<>

namespace glm
{
	/// @addtogroup gtx_io
	/// @{

	namespace io
	{
		enum order_type { column_major, row_major};

		template<typename CTy>
		class format_punct : public std::locale::facet
		{
			typedef CTy char_type;

		public:

			static std::locale::id id;

			bool       formatted;
			unsigned   precision;
			unsigned   width;
			char_type  separator;
			char_type  delim_left;
			char_type  delim_right;
			char_type  space;
			char_type  newline;
			order_type order;

			GLM_FUNC_DECL explicit format_punct(size_t a = 0);
			GLM_FUNC_DECL explicit format_punct(format_punct const&);
		};

		template<typename CTy, typename CTr = std::char_traits<CTy> >
		class basic_state_saver {

		public:

			GLM_FUNC_DECL explicit basic_state_saver(std::basic_ios<CTy,CTr>&);
			GLM_FUNC_DECL ~basic_state_saver();

		private:

			typedef ::std::basic_ios<CTy,CTr>      state_type;
			typedef typename state_type::char_type char_type;
			typedef ::std::ios_base::fmtflags      flags_type;
			typedef ::std::streamsize              streamsize_type;
			typedef ::std::locale const            locale_type;

			state_type&     state_;
			flags_type      flags_;
			streamsize_type precision_;
			streamsize_type width_;
			char_type       fill_;
			locale_type     locale_;

			GLM_FUNC_DECL basic_state_saver& operator=(basic_state_saver const&);
		};

		typedef basic_state_saver<char>     state_saver;
		typedef basic_state_saver<wchar_t> wstate_saver;

		template<typename CTy, typename CTr = std::char_traits<CTy> >
		class basic_format_saver
		{
		public:

			GLM_FUNC_DECL explicit basic_format_saver(std::basic_ios<CTy,CTr>&);
			GLM_FUNC_DECL ~basic_format_saver();

		private:

			basic_state_saver<CTy> const bss_;

			GLM_FUNC_DECL basic_format_saver& operator=(basic_format_saver const&);
		};

		typedef basic_format_saver<char>     format_saver;
		typedef basic_format_saver<wchar_t> wformat_saver;

		struct precision
		{
			unsigned value;

			GLM_FUNC_DECL explicit precision(unsigned);
		};

		struct width
		{
			unsigned value;

			GLM_FUNC_DECL explicit width(unsigned);
		};

		template<typename CTy>
		struct delimeter
		{
			CTy value[3];

			GLM_FUNC_DECL explicit delimeter(CTy /* left */, CTy /* right */, CTy /* separator */ = ',');
		};

		struct order
		{
			order_type value;

			GLM_FUNC_DECL explicit order(order_type);
		};

		// functions, inlined (inline)

		template<typename FTy, typename CTy, typename CTr>
		FTy const& get_facet(std::basic_ios<CTy,CTr>&);
		template<typename FTy, typename CTy, typename CTr>
		std::basic_ios<CTy,CTr>& formatted(std::basic_ios<CTy,CTr>&);
		template<typename FTy, typename CTy, typename CTr>
		std::basic_ios<CTy,CTr>& unformattet(std::basic_ios<CTy,CTr>&);

		template<typename CTy, typename CTr>
		std::basic_ostream<CTy, CTr>& operator<<(std::basic_ostream<CTy, CTr>&, precision const&);
		template<typename CTy, typename CTr>
		std::basic_ostream<CTy, CTr>& operator<<(std::basic_ostream<CTy, CTr>&, width const&);
		template<typename CTy, typename CTr>
		std::basic_ostream<CTy, CTr>& operator<<(std::basic_ostream<CTy, CTr>&, delimeter<CTy> const&);
		template<typename CTy, typename CTr>
		std::basic_ostream<CTy, CTr>& operator<<(std::basic_ostream<CTy, CTr>&, order const&);
	}//namespace io

	template<typename CTy, typename CTr, typename T, qualifier Q>
	GLM_FUNC_DECL std::basic_ostream<CTy,CTr>& operator<<(std::basic_ostream<CTy,CTr>&, qua<T, Q> const&);
	template<typename CTy, typename CTr, typename T, qualifier Q>
	GLM_FUNC_DECL std::basic_ostream<CTy,CTr>& operator<<(std::basic_ostream<CTy,CTr>&, vec<1, T, Q> const&);
	template<typename CTy, typename CTr, typename T, qualifier Q>
	GLM_FUNC_DECL std::basic_ostream<CTy,CTr>& operator<<(std::basic_ostream<CTy,CTr>&, vec<2, T, Q> const&);
	template<typename CTy, typename CTr, typename T, qualifier Q>
	GLM_FUNC_DECL std::basic_ostream<CTy,CTr>& operator<<(std::basic_ostream<CTy,CTr>&, vec<3, T, Q> const&);
	template<typename CTy, typename CTr, typename T, qualifier Q>
	GLM_FUNC_DECL std::basic_ostream<CTy,CTr>& operator<<(std::basic_ostream<CTy,CTr>&, vec<4, T, Q> const&);
	template<typename CTy, typename CTr, typename T, qualifier Q>
	GLM_FUNC_DECL std::basic_ostream<CTy,CTr>& operator<<(std::basic_ostream<CTy,CTr>&, mat<2, 2, T, Q> const&);
	template<typename CTy, typename CTr, typename T, qualifier Q>
	GLM_FUNC_DECL std::basic_ostream<CTy,CTr>& operator<<(std::basic_ostream<CTy,CTr>&, mat<2, 3, T, Q> const&);
	template<typename CTy, typename CTr, typename T, qualifier Q>
	GLM_FUNC_DECL std::basic_ostream<CTy,CTr>& operator<<(std::basic_ostream<CTy,CTr>&, mat<2, 4, T, Q> const&);
	template<typename CTy, typename CTr, typename T, qualifier Q>
	GLM_FUNC_DECL std::basic_ostream<CTy,CTr>& operator<<(std::basic_ostream<CTy,CTr>&, mat<3, 2, T, Q> const&);
	template<typename CTy, typename CTr, typename T, qualifier Q>
	GLM_FUNC_DECL std::basic_ostream<CTy,CTr>& operator<<(std::basic_ostream<CTy,CTr>&, mat<3, 3, T, Q> const&);
	template<typename CTy, typename CTr, typename T, qualifier Q>
	GLM_FUNC_DECL std::basic_ostream<CTy,CTr>& operator<<(std::basic_ostream<CTy,CTr>&, mat<3, 4, T, Q> const&);
	template<typename CTy, typename CTr, typename T, qualifier Q>
	GLM_FUNC_DECL std::basic_ostream<CTy,CTr>& operator<<(std::basic_ostream<CTy,CTr>&, mat<4, 2, T, Q> const&);
	template<typename CTy, typename CTr, typename T, qualifier Q>
	GLM_FUNC_DECL std::basic_ostream<CTy,CTr>& operator<<(std::basic_ostream<CTy,CTr>&, mat<4, 3, T, Q> const&);
	template<typename CTy, typename CTr, typename T, qualifier Q>
	GLM_FUNC_DECL std::basic_ostream<CTy,CTr>& operator<<(std::basic_ostream<CTy,CTr>&, mat<4, 4, T, Q> const&);

  template<typename CTy, typename CTr, typename T, qualifier Q>
	GLM_FUNC_DECL std::basic_ostream<CTy,CTr> & operator<<(std::basic_ostream<CTy,CTr> &,
                                                         std::pair<mat<4, 4, T, Q> const, mat<4, 4, T, Q> const> const&);

	/// @}
}//namespace glm

#include "io.inl"


==> figs/from-dave/deps/glm/glm/gtx/log_base.hpp <==
/// @ref gtx_log_base
/// @file glm/gtx/log_base.hpp
///
/// @see core (dependence)
///
/// @defgroup gtx_log_base GLM_GTX_log_base
/// @ingroup gtx
///
/// Include <glm/gtx/log_base.hpp> to use the features of this extension.
///
/// Logarithm for any base. base can be a vector or a scalar.

#pragma once

// Dependency:
#include "../glm.hpp"

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	ifndef GLM_ENABLE_EXPERIMENTAL
#		pragma message("GLM: GLM_GTX_log_base is an experimental extension and may change in the future. Use #define GLM_ENABLE_EXPERIMENTAL before including it, if you really want to use it.")
#	else
#		pragma message("GLM: GLM_GTX_log_base extension included")
#	endif
#endif

namespace glm
{
	/// @addtogroup gtx_log_base
	/// @{

	/// Logarithm for any base.
	/// From GLM_GTX_log_base.
	template<typename genType>
	GLM_FUNC_DECL genType log(
		genType const& x,
		genType const& base);

	/// Logarithm for any base.
	/// From GLM_GTX_log_base.
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, T, Q> sign(
		vec<L, T, Q> const& x,
		vec<L, T, Q> const& base);

	/// @}
}//namespace glm

#include "log_base.inl"


==> figs/from-dave/deps/glm/glm/gtx/matrix_cross_product.hpp <==
/// @ref gtx_matrix_cross_product
/// @file glm/gtx/matrix_cross_product.hpp
///
/// @see core (dependence)
/// @see gtx_extented_min_max (dependence)
///
/// @defgroup gtx_matrix_cross_product GLM_GTX_matrix_cross_product
/// @ingroup gtx
///
/// Include <glm/gtx/matrix_cross_product.hpp> to use the features of this extension.
///
/// Build cross product matrices

#pragma once

// Dependency:
#include "../glm.hpp"

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	ifndef GLM_ENABLE_EXPERIMENTAL
#		pragma message("GLM: GLM_GTX_matrix_cross_product is an experimental extension and may change in the future. Use #define GLM_ENABLE_EXPERIMENTAL before including it, if you really want to use it.")
#	else
#		pragma message("GLM: GLM_GTX_matrix_cross_product extension included")
#	endif
#endif

namespace glm
{
	/// @addtogroup gtx_matrix_cross_product
	/// @{

	//! Build a cross product matrix.
	//! From GLM_GTX_matrix_cross_product extension.
	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<3, 3, T, Q> matrixCross3(
		vec<3, T, Q> const& x);

	//! Build a cross product matrix.
	//! From GLM_GTX_matrix_cross_product extension.
	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<4, 4, T, Q> matrixCross4(
		vec<3, T, Q> const& x);

	/// @}
}//namespace glm

#include "matrix_cross_product.inl"


==> figs/from-dave/deps/glm/glm/gtx/matrix_decompose.hpp <==
/// @ref gtx_matrix_decompose
/// @file glm/gtx/matrix_decompose.hpp
///
/// @see core (dependence)
///
/// @defgroup gtx_matrix_decompose GLM_GTX_matrix_decompose
/// @ingroup gtx
///
/// Include <glm/gtx/matrix_decompose.hpp> to use the features of this extension.
///
/// Decomposes a model matrix to translations, rotation and scale components

#pragma once

// Dependencies
#include "../mat4x4.hpp"
#include "../vec3.hpp"
#include "../vec4.hpp"
#include "../geometric.hpp"
#include "../gtc/quaternion.hpp"
#include "../gtc/matrix_transform.hpp"

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	ifndef GLM_ENABLE_EXPERIMENTAL
#		pragma message("GLM: GLM_GTX_matrix_decompose is an experimental extension and may change in the future. Use #define GLM_ENABLE_EXPERIMENTAL before including it, if you really want to use it.")
#	else
#		pragma message("GLM: GLM_GTX_matrix_decompose extension included")
#	endif
#endif

namespace glm
{
	/// @addtogroup gtx_matrix_decompose
	/// @{

	/// Decomposes a model matrix to translations, rotation and scale components
	/// @see gtx_matrix_decompose
	template<typename T, qualifier Q>
	GLM_FUNC_DECL bool decompose(
		mat<4, 4, T, Q> const& modelMatrix,
		vec<3, T, Q> & scale, qua<T, Q> & orientation, vec<3, T, Q> & translation, vec<3, T, Q> & skew, vec<4, T, Q> & perspective);

	/// @}
}//namespace glm

#include "matrix_decompose.inl"


==> figs/from-dave/deps/glm/glm/gtx/matrix_factorisation.hpp <==
/// @ref gtx_matrix_factorisation
/// @file glm/gtx/matrix_factorisation.hpp
///
/// @see core (dependence)
///
/// @defgroup gtx_matrix_factorisation GLM_GTX_matrix_factorisation
/// @ingroup gtx
///
/// Include <glm/gtx/matrix_factorisation.hpp> to use the features of this extension.
///
/// Functions to factor matrices in various forms

#pragma once

// Dependency:
#include "../glm.hpp"

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	ifndef GLM_ENABLE_EXPERIMENTAL
#		pragma message("GLM: GLM_GTX_matrix_factorisation is an experimental extension and may change in the future. Use #define GLM_ENABLE_EXPERIMENTAL before including it, if you really want to use it.")
#	else
#		pragma message("GLM: GLM_GTX_matrix_factorisation extension included")
#	endif
#endif

/*
Suggestions:
 - Move helper functions flipud and fliplr to another file: They may be helpful in more general circumstances.
 - Implement other types of matrix factorisation, such as: QL and LQ, L(D)U, eigendecompositions, etc...
*/

namespace glm
{
	/// @addtogroup gtx_matrix_factorisation
	/// @{

	/// Flips the matrix rows up and down.
	///
	/// From GLM_GTX_matrix_factorisation extension.
	template <length_t C, length_t R, typename T, qualifier Q>
	GLM_FUNC_DECL mat<C, R, T, Q> flipud(mat<C, R, T, Q> const& in);

	/// Flips the matrix columns right and left.
	///
	/// From GLM_GTX_matrix_factorisation extension.
	template <length_t C, length_t R, typename T, qualifier Q>
	GLM_FUNC_DECL mat<C, R, T, Q> fliplr(mat<C, R, T, Q> const& in);

	/// Performs QR factorisation of a matrix.
	/// Returns 2 matrices, q and r, such that the columns of q are orthonormal and span the same subspace than those of the input matrix, r is an upper triangular matrix, and q*r=in.
	/// Given an n-by-m input matrix, q has dimensions min(n,m)-by-m, and r has dimensions n-by-min(n,m).
	///
	/// From GLM_GTX_matrix_factorisation extension.
	template <length_t C, length_t R, typename T, qualifier Q>
	GLM_FUNC_DECL void qr_decompose(mat<C, R, T, Q> const& in, mat<(C < R ? C : R), R, T, Q>& q, mat<C, (C < R ? C : R), T, Q>& r);

	/// Performs RQ factorisation of a matrix.
	/// Returns 2 matrices, r and q, such that r is an upper triangular matrix, the rows of q are orthonormal and span the same subspace than those of the input matrix, and r*q=in.
	/// Note that in the context of RQ factorisation, the diagonal is seen as starting in the lower-right corner of the matrix, instead of the usual upper-left.
	/// Given an n-by-m input matrix, r has dimensions min(n,m)-by-m, and q has dimensions n-by-min(n,m).
	///
	/// From GLM_GTX_matrix_factorisation extension.
	template <length_t C, length_t R, typename T, qualifier Q>
	GLM_FUNC_DECL void rq_decompose(mat<C, R, T, Q> const& in, mat<(C < R ? C : R), R, T, Q>& r, mat<C, (C < R ? C : R), T, Q>& q);

	/// @}
}

#include "matrix_factorisation.inl"


==> figs/from-dave/deps/glm/glm/gtx/matrix_interpolation.hpp <==
/// @ref gtx_matrix_interpolation
/// @file glm/gtx/matrix_interpolation.hpp
/// @author Ghenadii Ursachi (the.asteroth@gmail.com)
///
/// @see core (dependence)
///
/// @defgroup gtx_matrix_interpolation GLM_GTX_matrix_interpolation
/// @ingroup gtx
///
/// Include <glm/gtx/matrix_interpolation.hpp> to use the features of this extension.
///
/// Allows to directly interpolate two matrices.

#pragma once

// Dependency:
#include "../glm.hpp"

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	ifndef GLM_ENABLE_EXPERIMENTAL
#		pragma message("GLM: GLM_GTX_matrix_interpolation is an experimental extension and may change in the future. Use #define GLM_ENABLE_EXPERIMENTAL before including it, if you really want to use it.")
#	else
#		pragma message("GLM: GLM_GTX_matrix_interpolation extension included")
#	endif
#endif

namespace glm
{
	/// @addtogroup gtx_matrix_interpolation
	/// @{

	/// Get the axis and angle of the rotation from a matrix.
	/// From GLM_GTX_matrix_interpolation extension.
	template<typename T, qualifier Q>
	GLM_FUNC_DECL void axisAngle(
		mat<4, 4, T, Q> const& Mat, vec<3, T, Q> & Axis, T & Angle);

	/// Build a matrix from axis and angle.
	/// From GLM_GTX_matrix_interpolation extension.
	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<4, 4, T, Q> axisAngleMatrix(
		vec<3, T, Q> const& Axis, T const Angle);

	/// Extracts the rotation part of a matrix.
	/// From GLM_GTX_matrix_interpolation extension.
	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<4, 4, T, Q> extractMatrixRotation(
		mat<4, 4, T, Q> const& Mat);

	/// Build a interpolation of 4 * 4 matrixes.
	/// From GLM_GTX_matrix_interpolation extension.
	/// Warning! works only with rotation and/or translation matrixes, scale will generate unexpected results.
	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<4, 4, T, Q> interpolate(
		mat<4, 4, T, Q> const& m1, mat<4, 4, T, Q> const& m2, T const Delta);

	/// @}
}//namespace glm

#include "matrix_interpolation.inl"


==> figs/from-dave/deps/glm/glm/gtx/matrix_major_storage.hpp <==
/// @ref gtx_matrix_major_storage
/// @file glm/gtx/matrix_major_storage.hpp
///
/// @see core (dependence)
/// @see gtx_extented_min_max (dependence)
///
/// @defgroup gtx_matrix_major_storage GLM_GTX_matrix_major_storage
/// @ingroup gtx
///
/// Include <glm/gtx/matrix_major_storage.hpp> to use the features of this extension.
///
/// Build matrices with specific matrix order, row or column

#pragma once

// Dependency:
#include "../glm.hpp"

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	ifndef GLM_ENABLE_EXPERIMENTAL
#		pragma message("GLM: GLM_GTX_matrix_major_storage is an experimental extension and may change in the future. Use #define GLM_ENABLE_EXPERIMENTAL before including it, if you really want to use it.")
#	else
#		pragma message("GLM: GLM_GTX_matrix_major_storage extension included")
#	endif
#endif

namespace glm
{
	/// @addtogroup gtx_matrix_major_storage
	/// @{

	//! Build a row major matrix from row vectors.
	//! From GLM_GTX_matrix_major_storage extension.
	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<2, 2, T, Q> rowMajor2(
		vec<2, T, Q> const& v1,
		vec<2, T, Q> const& v2);

	//! Build a row major matrix from other matrix.
	//! From GLM_GTX_matrix_major_storage extension.
	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<2, 2, T, Q> rowMajor2(
		mat<2, 2, T, Q> const& m);

	//! Build a row major matrix from row vectors.
	//! From GLM_GTX_matrix_major_storage extension.
	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<3, 3, T, Q> rowMajor3(
		vec<3, T, Q> const& v1,
		vec<3, T, Q> const& v2,
		vec<3, T, Q> const& v3);

	//! Build a row major matrix from other matrix.
	//! From GLM_GTX_matrix_major_storage extension.
	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<3, 3, T, Q> rowMajor3(
		mat<3, 3, T, Q> const& m);

	//! Build a row major matrix from row vectors.
	//! From GLM_GTX_matrix_major_storage extension.
	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<4, 4, T, Q> rowMajor4(
		vec<4, T, Q> const& v1,
		vec<4, T, Q> const& v2,
		vec<4, T, Q> const& v3,
		vec<4, T, Q> const& v4);

	//! Build a row major matrix from other matrix.
	//! From GLM_GTX_matrix_major_storage extension.
	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<4, 4, T, Q> rowMajor4(
		mat<4, 4, T, Q> const& m);

	//! Build a column major matrix from column vectors.
	//! From GLM_GTX_matrix_major_storage extension.
	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<2, 2, T, Q> colMajor2(
		vec<2, T, Q> const& v1,
		vec<2, T, Q> const& v2);

	//! Build a column major matrix from other matrix.
	//! From GLM_GTX_matrix_major_storage extension.
	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<2, 2, T, Q> colMajor2(
		mat<2, 2, T, Q> const& m);

	//! Build a column major matrix from column vectors.
	//! From GLM_GTX_matrix_major_storage extension.
	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<3, 3, T, Q> colMajor3(
		vec<3, T, Q> const& v1,
		vec<3, T, Q> const& v2,
		vec<3, T, Q> const& v3);

	//! Build a column major matrix from other matrix.
	//! From GLM_GTX_matrix_major_storage extension.
	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<3, 3, T, Q> colMajor3(
		mat<3, 3, T, Q> const& m);

	//! Build a column major matrix from column vectors.
	//! From GLM_GTX_matrix_major_storage extension.
	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<4, 4, T, Q> colMajor4(
		vec<4, T, Q> const& v1,
		vec<4, T, Q> const& v2,
		vec<4, T, Q> const& v3,
		vec<4, T, Q> const& v4);

	//! Build a column major matrix from other matrix.
	//! From GLM_GTX_matrix_major_storage extension.
	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<4, 4, T, Q> colMajor4(
		mat<4, 4, T, Q> const& m);

	/// @}
}//namespace glm

#include "matrix_major_storage.inl"


==> figs/from-dave/deps/glm/glm/gtx/matrix_operation.hpp <==
/// @ref gtx_matrix_operation
/// @file glm/gtx/matrix_operation.hpp
///
/// @see core (dependence)
///
/// @defgroup gtx_matrix_operation GLM_GTX_matrix_operation
/// @ingroup gtx
///
/// Include <glm/gtx/matrix_operation.hpp> to use the features of this extension.
///
/// Build diagonal matrices from vectors.

#pragma once

// Dependency:
#include "../glm.hpp"

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	ifndef GLM_ENABLE_EXPERIMENTAL
#		pragma message("GLM: GLM_GTX_matrix_operation is an experimental extension and may change in the future. Use #define GLM_ENABLE_EXPERIMENTAL before including it, if you really want to use it.")
#	else
#		pragma message("GLM: GLM_GTX_matrix_operation extension included")
#	endif
#endif

namespace glm
{
	/// @addtogroup gtx_matrix_operation
	/// @{

	//! Build a diagonal matrix.
	//! From GLM_GTX_matrix_operation extension.
	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<2, 2, T, Q> diagonal2x2(
		vec<2, T, Q> const& v);

	//! Build a diagonal matrix.
	//! From GLM_GTX_matrix_operation extension.
	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<2, 3, T, Q> diagonal2x3(
		vec<2, T, Q> const& v);

	//! Build a diagonal matrix.
	//! From GLM_GTX_matrix_operation extension.
	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<2, 4, T, Q> diagonal2x4(
		vec<2, T, Q> const& v);

	//! Build a diagonal matrix.
	//! From GLM_GTX_matrix_operation extension.
	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<3, 2, T, Q> diagonal3x2(
		vec<2, T, Q> const& v);

	//! Build a diagonal matrix.
	//! From GLM_GTX_matrix_operation extension.
	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<3, 3, T, Q> diagonal3x3(
		vec<3, T, Q> const& v);

	//! Build a diagonal matrix.
	//! From GLM_GTX_matrix_operation extension.
	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<3, 4, T, Q> diagonal3x4(
		vec<3, T, Q> const& v);

	//! Build a diagonal matrix.
	//! From GLM_GTX_matrix_operation extension.
	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<4, 2, T, Q> diagonal4x2(
		vec<2, T, Q> const& v);

	//! Build a diagonal matrix.
	//! From GLM_GTX_matrix_operation extension.
	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<4, 3, T, Q> diagonal4x3(
		vec<3, T, Q> const& v);

	//! Build a diagonal matrix.
	//! From GLM_GTX_matrix_operation extension.
	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<4, 4, T, Q> diagonal4x4(
		vec<4, T, Q> const& v);

	/// Build an adjugate  matrix.
	/// From GLM_GTX_matrix_operation extension.
	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<2, 2, T, Q> adjugate(mat<2, 2, T, Q> const& m);

	/// Build an adjugate  matrix.
	/// From GLM_GTX_matrix_operation extension.
	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<3, 3, T, Q> adjugate(mat<3, 3, T, Q> const& m);

	/// Build an adjugate  matrix.
	/// From GLM_GTX_matrix_operation extension.
	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<4, 4, T, Q> adjugate(mat<4, 4, T, Q> const& m);

	/// @}
}//namespace glm

#include "matrix_operation.inl"


==> figs/from-dave/deps/glm/glm/gtx/matrix_query.hpp <==
/// @ref gtx_matrix_query
/// @file glm/gtx/matrix_query.hpp
///
/// @see core (dependence)
/// @see gtx_vector_query (dependence)
///
/// @defgroup gtx_matrix_query GLM_GTX_matrix_query
/// @ingroup gtx
///
/// Include <glm/gtx/matrix_query.hpp> to use the features of this extension.
///
/// Query to evaluate matrix properties

#pragma once

// Dependency:
#include "../glm.hpp"
#include "../gtx/vector_query.hpp"
#include <limits>

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	ifndef GLM_ENABLE_EXPERIMENTAL
#		pragma message("GLM: GLM_GTX_matrix_query is an experimental extension and may change in the future. Use #define GLM_ENABLE_EXPERIMENTAL before including it, if you really want to use it.")
#	else
#		pragma message("GLM: GLM_GTX_matrix_query extension included")
#	endif
#endif

namespace glm
{
	/// @addtogroup gtx_matrix_query
	/// @{

	/// Return whether a matrix a null matrix.
	/// From GLM_GTX_matrix_query extension.
	template<typename T, qualifier Q>
	GLM_FUNC_DECL bool isNull(mat<2, 2, T, Q> const& m, T const& epsilon);

	/// Return whether a matrix a null matrix.
	/// From GLM_GTX_matrix_query extension.
	template<typename T, qualifier Q>
	GLM_FUNC_DECL bool isNull(mat<3, 3, T, Q> const& m, T const& epsilon);

	/// Return whether a matrix is a null matrix.
	/// From GLM_GTX_matrix_query extension.
	template<typename T, qualifier Q>
	GLM_FUNC_DECL bool isNull(mat<4, 4, T, Q> const& m, T const& epsilon);

	/// Return whether a matrix is an identity matrix.
	/// From GLM_GTX_matrix_query extension.
	template<length_t C, length_t R, typename T, qualifier Q, template<length_t, length_t, typename, qualifier> class matType>
	GLM_FUNC_DECL bool isIdentity(matType<C, R, T, Q> const& m, T const& epsilon);

	/// Return whether a matrix is a normalized matrix.
	/// From GLM_GTX_matrix_query extension.
	template<typename T, qualifier Q>
	GLM_FUNC_DECL bool isNormalized(mat<2, 2, T, Q> const& m, T const& epsilon);

	/// Return whether a matrix is a normalized matrix.
	/// From GLM_GTX_matrix_query extension.
	template<typename T, qualifier Q>
	GLM_FUNC_DECL bool isNormalized(mat<3, 3, T, Q> const& m, T const& epsilon);

	/// Return whether a matrix is a normalized matrix.
	/// From GLM_GTX_matrix_query extension.
	template<typename T, qualifier Q>
	GLM_FUNC_DECL bool isNormalized(mat<4, 4, T, Q> const& m, T const& epsilon);

	/// Return whether a matrix is an orthonormalized matrix.
	/// From GLM_GTX_matrix_query extension.
	template<length_t C, length_t R, typename T, qualifier Q, template<length_t, length_t, typename, qualifier> class matType>
	GLM_FUNC_DECL bool isOrthogonal(matType<C, R, T, Q> const& m, T const& epsilon);

	/// @}
}//namespace glm

#include "matrix_query.inl"


==> figs/from-dave/deps/glm/glm/gtx/matrix_transform_2d.hpp <==
/// @ref gtx_matrix_transform_2d
/// @file glm/gtx/matrix_transform_2d.hpp
/// @author Miguel Ángel Pérez Martínez
///
/// @see core (dependence)
///
/// @defgroup gtx_matrix_transform_2d GLM_GTX_matrix_transform_2d
/// @ingroup gtx
///
/// Include <glm/gtx/matrix_transform_2d.hpp> to use the features of this extension.
///
/// Defines functions that generate common 2d transformation matrices.

#pragma once

// Dependency:
#include "../mat3x3.hpp"
#include "../vec2.hpp"

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	ifndef GLM_ENABLE_EXPERIMENTAL
#		pragma message("GLM: GLM_GTX_matrix_transform_2d is an experimental extension and may change in the future. Use #define GLM_ENABLE_EXPERIMENTAL before including it, if you really want to use it.")
#	else
#		pragma message("GLM: GLM_GTX_matrix_transform_2d extension included")
#	endif
#endif

namespace glm
{
	/// @addtogroup gtx_matrix_transform_2d
	/// @{

	/// Builds a translation 3 * 3 matrix created from a vector of 2 components.
	///
	/// @param m Input matrix multiplied by this translation matrix.
	/// @param v Coordinates of a translation vector.
	template<typename T, qualifier Q>
	GLM_FUNC_QUALIFIER mat<3, 3, T, Q> translate(
		mat<3, 3, T, Q> const& m,
		vec<2, T, Q> const& v);

	/// Builds a rotation 3 * 3 matrix created from an angle.
	///
	/// @param m Input matrix multiplied by this translation matrix.
	/// @param angle Rotation angle expressed in radians.
	template<typename T, qualifier Q>
	GLM_FUNC_QUALIFIER mat<3, 3, T, Q> rotate(
		mat<3, 3, T, Q> const& m,
		T angle);

	/// Builds a scale 3 * 3 matrix created from a vector of 2 components.
	///
	/// @param m Input matrix multiplied by this translation matrix.
	/// @param v Coordinates of a scale vector.
	template<typename T, qualifier Q>
	GLM_FUNC_QUALIFIER mat<3, 3, T, Q> scale(
		mat<3, 3, T, Q> const& m,
		vec<2, T, Q> const& v);

	/// Builds an horizontal (parallel to the x axis) shear 3 * 3 matrix.
	///
	/// @param m Input matrix multiplied by this translation matrix.
	/// @param y Shear factor.
	template<typename T, qualifier Q>
	GLM_FUNC_QUALIFIER mat<3, 3, T, Q> shearX(
		mat<3, 3, T, Q> const& m,
		T y);

	/// Builds a vertical (parallel to the y axis) shear 3 * 3 matrix.
	///
	/// @param m Input matrix multiplied by this translation matrix.
	/// @param x Shear factor.
	template<typename T, qualifier Q>
	GLM_FUNC_QUALIFIER mat<3, 3, T, Q> shearY(
		mat<3, 3, T, Q> const& m,
		T x);

	/// @}
}//namespace glm

#include "matrix_transform_2d.inl"


==> figs/from-dave/deps/glm/glm/gtx/mixed_product.hpp <==
/// @ref gtx_mixed_product
/// @file glm/gtx/mixed_product.hpp
///
/// @see core (dependence)
///
/// @defgroup gtx_mixed_product GLM_GTX_mixed_producte
/// @ingroup gtx
///
/// Include <glm/gtx/mixed_product.hpp> to use the features of this extension.
///
/// Mixed product of 3 vectors.

#pragma once

// Dependency:
#include "../glm.hpp"

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	ifndef GLM_ENABLE_EXPERIMENTAL
#		pragma message("GLM: GLM_GTX_mixed_product is an experimental extension and may change in the future. Use #define GLM_ENABLE_EXPERIMENTAL before including it, if you really want to use it.")
#	else
#		pragma message("GLM: GLM_GTX_mixed_product extension included")
#	endif
#endif

namespace glm
{
	/// @addtogroup gtx_mixed_product
	/// @{

	/// @brief Mixed product of 3 vectors (from GLM_GTX_mixed_product extension)
	template<typename T, qualifier Q>
	GLM_FUNC_DECL T mixedProduct(
		vec<3, T, Q> const& v1,
		vec<3, T, Q> const& v2,
		vec<3, T, Q> const& v3);

	/// @}
}// namespace glm

#include "mixed_product.inl"


==> figs/from-dave/deps/glm/glm/gtx/norm.hpp <==
/// @ref gtx_norm
/// @file glm/gtx/norm.hpp
///
/// @see core (dependence)
/// @see gtx_quaternion (dependence)
/// @see gtx_component_wise (dependence)
///
/// @defgroup gtx_norm GLM_GTX_norm
/// @ingroup gtx
///
/// Include <glm/gtx/norm.hpp> to use the features of this extension.
///
/// Various ways to compute vector norms.

#pragma once

// Dependency:
#include "../geometric.hpp"
#include "../gtx/quaternion.hpp"
#include "../gtx/component_wise.hpp"

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	ifndef GLM_ENABLE_EXPERIMENTAL
#		pragma message("GLM: GLM_GTX_norm is an experimental extension and may change in the future. Use #define GLM_ENABLE_EXPERIMENTAL before including it, if you really want to use it.")
#	else
#		pragma message("GLM: GLM_GTX_norm extension included")
#	endif
#endif

namespace glm
{
	/// @addtogroup gtx_norm
	/// @{

	/// Returns the squared length of x.
	/// From GLM_GTX_norm extension.
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL T length2(vec<L, T, Q> const& x);

	/// Returns the squared distance between p0 and p1, i.e., length2(p0 - p1).
	/// From GLM_GTX_norm extension.
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL T distance2(vec<L, T, Q> const& p0, vec<L, T, Q> const& p1);

	//! Returns the L1 norm between x and y.
	//! From GLM_GTX_norm extension.
	template<typename T, qualifier Q>
	GLM_FUNC_DECL T l1Norm(vec<3, T, Q> const& x, vec<3, T, Q> const& y);

	//! Returns the L1 norm of v.
	//! From GLM_GTX_norm extension.
	template<typename T, qualifier Q>
	GLM_FUNC_DECL T l1Norm(vec<3, T, Q> const& v);

	//! Returns the L2 norm between x and y.
	//! From GLM_GTX_norm extension.
	template<typename T, qualifier Q>
	GLM_FUNC_DECL T l2Norm(vec<3, T, Q> const& x, vec<3, T, Q> const& y);

	//! Returns the L2 norm of v.
	//! From GLM_GTX_norm extension.
	template<typename T, qualifier Q>
	GLM_FUNC_DECL T l2Norm(vec<3, T, Q> const& x);

	//! Returns the L norm between x and y.
	//! From GLM_GTX_norm extension.
	template<typename T, qualifier Q>
	GLM_FUNC_DECL T lxNorm(vec<3, T, Q> const& x, vec<3, T, Q> const& y, unsigned int Depth);

	//! Returns the L norm of v.
	//! From GLM_GTX_norm extension.
	template<typename T, qualifier Q>
	GLM_FUNC_DECL T lxNorm(vec<3, T, Q> const& x, unsigned int Depth);

	//! Returns the LMax norm between x and y.
	//! From GLM_GTX_norm extension.
	template<typename T, qualifier Q>
	GLM_FUNC_DECL T lMaxNorm(vec<3, T, Q> const& x, vec<3, T, Q> const& y);

	//! Returns the LMax norm of v.
	//! From GLM_GTX_norm extension.
	template<typename T, qualifier Q>
	GLM_FUNC_DECL T lMaxNorm(vec<3, T, Q> const& x);

	/// @}
}//namespace glm

#include "norm.inl"


==> figs/from-dave/deps/glm/glm/gtx/normal.hpp <==
/// @ref gtx_normal
/// @file glm/gtx/normal.hpp
///
/// @see core (dependence)
/// @see gtx_extented_min_max (dependence)
///
/// @defgroup gtx_normal GLM_GTX_normal
/// @ingroup gtx
///
/// Include <glm/gtx/normal.hpp> to use the features of this extension.
///
/// Compute the normal of a triangle.

#pragma once

// Dependency:
#include "../glm.hpp"

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	ifndef GLM_ENABLE_EXPERIMENTAL
#		pragma message("GLM: GLM_GTX_normal is an experimental extension and may change in the future. Use #define GLM_ENABLE_EXPERIMENTAL before including it, if you really want to use it.")
#	else
#		pragma message("GLM: GLM_GTX_normal extension included")
#	endif
#endif

namespace glm
{
	/// @addtogroup gtx_normal
	/// @{

	/// Computes triangle normal from triangle points.
	///
	/// @see gtx_normal
	template<typename T, qualifier Q>
	GLM_FUNC_DECL vec<3, T, Q> triangleNormal(vec<3, T, Q> const& p1, vec<3, T, Q> const& p2, vec<3, T, Q> const& p3);

	/// @}
}//namespace glm

#include "normal.inl"


==> figs/from-dave/deps/glm/glm/gtx/normalize_dot.hpp <==
/// @ref gtx_normalize_dot
/// @file glm/gtx/normalize_dot.hpp
///
/// @see core (dependence)
/// @see gtx_fast_square_root (dependence)
///
/// @defgroup gtx_normalize_dot GLM_GTX_normalize_dot
/// @ingroup gtx
///
/// Include <glm/gtx/normalized_dot.hpp> to use the features of this extension.
///
/// Dot product of vectors that need to be normalize with a single square root.

#pragma once

// Dependency:
#include "../gtx/fast_square_root.hpp"

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	ifndef GLM_ENABLE_EXPERIMENTAL
#		pragma message("GLM: GLM_GTX_normalize_dot is an experimental extension and may change in the future. Use #define GLM_ENABLE_EXPERIMENTAL before including it, if you really want to use it.")
#	else
#		pragma message("GLM: GLM_GTX_normalize_dot extension included")
#	endif
#endif

namespace glm
{
	/// @addtogroup gtx_normalize_dot
	/// @{

	/// Normalize parameters and returns the dot product of x and y.
	/// It's faster that dot(normalize(x), normalize(y)).
	///
	/// @see gtx_normalize_dot extension.
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL T normalizeDot(vec<L, T, Q> const& x, vec<L, T, Q> const& y);

	/// Normalize parameters and returns the dot product of x and y.
	/// Faster that dot(fastNormalize(x), fastNormalize(y)).
	///
	/// @see gtx_normalize_dot extension.
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL T fastNormalizeDot(vec<L, T, Q> const& x, vec<L, T, Q> const& y);

	/// @}
}//namespace glm

#include "normalize_dot.inl"


==> figs/from-dave/deps/glm/glm/gtx/number_precision.hpp <==
/// @ref gtx_number_precision
/// @file glm/gtx/number_precision.hpp
///
/// @see core (dependence)
/// @see gtc_type_precision (dependence)
/// @see gtc_quaternion (dependence)
///
/// @defgroup gtx_number_precision GLM_GTX_number_precision
/// @ingroup gtx
///
/// Include <glm/gtx/number_precision.hpp> to use the features of this extension.
///
/// Defined size types.

#pragma once

// Dependency:
#include "../glm.hpp"
#include "../gtc/type_precision.hpp"

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	ifndef GLM_ENABLE_EXPERIMENTAL
#		pragma message("GLM: GLM_GTX_number_precision is an experimental extension and may change in the future. Use #define GLM_ENABLE_EXPERIMENTAL before including it, if you really want to use it.")
#	else
#		pragma message("GLM: GLM_GTX_number_precision extension included")
#	endif
#endif

namespace glm{
namespace gtx
{
	/////////////////////////////
	// Unsigned int vector types

	/// @addtogroup gtx_number_precision
	/// @{

	typedef u8			u8vec1;		//!< \brief 8bit unsigned integer scalar. (from GLM_GTX_number_precision extension)
	typedef u16			u16vec1;    //!< \brief 16bit unsigned integer scalar. (from GLM_GTX_number_precision extension)
	typedef u32			u32vec1;    //!< \brief 32bit unsigned integer scalar. (from GLM_GTX_number_precision extension)
	typedef u64			u64vec1;    //!< \brief 64bit unsigned integer scalar. (from GLM_GTX_number_precision extension)

	//////////////////////
	// Float vector types

	typedef f32			f32vec1;    //!< \brief Single-qualifier floating-point scalar. (from GLM_GTX_number_precision extension)
	typedef f64			f64vec1;    //!< \brief Single-qualifier floating-point scalar. (from GLM_GTX_number_precision extension)

	//////////////////////
	// Float matrix types

	typedef f32			f32mat1;	//!< \brief Single-qualifier floating-point scalar. (from GLM_GTX_number_precision extension)
	typedef f32			f32mat1x1;	//!< \brief Single-qualifier floating-point scalar. (from GLM_GTX_number_precision extension)
	typedef f64			f64mat1;	//!< \brief Double-qualifier floating-point scalar. (from GLM_GTX_number_precision extension)
	typedef f64			f64mat1x1;	//!< \brief Double-qualifier floating-point scalar. (from GLM_GTX_number_precision extension)

	/// @}
}//namespace gtx
}//namespace glm

#include "number_precision.inl"


==> figs/from-dave/deps/glm/glm/gtx/optimum_pow.hpp <==
/// @ref gtx_optimum_pow
/// @file glm/gtx/optimum_pow.hpp
///
/// @see core (dependence)
///
/// @defgroup gtx_optimum_pow GLM_GTX_optimum_pow
/// @ingroup gtx
///
/// Include <glm/gtx/optimum_pow.hpp> to use the features of this extension.
///
/// Integer exponentiation of power functions.

#pragma once

// Dependency:
#include "../glm.hpp"

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	ifndef GLM_ENABLE_EXPERIMENTAL
#		pragma message("GLM: GLM_GTX_optimum_pow is an experimental extension and may change in the future. Use #define GLM_ENABLE_EXPERIMENTAL before including it, if you really want to use it.")
#	else
#		pragma message("GLM: GLM_GTX_optimum_pow extension included")
#	endif
#endif

namespace glm{
namespace gtx
{
	/// @addtogroup gtx_optimum_pow
	/// @{

	/// Returns x raised to the power of 2.
	///
	/// @see gtx_optimum_pow
	template<typename genType>
	GLM_FUNC_DECL genType pow2(genType const& x);

	/// Returns x raised to the power of 3.
	///
	/// @see gtx_optimum_pow
	template<typename genType>
	GLM_FUNC_DECL genType pow3(genType const& x);

	/// Returns x raised to the power of 4.
	///
	/// @see gtx_optimum_pow
	template<typename genType>
	GLM_FUNC_DECL genType pow4(genType const& x);

	/// @}
}//namespace gtx
}//namespace glm

#include "optimum_pow.inl"


==> figs/from-dave/deps/glm/glm/gtx/orthonormalize.hpp <==
/// @ref gtx_orthonormalize
/// @file glm/gtx/orthonormalize.hpp
///
/// @see core (dependence)
/// @see gtx_extented_min_max (dependence)
///
/// @defgroup gtx_orthonormalize GLM_GTX_orthonormalize
/// @ingroup gtx
///
/// Include <glm/gtx/orthonormalize.hpp> to use the features of this extension.
///
/// Orthonormalize matrices.

#pragma once

// Dependency:
#include "../vec3.hpp"
#include "../mat3x3.hpp"
#include "../geometric.hpp"

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	ifndef GLM_ENABLE_EXPERIMENTAL
#		pragma message("GLM: GLM_GTX_orthonormalize is an experimental extension and may change in the future. Use #define GLM_ENABLE_EXPERIMENTAL before including it, if you really want to use it.")
#	else
#		pragma message("GLM: GLM_GTX_orthonormalize extension included")
#	endif
#endif

namespace glm
{
	/// @addtogroup gtx_orthonormalize
	/// @{

	/// Returns the orthonormalized matrix of m.
	///
	/// @see gtx_orthonormalize
	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<3, 3, T, Q> orthonormalize(mat<3, 3, T, Q> const& m);

	/// Orthonormalizes x according y.
	///
	/// @see gtx_orthonormalize
	template<typename T, qualifier Q>
	GLM_FUNC_DECL vec<3, T, Q> orthonormalize(vec<3, T, Q> const& x, vec<3, T, Q> const& y);

	/// @}
}//namespace glm

#include "orthonormalize.inl"


==> figs/from-dave/deps/glm/glm/gtx/perpendicular.hpp <==
/// @ref gtx_perpendicular
/// @file glm/gtx/perpendicular.hpp
///
/// @see core (dependence)
/// @see gtx_projection (dependence)
///
/// @defgroup gtx_perpendicular GLM_GTX_perpendicular
/// @ingroup gtx
///
/// Include <glm/gtx/perpendicular.hpp> to use the features of this extension.
///
/// Perpendicular of a vector from other one

#pragma once

// Dependency:
#include "../glm.hpp"
#include "../gtx/projection.hpp"

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	ifndef GLM_ENABLE_EXPERIMENTAL
#		pragma message("GLM: GLM_GTX_perpendicular is an experimental extension and may change in the future. Use #define GLM_ENABLE_EXPERIMENTAL before including it, if you really want to use it.")
#	else
#		pragma message("GLM: GLM_GTX_perpendicular extension included")
#	endif
#endif

namespace glm
{
	/// @addtogroup gtx_perpendicular
	/// @{

	//! Projects x a perpendicular axis of Normal.
	//! From GLM_GTX_perpendicular extension.
	template<typename genType>
	GLM_FUNC_DECL genType perp(genType const& x, genType const& Normal);

	/// @}
}//namespace glm

#include "perpendicular.inl"


==> figs/from-dave/deps/glm/glm/gtx/polar_coordinates.hpp <==
/// @ref gtx_polar_coordinates
/// @file glm/gtx/polar_coordinates.hpp
///
/// @see core (dependence)
///
/// @defgroup gtx_polar_coordinates GLM_GTX_polar_coordinates
/// @ingroup gtx
///
/// Include <glm/gtx/polar_coordinates.hpp> to use the features of this extension.
///
/// Conversion from Euclidean space to polar space and revert.

#pragma once

// Dependency:
#include "../glm.hpp"

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	ifndef GLM_ENABLE_EXPERIMENTAL
#		pragma message("GLM: GLM_GTX_polar_coordinates is an experimental extension and may change in the future. Use #define GLM_ENABLE_EXPERIMENTAL before including it, if you really want to use it.")
#	else
#		pragma message("GLM: GLM_GTX_polar_coordinates extension included")
#	endif
#endif

namespace glm
{
	/// @addtogroup gtx_polar_coordinates
	/// @{

	/// Convert Euclidean to Polar coordinates, x is the xz distance, y, the latitude and z the longitude.
	///
	/// @see gtx_polar_coordinates
	template<typename T, qualifier Q>
	GLM_FUNC_DECL vec<3, T, Q> polar(
		vec<3, T, Q> const& euclidean);

	/// Convert Polar to Euclidean coordinates.
	///
	/// @see gtx_polar_coordinates
	template<typename T, qualifier Q>
	GLM_FUNC_DECL vec<3, T, Q> euclidean(
		vec<2, T, Q> const& polar);

	/// @}
}//namespace glm

#include "polar_coordinates.inl"


==> figs/from-dave/deps/glm/glm/gtx/projection.hpp <==
/// @ref gtx_projection
/// @file glm/gtx/projection.hpp
///
/// @see core (dependence)
///
/// @defgroup gtx_projection GLM_GTX_projection
/// @ingroup gtx
///
/// Include <glm/gtx/projection.hpp> to use the features of this extension.
///
/// Projection of a vector to other one

#pragma once

// Dependency:
#include "../geometric.hpp"

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	ifndef GLM_ENABLE_EXPERIMENTAL
#		pragma message("GLM: GLM_GTX_projection is an experimental extension and may change in the future. Use #define GLM_ENABLE_EXPERIMENTAL before including it, if you really want to use it.")
#	else
#		pragma message("GLM: GLM_GTX_projection extension included")
#	endif
#endif

namespace glm
{
	/// @addtogroup gtx_projection
	/// @{

	/// Projects x on Normal.
	///
	/// @param[in] x A vector to project
	/// @param[in] Normal A normal that doesn't need to be of unit length.
	///
	/// @see gtx_projection
	template<typename genType>
	GLM_FUNC_DECL genType proj(genType const& x, genType const& Normal);

	/// @}
}//namespace glm

#include "projection.inl"


==> figs/from-dave/deps/glm/glm/gtx/quaternion.hpp <==
/// @ref gtx_quaternion
/// @file glm/gtx/quaternion.hpp
///
/// @see core (dependence)
/// @see gtx_extented_min_max (dependence)
///
/// @defgroup gtx_quaternion GLM_GTX_quaternion
/// @ingroup gtx
///
/// Include <glm/gtx/quaternion.hpp> to use the features of this extension.
///
/// Extented quaternion types and functions

#pragma once

// Dependency:
#include "../glm.hpp"
#include "../gtc/constants.hpp"
#include "../gtc/quaternion.hpp"
#include "../ext/quaternion_exponential.hpp"
#include "../gtx/norm.hpp"

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	ifndef GLM_ENABLE_EXPERIMENTAL
#		pragma message("GLM: GLM_GTX_quaternion is an experimental extension and may change in the future. Use #define GLM_ENABLE_EXPERIMENTAL before including it, if you really want to use it.")
#	else
#		pragma message("GLM: GLM_GTX_quaternion extension included")
#	endif
#endif

namespace glm
{
	/// @addtogroup gtx_quaternion
	/// @{

	/// Create an identity quaternion.
	///
	/// @see gtx_quaternion
	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR qua<T, Q> quat_identity();

	/// Compute a cross product between a quaternion and a vector.
	///
	/// @see gtx_quaternion
	template<typename T, qualifier Q>
	GLM_FUNC_DECL vec<3, T, Q> cross(
		qua<T, Q> const& q,
		vec<3, T, Q> const& v);

	//! Compute a cross product between a vector and a quaternion.
	///
	/// @see gtx_quaternion
	template<typename T, qualifier Q>
	GLM_FUNC_DECL vec<3, T, Q> cross(
		vec<3, T, Q> const& v,
		qua<T, Q> const& q);

	//! Compute a point on a path according squad equation.
	//! q1 and q2 are control points; s1 and s2 are intermediate control points.
	///
	/// @see gtx_quaternion
	template<typename T, qualifier Q>
	GLM_FUNC_DECL qua<T, Q> squad(
		qua<T, Q> const& q1,
		qua<T, Q> const& q2,
		qua<T, Q> const& s1,
		qua<T, Q> const& s2,
		T const& h);

	//! Returns an intermediate control point for squad interpolation.
	///
	/// @see gtx_quaternion
	template<typename T, qualifier Q>
	GLM_FUNC_DECL qua<T, Q> intermediate(
		qua<T, Q> const& prev,
		qua<T, Q> const& curr,
		qua<T, Q> const& next);

	//! Returns quarternion square root.
	///
	/// @see gtx_quaternion
	//template<typename T, qualifier Q>
	//qua<T, Q> sqrt(
	//	qua<T, Q> const& q);

	//! Rotates a 3 components vector by a quaternion.
	///
	/// @see gtx_quaternion
	template<typename T, qualifier Q>
	GLM_FUNC_DECL vec<3, T, Q> rotate(
		qua<T, Q> const& q,
		vec<3, T, Q> const& v);

	/// Rotates a 4 components vector by a quaternion.
	///
	/// @see gtx_quaternion
	template<typename T, qualifier Q>
	GLM_FUNC_DECL vec<4, T, Q> rotate(
		qua<T, Q> const& q,
		vec<4, T, Q> const& v);

	/// Extract the real component of a quaternion.
	///
	/// @see gtx_quaternion
	template<typename T, qualifier Q>
	GLM_FUNC_DECL T extractRealComponent(
		qua<T, Q> const& q);

	/// Converts a quaternion to a 3 * 3 matrix.
	///
	/// @see gtx_quaternion
	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<3, 3, T, Q> toMat3(
		qua<T, Q> const& x){return mat3_cast(x);}

	/// Converts a quaternion to a 4 * 4 matrix.
	///
	/// @see gtx_quaternion
	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<4, 4, T, Q> toMat4(
		qua<T, Q> const& x){return mat4_cast(x);}

	/// Converts a 3 * 3 matrix to a quaternion.
	///
	/// @see gtx_quaternion
	template<typename T, qualifier Q>
	GLM_FUNC_DECL qua<T, Q> toQuat(
		mat<3, 3, T, Q> const& x){return quat_cast(x);}

	/// Converts a 4 * 4 matrix to a quaternion.
	///
	/// @see gtx_quaternion
	template<typename T, qualifier Q>
	GLM_FUNC_DECL qua<T, Q> toQuat(
		mat<4, 4, T, Q> const& x){return quat_cast(x);}

	/// Quaternion interpolation using the rotation short path.
	///
	/// @see gtx_quaternion
	template<typename T, qualifier Q>
	GLM_FUNC_DECL qua<T, Q> shortMix(
		qua<T, Q> const& x,
		qua<T, Q> const& y,
		T const& a);

	/// Quaternion normalized linear interpolation.
	///
	/// @see gtx_quaternion
	template<typename T, qualifier Q>
	GLM_FUNC_DECL qua<T, Q> fastMix(
		qua<T, Q> const& x,
		qua<T, Q> const& y,
		T const& a);

	/// Compute the rotation between two vectors.
	/// @param orig vector, needs to be normalized
	/// @param dest vector, needs to be normalized
	///
	/// @see gtx_quaternion
	template<typename T, qualifier Q>
	GLM_FUNC_DECL qua<T, Q> rotation(
		vec<3, T, Q> const& orig,
		vec<3, T, Q> const& dest);

	/// Returns the squared length of x.
	///
	/// @see gtx_quaternion
	template<typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR T length2(qua<T, Q> const& q);

	/// @}
}//namespace glm

#include "quaternion.inl"


==> figs/from-dave/deps/glm/glm/gtx/range.hpp <==
/// @ref gtx_range
/// @file glm/gtx/range.hpp
/// @author Joshua Moerman
///
/// @defgroup gtx_range GLM_GTX_range
/// @ingroup gtx
///
/// Include <glm/gtx/range.hpp> to use the features of this extension.
///
/// Defines begin and end for vectors and matrices. Useful for range-based for loop.
/// The range is defined over the elements, not over columns or rows (e.g. mat4 has 16 elements).

#pragma once

// Dependencies
#include "../detail/setup.hpp"

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	ifndef GLM_ENABLE_EXPERIMENTAL
#		pragma message("GLM: GLM_GTX_range is an experimental extension and may change in the future. Use #define GLM_ENABLE_EXPERIMENTAL before including it, if you really want to use it.")
#	else
#		pragma message("GLM: GLM_GTX_range extension included")
#	endif
#endif

#include "../gtc/type_ptr.hpp"
#include "../gtc/vec1.hpp"

namespace glm
{
	/// @addtogroup gtx_range
	/// @{

#	if GLM_COMPILER & GLM_COMPILER_VC
#		pragma warning(push)
#		pragma warning(disable : 4100) // unreferenced formal parameter
#	endif

	template<typename T, qualifier Q>
	inline length_t components(vec<1, T, Q> const& v)
	{
		return v.length();
	}

	template<typename T, qualifier Q>
	inline length_t components(vec<2, T, Q> const& v)
	{
		return v.length();
	}

	template<typename T, qualifier Q>
	inline length_t components(vec<3, T, Q> const& v)
	{
		return v.length();
	}

	template<typename T, qualifier Q>
	inline length_t components(vec<4, T, Q> const& v)
	{
		return v.length();
	}

	template<typename genType>
	inline length_t components(genType const& m)
	{
		return m.length() * m[0].length();
	}

	template<typename genType>
	inline typename genType::value_type const * begin(genType const& v)
	{
		return value_ptr(v);
	}

	template<typename genType>
	inline typename genType::value_type const * end(genType const& v)
	{
		return begin(v) + components(v);
	}

	template<typename genType>
	inline typename genType::value_type * begin(genType& v)
	{
		return value_ptr(v);
	}

	template<typename genType>
	inline typename genType::value_type * end(genType& v)
	{
		return begin(v) + components(v);
	}

#	if GLM_COMPILER & GLM_COMPILER_VC
#		pragma warning(pop)
#	endif

	/// @}
}//namespace glm


==> figs/from-dave/deps/glm/glm/gtx/raw_data.hpp <==
/// @ref gtx_raw_data
/// @file glm/gtx/raw_data.hpp
///
/// @see core (dependence)
///
/// @defgroup gtx_raw_data GLM_GTX_raw_data
/// @ingroup gtx
///
/// Include <glm/gtx/raw_data.hpp> to use the features of this extension.
///
/// Projection of a vector to other one

#pragma once

// Dependencies
#include "../ext/scalar_uint_sized.hpp"
#include "../detail/setup.hpp"

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	ifndef GLM_ENABLE_EXPERIMENTAL
#		pragma message("GLM: GLM_GTX_raw_data is an experimental extension and may change in the future. Use #define GLM_ENABLE_EXPERIMENTAL before including it, if you really want to use it.")
#	else
#		pragma message("GLM: GLM_GTX_raw_data extension included")
#	endif
#endif

namespace glm
{
	/// @addtogroup gtx_raw_data
	/// @{

	//! Type for byte numbers.
	//! From GLM_GTX_raw_data extension.
	typedef detail::uint8		byte;

	//! Type for word numbers.
	//! From GLM_GTX_raw_data extension.
	typedef detail::uint16		word;

	//! Type for dword numbers.
	//! From GLM_GTX_raw_data extension.
	typedef detail::uint32		dword;

	//! Type for qword numbers.
	//! From GLM_GTX_raw_data extension.
	typedef detail::uint64		qword;

	/// @}
}// namespace glm

#include "raw_data.inl"


==> figs/from-dave/deps/glm/glm/gtx/rotate_normalized_axis.hpp <==
/// @ref gtx_rotate_normalized_axis
/// @file glm/gtx/rotate_normalized_axis.hpp
///
/// @see core (dependence)
/// @see gtc_matrix_transform
/// @see gtc_quaternion
///
/// @defgroup gtx_rotate_normalized_axis GLM_GTX_rotate_normalized_axis
/// @ingroup gtx
///
/// Include <glm/gtx/rotate_normalized_axis.hpp> to use the features of this extension.
///
/// Quaternions and matrices rotations around normalized axis.

#pragma once

// Dependency:
#include "../glm.hpp"
#include "../gtc/epsilon.hpp"
#include "../gtc/quaternion.hpp"

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	ifndef GLM_ENABLE_EXPERIMENTAL
#		pragma message("GLM: GLM_GTX_rotate_normalized_axis is an experimental extension and may change in the future. Use #define GLM_ENABLE_EXPERIMENTAL before including it, if you really want to use it.")
#	else
#		pragma message("GLM: GLM_GTX_rotate_normalized_axis extension included")
#	endif
#endif

namespace glm
{
	/// @addtogroup gtx_rotate_normalized_axis
	/// @{

	/// Builds a rotation 4 * 4 matrix created from a normalized axis and an angle.
	///
	/// @param m Input matrix multiplied by this rotation matrix.
	/// @param angle Rotation angle expressed in radians.
	/// @param axis Rotation axis, must be normalized.
	/// @tparam T Value type used to build the matrix. Currently supported: half (not recommended), float or double.
	///
	/// @see gtx_rotate_normalized_axis
	/// @see - rotate(T angle, T x, T y, T z)
	/// @see - rotate(mat<4, 4, T, Q> const& m, T angle, T x, T y, T z)
	/// @see - rotate(T angle, vec<3, T, Q> const& v)
	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<4, 4, T, Q> rotateNormalizedAxis(
		mat<4, 4, T, Q> const& m,
		T const& angle,
		vec<3, T, Q> const& axis);

	/// Rotates a quaternion from a vector of 3 components normalized axis and an angle.
	///
	/// @param q Source orientation
	/// @param angle Angle expressed in radians.
	/// @param axis Normalized axis of the rotation, must be normalized.
	///
	/// @see gtx_rotate_normalized_axis
	template<typename T, qualifier Q>
	GLM_FUNC_DECL qua<T, Q> rotateNormalizedAxis(
		qua<T, Q> const& q,
		T const& angle,
		vec<3, T, Q> const& axis);

	/// @}
}//namespace glm

#include "rotate_normalized_axis.inl"


==> figs/from-dave/deps/glm/glm/gtx/rotate_vector.hpp <==
/// @ref gtx_rotate_vector
/// @file glm/gtx/rotate_vector.hpp
///
/// @see core (dependence)
/// @see gtx_transform (dependence)
///
/// @defgroup gtx_rotate_vector GLM_GTX_rotate_vector
/// @ingroup gtx
///
/// Include <glm/gtx/rotate_vector.hpp> to use the features of this extension.
///
/// Function to directly rotate a vector

#pragma once

// Dependency:
#include "../gtx/transform.hpp"
#include "../gtc/epsilon.hpp"
#include "../ext/vector_relational.hpp"
#include "../glm.hpp"

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	ifndef GLM_ENABLE_EXPERIMENTAL
#		pragma message("GLM: GLM_GTX_rotate_vector is an experimental extension and may change in the future. Use #define GLM_ENABLE_EXPERIMENTAL before including it, if you really want to use it.")
#	else
#		pragma message("GLM: GLM_GTX_rotate_vector extension included")
#	endif
#endif

namespace glm
{
	/// @addtogroup gtx_rotate_vector
	/// @{

	/// Returns Spherical interpolation between two vectors
	///
	/// @param x A first vector
	/// @param y A second vector
	/// @param a Interpolation factor. The interpolation is defined beyond the range [0, 1].
	///
	/// @see gtx_rotate_vector
	template<typename T, qualifier Q>
	GLM_FUNC_DECL vec<3, T, Q> slerp(
		vec<3, T, Q> const& x,
		vec<3, T, Q> const& y,
		T const& a);

	//! Rotate a two dimensional vector.
	//! From GLM_GTX_rotate_vector extension.
	template<typename T, qualifier Q>
	GLM_FUNC_DECL vec<2, T, Q> rotate(
		vec<2, T, Q> const& v,
		T const& angle);

	//! Rotate a three dimensional vector around an axis.
	//! From GLM_GTX_rotate_vector extension.
	template<typename T, qualifier Q>
	GLM_FUNC_DECL vec<3, T, Q> rotate(
		vec<3, T, Q> const& v,
		T const& angle,
		vec<3, T, Q> const& normal);

	//! Rotate a four dimensional vector around an axis.
	//! From GLM_GTX_rotate_vector extension.
	template<typename T, qualifier Q>
	GLM_FUNC_DECL vec<4, T, Q> rotate(
		vec<4, T, Q> const& v,
		T const& angle,
		vec<3, T, Q> const& normal);

	//! Rotate a three dimensional vector around the X axis.
	//! From GLM_GTX_rotate_vector extension.
	template<typename T, qualifier Q>
	GLM_FUNC_DECL vec<3, T, Q> rotateX(
		vec<3, T, Q> const& v,
		T const& angle);

	//! Rotate a three dimensional vector around the Y axis.
	//! From GLM_GTX_rotate_vector extension.
	template<typename T, qualifier Q>
	GLM_FUNC_DECL vec<3, T, Q> rotateY(
		vec<3, T, Q> const& v,
		T const& angle);

	//! Rotate a three dimensional vector around the Z axis.
	//! From GLM_GTX_rotate_vector extension.
	template<typename T, qualifier Q>
	GLM_FUNC_DECL vec<3, T, Q> rotateZ(
		vec<3, T, Q> const& v,
		T const& angle);

	//! Rotate a four dimensional vector around the X axis.
	//! From GLM_GTX_rotate_vector extension.
	template<typename T, qualifier Q>
	GLM_FUNC_DECL vec<4, T, Q> rotateX(
		vec<4, T, Q> const& v,
		T const& angle);

	//! Rotate a four dimensional vector around the Y axis.
	//! From GLM_GTX_rotate_vector extension.
	template<typename T, qualifier Q>
	GLM_FUNC_DECL vec<4, T, Q> rotateY(
		vec<4, T, Q> const& v,
		T const& angle);

	//! Rotate a four dimensional vector around the Z axis.
	//! From GLM_GTX_rotate_vector extension.
	template<typename T, qualifier Q>
	GLM_FUNC_DECL vec<4, T, Q> rotateZ(
		vec<4, T, Q> const& v,
		T const& angle);

	//! Build a rotation matrix from a normal and a up vector.
	//! From GLM_GTX_rotate_vector extension.
	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<4, 4, T, Q> orientation(
		vec<3, T, Q> const& Normal,
		vec<3, T, Q> const& Up);

	/// @}
}//namespace glm

#include "rotate_vector.inl"


==> figs/from-dave/deps/glm/glm/gtx/scalar_multiplication.hpp <==
/// @ref gtx
/// @file glm/gtx/scalar_multiplication.hpp
/// @author Joshua Moerman
///
/// Include <glm/gtx/scalar_multiplication.hpp> to use the features of this extension.
///
/// Enables scalar multiplication for all types
///
/// Since GLSL is very strict about types, the following (often used) combinations do not work:
///    double * vec4
///    int * vec4
///    vec4 / int
/// So we'll fix that! Of course "float * vec4" should remain the same (hence the enable_if magic)

#pragma once

#include "../detail/setup.hpp"

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	ifndef GLM_ENABLE_EXPERIMENTAL
#		pragma message("GLM: GLM_GTX_scalar_multiplication is an experimental extension and may change in the future. Use #define GLM_ENABLE_EXPERIMENTAL before including it, if you really want to use it.")
#	else
#		pragma message("GLM: GLM_GTX_scalar_multiplication extension included")
#	endif
#endif

#include "../vec2.hpp"
#include "../vec3.hpp"
#include "../vec4.hpp"
#include "../mat2x2.hpp"
#include <type_traits>

namespace glm
{
	template<typename T, typename Vec>
	using return_type_scalar_multiplication = typename std::enable_if<
		!std::is_same<T, float>::value       // T may not be a float
		&& std::is_arithmetic<T>::value, Vec // But it may be an int or double (no vec3 or mat3, ...)
	>::type;

#define GLM_IMPLEMENT_SCAL_MULT(Vec) \
	template<typename T> \
	return_type_scalar_multiplication<T, Vec> \
	operator*(T const& s, Vec rh){ \
		return rh *= static_cast<float>(s); \
	} \
	 \
	template<typename T> \
	return_type_scalar_multiplication<T, Vec> \
	operator*(Vec lh, T const& s){ \
		return lh *= static_cast<float>(s); \
	} \
	 \
	template<typename T> \
	return_type_scalar_multiplication<T, Vec> \
	operator/(Vec lh, T const& s){ \
		return lh *= 1.0f / static_cast<float>(s); \
	}

GLM_IMPLEMENT_SCAL_MULT(vec2)
GLM_IMPLEMENT_SCAL_MULT(vec3)
GLM_IMPLEMENT_SCAL_MULT(vec4)

GLM_IMPLEMENT_SCAL_MULT(mat2)
GLM_IMPLEMENT_SCAL_MULT(mat2x3)
GLM_IMPLEMENT_SCAL_MULT(mat2x4)
GLM_IMPLEMENT_SCAL_MULT(mat3x2)
GLM_IMPLEMENT_SCAL_MULT(mat3)
GLM_IMPLEMENT_SCAL_MULT(mat3x4)
GLM_IMPLEMENT_SCAL_MULT(mat4x2)
GLM_IMPLEMENT_SCAL_MULT(mat4x3)
GLM_IMPLEMENT_SCAL_MULT(mat4)

#undef GLM_IMPLEMENT_SCAL_MULT
} // namespace glm


==> figs/from-dave/deps/glm/glm/gtx/scalar_relational.hpp <==
/// @ref gtx_scalar_relational
/// @file glm/gtx/scalar_relational.hpp
///
/// @see core (dependence)
///
/// @defgroup gtx_scalar_relational GLM_GTX_scalar_relational
/// @ingroup gtx
///
/// Include <glm/gtx/scalar_relational.hpp> to use the features of this extension.
///
/// Extend a position from a source to a position at a defined length.

#pragma once

// Dependency:
#include "../glm.hpp"

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	ifndef GLM_ENABLE_EXPERIMENTAL
#		pragma message("GLM: GLM_GTX_extend is an experimental extension and may change in the future. Use #define GLM_ENABLE_EXPERIMENTAL before including it, if you really want to use it.")
#	else
#		pragma message("GLM: GLM_GTX_extend extension included")
#	endif
#endif

namespace glm
{
	/// @addtogroup gtx_scalar_relational
	/// @{



	/// @}
}//namespace glm

#include "scalar_relational.inl"


==> figs/from-dave/deps/glm/glm/gtx/spline.hpp <==
/// @ref gtx_spline
/// @file glm/gtx/spline.hpp
///
/// @see core (dependence)
///
/// @defgroup gtx_spline GLM_GTX_spline
/// @ingroup gtx
///
/// Include <glm/gtx/spline.hpp> to use the features of this extension.
///
/// Spline functions

#pragma once

// Dependency:
#include "../glm.hpp"
#include "../gtx/optimum_pow.hpp"

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	ifndef GLM_ENABLE_EXPERIMENTAL
#		pragma message("GLM: GLM_GTX_spline is an experimental extension and may change in the future. Use #define GLM_ENABLE_EXPERIMENTAL before including it, if you really want to use it.")
#	else
#		pragma message("GLM: GLM_GTX_spline extension included")
#	endif
#endif

namespace glm
{
	/// @addtogroup gtx_spline
	/// @{

	/// Return a point from a catmull rom curve.
	/// @see gtx_spline extension.
	template<typename genType>
	GLM_FUNC_DECL genType catmullRom(
		genType const& v1,
		genType const& v2,
		genType const& v3,
		genType const& v4,
		typename genType::value_type const& s);

	/// Return a point from a hermite curve.
	/// @see gtx_spline extension.
	template<typename genType>
	GLM_FUNC_DECL genType hermite(
		genType const& v1,
		genType const& t1,
		genType const& v2,
		genType const& t2,
		typename genType::value_type const& s);

	/// Return a point from a cubic curve.
	/// @see gtx_spline extension.
	template<typename genType>
	GLM_FUNC_DECL genType cubic(
		genType const& v1,
		genType const& v2,
		genType const& v3,
		genType const& v4,
		typename genType::value_type const& s);

	/// @}
}//namespace glm

#include "spline.inl"


==> figs/from-dave/deps/glm/glm/gtx/std_based_type.hpp <==
/// @ref gtx_std_based_type
/// @file glm/gtx/std_based_type.hpp
///
/// @see core (dependence)
/// @see gtx_extented_min_max (dependence)
///
/// @defgroup gtx_std_based_type GLM_GTX_std_based_type
/// @ingroup gtx
///
/// Include <glm/gtx/std_based_type.hpp> to use the features of this extension.
///
/// Adds vector types based on STL value types.

#pragma once

// Dependency:
#include "../glm.hpp"
#include <cstdlib>

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	ifndef GLM_ENABLE_EXPERIMENTAL
#		pragma message("GLM: GLM_GTX_std_based_type is an experimental extension and may change in the future. Use #define GLM_ENABLE_EXPERIMENTAL before including it, if you really want to use it.")
#	else
#		pragma message("GLM: GLM_GTX_std_based_type extension included")
#	endif
#endif

namespace glm
{
	/// @addtogroup gtx_std_based_type
	/// @{

	/// Vector type based of one std::size_t component.
	/// @see GLM_GTX_std_based_type
	typedef vec<1, std::size_t, defaultp>		size1;

	/// Vector type based of two std::size_t components.
	/// @see GLM_GTX_std_based_type
	typedef vec<2, std::size_t, defaultp>		size2;

	/// Vector type based of three std::size_t components.
	/// @see GLM_GTX_std_based_type
	typedef vec<3, std::size_t, defaultp>		size3;

	/// Vector type based of four std::size_t components.
	/// @see GLM_GTX_std_based_type
	typedef vec<4, std::size_t, defaultp>		size4;

	/// Vector type based of one std::size_t component.
	/// @see GLM_GTX_std_based_type
	typedef vec<1, std::size_t, defaultp>		size1_t;

	/// Vector type based of two std::size_t components.
	/// @see GLM_GTX_std_based_type
	typedef vec<2, std::size_t, defaultp>		size2_t;

	/// Vector type based of three std::size_t components.
	/// @see GLM_GTX_std_based_type
	typedef vec<3, std::size_t, defaultp>		size3_t;

	/// Vector type based of four std::size_t components.
	/// @see GLM_GTX_std_based_type
	typedef vec<4, std::size_t, defaultp>		size4_t;

	/// @}
}//namespace glm

#include "std_based_type.inl"


==> figs/from-dave/deps/glm/glm/gtx/string_cast.hpp <==
/// @ref gtx_string_cast
/// @file glm/gtx/string_cast.hpp
///
/// @see core (dependence)
/// @see gtx_integer (dependence)
/// @see gtx_quaternion (dependence)
///
/// @defgroup gtx_string_cast GLM_GTX_string_cast
/// @ingroup gtx
///
/// Include <glm/gtx/string_cast.hpp> to use the features of this extension.
///
/// Setup strings for GLM type values
///
/// This extension is not supported with CUDA

#pragma once

// Dependency:
#include "../glm.hpp"
#include "../gtc/type_precision.hpp"
#include "../gtc/quaternion.hpp"
#include "../gtx/dual_quaternion.hpp"
#include <string>
#include <cmath>

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	ifndef GLM_ENABLE_EXPERIMENTAL
#		pragma message("GLM: GLM_GTX_string_cast is an experimental extension and may change in the future. Use #define GLM_ENABLE_EXPERIMENTAL before including it, if you really want to use it.")
#	else
#		pragma message("GLM: GLM_GTX_string_cast extension included")
#	endif
#endif

#if(GLM_COMPILER & GLM_COMPILER_CUDA)
#	error "GLM_GTX_string_cast is not supported on CUDA compiler"
#endif

namespace glm
{
	/// @addtogroup gtx_string_cast
	/// @{

	/// Create a string from a GLM vector or matrix typed variable.
	/// @see gtx_string_cast extension.
	template<typename genType>
	GLM_FUNC_DECL std::string to_string(genType const& x);

	/// @}
}//namespace glm

#include "string_cast.inl"


==> figs/from-dave/deps/glm/glm/gtx/texture.hpp <==
/// @ref gtx_texture
/// @file glm/gtx/texture.hpp
///
/// @see core (dependence)
///
/// @defgroup gtx_texture GLM_GTX_texture
/// @ingroup gtx
///
/// Include <glm/gtx/texture.hpp> to use the features of this extension.
///
/// Wrapping mode of texture coordinates.

#pragma once

// Dependency:
#include "../glm.hpp"
#include "../gtc/integer.hpp"
#include "../gtx/component_wise.hpp"

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	ifndef GLM_ENABLE_EXPERIMENTAL
#		pragma message("GLM: GLM_GTX_texture is an experimental extension and may change in the future. Use #define GLM_ENABLE_EXPERIMENTAL before including it, if you really want to use it.")
#	else
#		pragma message("GLM: GLM_GTX_texture extension included")
#	endif
#endif

namespace glm
{
	/// @addtogroup gtx_texture
	/// @{

	/// Compute the number of mipmaps levels necessary to create a mipmap complete texture
	///
	/// @param Extent Extent of the texture base level mipmap
	/// @tparam L Integer between 1 and 4 included that qualify the dimension of the vector
	/// @tparam T Floating-point or signed integer scalar types
	/// @tparam Q Value from qualifier enum
	template <length_t L, typename T, qualifier Q>
	T levels(vec<L, T, Q> const& Extent);

	/// @}
}// namespace glm

#include "texture.inl"



==> figs/from-dave/deps/glm/glm/gtx/transform.hpp <==
/// @ref gtx_transform
/// @file glm/gtx/transform.hpp
///
/// @see core (dependence)
/// @see gtc_matrix_transform (dependence)
/// @see gtx_transform
/// @see gtx_transform2
///
/// @defgroup gtx_transform GLM_GTX_transform
/// @ingroup gtx
///
/// Include <glm/gtx/transform.hpp> to use the features of this extension.
///
/// Add transformation matrices

#pragma once

// Dependency:
#include "../glm.hpp"
#include "../gtc/matrix_transform.hpp"

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	ifndef GLM_ENABLE_EXPERIMENTAL
#		pragma message("GLM: GLM_GTX_transform is an experimental extension and may change in the future. Use #define GLM_ENABLE_EXPERIMENTAL before including it, if you really want to use it.")
#	else
#		pragma message("GLM: GLM_GTX_transform extension included")
#	endif
#endif

namespace glm
{
	/// @addtogroup gtx_transform
	/// @{

	/// Transforms a matrix with a translation 4 * 4 matrix created from 3 scalars.
	/// @see gtc_matrix_transform
	/// @see gtx_transform
	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<4, 4, T, Q> translate(
		vec<3, T, Q> const& v);

	/// Builds a rotation 4 * 4 matrix created from an axis of 3 scalars and an angle expressed in radians.
	/// @see gtc_matrix_transform
	/// @see gtx_transform
	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<4, 4, T, Q> rotate(
		T angle,
		vec<3, T, Q> const& v);

	/// Transforms a matrix with a scale 4 * 4 matrix created from a vector of 3 components.
	/// @see gtc_matrix_transform
	/// @see gtx_transform
	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<4, 4, T, Q> scale(
		vec<3, T, Q> const& v);

	/// @}
}// namespace glm

#include "transform.inl"


==> figs/from-dave/deps/glm/glm/gtx/transform2.hpp <==
/// @ref gtx_transform2
/// @file glm/gtx/transform2.hpp
///
/// @see core (dependence)
/// @see gtx_transform (dependence)
///
/// @defgroup gtx_transform2 GLM_GTX_transform2
/// @ingroup gtx
///
/// Include <glm/gtx/transform2.hpp> to use the features of this extension.
///
/// Add extra transformation matrices

#pragma once

// Dependency:
#include "../glm.hpp"
#include "../gtx/transform.hpp"

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	ifndef GLM_ENABLE_EXPERIMENTAL
#		pragma message("GLM: GLM_GTX_transform2 is an experimental extension and may change in the future. Use #define GLM_ENABLE_EXPERIMENTAL before including it, if you really want to use it.")
#	else
#		pragma message("GLM: GLM_GTX_transform2 extension included")
#	endif
#endif

namespace glm
{
	/// @addtogroup gtx_transform2
	/// @{

	//! Transforms a matrix with a shearing on X axis.
	//! From GLM_GTX_transform2 extension.
	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<3, 3, T, Q> shearX2D(mat<3, 3, T, Q> const& m, T y);

	//! Transforms a matrix with a shearing on Y axis.
	//! From GLM_GTX_transform2 extension.
	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<3, 3, T, Q> shearY2D(mat<3, 3, T, Q> const& m, T x);

	//! Transforms a matrix with a shearing on X axis
	//! From GLM_GTX_transform2 extension.
	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<4, 4, T, Q> shearX3D(mat<4, 4, T, Q> const& m, T y, T z);

	//! Transforms a matrix with a shearing on Y axis.
	//! From GLM_GTX_transform2 extension.
	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<4, 4, T, Q> shearY3D(mat<4, 4, T, Q> const& m, T x, T z);

	//! Transforms a matrix with a shearing on Z axis.
	//! From GLM_GTX_transform2 extension.
	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<4, 4, T, Q> shearZ3D(mat<4, 4, T, Q> const& m, T x, T y);

	//template<typename T> GLM_FUNC_QUALIFIER mat<4, 4, T, Q> shear(const mat<4, 4, T, Q> & m, shearPlane, planePoint, angle)
	// Identity + tan(angle) * cross(Normal, OnPlaneVector)     0
	// - dot(PointOnPlane, normal) * OnPlaneVector              1

	// Reflect functions seem to don't work
	//template<typename T> mat<3, 3, T, Q> reflect2D(const mat<3, 3, T, Q> & m, const vec<3, T, Q>& normal){return reflect2DGTX(m, normal);}									//!< \brief Build a reflection matrix (from GLM_GTX_transform2 extension)
	//template<typename T> mat<4, 4, T, Q> reflect3D(const mat<4, 4, T, Q> & m, const vec<3, T, Q>& normal){return reflect3DGTX(m, normal);}									//!< \brief Build a reflection matrix (from GLM_GTX_transform2 extension)

	//! Build planar projection matrix along normal axis.
	//! From GLM_GTX_transform2 extension.
	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<3, 3, T, Q> proj2D(mat<3, 3, T, Q> const& m, vec<3, T, Q> const& normal);

	//! Build planar projection matrix along normal axis.
	//! From GLM_GTX_transform2 extension.
	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<4, 4, T, Q> proj3D(mat<4, 4, T, Q> const & m, vec<3, T, Q> const& normal);

	//! Build a scale bias matrix.
	//! From GLM_GTX_transform2 extension.
	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<4, 4, T, Q> scaleBias(T scale, T bias);

	//! Build a scale bias matrix.
	//! From GLM_GTX_transform2 extension.
	template<typename T, qualifier Q>
	GLM_FUNC_DECL mat<4, 4, T, Q> scaleBias(mat<4, 4, T, Q> const& m, T scale, T bias);

	/// @}
}// namespace glm

#include "transform2.inl"


==> figs/from-dave/deps/glm/glm/gtx/type_aligned.hpp <==
/// @ref gtx_type_aligned
/// @file glm/gtx/type_aligned.hpp
///
/// @see core (dependence)
/// @see gtc_quaternion (dependence)
///
/// @defgroup gtx_type_aligned GLM_GTX_type_aligned
/// @ingroup gtx
///
/// Include <glm/gtx/type_aligned.hpp> to use the features of this extension.
///
/// Defines aligned types.

#pragma once

// Dependency:
#include "../gtc/type_precision.hpp"
#include "../gtc/quaternion.hpp"

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	ifndef GLM_ENABLE_EXPERIMENTAL
#		pragma message("GLM: GLM_GTX_type_aligned is an experimental extension and may change in the future. Use #define GLM_ENABLE_EXPERIMENTAL before including it, if you really want to use it.")
#	else
#		pragma message("GLM: GLM_GTX_type_aligned extension included")
#	endif
#endif

namespace glm
{
	///////////////////////////
	// Signed int vector types

	/// @addtogroup gtx_type_aligned
	/// @{

	/// Low qualifier 8 bit signed integer aligned scalar type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(lowp_int8, aligned_lowp_int8, 1);

	/// Low qualifier 16 bit signed integer aligned scalar type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(lowp_int16, aligned_lowp_int16, 2);

	/// Low qualifier 32 bit signed integer aligned scalar type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(lowp_int32, aligned_lowp_int32, 4);

	/// Low qualifier 64 bit signed integer aligned scalar type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(lowp_int64, aligned_lowp_int64, 8);


	/// Low qualifier 8 bit signed integer aligned scalar type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(lowp_int8_t, aligned_lowp_int8_t, 1);

	/// Low qualifier 16 bit signed integer aligned scalar type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(lowp_int16_t, aligned_lowp_int16_t, 2);

	/// Low qualifier 32 bit signed integer aligned scalar type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(lowp_int32_t, aligned_lowp_int32_t, 4);

	/// Low qualifier 64 bit signed integer aligned scalar type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(lowp_int64_t, aligned_lowp_int64_t, 8);


	/// Low qualifier 8 bit signed integer aligned scalar type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(lowp_i8, aligned_lowp_i8, 1);

	/// Low qualifier 16 bit signed integer aligned scalar type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(lowp_i16, aligned_lowp_i16, 2);

	/// Low qualifier 32 bit signed integer aligned scalar type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(lowp_i32, aligned_lowp_i32, 4);

	/// Low qualifier 64 bit signed integer aligned scalar type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(lowp_i64, aligned_lowp_i64, 8);


	/// Medium qualifier 8 bit signed integer aligned scalar type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(mediump_int8, aligned_mediump_int8, 1);

	/// Medium qualifier 16 bit signed integer aligned scalar type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(mediump_int16, aligned_mediump_int16, 2);

	/// Medium qualifier 32 bit signed integer aligned scalar type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(mediump_int32, aligned_mediump_int32, 4);

	/// Medium qualifier 64 bit signed integer aligned scalar type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(mediump_int64, aligned_mediump_int64, 8);


	/// Medium qualifier 8 bit signed integer aligned scalar type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(mediump_int8_t, aligned_mediump_int8_t, 1);

	/// Medium qualifier 16 bit signed integer aligned scalar type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(mediump_int16_t, aligned_mediump_int16_t, 2);

	/// Medium qualifier 32 bit signed integer aligned scalar type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(mediump_int32_t, aligned_mediump_int32_t, 4);

	/// Medium qualifier 64 bit signed integer aligned scalar type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(mediump_int64_t, aligned_mediump_int64_t, 8);


	/// Medium qualifier 8 bit signed integer aligned scalar type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(mediump_i8, aligned_mediump_i8, 1);

	/// Medium qualifier 16 bit signed integer aligned scalar type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(mediump_i16, aligned_mediump_i16, 2);

	/// Medium qualifier 32 bit signed integer aligned scalar type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(mediump_i32, aligned_mediump_i32, 4);

	/// Medium qualifier 64 bit signed integer aligned scalar type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(mediump_i64, aligned_mediump_i64, 8);


	/// High qualifier 8 bit signed integer aligned scalar type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(highp_int8, aligned_highp_int8, 1);

	/// High qualifier 16 bit signed integer aligned scalar type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(highp_int16, aligned_highp_int16, 2);

	/// High qualifier 32 bit signed integer aligned scalar type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(highp_int32, aligned_highp_int32, 4);

	/// High qualifier 64 bit signed integer aligned scalar type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(highp_int64, aligned_highp_int64, 8);


	/// High qualifier 8 bit signed integer aligned scalar type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(highp_int8_t, aligned_highp_int8_t, 1);

	/// High qualifier 16 bit signed integer aligned scalar type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(highp_int16_t, aligned_highp_int16_t, 2);

	/// High qualifier 32 bit signed integer aligned scalar type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(highp_int32_t, aligned_highp_int32_t, 4);

	/// High qualifier 64 bit signed integer aligned scalar type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(highp_int64_t, aligned_highp_int64_t, 8);


	/// High qualifier 8 bit signed integer aligned scalar type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(highp_i8, aligned_highp_i8, 1);

	/// High qualifier 16 bit signed integer aligned scalar type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(highp_i16, aligned_highp_i16, 2);

	/// High qualifier 32 bit signed integer aligned scalar type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(highp_i32, aligned_highp_i32, 4);

	/// High qualifier 64 bit signed integer aligned scalar type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(highp_i64, aligned_highp_i64, 8);


	/// Default qualifier 8 bit signed integer aligned scalar type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(int8, aligned_int8, 1);

	/// Default qualifier 16 bit signed integer aligned scalar type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(int16, aligned_int16, 2);

	/// Default qualifier 32 bit signed integer aligned scalar type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(int32, aligned_int32, 4);

	/// Default qualifier 64 bit signed integer aligned scalar type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(int64, aligned_int64, 8);


	/// Default qualifier 8 bit signed integer aligned scalar type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(int8_t, aligned_int8_t, 1);

	/// Default qualifier 16 bit signed integer aligned scalar type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(int16_t, aligned_int16_t, 2);

	/// Default qualifier 32 bit signed integer aligned scalar type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(int32_t, aligned_int32_t, 4);

	/// Default qualifier 64 bit signed integer aligned scalar type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(int64_t, aligned_int64_t, 8);


	/// Default qualifier 8 bit signed integer aligned scalar type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(i8, aligned_i8, 1);

	/// Default qualifier 16 bit signed integer aligned scalar type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(i16, aligned_i16, 2);

	/// Default qualifier 32 bit signed integer aligned scalar type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(i32, aligned_i32, 4);

	/// Default qualifier 64 bit signed integer aligned scalar type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(i64, aligned_i64, 8);


	/// Default qualifier 32 bit signed integer aligned scalar type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(ivec1, aligned_ivec1, 4);

	/// Default qualifier 32 bit signed integer aligned vector of 2 components type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(ivec2, aligned_ivec2, 8);

	/// Default qualifier 32 bit signed integer aligned vector of 3 components type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(ivec3, aligned_ivec3, 16);

	/// Default qualifier 32 bit signed integer aligned vector of 4 components type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(ivec4, aligned_ivec4, 16);


	/// Default qualifier 8 bit signed integer aligned scalar type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(i8vec1, aligned_i8vec1, 1);

	/// Default qualifier 8 bit signed integer aligned vector of 2 components type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(i8vec2, aligned_i8vec2, 2);

	/// Default qualifier 8 bit signed integer aligned vector of 3 components type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(i8vec3, aligned_i8vec3, 4);

	/// Default qualifier 8 bit signed integer aligned vector of 4 components type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(i8vec4, aligned_i8vec4, 4);


	/// Default qualifier 16 bit signed integer aligned scalar type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(i16vec1, aligned_i16vec1, 2);

	/// Default qualifier 16 bit signed integer aligned vector of 2 components type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(i16vec2, aligned_i16vec2, 4);

	/// Default qualifier 16 bit signed integer aligned vector of 3 components type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(i16vec3, aligned_i16vec3, 8);

	/// Default qualifier 16 bit signed integer aligned vector of 4 components type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(i16vec4, aligned_i16vec4, 8);


	/// Default qualifier 32 bit signed integer aligned scalar type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(i32vec1, aligned_i32vec1, 4);

	/// Default qualifier 32 bit signed integer aligned vector of 2 components type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(i32vec2, aligned_i32vec2, 8);

	/// Default qualifier 32 bit signed integer aligned vector of 3 components type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(i32vec3, aligned_i32vec3, 16);

	/// Default qualifier 32 bit signed integer aligned vector of 4 components type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(i32vec4, aligned_i32vec4, 16);


	/// Default qualifier 64 bit signed integer aligned scalar type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(i64vec1, aligned_i64vec1, 8);

	/// Default qualifier 64 bit signed integer aligned vector of 2 components type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(i64vec2, aligned_i64vec2, 16);

	/// Default qualifier 64 bit signed integer aligned vector of 3 components type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(i64vec3, aligned_i64vec3, 32);

	/// Default qualifier 64 bit signed integer aligned vector of 4 components type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(i64vec4, aligned_i64vec4, 32);


	/////////////////////////////
	// Unsigned int vector types

	/// Low qualifier 8 bit unsigned integer aligned scalar type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(lowp_uint8, aligned_lowp_uint8, 1);

	/// Low qualifier 16 bit unsigned integer aligned scalar type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(lowp_uint16, aligned_lowp_uint16, 2);

	/// Low qualifier 32 bit unsigned integer aligned scalar type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(lowp_uint32, aligned_lowp_uint32, 4);

	/// Low qualifier 64 bit unsigned integer aligned scalar type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(lowp_uint64, aligned_lowp_uint64, 8);


	/// Low qualifier 8 bit unsigned integer aligned scalar type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(lowp_uint8_t, aligned_lowp_uint8_t, 1);

	/// Low qualifier 16 bit unsigned integer aligned scalar type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(lowp_uint16_t, aligned_lowp_uint16_t, 2);

	/// Low qualifier 32 bit unsigned integer aligned scalar type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(lowp_uint32_t, aligned_lowp_uint32_t, 4);

	/// Low qualifier 64 bit unsigned integer aligned scalar type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(lowp_uint64_t, aligned_lowp_uint64_t, 8);


	/// Low qualifier 8 bit unsigned integer aligned scalar type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(lowp_u8, aligned_lowp_u8, 1);

	/// Low qualifier 16 bit unsigned integer aligned scalar type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(lowp_u16, aligned_lowp_u16, 2);

	/// Low qualifier 32 bit unsigned integer aligned scalar type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(lowp_u32, aligned_lowp_u32, 4);

	/// Low qualifier 64 bit unsigned integer aligned scalar type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(lowp_u64, aligned_lowp_u64, 8);


	/// Medium qualifier 8 bit unsigned integer aligned scalar type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(mediump_uint8, aligned_mediump_uint8, 1);

	/// Medium qualifier 16 bit unsigned integer aligned scalar type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(mediump_uint16, aligned_mediump_uint16, 2);

	/// Medium qualifier 32 bit unsigned integer aligned scalar type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(mediump_uint32, aligned_mediump_uint32, 4);

	/// Medium qualifier 64 bit unsigned integer aligned scalar type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(mediump_uint64, aligned_mediump_uint64, 8);


	/// Medium qualifier 8 bit unsigned integer aligned scalar type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(mediump_uint8_t, aligned_mediump_uint8_t, 1);

	/// Medium qualifier 16 bit unsigned integer aligned scalar type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(mediump_uint16_t, aligned_mediump_uint16_t, 2);

	/// Medium qualifier 32 bit unsigned integer aligned scalar type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(mediump_uint32_t, aligned_mediump_uint32_t, 4);

	/// Medium qualifier 64 bit unsigned integer aligned scalar type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(mediump_uint64_t, aligned_mediump_uint64_t, 8);


	/// Medium qualifier 8 bit unsigned integer aligned scalar type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(mediump_u8, aligned_mediump_u8, 1);

	/// Medium qualifier 16 bit unsigned integer aligned scalar type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(mediump_u16, aligned_mediump_u16, 2);

	/// Medium qualifier 32 bit unsigned integer aligned scalar type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(mediump_u32, aligned_mediump_u32, 4);

	/// Medium qualifier 64 bit unsigned integer aligned scalar type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(mediump_u64, aligned_mediump_u64, 8);


	/// High qualifier 8 bit unsigned integer aligned scalar type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(highp_uint8, aligned_highp_uint8, 1);

	/// High qualifier 16 bit unsigned integer aligned scalar type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(highp_uint16, aligned_highp_uint16, 2);

	/// High qualifier 32 bit unsigned integer aligned scalar type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(highp_uint32, aligned_highp_uint32, 4);

	/// High qualifier 64 bit unsigned integer aligned scalar type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(highp_uint64, aligned_highp_uint64, 8);


	/// High qualifier 8 bit unsigned integer aligned scalar type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(highp_uint8_t, aligned_highp_uint8_t, 1);

	/// High qualifier 16 bit unsigned integer aligned scalar type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(highp_uint16_t, aligned_highp_uint16_t, 2);

	/// High qualifier 32 bit unsigned integer aligned scalar type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(highp_uint32_t, aligned_highp_uint32_t, 4);

	/// High qualifier 64 bit unsigned integer aligned scalar type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(highp_uint64_t, aligned_highp_uint64_t, 8);


	/// High qualifier 8 bit unsigned integer aligned scalar type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(highp_u8, aligned_highp_u8, 1);

	/// High qualifier 16 bit unsigned integer aligned scalar type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(highp_u16, aligned_highp_u16, 2);

	/// High qualifier 32 bit unsigned integer aligned scalar type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(highp_u32, aligned_highp_u32, 4);

	/// High qualifier 64 bit unsigned integer aligned scalar type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(highp_u64, aligned_highp_u64, 8);


	/// Default qualifier 8 bit unsigned integer aligned scalar type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(uint8, aligned_uint8, 1);

	/// Default qualifier 16 bit unsigned integer aligned scalar type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(uint16, aligned_uint16, 2);

	/// Default qualifier 32 bit unsigned integer aligned scalar type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(uint32, aligned_uint32, 4);

	/// Default qualifier 64 bit unsigned integer aligned scalar type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(uint64, aligned_uint64, 8);


	/// Default qualifier 8 bit unsigned integer aligned scalar type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(uint8_t, aligned_uint8_t, 1);

	/// Default qualifier 16 bit unsigned integer aligned scalar type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(uint16_t, aligned_uint16_t, 2);

	/// Default qualifier 32 bit unsigned integer aligned scalar type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(uint32_t, aligned_uint32_t, 4);

	/// Default qualifier 64 bit unsigned integer aligned scalar type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(uint64_t, aligned_uint64_t, 8);


	/// Default qualifier 8 bit unsigned integer aligned scalar type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(u8, aligned_u8, 1);

	/// Default qualifier 16 bit unsigned integer aligned scalar type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(u16, aligned_u16, 2);

	/// Default qualifier 32 bit unsigned integer aligned scalar type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(u32, aligned_u32, 4);

	/// Default qualifier 64 bit unsigned integer aligned scalar type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(u64, aligned_u64, 8);


	/// Default qualifier 32 bit unsigned integer aligned scalar type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(uvec1, aligned_uvec1, 4);

	/// Default qualifier 32 bit unsigned integer aligned vector of 2 components type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(uvec2, aligned_uvec2, 8);

	/// Default qualifier 32 bit unsigned integer aligned vector of 3 components type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(uvec3, aligned_uvec3, 16);

	/// Default qualifier 32 bit unsigned integer aligned vector of 4 components type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(uvec4, aligned_uvec4, 16);


	/// Default qualifier 8 bit unsigned integer aligned scalar type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(u8vec1, aligned_u8vec1, 1);

	/// Default qualifier 8 bit unsigned integer aligned vector of 2 components type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(u8vec2, aligned_u8vec2, 2);

	/// Default qualifier 8 bit unsigned integer aligned vector of 3 components type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(u8vec3, aligned_u8vec3, 4);

	/// Default qualifier 8 bit unsigned integer aligned vector of 4 components type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(u8vec4, aligned_u8vec4, 4);


	/// Default qualifier 16 bit unsigned integer aligned scalar type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(u16vec1, aligned_u16vec1, 2);

	/// Default qualifier 16 bit unsigned integer aligned vector of 2 components type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(u16vec2, aligned_u16vec2, 4);

	/// Default qualifier 16 bit unsigned integer aligned vector of 3 components type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(u16vec3, aligned_u16vec3, 8);

	/// Default qualifier 16 bit unsigned integer aligned vector of 4 components type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(u16vec4, aligned_u16vec4, 8);


	/// Default qualifier 32 bit unsigned integer aligned scalar type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(u32vec1, aligned_u32vec1, 4);

	/// Default qualifier 32 bit unsigned integer aligned vector of 2 components type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(u32vec2, aligned_u32vec2, 8);

	/// Default qualifier 32 bit unsigned integer aligned vector of 3 components type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(u32vec3, aligned_u32vec3, 16);

	/// Default qualifier 32 bit unsigned integer aligned vector of 4 components type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(u32vec4, aligned_u32vec4, 16);


	/// Default qualifier 64 bit unsigned integer aligned scalar type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(u64vec1, aligned_u64vec1, 8);

	/// Default qualifier 64 bit unsigned integer aligned vector of 2 components type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(u64vec2, aligned_u64vec2, 16);

	/// Default qualifier 64 bit unsigned integer aligned vector of 3 components type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(u64vec3, aligned_u64vec3, 32);

	/// Default qualifier 64 bit unsigned integer aligned vector of 4 components type.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(u64vec4, aligned_u64vec4, 32);


	//////////////////////
	// Float vector types

	/// 32 bit single-qualifier floating-point aligned scalar.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(float32, aligned_float32, 4);

	/// 32 bit single-qualifier floating-point aligned scalar.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(float32_t, aligned_float32_t, 4);

	/// 32 bit single-qualifier floating-point aligned scalar.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(float32, aligned_f32, 4);

#	ifndef GLM_FORCE_SINGLE_ONLY

	/// 64 bit double-qualifier floating-point aligned scalar.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(float64, aligned_float64, 8);

	/// 64 bit double-qualifier floating-point aligned scalar.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(float64_t, aligned_float64_t, 8);

	/// 64 bit double-qualifier floating-point aligned scalar.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(float64, aligned_f64, 8);

#	endif//GLM_FORCE_SINGLE_ONLY


	/// Single-qualifier floating-point aligned vector of 1 component.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(vec1, aligned_vec1, 4);

	/// Single-qualifier floating-point aligned vector of 2 components.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(vec2, aligned_vec2, 8);

	/// Single-qualifier floating-point aligned vector of 3 components.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(vec3, aligned_vec3, 16);

	/// Single-qualifier floating-point aligned vector of 4 components.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(vec4, aligned_vec4, 16);


	/// Single-qualifier floating-point aligned vector of 1 component.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(fvec1, aligned_fvec1, 4);

	/// Single-qualifier floating-point aligned vector of 2 components.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(fvec2, aligned_fvec2, 8);

	/// Single-qualifier floating-point aligned vector of 3 components.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(fvec3, aligned_fvec3, 16);

	/// Single-qualifier floating-point aligned vector of 4 components.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(fvec4, aligned_fvec4, 16);


	/// Single-qualifier floating-point aligned vector of 1 component.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(f32vec1, aligned_f32vec1, 4);

	/// Single-qualifier floating-point aligned vector of 2 components.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(f32vec2, aligned_f32vec2, 8);

	/// Single-qualifier floating-point aligned vector of 3 components.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(f32vec3, aligned_f32vec3, 16);

	/// Single-qualifier floating-point aligned vector of 4 components.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(f32vec4, aligned_f32vec4, 16);


	/// Double-qualifier floating-point aligned vector of 1 component.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(dvec1, aligned_dvec1, 8);

	/// Double-qualifier floating-point aligned vector of 2 components.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(dvec2, aligned_dvec2, 16);

	/// Double-qualifier floating-point aligned vector of 3 components.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(dvec3, aligned_dvec3, 32);

	/// Double-qualifier floating-point aligned vector of 4 components.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(dvec4, aligned_dvec4, 32);


#	ifndef GLM_FORCE_SINGLE_ONLY

	/// Double-qualifier floating-point aligned vector of 1 component.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(f64vec1, aligned_f64vec1, 8);

	/// Double-qualifier floating-point aligned vector of 2 components.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(f64vec2, aligned_f64vec2, 16);

	/// Double-qualifier floating-point aligned vector of 3 components.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(f64vec3, aligned_f64vec3, 32);

	/// Double-qualifier floating-point aligned vector of 4 components.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(f64vec4, aligned_f64vec4, 32);

#	endif//GLM_FORCE_SINGLE_ONLY

	//////////////////////
	// Float matrix types

	/// Single-qualifier floating-point aligned 1x1 matrix.
	/// @see gtx_type_aligned
	//typedef detail::tmat1<f32> mat1;

	/// Single-qualifier floating-point aligned 2x2 matrix.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(mat2, aligned_mat2, 16);

	/// Single-qualifier floating-point aligned 3x3 matrix.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(mat3, aligned_mat3, 16);

	/// Single-qualifier floating-point aligned 4x4 matrix.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(mat4, aligned_mat4, 16);


	/// Single-qualifier floating-point aligned 1x1 matrix.
	/// @see gtx_type_aligned
	//typedef detail::tmat1x1<f32> mat1;

	/// Single-qualifier floating-point aligned 2x2 matrix.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(mat2x2, aligned_mat2x2, 16);

	/// Single-qualifier floating-point aligned 3x3 matrix.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(mat3x3, aligned_mat3x3, 16);

	/// Single-qualifier floating-point aligned 4x4 matrix.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(mat4x4, aligned_mat4x4, 16);


	/// Single-qualifier floating-point aligned 1x1 matrix.
	/// @see gtx_type_aligned
	//typedef detail::tmat1x1<f32> fmat1;

	/// Single-qualifier floating-point aligned 2x2 matrix.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(fmat2x2, aligned_fmat2, 16);

	/// Single-qualifier floating-point aligned 3x3 matrix.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(fmat3x3, aligned_fmat3, 16);

	/// Single-qualifier floating-point aligned 4x4 matrix.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(fmat4x4, aligned_fmat4, 16);


	/// Single-qualifier floating-point aligned 1x1 matrix.
	/// @see gtx_type_aligned
	//typedef f32 fmat1x1;

	/// Single-qualifier floating-point aligned 2x2 matrix.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(fmat2x2, aligned_fmat2x2, 16);

	/// Single-qualifier floating-point aligned 2x3 matrix.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(fmat2x3, aligned_fmat2x3, 16);

	/// Single-qualifier floating-point aligned 2x4 matrix.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(fmat2x4, aligned_fmat2x4, 16);

	/// Single-qualifier floating-point aligned 3x2 matrix.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(fmat3x2, aligned_fmat3x2, 16);

	/// Single-qualifier floating-point aligned 3x3 matrix.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(fmat3x3, aligned_fmat3x3, 16);

	/// Single-qualifier floating-point aligned 3x4 matrix.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(fmat3x4, aligned_fmat3x4, 16);

	/// Single-qualifier floating-point aligned 4x2 matrix.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(fmat4x2, aligned_fmat4x2, 16);

	/// Single-qualifier floating-point aligned 4x3 matrix.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(fmat4x3, aligned_fmat4x3, 16);

	/// Single-qualifier floating-point aligned 4x4 matrix.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(fmat4x4, aligned_fmat4x4, 16);


	/// Single-qualifier floating-point aligned 1x1 matrix.
	/// @see gtx_type_aligned
	//typedef detail::tmat1x1<f32, defaultp> f32mat1;

	/// Single-qualifier floating-point aligned 2x2 matrix.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(f32mat2x2, aligned_f32mat2, 16);

	/// Single-qualifier floating-point aligned 3x3 matrix.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(f32mat3x3, aligned_f32mat3, 16);

	/// Single-qualifier floating-point aligned 4x4 matrix.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(f32mat4x4, aligned_f32mat4, 16);


	/// Single-qualifier floating-point aligned 1x1 matrix.
	/// @see gtx_type_aligned
	//typedef f32 f32mat1x1;

	/// Single-qualifier floating-point aligned 2x2 matrix.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(f32mat2x2, aligned_f32mat2x2, 16);

	/// Single-qualifier floating-point aligned 2x3 matrix.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(f32mat2x3, aligned_f32mat2x3, 16);

	/// Single-qualifier floating-point aligned 2x4 matrix.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(f32mat2x4, aligned_f32mat2x4, 16);

	/// Single-qualifier floating-point aligned 3x2 matrix.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(f32mat3x2, aligned_f32mat3x2, 16);

	/// Single-qualifier floating-point aligned 3x3 matrix.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(f32mat3x3, aligned_f32mat3x3, 16);

	/// Single-qualifier floating-point aligned 3x4 matrix.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(f32mat3x4, aligned_f32mat3x4, 16);

	/// Single-qualifier floating-point aligned 4x2 matrix.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(f32mat4x2, aligned_f32mat4x2, 16);

	/// Single-qualifier floating-point aligned 4x3 matrix.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(f32mat4x3, aligned_f32mat4x3, 16);

	/// Single-qualifier floating-point aligned 4x4 matrix.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(f32mat4x4, aligned_f32mat4x4, 16);


#	ifndef GLM_FORCE_SINGLE_ONLY

	/// Double-qualifier floating-point aligned 1x1 matrix.
	/// @see gtx_type_aligned
	//typedef detail::tmat1x1<f64, defaultp> f64mat1;

	/// Double-qualifier floating-point aligned 2x2 matrix.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(f64mat2x2, aligned_f64mat2, 32);

	/// Double-qualifier floating-point aligned 3x3 matrix.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(f64mat3x3, aligned_f64mat3, 32);

	/// Double-qualifier floating-point aligned 4x4 matrix.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(f64mat4x4, aligned_f64mat4, 32);


	/// Double-qualifier floating-point aligned 1x1 matrix.
	/// @see gtx_type_aligned
	//typedef f64 f64mat1x1;

	/// Double-qualifier floating-point aligned 2x2 matrix.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(f64mat2x2, aligned_f64mat2x2, 32);

	/// Double-qualifier floating-point aligned 2x3 matrix.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(f64mat2x3, aligned_f64mat2x3, 32);

	/// Double-qualifier floating-point aligned 2x4 matrix.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(f64mat2x4, aligned_f64mat2x4, 32);

	/// Double-qualifier floating-point aligned 3x2 matrix.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(f64mat3x2, aligned_f64mat3x2, 32);

	/// Double-qualifier floating-point aligned 3x3 matrix.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(f64mat3x3, aligned_f64mat3x3, 32);

	/// Double-qualifier floating-point aligned 3x4 matrix.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(f64mat3x4, aligned_f64mat3x4, 32);

	/// Double-qualifier floating-point aligned 4x2 matrix.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(f64mat4x2, aligned_f64mat4x2, 32);

	/// Double-qualifier floating-point aligned 4x3 matrix.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(f64mat4x3, aligned_f64mat4x3, 32);

	/// Double-qualifier floating-point aligned 4x4 matrix.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(f64mat4x4, aligned_f64mat4x4, 32);

#	endif//GLM_FORCE_SINGLE_ONLY


	//////////////////////////
	// Quaternion types

	/// Single-qualifier floating-point aligned quaternion.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(quat, aligned_quat, 16);

	/// Single-qualifier floating-point aligned quaternion.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(quat, aligned_fquat, 16);

	/// Double-qualifier floating-point aligned quaternion.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(dquat, aligned_dquat, 32);

	/// Single-qualifier floating-point aligned quaternion.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(f32quat, aligned_f32quat, 16);

#	ifndef GLM_FORCE_SINGLE_ONLY

	/// Double-qualifier floating-point aligned quaternion.
	/// @see gtx_type_aligned
	GLM_ALIGNED_TYPEDEF(f64quat, aligned_f64quat, 32);

#	endif//GLM_FORCE_SINGLE_ONLY

	/// @}
}//namespace glm

#include "type_aligned.inl"


==> figs/from-dave/deps/glm/glm/gtx/type_trait.hpp <==
/// @ref gtx_type_trait
/// @file glm/gtx/type_trait.hpp
///
/// @see core (dependence)
///
/// @defgroup gtx_type_trait GLM_GTX_type_trait
/// @ingroup gtx
///
/// Include <glm/gtx/type_trait.hpp> to use the features of this extension.
///
/// Defines traits for each type.

#pragma once

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	ifndef GLM_ENABLE_EXPERIMENTAL
#		pragma message("GLM: GLM_GTX_type_trait is an experimental extension and may change in the future. Use #define GLM_ENABLE_EXPERIMENTAL before including it, if you really want to use it.")
#	else
#		pragma message("GLM: GLM_GTX_type_trait extension included")
#	endif
#endif

// Dependency:
#include "../detail/qualifier.hpp"
#include "../gtc/quaternion.hpp"
#include "../gtx/dual_quaternion.hpp"

namespace glm
{
	/// @addtogroup gtx_type_trait
	/// @{

	template<typename T>
	struct type
	{
		static bool const is_vec = false;
		static bool const is_mat = false;
		static bool const is_quat = false;
		static length_t const components = 0;
		static length_t const cols = 0;
		static length_t const rows = 0;
	};

	template<length_t L, typename T, qualifier Q>
	struct type<vec<L, T, Q> >
	{
		static bool const is_vec = true;
		static bool const is_mat = false;
		static bool const is_quat = false;
		static length_t const components = L;
	};

	template<length_t C, length_t R, typename T, qualifier Q>
	struct type<mat<C, R, T, Q> >
	{
		static bool const is_vec = false;
		static bool const is_mat = true;
		static bool const is_quat = false;
		static length_t const components = C;
		static length_t const cols = C;
		static length_t const rows = R;
	};

	template<typename T, qualifier Q>
	struct type<qua<T, Q> >
	{
		static bool const is_vec = false;
		static bool const is_mat = false;
		static bool const is_quat = true;
		static length_t const components = 4;
	};

	template<typename T, qualifier Q>
	struct type<tdualquat<T, Q> >
	{
		static bool const is_vec = false;
		static bool const is_mat = false;
		static bool const is_quat = true;
		static length_t const components = 8;
	};

	/// @}
}//namespace glm

#include "type_trait.inl"


==> figs/from-dave/deps/glm/glm/gtx/vec_swizzle.hpp <==
/// @ref gtx_vec_swizzle
/// @file glm/gtx/vec_swizzle.hpp
///
/// @see core (dependence)
///
/// @defgroup gtx_vec_swizzle GLM_GTX_vec_swizzle
/// @ingroup gtx
///
/// Include <glm/gtx/vec_swizzle.hpp> to use the features of this extension.
///
/// Functions to perform swizzle operation.

#pragma once

#include "../glm.hpp"

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	ifndef GLM_ENABLE_EXPERIMENTAL
#		pragma message("GLM: GLM_GTX_vec_swizzle is an experimental extension and may change in the future. Use #define GLM_ENABLE_EXPERIMENTAL before including it, if you really want to use it.")
#	else
#		pragma message("GLM: GLM_GTX_vec_swizzle extension included")
#	endif
#endif

namespace glm {
	// xx
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<2, T, Q> xx(const glm::vec<1, T, Q> &v) {
		return glm::vec<2, T, Q>(v.x, v.x);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<2, T, Q> xx(const glm::vec<2, T, Q> &v) {
		return glm::vec<2, T, Q>(v.x, v.x);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<2, T, Q> xx(const glm::vec<3, T, Q> &v) {
		return glm::vec<2, T, Q>(v.x, v.x);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<2, T, Q> xx(const glm::vec<4, T, Q> &v) {
		return glm::vec<2, T, Q>(v.x, v.x);
	}

	// xy
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<2, T, Q> xy(const glm::vec<2, T, Q> &v) {
		return glm::vec<2, T, Q>(v.x, v.y);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<2, T, Q> xy(const glm::vec<3, T, Q> &v) {
		return glm::vec<2, T, Q>(v.x, v.y);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<2, T, Q> xy(const glm::vec<4, T, Q> &v) {
		return glm::vec<2, T, Q>(v.x, v.y);
	}

	// xz
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<2, T, Q> xz(const glm::vec<3, T, Q> &v) {
		return glm::vec<2, T, Q>(v.x, v.z);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<2, T, Q> xz(const glm::vec<4, T, Q> &v) {
		return glm::vec<2, T, Q>(v.x, v.z);
	}

	// xw
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<2, T, Q> xw(const glm::vec<4, T, Q> &v) {
		return glm::vec<2, T, Q>(v.x, v.w);
	}

	// yx
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<2, T, Q> yx(const glm::vec<2, T, Q> &v) {
		return glm::vec<2, T, Q>(v.y, v.x);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<2, T, Q> yx(const glm::vec<3, T, Q> &v) {
		return glm::vec<2, T, Q>(v.y, v.x);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<2, T, Q> yx(const glm::vec<4, T, Q> &v) {
		return glm::vec<2, T, Q>(v.y, v.x);
	}

	// yy
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<2, T, Q> yy(const glm::vec<2, T, Q> &v) {
		return glm::vec<2, T, Q>(v.y, v.y);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<2, T, Q> yy(const glm::vec<3, T, Q> &v) {
		return glm::vec<2, T, Q>(v.y, v.y);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<2, T, Q> yy(const glm::vec<4, T, Q> &v) {
		return glm::vec<2, T, Q>(v.y, v.y);
	}

	// yz
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<2, T, Q> yz(const glm::vec<3, T, Q> &v) {
		return glm::vec<2, T, Q>(v.y, v.z);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<2, T, Q> yz(const glm::vec<4, T, Q> &v) {
		return glm::vec<2, T, Q>(v.y, v.z);
	}

	// yw
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<2, T, Q> yw(const glm::vec<4, T, Q> &v) {
		return glm::vec<2, T, Q>(v.y, v.w);
	}

	// zx
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<2, T, Q> zx(const glm::vec<3, T, Q> &v) {
		return glm::vec<2, T, Q>(v.z, v.x);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<2, T, Q> zx(const glm::vec<4, T, Q> &v) {
		return glm::vec<2, T, Q>(v.z, v.x);
	}

	// zy
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<2, T, Q> zy(const glm::vec<3, T, Q> &v) {
		return glm::vec<2, T, Q>(v.z, v.y);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<2, T, Q> zy(const glm::vec<4, T, Q> &v) {
		return glm::vec<2, T, Q>(v.z, v.y);
	}

	// zz
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<2, T, Q> zz(const glm::vec<3, T, Q> &v) {
		return glm::vec<2, T, Q>(v.z, v.z);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<2, T, Q> zz(const glm::vec<4, T, Q> &v) {
		return glm::vec<2, T, Q>(v.z, v.z);
	}

	// zw
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<2, T, Q> zw(const glm::vec<4, T, Q> &v) {
		return glm::vec<2, T, Q>(v.z, v.w);
	}

	// wx
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<2, T, Q> wx(const glm::vec<4, T, Q> &v) {
		return glm::vec<2, T, Q>(v.w, v.x);
	}

	// wy
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<2, T, Q> wy(const glm::vec<4, T, Q> &v) {
		return glm::vec<2, T, Q>(v.w, v.y);
	}

	// wz
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<2, T, Q> wz(const glm::vec<4, T, Q> &v) {
		return glm::vec<2, T, Q>(v.w, v.z);
	}

	// ww
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<2, T, Q> ww(const glm::vec<4, T, Q> &v) {
		return glm::vec<2, T, Q>(v.w, v.w);
	}

	// xxx
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<3, T, Q> xxx(const glm::vec<1, T, Q> &v) {
		return glm::vec<3, T, Q>(v.x, v.x, v.x);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<3, T, Q> xxx(const glm::vec<2, T, Q> &v) {
		return glm::vec<3, T, Q>(v.x, v.x, v.x);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<3, T, Q> xxx(const glm::vec<3, T, Q> &v) {
		return glm::vec<3, T, Q>(v.x, v.x, v.x);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<3, T, Q> xxx(const glm::vec<4, T, Q> &v) {
		return glm::vec<3, T, Q>(v.x, v.x, v.x);
	}

	// xxy
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<3, T, Q> xxy(const glm::vec<2, T, Q> &v) {
		return glm::vec<3, T, Q>(v.x, v.x, v.y);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<3, T, Q> xxy(const glm::vec<3, T, Q> &v) {
		return glm::vec<3, T, Q>(v.x, v.x, v.y);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<3, T, Q> xxy(const glm::vec<4, T, Q> &v) {
		return glm::vec<3, T, Q>(v.x, v.x, v.y);
	}

	// xxz
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<3, T, Q> xxz(const glm::vec<3, T, Q> &v) {
		return glm::vec<3, T, Q>(v.x, v.x, v.z);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<3, T, Q> xxz(const glm::vec<4, T, Q> &v) {
		return glm::vec<3, T, Q>(v.x, v.x, v.z);
	}

	// xxw
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<3, T, Q> xxw(const glm::vec<4, T, Q> &v) {
		return glm::vec<3, T, Q>(v.x, v.x, v.w);
	}

	// xyx
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<3, T, Q> xyx(const glm::vec<2, T, Q> &v) {
		return glm::vec<3, T, Q>(v.x, v.y, v.x);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<3, T, Q> xyx(const glm::vec<3, T, Q> &v) {
		return glm::vec<3, T, Q>(v.x, v.y, v.x);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<3, T, Q> xyx(const glm::vec<4, T, Q> &v) {
		return glm::vec<3, T, Q>(v.x, v.y, v.x);
	}

	// xyy
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<3, T, Q> xyy(const glm::vec<2, T, Q> &v) {
		return glm::vec<3, T, Q>(v.x, v.y, v.y);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<3, T, Q> xyy(const glm::vec<3, T, Q> &v) {
		return glm::vec<3, T, Q>(v.x, v.y, v.y);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<3, T, Q> xyy(const glm::vec<4, T, Q> &v) {
		return glm::vec<3, T, Q>(v.x, v.y, v.y);
	}

	// xyz
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<3, T, Q> xyz(const glm::vec<3, T, Q> &v) {
		return glm::vec<3, T, Q>(v.x, v.y, v.z);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<3, T, Q> xyz(const glm::vec<4, T, Q> &v) {
		return glm::vec<3, T, Q>(v.x, v.y, v.z);
	}

	// xyw
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<3, T, Q> xyw(const glm::vec<4, T, Q> &v) {
		return glm::vec<3, T, Q>(v.x, v.y, v.w);
	}

	// xzx
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<3, T, Q> xzx(const glm::vec<3, T, Q> &v) {
		return glm::vec<3, T, Q>(v.x, v.z, v.x);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<3, T, Q> xzx(const glm::vec<4, T, Q> &v) {
		return glm::vec<3, T, Q>(v.x, v.z, v.x);
	}

	// xzy
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<3, T, Q> xzy(const glm::vec<3, T, Q> &v) {
		return glm::vec<3, T, Q>(v.x, v.z, v.y);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<3, T, Q> xzy(const glm::vec<4, T, Q> &v) {
		return glm::vec<3, T, Q>(v.x, v.z, v.y);
	}

	// xzz
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<3, T, Q> xzz(const glm::vec<3, T, Q> &v) {
		return glm::vec<3, T, Q>(v.x, v.z, v.z);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<3, T, Q> xzz(const glm::vec<4, T, Q> &v) {
		return glm::vec<3, T, Q>(v.x, v.z, v.z);
	}

	// xzw
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<3, T, Q> xzw(const glm::vec<4, T, Q> &v) {
		return glm::vec<3, T, Q>(v.x, v.z, v.w);
	}

	// xwx
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<3, T, Q> xwx(const glm::vec<4, T, Q> &v) {
		return glm::vec<3, T, Q>(v.x, v.w, v.x);
	}

	// xwy
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<3, T, Q> xwy(const glm::vec<4, T, Q> &v) {
		return glm::vec<3, T, Q>(v.x, v.w, v.y);
	}

	// xwz
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<3, T, Q> xwz(const glm::vec<4, T, Q> &v) {
		return glm::vec<3, T, Q>(v.x, v.w, v.z);
	}

	// xww
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<3, T, Q> xww(const glm::vec<4, T, Q> &v) {
		return glm::vec<3, T, Q>(v.x, v.w, v.w);
	}

	// yxx
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<3, T, Q> yxx(const glm::vec<2, T, Q> &v) {
		return glm::vec<3, T, Q>(v.y, v.x, v.x);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<3, T, Q> yxx(const glm::vec<3, T, Q> &v) {
		return glm::vec<3, T, Q>(v.y, v.x, v.x);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<3, T, Q> yxx(const glm::vec<4, T, Q> &v) {
		return glm::vec<3, T, Q>(v.y, v.x, v.x);
	}

	// yxy
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<3, T, Q> yxy(const glm::vec<2, T, Q> &v) {
		return glm::vec<3, T, Q>(v.y, v.x, v.y);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<3, T, Q> yxy(const glm::vec<3, T, Q> &v) {
		return glm::vec<3, T, Q>(v.y, v.x, v.y);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<3, T, Q> yxy(const glm::vec<4, T, Q> &v) {
		return glm::vec<3, T, Q>(v.y, v.x, v.y);
	}

	// yxz
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<3, T, Q> yxz(const glm::vec<3, T, Q> &v) {
		return glm::vec<3, T, Q>(v.y, v.x, v.z);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<3, T, Q> yxz(const glm::vec<4, T, Q> &v) {
		return glm::vec<3, T, Q>(v.y, v.x, v.z);
	}

	// yxw
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<3, T, Q> yxw(const glm::vec<4, T, Q> &v) {
		return glm::vec<3, T, Q>(v.y, v.x, v.w);
	}

	// yyx
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<3, T, Q> yyx(const glm::vec<2, T, Q> &v) {
		return glm::vec<3, T, Q>(v.y, v.y, v.x);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<3, T, Q> yyx(const glm::vec<3, T, Q> &v) {
		return glm::vec<3, T, Q>(v.y, v.y, v.x);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<3, T, Q> yyx(const glm::vec<4, T, Q> &v) {
		return glm::vec<3, T, Q>(v.y, v.y, v.x);
	}

	// yyy
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<3, T, Q> yyy(const glm::vec<2, T, Q> &v) {
		return glm::vec<3, T, Q>(v.y, v.y, v.y);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<3, T, Q> yyy(const glm::vec<3, T, Q> &v) {
		return glm::vec<3, T, Q>(v.y, v.y, v.y);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<3, T, Q> yyy(const glm::vec<4, T, Q> &v) {
		return glm::vec<3, T, Q>(v.y, v.y, v.y);
	}

	// yyz
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<3, T, Q> yyz(const glm::vec<3, T, Q> &v) {
		return glm::vec<3, T, Q>(v.y, v.y, v.z);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<3, T, Q> yyz(const glm::vec<4, T, Q> &v) {
		return glm::vec<3, T, Q>(v.y, v.y, v.z);
	}

	// yyw
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<3, T, Q> yyw(const glm::vec<4, T, Q> &v) {
		return glm::vec<3, T, Q>(v.y, v.y, v.w);
	}

	// yzx
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<3, T, Q> yzx(const glm::vec<3, T, Q> &v) {
		return glm::vec<3, T, Q>(v.y, v.z, v.x);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<3, T, Q> yzx(const glm::vec<4, T, Q> &v) {
		return glm::vec<3, T, Q>(v.y, v.z, v.x);
	}

	// yzy
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<3, T, Q> yzy(const glm::vec<3, T, Q> &v) {
		return glm::vec<3, T, Q>(v.y, v.z, v.y);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<3, T, Q> yzy(const glm::vec<4, T, Q> &v) {
		return glm::vec<3, T, Q>(v.y, v.z, v.y);
	}

	// yzz
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<3, T, Q> yzz(const glm::vec<3, T, Q> &v) {
		return glm::vec<3, T, Q>(v.y, v.z, v.z);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<3, T, Q> yzz(const glm::vec<4, T, Q> &v) {
		return glm::vec<3, T, Q>(v.y, v.z, v.z);
	}

	// yzw
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<3, T, Q> yzw(const glm::vec<4, T, Q> &v) {
		return glm::vec<3, T, Q>(v.y, v.z, v.w);
	}

	// ywx
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<3, T, Q> ywx(const glm::vec<4, T, Q> &v) {
		return glm::vec<3, T, Q>(v.y, v.w, v.x);
	}

	// ywy
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<3, T, Q> ywy(const glm::vec<4, T, Q> &v) {
		return glm::vec<3, T, Q>(v.y, v.w, v.y);
	}

	// ywz
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<3, T, Q> ywz(const glm::vec<4, T, Q> &v) {
		return glm::vec<3, T, Q>(v.y, v.w, v.z);
	}

	// yww
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<3, T, Q> yww(const glm::vec<4, T, Q> &v) {
		return glm::vec<3, T, Q>(v.y, v.w, v.w);
	}

	// zxx
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<3, T, Q> zxx(const glm::vec<3, T, Q> &v) {
		return glm::vec<3, T, Q>(v.z, v.x, v.x);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<3, T, Q> zxx(const glm::vec<4, T, Q> &v) {
		return glm::vec<3, T, Q>(v.z, v.x, v.x);
	}

	// zxy
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<3, T, Q> zxy(const glm::vec<3, T, Q> &v) {
		return glm::vec<3, T, Q>(v.z, v.x, v.y);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<3, T, Q> zxy(const glm::vec<4, T, Q> &v) {
		return glm::vec<3, T, Q>(v.z, v.x, v.y);
	}

	// zxz
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<3, T, Q> zxz(const glm::vec<3, T, Q> &v) {
		return glm::vec<3, T, Q>(v.z, v.x, v.z);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<3, T, Q> zxz(const glm::vec<4, T, Q> &v) {
		return glm::vec<3, T, Q>(v.z, v.x, v.z);
	}

	// zxw
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<3, T, Q> zxw(const glm::vec<4, T, Q> &v) {
		return glm::vec<3, T, Q>(v.z, v.x, v.w);
	}

	// zyx
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<3, T, Q> zyx(const glm::vec<3, T, Q> &v) {
		return glm::vec<3, T, Q>(v.z, v.y, v.x);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<3, T, Q> zyx(const glm::vec<4, T, Q> &v) {
		return glm::vec<3, T, Q>(v.z, v.y, v.x);
	}

	// zyy
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<3, T, Q> zyy(const glm::vec<3, T, Q> &v) {
		return glm::vec<3, T, Q>(v.z, v.y, v.y);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<3, T, Q> zyy(const glm::vec<4, T, Q> &v) {
		return glm::vec<3, T, Q>(v.z, v.y, v.y);
	}

	// zyz
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<3, T, Q> zyz(const glm::vec<3, T, Q> &v) {
		return glm::vec<3, T, Q>(v.z, v.y, v.z);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<3, T, Q> zyz(const glm::vec<4, T, Q> &v) {
		return glm::vec<3, T, Q>(v.z, v.y, v.z);
	}

	// zyw
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<3, T, Q> zyw(const glm::vec<4, T, Q> &v) {
		return glm::vec<3, T, Q>(v.z, v.y, v.w);
	}

	// zzx
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<3, T, Q> zzx(const glm::vec<3, T, Q> &v) {
		return glm::vec<3, T, Q>(v.z, v.z, v.x);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<3, T, Q> zzx(const glm::vec<4, T, Q> &v) {
		return glm::vec<3, T, Q>(v.z, v.z, v.x);
	}

	// zzy
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<3, T, Q> zzy(const glm::vec<3, T, Q> &v) {
		return glm::vec<3, T, Q>(v.z, v.z, v.y);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<3, T, Q> zzy(const glm::vec<4, T, Q> &v) {
		return glm::vec<3, T, Q>(v.z, v.z, v.y);
	}

	// zzz
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<3, T, Q> zzz(const glm::vec<3, T, Q> &v) {
		return glm::vec<3, T, Q>(v.z, v.z, v.z);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<3, T, Q> zzz(const glm::vec<4, T, Q> &v) {
		return glm::vec<3, T, Q>(v.z, v.z, v.z);
	}

	// zzw
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<3, T, Q> zzw(const glm::vec<4, T, Q> &v) {
		return glm::vec<3, T, Q>(v.z, v.z, v.w);
	}

	// zwx
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<3, T, Q> zwx(const glm::vec<4, T, Q> &v) {
		return glm::vec<3, T, Q>(v.z, v.w, v.x);
	}

	// zwy
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<3, T, Q> zwy(const glm::vec<4, T, Q> &v) {
		return glm::vec<3, T, Q>(v.z, v.w, v.y);
	}

	// zwz
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<3, T, Q> zwz(const glm::vec<4, T, Q> &v) {
		return glm::vec<3, T, Q>(v.z, v.w, v.z);
	}

	// zww
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<3, T, Q> zww(const glm::vec<4, T, Q> &v) {
		return glm::vec<3, T, Q>(v.z, v.w, v.w);
	}

	// wxx
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<3, T, Q> wxx(const glm::vec<4, T, Q> &v) {
		return glm::vec<3, T, Q>(v.w, v.x, v.x);
	}

	// wxy
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<3, T, Q> wxy(const glm::vec<4, T, Q> &v) {
		return glm::vec<3, T, Q>(v.w, v.x, v.y);
	}

	// wxz
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<3, T, Q> wxz(const glm::vec<4, T, Q> &v) {
		return glm::vec<3, T, Q>(v.w, v.x, v.z);
	}

	// wxw
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<3, T, Q> wxw(const glm::vec<4, T, Q> &v) {
		return glm::vec<3, T, Q>(v.w, v.x, v.w);
	}

	// wyx
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<3, T, Q> wyx(const glm::vec<4, T, Q> &v) {
		return glm::vec<3, T, Q>(v.w, v.y, v.x);
	}

	// wyy
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<3, T, Q> wyy(const glm::vec<4, T, Q> &v) {
		return glm::vec<3, T, Q>(v.w, v.y, v.y);
	}

	// wyz
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<3, T, Q> wyz(const glm::vec<4, T, Q> &v) {
		return glm::vec<3, T, Q>(v.w, v.y, v.z);
	}

	// wyw
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<3, T, Q> wyw(const glm::vec<4, T, Q> &v) {
		return glm::vec<3, T, Q>(v.w, v.y, v.w);
	}

	// wzx
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<3, T, Q> wzx(const glm::vec<4, T, Q> &v) {
		return glm::vec<3, T, Q>(v.w, v.z, v.x);
	}

	// wzy
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<3, T, Q> wzy(const glm::vec<4, T, Q> &v) {
		return glm::vec<3, T, Q>(v.w, v.z, v.y);
	}

	// wzz
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<3, T, Q> wzz(const glm::vec<4, T, Q> &v) {
		return glm::vec<3, T, Q>(v.w, v.z, v.z);
	}

	// wzw
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<3, T, Q> wzw(const glm::vec<4, T, Q> &v) {
		return glm::vec<3, T, Q>(v.w, v.z, v.w);
	}

	// wwx
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<3, T, Q> wwx(const glm::vec<4, T, Q> &v) {
		return glm::vec<3, T, Q>(v.w, v.w, v.x);
	}

	// wwy
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<3, T, Q> wwy(const glm::vec<4, T, Q> &v) {
		return glm::vec<3, T, Q>(v.w, v.w, v.y);
	}

	// wwz
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<3, T, Q> wwz(const glm::vec<4, T, Q> &v) {
		return glm::vec<3, T, Q>(v.w, v.w, v.z);
	}

	// www
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<3, T, Q> www(const glm::vec<4, T, Q> &v) {
		return glm::vec<3, T, Q>(v.w, v.w, v.w);
	}

	// xxxx
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> xxxx(const glm::vec<1, T, Q> &v) {
		return glm::vec<4, T, Q>(v.x, v.x, v.x, v.x);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> xxxx(const glm::vec<2, T, Q> &v) {
		return glm::vec<4, T, Q>(v.x, v.x, v.x, v.x);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> xxxx(const glm::vec<3, T, Q> &v) {
		return glm::vec<4, T, Q>(v.x, v.x, v.x, v.x);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> xxxx(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.x, v.x, v.x, v.x);
	}

	// xxxy
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> xxxy(const glm::vec<2, T, Q> &v) {
		return glm::vec<4, T, Q>(v.x, v.x, v.x, v.y);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> xxxy(const glm::vec<3, T, Q> &v) {
		return glm::vec<4, T, Q>(v.x, v.x, v.x, v.y);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> xxxy(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.x, v.x, v.x, v.y);
	}

	// xxxz
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> xxxz(const glm::vec<3, T, Q> &v) {
		return glm::vec<4, T, Q>(v.x, v.x, v.x, v.z);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> xxxz(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.x, v.x, v.x, v.z);
	}

	// xxxw
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> xxxw(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.x, v.x, v.x, v.w);
	}

	// xxyx
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> xxyx(const glm::vec<2, T, Q> &v) {
		return glm::vec<4, T, Q>(v.x, v.x, v.y, v.x);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> xxyx(const glm::vec<3, T, Q> &v) {
		return glm::vec<4, T, Q>(v.x, v.x, v.y, v.x);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> xxyx(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.x, v.x, v.y, v.x);
	}

	// xxyy
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> xxyy(const glm::vec<2, T, Q> &v) {
		return glm::vec<4, T, Q>(v.x, v.x, v.y, v.y);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> xxyy(const glm::vec<3, T, Q> &v) {
		return glm::vec<4, T, Q>(v.x, v.x, v.y, v.y);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> xxyy(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.x, v.x, v.y, v.y);
	}

	// xxyz
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> xxyz(const glm::vec<3, T, Q> &v) {
		return glm::vec<4, T, Q>(v.x, v.x, v.y, v.z);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> xxyz(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.x, v.x, v.y, v.z);
	}

	// xxyw
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> xxyw(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.x, v.x, v.y, v.w);
	}

	// xxzx
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> xxzx(const glm::vec<3, T, Q> &v) {
		return glm::vec<4, T, Q>(v.x, v.x, v.z, v.x);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> xxzx(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.x, v.x, v.z, v.x);
	}

	// xxzy
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> xxzy(const glm::vec<3, T, Q> &v) {
		return glm::vec<4, T, Q>(v.x, v.x, v.z, v.y);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> xxzy(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.x, v.x, v.z, v.y);
	}

	// xxzz
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> xxzz(const glm::vec<3, T, Q> &v) {
		return glm::vec<4, T, Q>(v.x, v.x, v.z, v.z);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> xxzz(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.x, v.x, v.z, v.z);
	}

	// xxzw
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> xxzw(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.x, v.x, v.z, v.w);
	}

	// xxwx
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> xxwx(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.x, v.x, v.w, v.x);
	}

	// xxwy
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> xxwy(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.x, v.x, v.w, v.y);
	}

	// xxwz
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> xxwz(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.x, v.x, v.w, v.z);
	}

	// xxww
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> xxww(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.x, v.x, v.w, v.w);
	}

	// xyxx
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> xyxx(const glm::vec<2, T, Q> &v) {
		return glm::vec<4, T, Q>(v.x, v.y, v.x, v.x);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> xyxx(const glm::vec<3, T, Q> &v) {
		return glm::vec<4, T, Q>(v.x, v.y, v.x, v.x);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> xyxx(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.x, v.y, v.x, v.x);
	}

	// xyxy
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> xyxy(const glm::vec<2, T, Q> &v) {
		return glm::vec<4, T, Q>(v.x, v.y, v.x, v.y);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> xyxy(const glm::vec<3, T, Q> &v) {
		return glm::vec<4, T, Q>(v.x, v.y, v.x, v.y);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> xyxy(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.x, v.y, v.x, v.y);
	}

	// xyxz
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> xyxz(const glm::vec<3, T, Q> &v) {
		return glm::vec<4, T, Q>(v.x, v.y, v.x, v.z);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> xyxz(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.x, v.y, v.x, v.z);
	}

	// xyxw
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> xyxw(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.x, v.y, v.x, v.w);
	}

	// xyyx
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> xyyx(const glm::vec<2, T, Q> &v) {
		return glm::vec<4, T, Q>(v.x, v.y, v.y, v.x);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> xyyx(const glm::vec<3, T, Q> &v) {
		return glm::vec<4, T, Q>(v.x, v.y, v.y, v.x);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> xyyx(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.x, v.y, v.y, v.x);
	}

	// xyyy
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> xyyy(const glm::vec<2, T, Q> &v) {
		return glm::vec<4, T, Q>(v.x, v.y, v.y, v.y);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> xyyy(const glm::vec<3, T, Q> &v) {
		return glm::vec<4, T, Q>(v.x, v.y, v.y, v.y);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> xyyy(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.x, v.y, v.y, v.y);
	}

	// xyyz
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> xyyz(const glm::vec<3, T, Q> &v) {
		return glm::vec<4, T, Q>(v.x, v.y, v.y, v.z);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> xyyz(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.x, v.y, v.y, v.z);
	}

	// xyyw
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> xyyw(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.x, v.y, v.y, v.w);
	}

	// xyzx
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> xyzx(const glm::vec<3, T, Q> &v) {
		return glm::vec<4, T, Q>(v.x, v.y, v.z, v.x);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> xyzx(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.x, v.y, v.z, v.x);
	}

	// xyzy
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> xyzy(const glm::vec<3, T, Q> &v) {
		return glm::vec<4, T, Q>(v.x, v.y, v.z, v.y);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> xyzy(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.x, v.y, v.z, v.y);
	}

	// xyzz
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> xyzz(const glm::vec<3, T, Q> &v) {
		return glm::vec<4, T, Q>(v.x, v.y, v.z, v.z);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> xyzz(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.x, v.y, v.z, v.z);
	}

	// xyzw
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> xyzw(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.x, v.y, v.z, v.w);
	}

	// xywx
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> xywx(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.x, v.y, v.w, v.x);
	}

	// xywy
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> xywy(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.x, v.y, v.w, v.y);
	}

	// xywz
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> xywz(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.x, v.y, v.w, v.z);
	}

	// xyww
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> xyww(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.x, v.y, v.w, v.w);
	}

	// xzxx
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> xzxx(const glm::vec<3, T, Q> &v) {
		return glm::vec<4, T, Q>(v.x, v.z, v.x, v.x);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> xzxx(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.x, v.z, v.x, v.x);
	}

	// xzxy
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> xzxy(const glm::vec<3, T, Q> &v) {
		return glm::vec<4, T, Q>(v.x, v.z, v.x, v.y);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> xzxy(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.x, v.z, v.x, v.y);
	}

	// xzxz
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> xzxz(const glm::vec<3, T, Q> &v) {
		return glm::vec<4, T, Q>(v.x, v.z, v.x, v.z);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> xzxz(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.x, v.z, v.x, v.z);
	}

	// xzxw
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> xzxw(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.x, v.z, v.x, v.w);
	}

	// xzyx
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> xzyx(const glm::vec<3, T, Q> &v) {
		return glm::vec<4, T, Q>(v.x, v.z, v.y, v.x);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> xzyx(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.x, v.z, v.y, v.x);
	}

	// xzyy
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> xzyy(const glm::vec<3, T, Q> &v) {
		return glm::vec<4, T, Q>(v.x, v.z, v.y, v.y);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> xzyy(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.x, v.z, v.y, v.y);
	}

	// xzyz
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> xzyz(const glm::vec<3, T, Q> &v) {
		return glm::vec<4, T, Q>(v.x, v.z, v.y, v.z);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> xzyz(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.x, v.z, v.y, v.z);
	}

	// xzyw
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> xzyw(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.x, v.z, v.y, v.w);
	}

	// xzzx
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> xzzx(const glm::vec<3, T, Q> &v) {
		return glm::vec<4, T, Q>(v.x, v.z, v.z, v.x);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> xzzx(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.x, v.z, v.z, v.x);
	}

	// xzzy
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> xzzy(const glm::vec<3, T, Q> &v) {
		return glm::vec<4, T, Q>(v.x, v.z, v.z, v.y);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> xzzy(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.x, v.z, v.z, v.y);
	}

	// xzzz
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> xzzz(const glm::vec<3, T, Q> &v) {
		return glm::vec<4, T, Q>(v.x, v.z, v.z, v.z);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> xzzz(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.x, v.z, v.z, v.z);
	}

	// xzzw
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> xzzw(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.x, v.z, v.z, v.w);
	}

	// xzwx
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> xzwx(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.x, v.z, v.w, v.x);
	}

	// xzwy
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> xzwy(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.x, v.z, v.w, v.y);
	}

	// xzwz
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> xzwz(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.x, v.z, v.w, v.z);
	}

	// xzww
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> xzww(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.x, v.z, v.w, v.w);
	}

	// xwxx
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> xwxx(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.x, v.w, v.x, v.x);
	}

	// xwxy
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> xwxy(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.x, v.w, v.x, v.y);
	}

	// xwxz
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> xwxz(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.x, v.w, v.x, v.z);
	}

	// xwxw
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> xwxw(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.x, v.w, v.x, v.w);
	}

	// xwyx
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> xwyx(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.x, v.w, v.y, v.x);
	}

	// xwyy
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> xwyy(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.x, v.w, v.y, v.y);
	}

	// xwyz
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> xwyz(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.x, v.w, v.y, v.z);
	}

	// xwyw
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> xwyw(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.x, v.w, v.y, v.w);
	}

	// xwzx
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> xwzx(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.x, v.w, v.z, v.x);
	}

	// xwzy
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> xwzy(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.x, v.w, v.z, v.y);
	}

	// xwzz
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> xwzz(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.x, v.w, v.z, v.z);
	}

	// xwzw
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> xwzw(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.x, v.w, v.z, v.w);
	}

	// xwwx
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> xwwx(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.x, v.w, v.w, v.x);
	}

	// xwwy
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> xwwy(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.x, v.w, v.w, v.y);
	}

	// xwwz
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> xwwz(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.x, v.w, v.w, v.z);
	}

	// xwww
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> xwww(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.x, v.w, v.w, v.w);
	}

	// yxxx
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> yxxx(const glm::vec<2, T, Q> &v) {
		return glm::vec<4, T, Q>(v.y, v.x, v.x, v.x);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> yxxx(const glm::vec<3, T, Q> &v) {
		return glm::vec<4, T, Q>(v.y, v.x, v.x, v.x);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> yxxx(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.y, v.x, v.x, v.x);
	}

	// yxxy
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> yxxy(const glm::vec<2, T, Q> &v) {
		return glm::vec<4, T, Q>(v.y, v.x, v.x, v.y);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> yxxy(const glm::vec<3, T, Q> &v) {
		return glm::vec<4, T, Q>(v.y, v.x, v.x, v.y);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> yxxy(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.y, v.x, v.x, v.y);
	}

	// yxxz
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> yxxz(const glm::vec<3, T, Q> &v) {
		return glm::vec<4, T, Q>(v.y, v.x, v.x, v.z);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> yxxz(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.y, v.x, v.x, v.z);
	}

	// yxxw
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> yxxw(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.y, v.x, v.x, v.w);
	}

	// yxyx
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> yxyx(const glm::vec<2, T, Q> &v) {
		return glm::vec<4, T, Q>(v.y, v.x, v.y, v.x);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> yxyx(const glm::vec<3, T, Q> &v) {
		return glm::vec<4, T, Q>(v.y, v.x, v.y, v.x);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> yxyx(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.y, v.x, v.y, v.x);
	}

	// yxyy
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> yxyy(const glm::vec<2, T, Q> &v) {
		return glm::vec<4, T, Q>(v.y, v.x, v.y, v.y);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> yxyy(const glm::vec<3, T, Q> &v) {
		return glm::vec<4, T, Q>(v.y, v.x, v.y, v.y);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> yxyy(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.y, v.x, v.y, v.y);
	}

	// yxyz
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> yxyz(const glm::vec<3, T, Q> &v) {
		return glm::vec<4, T, Q>(v.y, v.x, v.y, v.z);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> yxyz(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.y, v.x, v.y, v.z);
	}

	// yxyw
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> yxyw(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.y, v.x, v.y, v.w);
	}

	// yxzx
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> yxzx(const glm::vec<3, T, Q> &v) {
		return glm::vec<4, T, Q>(v.y, v.x, v.z, v.x);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> yxzx(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.y, v.x, v.z, v.x);
	}

	// yxzy
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> yxzy(const glm::vec<3, T, Q> &v) {
		return glm::vec<4, T, Q>(v.y, v.x, v.z, v.y);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> yxzy(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.y, v.x, v.z, v.y);
	}

	// yxzz
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> yxzz(const glm::vec<3, T, Q> &v) {
		return glm::vec<4, T, Q>(v.y, v.x, v.z, v.z);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> yxzz(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.y, v.x, v.z, v.z);
	}

	// yxzw
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> yxzw(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.y, v.x, v.z, v.w);
	}

	// yxwx
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> yxwx(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.y, v.x, v.w, v.x);
	}

	// yxwy
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> yxwy(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.y, v.x, v.w, v.y);
	}

	// yxwz
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> yxwz(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.y, v.x, v.w, v.z);
	}

	// yxww
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> yxww(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.y, v.x, v.w, v.w);
	}

	// yyxx
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> yyxx(const glm::vec<2, T, Q> &v) {
		return glm::vec<4, T, Q>(v.y, v.y, v.x, v.x);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> yyxx(const glm::vec<3, T, Q> &v) {
		return glm::vec<4, T, Q>(v.y, v.y, v.x, v.x);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> yyxx(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.y, v.y, v.x, v.x);
	}

	// yyxy
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> yyxy(const glm::vec<2, T, Q> &v) {
		return glm::vec<4, T, Q>(v.y, v.y, v.x, v.y);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> yyxy(const glm::vec<3, T, Q> &v) {
		return glm::vec<4, T, Q>(v.y, v.y, v.x, v.y);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> yyxy(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.y, v.y, v.x, v.y);
	}

	// yyxz
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> yyxz(const glm::vec<3, T, Q> &v) {
		return glm::vec<4, T, Q>(v.y, v.y, v.x, v.z);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> yyxz(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.y, v.y, v.x, v.z);
	}

	// yyxw
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> yyxw(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.y, v.y, v.x, v.w);
	}

	// yyyx
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> yyyx(const glm::vec<2, T, Q> &v) {
		return glm::vec<4, T, Q>(v.y, v.y, v.y, v.x);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> yyyx(const glm::vec<3, T, Q> &v) {
		return glm::vec<4, T, Q>(v.y, v.y, v.y, v.x);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> yyyx(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.y, v.y, v.y, v.x);
	}

	// yyyy
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> yyyy(const glm::vec<2, T, Q> &v) {
		return glm::vec<4, T, Q>(v.y, v.y, v.y, v.y);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> yyyy(const glm::vec<3, T, Q> &v) {
		return glm::vec<4, T, Q>(v.y, v.y, v.y, v.y);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> yyyy(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.y, v.y, v.y, v.y);
	}

	// yyyz
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> yyyz(const glm::vec<3, T, Q> &v) {
		return glm::vec<4, T, Q>(v.y, v.y, v.y, v.z);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> yyyz(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.y, v.y, v.y, v.z);
	}

	// yyyw
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> yyyw(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.y, v.y, v.y, v.w);
	}

	// yyzx
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> yyzx(const glm::vec<3, T, Q> &v) {
		return glm::vec<4, T, Q>(v.y, v.y, v.z, v.x);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> yyzx(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.y, v.y, v.z, v.x);
	}

	// yyzy
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> yyzy(const glm::vec<3, T, Q> &v) {
		return glm::vec<4, T, Q>(v.y, v.y, v.z, v.y);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> yyzy(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.y, v.y, v.z, v.y);
	}

	// yyzz
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> yyzz(const glm::vec<3, T, Q> &v) {
		return glm::vec<4, T, Q>(v.y, v.y, v.z, v.z);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> yyzz(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.y, v.y, v.z, v.z);
	}

	// yyzw
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> yyzw(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.y, v.y, v.z, v.w);
	}

	// yywx
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> yywx(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.y, v.y, v.w, v.x);
	}

	// yywy
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> yywy(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.y, v.y, v.w, v.y);
	}

	// yywz
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> yywz(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.y, v.y, v.w, v.z);
	}

	// yyww
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> yyww(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.y, v.y, v.w, v.w);
	}

	// yzxx
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> yzxx(const glm::vec<3, T, Q> &v) {
		return glm::vec<4, T, Q>(v.y, v.z, v.x, v.x);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> yzxx(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.y, v.z, v.x, v.x);
	}

	// yzxy
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> yzxy(const glm::vec<3, T, Q> &v) {
		return glm::vec<4, T, Q>(v.y, v.z, v.x, v.y);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> yzxy(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.y, v.z, v.x, v.y);
	}

	// yzxz
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> yzxz(const glm::vec<3, T, Q> &v) {
		return glm::vec<4, T, Q>(v.y, v.z, v.x, v.z);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> yzxz(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.y, v.z, v.x, v.z);
	}

	// yzxw
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> yzxw(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.y, v.z, v.x, v.w);
	}

	// yzyx
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> yzyx(const glm::vec<3, T, Q> &v) {
		return glm::vec<4, T, Q>(v.y, v.z, v.y, v.x);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> yzyx(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.y, v.z, v.y, v.x);
	}

	// yzyy
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> yzyy(const glm::vec<3, T, Q> &v) {
		return glm::vec<4, T, Q>(v.y, v.z, v.y, v.y);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> yzyy(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.y, v.z, v.y, v.y);
	}

	// yzyz
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> yzyz(const glm::vec<3, T, Q> &v) {
		return glm::vec<4, T, Q>(v.y, v.z, v.y, v.z);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> yzyz(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.y, v.z, v.y, v.z);
	}

	// yzyw
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> yzyw(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.y, v.z, v.y, v.w);
	}

	// yzzx
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> yzzx(const glm::vec<3, T, Q> &v) {
		return glm::vec<4, T, Q>(v.y, v.z, v.z, v.x);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> yzzx(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.y, v.z, v.z, v.x);
	}

	// yzzy
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> yzzy(const glm::vec<3, T, Q> &v) {
		return glm::vec<4, T, Q>(v.y, v.z, v.z, v.y);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> yzzy(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.y, v.z, v.z, v.y);
	}

	// yzzz
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> yzzz(const glm::vec<3, T, Q> &v) {
		return glm::vec<4, T, Q>(v.y, v.z, v.z, v.z);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> yzzz(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.y, v.z, v.z, v.z);
	}

	// yzzw
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> yzzw(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.y, v.z, v.z, v.w);
	}

	// yzwx
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> yzwx(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.y, v.z, v.w, v.x);
	}

	// yzwy
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> yzwy(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.y, v.z, v.w, v.y);
	}

	// yzwz
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> yzwz(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.y, v.z, v.w, v.z);
	}

	// yzww
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> yzww(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.y, v.z, v.w, v.w);
	}

	// ywxx
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> ywxx(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.y, v.w, v.x, v.x);
	}

	// ywxy
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> ywxy(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.y, v.w, v.x, v.y);
	}

	// ywxz
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> ywxz(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.y, v.w, v.x, v.z);
	}

	// ywxw
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> ywxw(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.y, v.w, v.x, v.w);
	}

	// ywyx
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> ywyx(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.y, v.w, v.y, v.x);
	}

	// ywyy
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> ywyy(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.y, v.w, v.y, v.y);
	}

	// ywyz
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> ywyz(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.y, v.w, v.y, v.z);
	}

	// ywyw
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> ywyw(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.y, v.w, v.y, v.w);
	}

	// ywzx
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> ywzx(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.y, v.w, v.z, v.x);
	}

	// ywzy
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> ywzy(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.y, v.w, v.z, v.y);
	}

	// ywzz
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> ywzz(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.y, v.w, v.z, v.z);
	}

	// ywzw
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> ywzw(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.y, v.w, v.z, v.w);
	}

	// ywwx
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> ywwx(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.y, v.w, v.w, v.x);
	}

	// ywwy
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> ywwy(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.y, v.w, v.w, v.y);
	}

	// ywwz
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> ywwz(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.y, v.w, v.w, v.z);
	}

	// ywww
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> ywww(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.y, v.w, v.w, v.w);
	}

	// zxxx
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> zxxx(const glm::vec<3, T, Q> &v) {
		return glm::vec<4, T, Q>(v.z, v.x, v.x, v.x);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> zxxx(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.z, v.x, v.x, v.x);
	}

	// zxxy
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> zxxy(const glm::vec<3, T, Q> &v) {
		return glm::vec<4, T, Q>(v.z, v.x, v.x, v.y);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> zxxy(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.z, v.x, v.x, v.y);
	}

	// zxxz
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> zxxz(const glm::vec<3, T, Q> &v) {
		return glm::vec<4, T, Q>(v.z, v.x, v.x, v.z);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> zxxz(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.z, v.x, v.x, v.z);
	}

	// zxxw
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> zxxw(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.z, v.x, v.x, v.w);
	}

	// zxyx
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> zxyx(const glm::vec<3, T, Q> &v) {
		return glm::vec<4, T, Q>(v.z, v.x, v.y, v.x);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> zxyx(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.z, v.x, v.y, v.x);
	}

	// zxyy
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> zxyy(const glm::vec<3, T, Q> &v) {
		return glm::vec<4, T, Q>(v.z, v.x, v.y, v.y);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> zxyy(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.z, v.x, v.y, v.y);
	}

	// zxyz
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> zxyz(const glm::vec<3, T, Q> &v) {
		return glm::vec<4, T, Q>(v.z, v.x, v.y, v.z);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> zxyz(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.z, v.x, v.y, v.z);
	}

	// zxyw
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> zxyw(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.z, v.x, v.y, v.w);
	}

	// zxzx
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> zxzx(const glm::vec<3, T, Q> &v) {
		return glm::vec<4, T, Q>(v.z, v.x, v.z, v.x);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> zxzx(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.z, v.x, v.z, v.x);
	}

	// zxzy
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> zxzy(const glm::vec<3, T, Q> &v) {
		return glm::vec<4, T, Q>(v.z, v.x, v.z, v.y);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> zxzy(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.z, v.x, v.z, v.y);
	}

	// zxzz
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> zxzz(const glm::vec<3, T, Q> &v) {
		return glm::vec<4, T, Q>(v.z, v.x, v.z, v.z);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> zxzz(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.z, v.x, v.z, v.z);
	}

	// zxzw
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> zxzw(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.z, v.x, v.z, v.w);
	}

	// zxwx
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> zxwx(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.z, v.x, v.w, v.x);
	}

	// zxwy
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> zxwy(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.z, v.x, v.w, v.y);
	}

	// zxwz
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> zxwz(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.z, v.x, v.w, v.z);
	}

	// zxww
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> zxww(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.z, v.x, v.w, v.w);
	}

	// zyxx
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> zyxx(const glm::vec<3, T, Q> &v) {
		return glm::vec<4, T, Q>(v.z, v.y, v.x, v.x);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> zyxx(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.z, v.y, v.x, v.x);
	}

	// zyxy
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> zyxy(const glm::vec<3, T, Q> &v) {
		return glm::vec<4, T, Q>(v.z, v.y, v.x, v.y);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> zyxy(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.z, v.y, v.x, v.y);
	}

	// zyxz
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> zyxz(const glm::vec<3, T, Q> &v) {
		return glm::vec<4, T, Q>(v.z, v.y, v.x, v.z);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> zyxz(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.z, v.y, v.x, v.z);
	}

	// zyxw
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> zyxw(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.z, v.y, v.x, v.w);
	}

	// zyyx
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> zyyx(const glm::vec<3, T, Q> &v) {
		return glm::vec<4, T, Q>(v.z, v.y, v.y, v.x);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> zyyx(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.z, v.y, v.y, v.x);
	}

	// zyyy
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> zyyy(const glm::vec<3, T, Q> &v) {
		return glm::vec<4, T, Q>(v.z, v.y, v.y, v.y);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> zyyy(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.z, v.y, v.y, v.y);
	}

	// zyyz
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> zyyz(const glm::vec<3, T, Q> &v) {
		return glm::vec<4, T, Q>(v.z, v.y, v.y, v.z);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> zyyz(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.z, v.y, v.y, v.z);
	}

	// zyyw
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> zyyw(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.z, v.y, v.y, v.w);
	}

	// zyzx
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> zyzx(const glm::vec<3, T, Q> &v) {
		return glm::vec<4, T, Q>(v.z, v.y, v.z, v.x);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> zyzx(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.z, v.y, v.z, v.x);
	}

	// zyzy
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> zyzy(const glm::vec<3, T, Q> &v) {
		return glm::vec<4, T, Q>(v.z, v.y, v.z, v.y);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> zyzy(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.z, v.y, v.z, v.y);
	}

	// zyzz
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> zyzz(const glm::vec<3, T, Q> &v) {
		return glm::vec<4, T, Q>(v.z, v.y, v.z, v.z);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> zyzz(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.z, v.y, v.z, v.z);
	}

	// zyzw
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> zyzw(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.z, v.y, v.z, v.w);
	}

	// zywx
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> zywx(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.z, v.y, v.w, v.x);
	}

	// zywy
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> zywy(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.z, v.y, v.w, v.y);
	}

	// zywz
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> zywz(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.z, v.y, v.w, v.z);
	}

	// zyww
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> zyww(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.z, v.y, v.w, v.w);
	}

	// zzxx
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> zzxx(const glm::vec<3, T, Q> &v) {
		return glm::vec<4, T, Q>(v.z, v.z, v.x, v.x);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> zzxx(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.z, v.z, v.x, v.x);
	}

	// zzxy
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> zzxy(const glm::vec<3, T, Q> &v) {
		return glm::vec<4, T, Q>(v.z, v.z, v.x, v.y);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> zzxy(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.z, v.z, v.x, v.y);
	}

	// zzxz
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> zzxz(const glm::vec<3, T, Q> &v) {
		return glm::vec<4, T, Q>(v.z, v.z, v.x, v.z);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> zzxz(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.z, v.z, v.x, v.z);
	}

	// zzxw
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> zzxw(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.z, v.z, v.x, v.w);
	}

	// zzyx
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> zzyx(const glm::vec<3, T, Q> &v) {
		return glm::vec<4, T, Q>(v.z, v.z, v.y, v.x);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> zzyx(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.z, v.z, v.y, v.x);
	}

	// zzyy
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> zzyy(const glm::vec<3, T, Q> &v) {
		return glm::vec<4, T, Q>(v.z, v.z, v.y, v.y);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> zzyy(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.z, v.z, v.y, v.y);
	}

	// zzyz
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> zzyz(const glm::vec<3, T, Q> &v) {
		return glm::vec<4, T, Q>(v.z, v.z, v.y, v.z);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> zzyz(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.z, v.z, v.y, v.z);
	}

	// zzyw
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> zzyw(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.z, v.z, v.y, v.w);
	}

	// zzzx
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> zzzx(const glm::vec<3, T, Q> &v) {
		return glm::vec<4, T, Q>(v.z, v.z, v.z, v.x);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> zzzx(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.z, v.z, v.z, v.x);
	}

	// zzzy
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> zzzy(const glm::vec<3, T, Q> &v) {
		return glm::vec<4, T, Q>(v.z, v.z, v.z, v.y);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> zzzy(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.z, v.z, v.z, v.y);
	}

	// zzzz
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> zzzz(const glm::vec<3, T, Q> &v) {
		return glm::vec<4, T, Q>(v.z, v.z, v.z, v.z);
	}

	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> zzzz(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.z, v.z, v.z, v.z);
	}

	// zzzw
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> zzzw(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.z, v.z, v.z, v.w);
	}

	// zzwx
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> zzwx(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.z, v.z, v.w, v.x);
	}

	// zzwy
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> zzwy(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.z, v.z, v.w, v.y);
	}

	// zzwz
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> zzwz(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.z, v.z, v.w, v.z);
	}

	// zzww
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> zzww(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.z, v.z, v.w, v.w);
	}

	// zwxx
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> zwxx(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.z, v.w, v.x, v.x);
	}

	// zwxy
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> zwxy(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.z, v.w, v.x, v.y);
	}

	// zwxz
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> zwxz(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.z, v.w, v.x, v.z);
	}

	// zwxw
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> zwxw(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.z, v.w, v.x, v.w);
	}

	// zwyx
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> zwyx(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.z, v.w, v.y, v.x);
	}

	// zwyy
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> zwyy(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.z, v.w, v.y, v.y);
	}

	// zwyz
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> zwyz(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.z, v.w, v.y, v.z);
	}

	// zwyw
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> zwyw(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.z, v.w, v.y, v.w);
	}

	// zwzx
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> zwzx(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.z, v.w, v.z, v.x);
	}

	// zwzy
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> zwzy(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.z, v.w, v.z, v.y);
	}

	// zwzz
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> zwzz(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.z, v.w, v.z, v.z);
	}

	// zwzw
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> zwzw(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.z, v.w, v.z, v.w);
	}

	// zwwx
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> zwwx(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.z, v.w, v.w, v.x);
	}

	// zwwy
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> zwwy(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.z, v.w, v.w, v.y);
	}

	// zwwz
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> zwwz(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.z, v.w, v.w, v.z);
	}

	// zwww
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> zwww(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.z, v.w, v.w, v.w);
	}

	// wxxx
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> wxxx(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.w, v.x, v.x, v.x);
	}

	// wxxy
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> wxxy(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.w, v.x, v.x, v.y);
	}

	// wxxz
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> wxxz(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.w, v.x, v.x, v.z);
	}

	// wxxw
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> wxxw(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.w, v.x, v.x, v.w);
	}

	// wxyx
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> wxyx(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.w, v.x, v.y, v.x);
	}

	// wxyy
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> wxyy(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.w, v.x, v.y, v.y);
	}

	// wxyz
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> wxyz(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.w, v.x, v.y, v.z);
	}

	// wxyw
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> wxyw(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.w, v.x, v.y, v.w);
	}

	// wxzx
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> wxzx(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.w, v.x, v.z, v.x);
	}

	// wxzy
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> wxzy(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.w, v.x, v.z, v.y);
	}

	// wxzz
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> wxzz(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.w, v.x, v.z, v.z);
	}

	// wxzw
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> wxzw(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.w, v.x, v.z, v.w);
	}

	// wxwx
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> wxwx(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.w, v.x, v.w, v.x);
	}

	// wxwy
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> wxwy(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.w, v.x, v.w, v.y);
	}

	// wxwz
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> wxwz(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.w, v.x, v.w, v.z);
	}

	// wxww
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> wxww(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.w, v.x, v.w, v.w);
	}

	// wyxx
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> wyxx(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.w, v.y, v.x, v.x);
	}

	// wyxy
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> wyxy(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.w, v.y, v.x, v.y);
	}

	// wyxz
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> wyxz(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.w, v.y, v.x, v.z);
	}

	// wyxw
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> wyxw(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.w, v.y, v.x, v.w);
	}

	// wyyx
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> wyyx(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.w, v.y, v.y, v.x);
	}

	// wyyy
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> wyyy(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.w, v.y, v.y, v.y);
	}

	// wyyz
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> wyyz(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.w, v.y, v.y, v.z);
	}

	// wyyw
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> wyyw(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.w, v.y, v.y, v.w);
	}

	// wyzx
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> wyzx(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.w, v.y, v.z, v.x);
	}

	// wyzy
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> wyzy(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.w, v.y, v.z, v.y);
	}

	// wyzz
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> wyzz(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.w, v.y, v.z, v.z);
	}

	// wyzw
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> wyzw(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.w, v.y, v.z, v.w);
	}

	// wywx
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> wywx(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.w, v.y, v.w, v.x);
	}

	// wywy
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> wywy(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.w, v.y, v.w, v.y);
	}

	// wywz
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> wywz(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.w, v.y, v.w, v.z);
	}

	// wyww
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> wyww(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.w, v.y, v.w, v.w);
	}

	// wzxx
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> wzxx(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.w, v.z, v.x, v.x);
	}

	// wzxy
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> wzxy(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.w, v.z, v.x, v.y);
	}

	// wzxz
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> wzxz(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.w, v.z, v.x, v.z);
	}

	// wzxw
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> wzxw(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.w, v.z, v.x, v.w);
	}

	// wzyx
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> wzyx(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.w, v.z, v.y, v.x);
	}

	// wzyy
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> wzyy(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.w, v.z, v.y, v.y);
	}

	// wzyz
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> wzyz(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.w, v.z, v.y, v.z);
	}

	// wzyw
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> wzyw(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.w, v.z, v.y, v.w);
	}

	// wzzx
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> wzzx(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.w, v.z, v.z, v.x);
	}

	// wzzy
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> wzzy(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.w, v.z, v.z, v.y);
	}

	// wzzz
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> wzzz(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.w, v.z, v.z, v.z);
	}

	// wzzw
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> wzzw(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.w, v.z, v.z, v.w);
	}

	// wzwx
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> wzwx(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.w, v.z, v.w, v.x);
	}

	// wzwy
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> wzwy(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.w, v.z, v.w, v.y);
	}

	// wzwz
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> wzwz(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.w, v.z, v.w, v.z);
	}

	// wzww
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> wzww(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.w, v.z, v.w, v.w);
	}

	// wwxx
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> wwxx(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.w, v.w, v.x, v.x);
	}

	// wwxy
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> wwxy(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.w, v.w, v.x, v.y);
	}

	// wwxz
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> wwxz(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.w, v.w, v.x, v.z);
	}

	// wwxw
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> wwxw(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.w, v.w, v.x, v.w);
	}

	// wwyx
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> wwyx(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.w, v.w, v.y, v.x);
	}

	// wwyy
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> wwyy(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.w, v.w, v.y, v.y);
	}

	// wwyz
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> wwyz(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.w, v.w, v.y, v.z);
	}

	// wwyw
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> wwyw(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.w, v.w, v.y, v.w);
	}

	// wwzx
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> wwzx(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.w, v.w, v.z, v.x);
	}

	// wwzy
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> wwzy(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.w, v.w, v.z, v.y);
	}

	// wwzz
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> wwzz(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.w, v.w, v.z, v.z);
	}

	// wwzw
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> wwzw(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.w, v.w, v.z, v.w);
	}

	// wwwx
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> wwwx(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.w, v.w, v.w, v.x);
	}

	// wwwy
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> wwwy(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.w, v.w, v.w, v.y);
	}

	// wwwz
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> wwwz(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.w, v.w, v.w, v.z);
	}

	// wwww
	template<typename T, qualifier Q>
	GLM_INLINE glm::vec<4, T, Q> wwww(const glm::vec<4, T, Q> &v) {
		return glm::vec<4, T, Q>(v.w, v.w, v.w, v.w);
	}

}


==> figs/from-dave/deps/glm/glm/gtx/vector_angle.hpp <==
/// @ref gtx_vector_angle
/// @file glm/gtx/vector_angle.hpp
///
/// @see core (dependence)
/// @see gtx_quaternion (dependence)
/// @see gtx_epsilon (dependence)
///
/// @defgroup gtx_vector_angle GLM_GTX_vector_angle
/// @ingroup gtx
///
/// Include <glm/gtx/vector_angle.hpp> to use the features of this extension.
///
/// Compute angle between vectors

#pragma once

// Dependency:
#include "../glm.hpp"
#include "../gtc/epsilon.hpp"
#include "../gtx/quaternion.hpp"
#include "../gtx/rotate_vector.hpp"

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	ifndef GLM_ENABLE_EXPERIMENTAL
#		pragma message("GLM: GLM_GTX_vector_angle is an experimental extension and may change in the future. Use #define GLM_ENABLE_EXPERIMENTAL before including it, if you really want to use it.")
#	else
#		pragma message("GLM: GLM_GTX_vector_angle extension included")
#	endif
#endif

namespace glm
{
	/// @addtogroup gtx_vector_angle
	/// @{

	//! Returns the absolute angle between two vectors.
	//! Parameters need to be normalized.
	/// @see gtx_vector_angle extension.
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL T angle(vec<L, T, Q> const& x, vec<L, T, Q> const& y);

	//! Returns the oriented angle between two 2d vectors.
	//! Parameters need to be normalized.
	/// @see gtx_vector_angle extension.
	template<typename T, qualifier Q>
	GLM_FUNC_DECL T orientedAngle(vec<2, T, Q> const& x, vec<2, T, Q> const& y);

	//! Returns the oriented angle between two 3d vectors based from a reference axis.
	//! Parameters need to be normalized.
	/// @see gtx_vector_angle extension.
	template<typename T, qualifier Q>
	GLM_FUNC_DECL T orientedAngle(vec<3, T, Q> const& x, vec<3, T, Q> const& y, vec<3, T, Q> const& ref);

	/// @}
}// namespace glm

#include "vector_angle.inl"


==> figs/from-dave/deps/glm/glm/gtx/vector_query.hpp <==
/// @ref gtx_vector_query
/// @file glm/gtx/vector_query.hpp
///
/// @see core (dependence)
///
/// @defgroup gtx_vector_query GLM_GTX_vector_query
/// @ingroup gtx
///
/// Include <glm/gtx/vector_query.hpp> to use the features of this extension.
///
/// Query informations of vector types

#pragma once

// Dependency:
#include "../glm.hpp"
#include <cfloat>
#include <limits>

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	ifndef GLM_ENABLE_EXPERIMENTAL
#		pragma message("GLM: GLM_GTX_vector_query is an experimental extension and may change in the future. Use #define GLM_ENABLE_EXPERIMENTAL before including it, if you really want to use it.")
#	else
#		pragma message("GLM: GLM_GTX_vector_query extension included")
#	endif
#endif

namespace glm
{
	/// @addtogroup gtx_vector_query
	/// @{

	//! Check whether two vectors are collinears.
	/// @see gtx_vector_query extensions.
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL bool areCollinear(vec<L, T, Q> const& v0, vec<L, T, Q> const& v1, T const& epsilon);

	//! Check whether two vectors are orthogonals.
	/// @see gtx_vector_query extensions.
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL bool areOrthogonal(vec<L, T, Q> const& v0, vec<L, T, Q> const& v1, T const& epsilon);

	//! Check whether a vector is normalized.
	/// @see gtx_vector_query extensions.
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL bool isNormalized(vec<L, T, Q> const& v, T const& epsilon);

	//! Check whether a vector is null.
	/// @see gtx_vector_query extensions.
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL bool isNull(vec<L, T, Q> const& v, T const& epsilon);

	//! Check whether a each component of a vector is null.
	/// @see gtx_vector_query extensions.
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, bool, Q> isCompNull(vec<L, T, Q> const& v, T const& epsilon);

	//! Check whether two vectors are orthonormal.
	/// @see gtx_vector_query extensions.
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL bool areOrthonormal(vec<L, T, Q> const& v0, vec<L, T, Q> const& v1, T const& epsilon);

	/// @}
}// namespace glm

#include "vector_query.inl"


==> figs/from-dave/deps/glm/glm/gtx/wrap.hpp <==
/// @ref gtx_wrap
/// @file glm/gtx/wrap.hpp
///
/// @see core (dependence)
///
/// @defgroup gtx_wrap GLM_GTX_wrap
/// @ingroup gtx
///
/// Include <glm/gtx/wrap.hpp> to use the features of this extension.
///
/// Wrapping mode of texture coordinates.

#pragma once

// Dependency:
#include "../glm.hpp"
#include "../gtc/vec1.hpp"

#if GLM_MESSAGES == GLM_ENABLE && !defined(GLM_EXT_INCLUDED)
#	ifndef GLM_ENABLE_EXPERIMENTAL
#		pragma message("GLM: GLM_GTX_wrap is an experimental extension and may change in the future. Use #define GLM_ENABLE_EXPERIMENTAL before including it, if you really want to use it.")
#	else
#		pragma message("GLM: GLM_GTX_wrap extension included")
#	endif
#endif

namespace glm
{
	/// @addtogroup gtx_wrap
	/// @{

	/// Simulate GL_CLAMP OpenGL wrap mode
	/// @see gtx_wrap extension.
	template<typename genType>
	GLM_FUNC_DECL genType clamp(genType const& Texcoord);

	/// Simulate GL_REPEAT OpenGL wrap mode
	/// @see gtx_wrap extension.
	template<typename genType>
	GLM_FUNC_DECL genType repeat(genType const& Texcoord);

	/// Simulate GL_MIRRORED_REPEAT OpenGL wrap mode
	/// @see gtx_wrap extension.
	template<typename genType>
	GLM_FUNC_DECL genType mirrorClamp(genType const& Texcoord);

	/// Simulate GL_MIRROR_REPEAT OpenGL wrap mode
	/// @see gtx_wrap extension.
	template<typename genType>
	GLM_FUNC_DECL genType mirrorRepeat(genType const& Texcoord);

	/// @}
}// namespace glm

#include "wrap.inl"


==> figs/from-dave/deps/glm/glm/integer.hpp <==
/// @ref core
/// @file glm/integer.hpp
///
/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.8 Integer Functions</a>
///
/// @defgroup core_func_integer Integer functions
/// @ingroup core
///
/// Provides GLSL functions on integer types
///
/// These all operate component-wise. The description is per component.
/// The notation [a, b] means the set of bits from bit-number a through bit-number
/// b, inclusive. The lowest-order bit is bit 0.
///
/// Include <glm/integer.hpp> to use these core features.

#pragma once

#include "detail/qualifier.hpp"
#include "common.hpp"
#include "vector_relational.hpp"

namespace glm
{
	/// @addtogroup core_func_integer
	/// @{

	/// Adds 32-bit unsigned integer x and y, returning the sum
	/// modulo pow(2, 32). The value carry is set to 0 if the sum was
	/// less than pow(2, 32), or to 1 otherwise.
	///
	/// @tparam L An integer between 1 and 4 included that qualify the dimension of the vector.
	///
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/uaddCarry.xml">GLSL uaddCarry man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.8 Integer Functions</a>
	template<length_t L, qualifier Q>
	GLM_FUNC_DECL vec<L, uint, Q> uaddCarry(
		vec<L, uint, Q> const& x,
		vec<L, uint, Q> const& y,
		vec<L, uint, Q> & carry);

	/// Subtracts the 32-bit unsigned integer y from x, returning
	/// the difference if non-negative, or pow(2, 32) plus the difference
	/// otherwise. The value borrow is set to 0 if x >= y, or to 1 otherwise.
	///
	/// @tparam L An integer between 1 and 4 included that qualify the dimension of the vector.
	///
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/usubBorrow.xml">GLSL usubBorrow man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.8 Integer Functions</a>
	template<length_t L, qualifier Q>
	GLM_FUNC_DECL vec<L, uint, Q> usubBorrow(
		vec<L, uint, Q> const& x,
		vec<L, uint, Q> const& y,
		vec<L, uint, Q> & borrow);

	/// Multiplies 32-bit integers x and y, producing a 64-bit
	/// result. The 32 least-significant bits are returned in lsb.
	/// The 32 most-significant bits are returned in msb.
	///
	/// @tparam L An integer between 1 and 4 included that qualify the dimension of the vector.
	///
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/umulExtended.xml">GLSL umulExtended man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.8 Integer Functions</a>
	template<length_t L, qualifier Q>
	GLM_FUNC_DECL void umulExtended(
		vec<L, uint, Q> const& x,
		vec<L, uint, Q> const& y,
		vec<L, uint, Q> & msb,
		vec<L, uint, Q> & lsb);

	/// Multiplies 32-bit integers x and y, producing a 64-bit
	/// result. The 32 least-significant bits are returned in lsb.
	/// The 32 most-significant bits are returned in msb.
	///
	/// @tparam L An integer between 1 and 4 included that qualify the dimension of the vector.
	///
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/imulExtended.xml">GLSL imulExtended man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.8 Integer Functions</a>
	template<length_t L, qualifier Q>
	GLM_FUNC_DECL void imulExtended(
		vec<L, int, Q> const& x,
		vec<L, int, Q> const& y,
		vec<L, int, Q> & msb,
		vec<L, int, Q> & lsb);

	/// Extracts bits [offset, offset + bits - 1] from value,
	/// returning them in the least significant bits of the result.
	/// For unsigned data types, the most significant bits of the
	/// result will be set to zero. For signed data types, the
	/// most significant bits will be set to the value of bit offset + base - 1.
	///
	/// If bits is zero, the result will be zero. The result will be
	/// undefined if offset or bits is negative, or if the sum of
	/// offset and bits is greater than the number of bits used
	/// to store the operand.
	///
	/// @tparam L An integer between 1 and 4 included that qualify the dimension of the vector.
	/// @tparam T Signed or unsigned integer scalar types.
	///
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/bitfieldExtract.xml">GLSL bitfieldExtract man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.8 Integer Functions</a>
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, T, Q> bitfieldExtract(
		vec<L, T, Q> const& Value,
		int Offset,
		int Bits);

	/// Returns the insertion the bits least-significant bits of insert into base.
	///
	/// The result will have bits [offset, offset + bits - 1] taken
	/// from bits [0, bits - 1] of insert, and all other bits taken
	/// directly from the corresponding bits of base. If bits is
	/// zero, the result will simply be base. The result will be
	/// undefined if offset or bits is negative, or if the sum of
	/// offset and bits is greater than the number of bits used to
	/// store the operand.
	///
	/// @tparam L An integer between 1 and 4 included that qualify the dimension of the vector.
	/// @tparam T Signed or unsigned integer scalar or vector types.
	///
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/bitfieldInsert.xml">GLSL bitfieldInsert man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.8 Integer Functions</a>
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, T, Q> bitfieldInsert(
		vec<L, T, Q> const& Base,
		vec<L, T, Q> const& Insert,
		int Offset,
		int Bits);

	/// Returns the reversal of the bits of value.
	/// The bit numbered n of the result will be taken from bit (bits - 1) - n of value,
	/// where bits is the total number of bits used to represent value.
	///
	/// @tparam L An integer between 1 and 4 included that qualify the dimension of the vector.
	/// @tparam T Signed or unsigned integer scalar or vector types.
	///
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/bitfieldReverse.xml">GLSL bitfieldReverse man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.8 Integer Functions</a>
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, T, Q> bitfieldReverse(vec<L, T, Q> const& v);

	/// Returns the number of bits set to 1 in the binary representation of value.
	///
	/// @tparam genType Signed or unsigned integer scalar or vector types.
	///
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/bitCount.xml">GLSL bitCount man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.8 Integer Functions</a>
	template<typename genType>
	GLM_FUNC_DECL int bitCount(genType v);

	/// Returns the number of bits set to 1 in the binary representation of value.
	///
	/// @tparam L An integer between 1 and 4 included that qualify the dimension of the vector.
	/// @tparam T Signed or unsigned integer scalar or vector types.
	///
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/bitCount.xml">GLSL bitCount man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.8 Integer Functions</a>
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, int, Q> bitCount(vec<L, T, Q> const& v);

	/// Returns the bit number of the least significant bit set to
	/// 1 in the binary representation of value.
	/// If value is zero, -1 will be returned.
	///
	/// @tparam genIUType Signed or unsigned integer scalar types.
	///
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/findLSB.xml">GLSL findLSB man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.8 Integer Functions</a>
	template<typename genIUType>
	GLM_FUNC_DECL int findLSB(genIUType x);

	/// Returns the bit number of the least significant bit set to
	/// 1 in the binary representation of value.
	/// If value is zero, -1 will be returned.
	///
	/// @tparam L An integer between 1 and 4 included that qualify the dimension of the vector.
	/// @tparam T Signed or unsigned integer scalar types.
	///
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/findLSB.xml">GLSL findLSB man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.8 Integer Functions</a>
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, int, Q> findLSB(vec<L, T, Q> const& v);

	/// Returns the bit number of the most significant bit in the binary representation of value.
	/// For positive integers, the result will be the bit number of the most significant bit set to 1.
	/// For negative integers, the result will be the bit number of the most significant
	/// bit set to 0. For a value of zero or negative one, -1 will be returned.
	///
	/// @tparam genIUType Signed or unsigned integer scalar types.
	///
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/findMSB.xml">GLSL findMSB man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.8 Integer Functions</a>
	template<typename genIUType>
	GLM_FUNC_DECL int findMSB(genIUType x);

	/// Returns the bit number of the most significant bit in the binary representation of value.
	/// For positive integers, the result will be the bit number of the most significant bit set to 1.
	/// For negative integers, the result will be the bit number of the most significant
	/// bit set to 0. For a value of zero or negative one, -1 will be returned.
	///
	/// @tparam L An integer between 1 and 4 included that qualify the dimension of the vector.
	/// @tparam T Signed or unsigned integer scalar types.
	///
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/findMSB.xml">GLSL findMSB man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.8 Integer Functions</a>
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, int, Q> findMSB(vec<L, T, Q> const& v);

	/// @}
}//namespace glm

#include "detail/func_integer.inl"


==> figs/from-dave/deps/glm/glm/mat2x2.hpp <==
/// @ref core
/// @file glm/mat2x2.hpp

#pragma once
#include "./ext/matrix_double2x2.hpp"
#include "./ext/matrix_double2x2_precision.hpp"
#include "./ext/matrix_float2x2.hpp"
#include "./ext/matrix_float2x2_precision.hpp"



==> figs/from-dave/deps/glm/glm/mat2x3.hpp <==
/// @ref core
/// @file glm/mat2x3.hpp

#pragma once
#include "./ext/matrix_double2x3.hpp"
#include "./ext/matrix_double2x3_precision.hpp"
#include "./ext/matrix_float2x3.hpp"
#include "./ext/matrix_float2x3_precision.hpp"



==> figs/from-dave/deps/glm/glm/mat2x4.hpp <==
/// @ref core
/// @file glm/mat2x4.hpp

#pragma once
#include "./ext/matrix_double2x4.hpp"
#include "./ext/matrix_double2x4_precision.hpp"
#include "./ext/matrix_float2x4.hpp"
#include "./ext/matrix_float2x4_precision.hpp"



==> figs/from-dave/deps/glm/glm/mat3x2.hpp <==
/// @ref core
/// @file glm/mat3x2.hpp

#pragma once
#include "./ext/matrix_double3x2.hpp"
#include "./ext/matrix_double3x2_precision.hpp"
#include "./ext/matrix_float3x2.hpp"
#include "./ext/matrix_float3x2_precision.hpp"



==> figs/from-dave/deps/glm/glm/mat3x3.hpp <==
/// @ref core
/// @file glm/mat3x3.hpp

#pragma once
#include "./ext/matrix_double3x3.hpp"
#include "./ext/matrix_double3x3_precision.hpp"
#include "./ext/matrix_float3x3.hpp"
#include "./ext/matrix_float3x3_precision.hpp"


==> figs/from-dave/deps/glm/glm/mat3x4.hpp <==
/// @ref core
/// @file glm/mat3x4.hpp

#pragma once
#include "./ext/matrix_double3x4.hpp"
#include "./ext/matrix_double3x4_precision.hpp"
#include "./ext/matrix_float3x4.hpp"
#include "./ext/matrix_float3x4_precision.hpp"


==> figs/from-dave/deps/glm/glm/mat4x2.hpp <==
/// @ref core
/// @file glm/mat4x2.hpp

#pragma once
#include "./ext/matrix_double4x2.hpp"
#include "./ext/matrix_double4x2_precision.hpp"
#include "./ext/matrix_float4x2.hpp"
#include "./ext/matrix_float4x2_precision.hpp"



==> figs/from-dave/deps/glm/glm/mat4x3.hpp <==
/// @ref core
/// @file glm/mat4x3.hpp

#pragma once
#include "./ext/matrix_double4x3.hpp"
#include "./ext/matrix_double4x3_precision.hpp"
#include "./ext/matrix_float4x3.hpp"
#include "./ext/matrix_float4x3_precision.hpp"


==> figs/from-dave/deps/glm/glm/mat4x4.hpp <==
/// @ref core
/// @file glm/mat4x4.hpp

#pragma once
#include "./ext/matrix_double4x4.hpp"
#include "./ext/matrix_double4x4_precision.hpp"
#include "./ext/matrix_float4x4.hpp"
#include "./ext/matrix_float4x4_precision.hpp"



==> figs/from-dave/deps/glm/glm/matrix.hpp <==
/// @ref core
/// @file glm/matrix.hpp
///
/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.6 Matrix Functions</a>
///
/// @defgroup core_func_matrix Matrix functions
/// @ingroup core
///
/// Provides GLSL matrix functions.
///
/// Include <glm/matrix.hpp> to use these core features.

#pragma once

// Dependencies
#include "detail/qualifier.hpp"
#include "detail/setup.hpp"
#include "vec2.hpp"
#include "vec3.hpp"
#include "vec4.hpp"
#include "mat2x2.hpp"
#include "mat2x3.hpp"
#include "mat2x4.hpp"
#include "mat3x2.hpp"
#include "mat3x3.hpp"
#include "mat3x4.hpp"
#include "mat4x2.hpp"
#include "mat4x3.hpp"
#include "mat4x4.hpp"

namespace glm {
namespace detail
{
	template<length_t C, length_t R, typename T, qualifier Q>
	struct outerProduct_trait{};

	template<typename T, qualifier Q>
	struct outerProduct_trait<2, 2, T, Q>
	{
		typedef mat<2, 2, T, Q> type;
	};

	template<typename T, qualifier Q>
	struct outerProduct_trait<2, 3, T, Q>
	{
		typedef mat<3, 2, T, Q> type;
	};

	template<typename T, qualifier Q>
	struct outerProduct_trait<2, 4, T, Q>
	{
		typedef mat<4, 2, T, Q> type;
	};

	template<typename T, qualifier Q>
	struct outerProduct_trait<3, 2, T, Q>
	{
		typedef mat<2, 3, T, Q> type;
	};

	template<typename T, qualifier Q>
	struct outerProduct_trait<3, 3, T, Q>
	{
		typedef mat<3, 3, T, Q> type;
	};

	template<typename T, qualifier Q>
	struct outerProduct_trait<3, 4, T, Q>
	{
		typedef mat<4, 3, T, Q> type;
	};

	template<typename T, qualifier Q>
	struct outerProduct_trait<4, 2, T, Q>
	{
		typedef mat<2, 4, T, Q> type;
	};

	template<typename T, qualifier Q>
	struct outerProduct_trait<4, 3, T, Q>
	{
		typedef mat<3, 4, T, Q> type;
	};

	template<typename T, qualifier Q>
	struct outerProduct_trait<4, 4, T, Q>
	{
		typedef mat<4, 4, T, Q> type;
	};
}//namespace detail

	 /// @addtogroup core_func_matrix
	 /// @{

	 /// Multiply matrix x by matrix y component-wise, i.e.,
	 /// result[i][j] is the scalar product of x[i][j] and y[i][j].
	 ///
	 /// @tparam C Integer between 1 and 4 included that qualify the number a column
	 /// @tparam R Integer between 1 and 4 included that qualify the number a row
	 /// @tparam T Floating-point or signed integer scalar types
	 /// @tparam Q Value from qualifier enum
	 ///
	 /// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/matrixCompMult.xml">GLSL matrixCompMult man page</a>
	 /// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.6 Matrix Functions</a>
	template<length_t C, length_t R, typename T, qualifier Q>
	GLM_FUNC_DECL mat<C, R, T, Q> matrixCompMult(mat<C, R, T, Q> const& x, mat<C, R, T, Q> const& y);

	/// Treats the first parameter c as a column vector
	/// and the second parameter r as a row vector
	/// and does a linear algebraic matrix multiply c * r.
	///
	/// @tparam C Integer between 1 and 4 included that qualify the number a column
	/// @tparam R Integer between 1 and 4 included that qualify the number a row
	/// @tparam T Floating-point or signed integer scalar types
	/// @tparam Q Value from qualifier enum
	///
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/outerProduct.xml">GLSL outerProduct man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.6 Matrix Functions</a>
	template<length_t C, length_t R, typename T, qualifier Q>
	GLM_FUNC_DECL typename detail::outerProduct_trait<C, R, T, Q>::type outerProduct(vec<C, T, Q> const& c, vec<R, T, Q> const& r);

	/// Returns the transposed matrix of x
	///
	/// @tparam C Integer between 1 and 4 included that qualify the number a column
	/// @tparam R Integer between 1 and 4 included that qualify the number a row
	/// @tparam T Floating-point or signed integer scalar types
	/// @tparam Q Value from qualifier enum
	///
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/transpose.xml">GLSL transpose man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.6 Matrix Functions</a>
	template<length_t C, length_t R, typename T, qualifier Q>
	GLM_FUNC_DECL typename mat<C, R, T, Q>::transpose_type transpose(mat<C, R, T, Q> const& x);

	/// Return the determinant of a squared matrix.
	///
	/// @tparam C Integer between 1 and 4 included that qualify the number a column
	/// @tparam R Integer between 1 and 4 included that qualify the number a row
	/// @tparam T Floating-point or signed integer scalar types
	/// @tparam Q Value from qualifier enum
	///
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/determinant.xml">GLSL determinant man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.6 Matrix Functions</a>
	template<length_t C, length_t R, typename T, qualifier Q>
	GLM_FUNC_DECL T determinant(mat<C, R, T, Q> const& m);

	/// Return the inverse of a squared matrix.
	///
	/// @tparam C Integer between 1 and 4 included that qualify the number a column
	/// @tparam R Integer between 1 and 4 included that qualify the number a row
	/// @tparam T Floating-point or signed integer scalar types
	/// @tparam Q Value from qualifier enum
	///
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/inverse.xml">GLSL inverse man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.6 Matrix Functions</a>
	template<length_t C, length_t R, typename T, qualifier Q>
	GLM_FUNC_DECL mat<C, R, T, Q> inverse(mat<C, R, T, Q> const& m);

	/// @}
}//namespace glm

#include "detail/func_matrix.inl"


==> figs/from-dave/deps/glm/glm/packing.hpp <==
/// @ref core
/// @file glm/packing.hpp
///
/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.4 Floating-Point Pack and Unpack Functions</a>
/// @see gtc_packing
///
/// @defgroup core_func_packing Floating-Point Pack and Unpack Functions
/// @ingroup core
///
/// Provides GLSL functions to pack and unpack half, single and double-precision floating point values into more compact integer types.
///
/// These functions do not operate component-wise, rather as described in each case.
///
/// Include <glm/packing.hpp> to use these core features.

#pragma once

#include "./ext/vector_uint2.hpp"
#include "./ext/vector_float2.hpp"
#include "./ext/vector_float4.hpp"

namespace glm
{
	/// @addtogroup core_func_packing
	/// @{

	/// First, converts each component of the normalized floating-point value v into 8- or 16-bit integer values.
	/// Then, the results are packed into the returned 32-bit unsigned integer.
	///
	/// The conversion for component c of v to fixed point is done as follows:
	/// packUnorm2x16: round(clamp(c, 0, +1) * 65535.0)
	///
	/// The first component of the vector will be written to the least significant bits of the output;
	/// the last component will be written to the most significant bits.
	///
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/packUnorm2x16.xml">GLSL packUnorm2x16 man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.4 Floating-Point Pack and Unpack Functions</a>
	GLM_FUNC_DECL uint packUnorm2x16(vec2 const& v);

	/// First, converts each component of the normalized floating-point value v into 8- or 16-bit integer values.
	/// Then, the results are packed into the returned 32-bit unsigned integer.
	///
	/// The conversion for component c of v to fixed point is done as follows:
	/// packSnorm2x16: round(clamp(v, -1, +1) * 32767.0)
	///
	/// The first component of the vector will be written to the least significant bits of the output;
	/// the last component will be written to the most significant bits.
	///
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/packSnorm2x16.xml">GLSL packSnorm2x16 man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.4 Floating-Point Pack and Unpack Functions</a>
	GLM_FUNC_DECL uint packSnorm2x16(vec2 const& v);

	/// First, converts each component of the normalized floating-point value v into 8- or 16-bit integer values.
	/// Then, the results are packed into the returned 32-bit unsigned integer.
	///
	/// The conversion for component c of v to fixed point is done as follows:
	/// packUnorm4x8:	round(clamp(c, 0, +1) * 255.0)
	///
	/// The first component of the vector will be written to the least significant bits of the output;
	/// the last component will be written to the most significant bits.
	///
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/packUnorm4x8.xml">GLSL packUnorm4x8 man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.4 Floating-Point Pack and Unpack Functions</a>
	GLM_FUNC_DECL uint packUnorm4x8(vec4 const& v);

	/// First, converts each component of the normalized floating-point value v into 8- or 16-bit integer values.
	/// Then, the results are packed into the returned 32-bit unsigned integer.
	///
	/// The conversion for component c of v to fixed point is done as follows:
	/// packSnorm4x8:	round(clamp(c, -1, +1) * 127.0)
	///
	/// The first component of the vector will be written to the least significant bits of the output;
	/// the last component will be written to the most significant bits.
	///
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/packSnorm4x8.xml">GLSL packSnorm4x8 man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.4 Floating-Point Pack and Unpack Functions</a>
	GLM_FUNC_DECL uint packSnorm4x8(vec4 const& v);

	/// First, unpacks a single 32-bit unsigned integer p into a pair of 16-bit unsigned integers, four 8-bit unsigned integers, or four 8-bit signed integers.
	/// Then, each component is converted to a normalized floating-point value to generate the returned two- or four-component vector.
	///
	/// The conversion for unpacked fixed-point value f to floating point is done as follows:
	/// unpackUnorm2x16: f / 65535.0
	///
	/// The first component of the returned vector will be extracted from the least significant bits of the input;
	/// the last component will be extracted from the most significant bits.
	///
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/unpackUnorm2x16.xml">GLSL unpackUnorm2x16 man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.4 Floating-Point Pack and Unpack Functions</a>
	GLM_FUNC_DECL vec2 unpackUnorm2x16(uint p);

	/// First, unpacks a single 32-bit unsigned integer p into a pair of 16-bit unsigned integers, four 8-bit unsigned integers, or four 8-bit signed integers.
	/// Then, each component is converted to a normalized floating-point value to generate the returned two- or four-component vector.
	///
	/// The conversion for unpacked fixed-point value f to floating point is done as follows:
	/// unpackSnorm2x16: clamp(f / 32767.0, -1, +1)
	///
	/// The first component of the returned vector will be extracted from the least significant bits of the input;
	/// the last component will be extracted from the most significant bits.
	///
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/unpackSnorm2x16.xml">GLSL unpackSnorm2x16 man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.4 Floating-Point Pack and Unpack Functions</a>
	GLM_FUNC_DECL vec2 unpackSnorm2x16(uint p);

	/// First, unpacks a single 32-bit unsigned integer p into a pair of 16-bit unsigned integers, four 8-bit unsigned integers, or four 8-bit signed integers.
	/// Then, each component is converted to a normalized floating-point value to generate the returned two- or four-component vector.
	///
	/// The conversion for unpacked fixed-point value f to floating point is done as follows:
	/// unpackUnorm4x8: f / 255.0
	///
	/// The first component of the returned vector will be extracted from the least significant bits of the input;
	/// the last component will be extracted from the most significant bits.
	///
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/unpackUnorm4x8.xml">GLSL unpackUnorm4x8 man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.4 Floating-Point Pack and Unpack Functions</a>
	GLM_FUNC_DECL vec4 unpackUnorm4x8(uint p);

	/// First, unpacks a single 32-bit unsigned integer p into a pair of 16-bit unsigned integers, four 8-bit unsigned integers, or four 8-bit signed integers.
	/// Then, each component is converted to a normalized floating-point value to generate the returned two- or four-component vector.
	///
	/// The conversion for unpacked fixed-point value f to floating point is done as follows:
	/// unpackSnorm4x8: clamp(f / 127.0, -1, +1)
	///
	/// The first component of the returned vector will be extracted from the least significant bits of the input;
	/// the last component will be extracted from the most significant bits.
	///
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/unpackSnorm4x8.xml">GLSL unpackSnorm4x8 man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.4 Floating-Point Pack and Unpack Functions</a>
	GLM_FUNC_DECL vec4 unpackSnorm4x8(uint p);

	/// Returns a double-qualifier value obtained by packing the components of v into a 64-bit value.
	/// If an IEEE 754 Inf or NaN is created, it will not signal, and the resulting floating point value is unspecified.
	/// Otherwise, the bit- level representation of v is preserved.
	/// The first vector component specifies the 32 least significant bits;
	/// the second component specifies the 32 most significant bits.
	///
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/packDouble2x32.xml">GLSL packDouble2x32 man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.4 Floating-Point Pack and Unpack Functions</a>
	GLM_FUNC_DECL double packDouble2x32(uvec2 const& v);

	/// Returns a two-component unsigned integer vector representation of v.
	/// The bit-level representation of v is preserved.
	/// The first component of the vector contains the 32 least significant bits of the double;
	/// the second component consists the 32 most significant bits.
	///
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/unpackDouble2x32.xml">GLSL unpackDouble2x32 man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.4 Floating-Point Pack and Unpack Functions</a>
	GLM_FUNC_DECL uvec2 unpackDouble2x32(double v);

	/// Returns an unsigned integer obtained by converting the components of a two-component floating-point vector
	/// to the 16-bit floating-point representation found in the OpenGL Specification,
	/// and then packing these two 16- bit integers into a 32-bit unsigned integer.
	/// The first vector component specifies the 16 least-significant bits of the result;
	/// the second component specifies the 16 most-significant bits.
	///
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/packHalf2x16.xml">GLSL packHalf2x16 man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.4 Floating-Point Pack and Unpack Functions</a>
	GLM_FUNC_DECL uint packHalf2x16(vec2 const& v);

	/// Returns a two-component floating-point vector with components obtained by unpacking a 32-bit unsigned integer into a pair of 16-bit values,
	/// interpreting those values as 16-bit floating-point numbers according to the OpenGL Specification,
	/// and converting them to 32-bit floating-point values.
	/// The first component of the vector is obtained from the 16 least-significant bits of v;
	/// the second component is obtained from the 16 most-significant bits of v.
	///
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/unpackHalf2x16.xml">GLSL unpackHalf2x16 man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.4 Floating-Point Pack and Unpack Functions</a>
	GLM_FUNC_DECL vec2 unpackHalf2x16(uint v);

	/// @}
}//namespace glm

#include "detail/func_packing.inl"


==> figs/from-dave/deps/glm/glm/simd/common.h <==
/// @ref simd
/// @file glm/simd/common.h

#pragma once

#include "platform.h"

#if GLM_ARCH & GLM_ARCH_SSE2_BIT

GLM_FUNC_QUALIFIER glm_f32vec4 glm_vec4_add(glm_f32vec4 a, glm_f32vec4 b)
{
	return _mm_add_ps(a, b);
}

GLM_FUNC_QUALIFIER glm_f32vec4 glm_vec1_add(glm_f32vec4 a, glm_f32vec4 b)
{
	return _mm_add_ss(a, b);
}

GLM_FUNC_QUALIFIER glm_f32vec4 glm_vec4_sub(glm_f32vec4 a, glm_f32vec4 b)
{
	return _mm_sub_ps(a, b);
}

GLM_FUNC_QUALIFIER glm_f32vec4 glm_vec1_sub(glm_f32vec4 a, glm_f32vec4 b)
{
	return _mm_sub_ss(a, b);
}

GLM_FUNC_QUALIFIER glm_f32vec4 glm_vec4_mul(glm_f32vec4 a, glm_f32vec4 b)
{
	return _mm_mul_ps(a, b);
}

GLM_FUNC_QUALIFIER glm_f32vec4 glm_vec1_mul(glm_f32vec4 a, glm_f32vec4 b)
{
	return _mm_mul_ss(a, b);
}

GLM_FUNC_QUALIFIER glm_f32vec4 glm_vec4_div(glm_f32vec4 a, glm_f32vec4 b)
{
	return _mm_div_ps(a, b);
}

GLM_FUNC_QUALIFIER glm_f32vec4 glm_vec1_div(glm_f32vec4 a, glm_f32vec4 b)
{
	return _mm_div_ss(a, b);
}

GLM_FUNC_QUALIFIER glm_f32vec4 glm_vec4_div_lowp(glm_f32vec4 a, glm_f32vec4 b)
{
	return glm_vec4_mul(a, _mm_rcp_ps(b));
}

GLM_FUNC_QUALIFIER glm_f32vec4 glm_vec4_swizzle_xyzw(glm_f32vec4 a)
{
#	if GLM_ARCH & GLM_ARCH_AVX2_BIT
		return _mm_permute_ps(a, _MM_SHUFFLE(3, 2, 1, 0));
#	else
		return _mm_shuffle_ps(a, a, _MM_SHUFFLE(3, 2, 1, 0));
#	endif
}

GLM_FUNC_QUALIFIER glm_f32vec4 glm_vec1_fma(glm_f32vec4 a, glm_f32vec4 b, glm_f32vec4 c)
{
#	if (GLM_ARCH & GLM_ARCH_AVX2_BIT) && !(GLM_COMPILER & GLM_COMPILER_CLANG)
		return _mm_fmadd_ss(a, b, c);
#	else
		return _mm_add_ss(_mm_mul_ss(a, b), c);
#	endif
}

GLM_FUNC_QUALIFIER glm_f32vec4 glm_vec4_fma(glm_f32vec4 a, glm_f32vec4 b, glm_f32vec4 c)
{
#	if (GLM_ARCH & GLM_ARCH_AVX2_BIT) && !(GLM_COMPILER & GLM_COMPILER_CLANG)
		return _mm_fmadd_ps(a, b, c);
#	else
		return glm_vec4_add(glm_vec4_mul(a, b), c);
#	endif
}

GLM_FUNC_QUALIFIER glm_f32vec4 glm_vec4_abs(glm_f32vec4 x)
{
	return _mm_and_ps(x, _mm_castsi128_ps(_mm_set1_epi32(0x7FFFFFFF)));
}

GLM_FUNC_QUALIFIER glm_ivec4 glm_ivec4_abs(glm_ivec4 x)
{
#	if GLM_ARCH & GLM_ARCH_SSSE3_BIT
		return _mm_sign_epi32(x, x);
#	else
		glm_ivec4 const sgn0 = _mm_srai_epi32(x, 31);
		glm_ivec4 const inv0 = _mm_xor_si128(x, sgn0);
		glm_ivec4 const sub0 = _mm_sub_epi32(inv0, sgn0);
		return sub0;
#	endif
}

GLM_FUNC_QUALIFIER glm_vec4 glm_vec4_sign(glm_vec4 x)
{
	glm_vec4 const zro0 = _mm_setzero_ps();
	glm_vec4 const cmp0 = _mm_cmplt_ps(x, zro0);
	glm_vec4 const cmp1 = _mm_cmpgt_ps(x, zro0);
	glm_vec4 const and0 = _mm_and_ps(cmp0, _mm_set1_ps(-1.0f));
	glm_vec4 const and1 = _mm_and_ps(cmp1, _mm_set1_ps(1.0f));
	glm_vec4 const or0 = _mm_or_ps(and0, and1);
	return or0;
}

GLM_FUNC_QUALIFIER glm_vec4 glm_vec4_round(glm_vec4 x)
{
#	if GLM_ARCH & GLM_ARCH_SSE41_BIT
		return _mm_round_ps(x, _MM_FROUND_TO_NEAREST_INT);
#	else
		glm_vec4 const sgn0 = _mm_castsi128_ps(_mm_set1_epi32(int(0x80000000)));
		glm_vec4 const and0 = _mm_and_ps(sgn0, x);
		glm_vec4 const or0 = _mm_or_ps(and0, _mm_set_ps1(8388608.0f));
		glm_vec4 const add0 = glm_vec4_add(x, or0);
		glm_vec4 const sub0 = glm_vec4_sub(add0, or0);
		return sub0;
#	endif
}

GLM_FUNC_QUALIFIER glm_vec4 glm_vec4_floor(glm_vec4 x)
{
#	if GLM_ARCH & GLM_ARCH_SSE41_BIT
		return _mm_floor_ps(x);
#	else
		glm_vec4 const rnd0 = glm_vec4_round(x);
		glm_vec4 const cmp0 = _mm_cmplt_ps(x, rnd0);
		glm_vec4 const and0 = _mm_and_ps(cmp0, _mm_set1_ps(1.0f));
		glm_vec4 const sub0 = glm_vec4_sub(rnd0, and0);
		return sub0;
#	endif
}

/* trunc TODO
GLM_FUNC_QUALIFIER glm_vec4 glm_vec4_trunc(glm_vec4 x)
{
	return glm_vec4();
}
*/

//roundEven
GLM_FUNC_QUALIFIER glm_vec4 glm_vec4_roundEven(glm_vec4 x)
{
	glm_vec4 const sgn0 = _mm_castsi128_ps(_mm_set1_epi32(int(0x80000000)));
	glm_vec4 const and0 = _mm_and_ps(sgn0, x);
	glm_vec4 const or0 = _mm_or_ps(and0, _mm_set_ps1(8388608.0f));
	glm_vec4 const add0 = glm_vec4_add(x, or0);
	glm_vec4 const sub0 = glm_vec4_sub(add0, or0);
	return sub0;
}

GLM_FUNC_QUALIFIER glm_vec4 glm_vec4_ceil(glm_vec4 x)
{
#	if GLM_ARCH & GLM_ARCH_SSE41_BIT
		return _mm_ceil_ps(x);
#	else
		glm_vec4 const rnd0 = glm_vec4_round(x);
		glm_vec4 const cmp0 = _mm_cmpgt_ps(x, rnd0);
		glm_vec4 const and0 = _mm_and_ps(cmp0, _mm_set1_ps(1.0f));
		glm_vec4 const add0 = glm_vec4_add(rnd0, and0);
		return add0;
#	endif
}

GLM_FUNC_QUALIFIER glm_vec4 glm_vec4_fract(glm_vec4 x)
{
	glm_vec4 const flr0 = glm_vec4_floor(x);
	glm_vec4 const sub0 = glm_vec4_sub(x, flr0);
	return sub0;
}

GLM_FUNC_QUALIFIER glm_vec4 glm_vec4_mod(glm_vec4 x, glm_vec4 y)
{
	glm_vec4 const div0 = glm_vec4_div(x, y);
	glm_vec4 const flr0 = glm_vec4_floor(div0);
	glm_vec4 const mul0 = glm_vec4_mul(y, flr0);
	glm_vec4 const sub0 = glm_vec4_sub(x, mul0);
	return sub0;
}

GLM_FUNC_QUALIFIER glm_vec4 glm_vec4_clamp(glm_vec4 v, glm_vec4 minVal, glm_vec4 maxVal)
{
	glm_vec4 const min0 = _mm_min_ps(v, maxVal);
	glm_vec4 const max0 = _mm_max_ps(min0, minVal);
	return max0;
}

GLM_FUNC_QUALIFIER glm_vec4 glm_vec4_mix(glm_vec4 v1, glm_vec4 v2, glm_vec4 a)
{
	glm_vec4 const sub0 = glm_vec4_sub(_mm_set1_ps(1.0f), a);
	glm_vec4 const mul0 = glm_vec4_mul(v1, sub0);
	glm_vec4 const mad0 = glm_vec4_fma(v2, a, mul0);
	return mad0;
}

GLM_FUNC_QUALIFIER glm_vec4 glm_vec4_step(glm_vec4 edge, glm_vec4 x)
{
	glm_vec4 const cmp = _mm_cmple_ps(x, edge);
	return _mm_movemask_ps(cmp) == 0 ? _mm_set1_ps(1.0f) : _mm_setzero_ps();
}

GLM_FUNC_QUALIFIER glm_vec4 glm_vec4_smoothstep(glm_vec4 edge0, glm_vec4 edge1, glm_vec4 x)
{
	glm_vec4 const sub0 = glm_vec4_sub(x, edge0);
	glm_vec4 const sub1 = glm_vec4_sub(edge1, edge0);
	glm_vec4 const div0 = glm_vec4_sub(sub0, sub1);
	glm_vec4 const clp0 = glm_vec4_clamp(div0, _mm_setzero_ps(), _mm_set1_ps(1.0f));
	glm_vec4 const mul0 = glm_vec4_mul(_mm_set1_ps(2.0f), clp0);
	glm_vec4 const sub2 = glm_vec4_sub(_mm_set1_ps(3.0f), mul0);
	glm_vec4 const mul1 = glm_vec4_mul(clp0, clp0);
	glm_vec4 const mul2 = glm_vec4_mul(mul1, sub2);
	return mul2;
}

// Agner Fog method
GLM_FUNC_QUALIFIER glm_vec4 glm_vec4_nan(glm_vec4 x)
{
	glm_ivec4 const t1 = _mm_castps_si128(x);						// reinterpret as 32-bit integer
	glm_ivec4 const t2 = _mm_sll_epi32(t1, _mm_cvtsi32_si128(1));	// shift out sign bit
	glm_ivec4 const t3 = _mm_set1_epi32(int(0xFF000000));				// exponent mask
	glm_ivec4 const t4 = _mm_and_si128(t2, t3);						// exponent
	glm_ivec4 const t5 = _mm_andnot_si128(t3, t2);					// fraction
	glm_ivec4 const Equal = _mm_cmpeq_epi32(t3, t4);
	glm_ivec4 const Nequal = _mm_cmpeq_epi32(t5, _mm_setzero_si128());
	glm_ivec4 const And = _mm_and_si128(Equal, Nequal);
	return _mm_castsi128_ps(And);									// exponent = all 1s and fraction != 0
}

// Agner Fog method
GLM_FUNC_QUALIFIER glm_vec4 glm_vec4_inf(glm_vec4 x)
{
	glm_ivec4 const t1 = _mm_castps_si128(x);										// reinterpret as 32-bit integer
	glm_ivec4 const t2 = _mm_sll_epi32(t1, _mm_cvtsi32_si128(1));					// shift out sign bit
	return _mm_castsi128_ps(_mm_cmpeq_epi32(t2, _mm_set1_epi32(int(0xFF000000))));		// exponent is all 1s, fraction is 0
}

#endif//GLM_ARCH & GLM_ARCH_SSE2_BIT


==> figs/from-dave/deps/glm/glm/simd/exponential.h <==
/// @ref simd
/// @file glm/simd/experimental.h

#pragma once

#include "platform.h"

#if GLM_ARCH & GLM_ARCH_SSE2_BIT

GLM_FUNC_QUALIFIER glm_f32vec4 glm_vec1_sqrt_lowp(glm_f32vec4 x)
{
	return _mm_mul_ss(_mm_rsqrt_ss(x), x);
}

GLM_FUNC_QUALIFIER glm_f32vec4 glm_vec4_sqrt_lowp(glm_f32vec4 x)
{
	return _mm_mul_ps(_mm_rsqrt_ps(x), x);
}

#endif//GLM_ARCH & GLM_ARCH_SSE2_BIT


==> figs/from-dave/deps/glm/glm/simd/geometric.h <==
/// @ref simd
/// @file glm/simd/geometric.h

#pragma once

#include "common.h"

#if GLM_ARCH & GLM_ARCH_SSE2_BIT

GLM_FUNC_DECL glm_vec4 glm_vec4_dot(glm_vec4 v1, glm_vec4 v2);
GLM_FUNC_DECL glm_vec4 glm_vec1_dot(glm_vec4 v1, glm_vec4 v2);

GLM_FUNC_QUALIFIER glm_vec4 glm_vec4_length(glm_vec4 x)
{
	glm_vec4 const dot0 = glm_vec4_dot(x, x);
	glm_vec4 const sqt0 = _mm_sqrt_ps(dot0);
	return sqt0;
}

GLM_FUNC_QUALIFIER glm_vec4 glm_vec4_distance(glm_vec4 p0, glm_vec4 p1)
{
	glm_vec4 const sub0 = _mm_sub_ps(p0, p1);
	glm_vec4 const len0 = glm_vec4_length(sub0);
	return len0;
}

GLM_FUNC_QUALIFIER glm_vec4 glm_vec4_dot(glm_vec4 v1, glm_vec4 v2)
{
#	if GLM_ARCH & GLM_ARCH_AVX_BIT
		return _mm_dp_ps(v1, v2, 0xff);
#	elif GLM_ARCH & GLM_ARCH_SSE3_BIT
		glm_vec4 const mul0 = _mm_mul_ps(v1, v2);
		glm_vec4 const hadd0 = _mm_hadd_ps(mul0, mul0);
		glm_vec4 const hadd1 = _mm_hadd_ps(hadd0, hadd0);
		return hadd1;
#	else
		glm_vec4 const mul0 = _mm_mul_ps(v1, v2);
		glm_vec4 const swp0 = _mm_shuffle_ps(mul0, mul0, _MM_SHUFFLE(2, 3, 0, 1));
		glm_vec4 const add0 = _mm_add_ps(mul0, swp0);
		glm_vec4 const swp1 = _mm_shuffle_ps(add0, add0, _MM_SHUFFLE(0, 1, 2, 3));
		glm_vec4 const add1 = _mm_add_ps(add0, swp1);
		return add1;
#	endif
}

GLM_FUNC_QUALIFIER glm_vec4 glm_vec1_dot(glm_vec4 v1, glm_vec4 v2)
{
#	if GLM_ARCH & GLM_ARCH_AVX_BIT
		return _mm_dp_ps(v1, v2, 0xff);
#	elif GLM_ARCH & GLM_ARCH_SSE3_BIT
		glm_vec4 const mul0 = _mm_mul_ps(v1, v2);
		glm_vec4 const had0 = _mm_hadd_ps(mul0, mul0);
		glm_vec4 const had1 = _mm_hadd_ps(had0, had0);
		return had1;
#	else
		glm_vec4 const mul0 = _mm_mul_ps(v1, v2);
		glm_vec4 const mov0 = _mm_movehl_ps(mul0, mul0);
		glm_vec4 const add0 = _mm_add_ps(mov0, mul0);
		glm_vec4 const swp1 = _mm_shuffle_ps(add0, add0, 1);
		glm_vec4 const add1 = _mm_add_ss(add0, swp1);
		return add1;
#	endif
}

GLM_FUNC_QUALIFIER glm_vec4 glm_vec4_cross(glm_vec4 v1, glm_vec4 v2)
{
	glm_vec4 const swp0 = _mm_shuffle_ps(v1, v1, _MM_SHUFFLE(3, 0, 2, 1));
	glm_vec4 const swp1 = _mm_shuffle_ps(v1, v1, _MM_SHUFFLE(3, 1, 0, 2));
	glm_vec4 const swp2 = _mm_shuffle_ps(v2, v2, _MM_SHUFFLE(3, 0, 2, 1));
	glm_vec4 const swp3 = _mm_shuffle_ps(v2, v2, _MM_SHUFFLE(3, 1, 0, 2));
	glm_vec4 const mul0 = _mm_mul_ps(swp0, swp3);
	glm_vec4 const mul1 = _mm_mul_ps(swp1, swp2);
	glm_vec4 const sub0 = _mm_sub_ps(mul0, mul1);
	return sub0;
}

GLM_FUNC_QUALIFIER glm_vec4 glm_vec4_normalize(glm_vec4 v)
{
	glm_vec4 const dot0 = glm_vec4_dot(v, v);
	glm_vec4 const isr0 = _mm_rsqrt_ps(dot0);
	glm_vec4 const mul0 = _mm_mul_ps(v, isr0);
	return mul0;
}

GLM_FUNC_QUALIFIER glm_vec4 glm_vec4_faceforward(glm_vec4 N, glm_vec4 I, glm_vec4 Nref)
{
	glm_vec4 const dot0 = glm_vec4_dot(Nref, I);
	glm_vec4 const sgn0 = glm_vec4_sign(dot0);
	glm_vec4 const mul0 = _mm_mul_ps(sgn0, _mm_set1_ps(-1.0f));
	glm_vec4 const mul1 = _mm_mul_ps(N, mul0);
	return mul1;
}

GLM_FUNC_QUALIFIER glm_vec4 glm_vec4_reflect(glm_vec4 I, glm_vec4 N)
{
	glm_vec4 const dot0 = glm_vec4_dot(N, I);
	glm_vec4 const mul0 = _mm_mul_ps(N, dot0);
	glm_vec4 const mul1 = _mm_mul_ps(mul0, _mm_set1_ps(2.0f));
	glm_vec4 const sub0 = _mm_sub_ps(I, mul1);
	return sub0;
}

GLM_FUNC_QUALIFIER __m128 glm_vec4_refract(glm_vec4 I, glm_vec4 N, glm_vec4 eta)
{
	glm_vec4 const dot0 = glm_vec4_dot(N, I);
	glm_vec4 const mul0 = _mm_mul_ps(eta, eta);
	glm_vec4 const mul1 = _mm_mul_ps(dot0, dot0);
	glm_vec4 const sub0 = _mm_sub_ps(_mm_set1_ps(1.0f), mul0);
	glm_vec4 const sub1 = _mm_sub_ps(_mm_set1_ps(1.0f), mul1);
	glm_vec4 const mul2 = _mm_mul_ps(sub0, sub1);

	if(_mm_movemask_ps(_mm_cmplt_ss(mul2, _mm_set1_ps(0.0f))) == 0)
		return _mm_set1_ps(0.0f);

	glm_vec4 const sqt0 = _mm_sqrt_ps(mul2);
	glm_vec4 const mad0 = glm_vec4_fma(eta, dot0, sqt0);
	glm_vec4 const mul4 = _mm_mul_ps(mad0, N);
	glm_vec4 const mul5 = _mm_mul_ps(eta, I);
	glm_vec4 const sub2 = _mm_sub_ps(mul5, mul4);

	return sub2;
}

#endif//GLM_ARCH & GLM_ARCH_SSE2_BIT


==> figs/from-dave/deps/glm/glm/simd/integer.h <==
/// @ref simd
/// @file glm/simd/integer.h

#pragma once

#if GLM_ARCH & GLM_ARCH_SSE2_BIT

GLM_FUNC_QUALIFIER glm_uvec4 glm_i128_interleave(glm_uvec4 x)
{
	glm_uvec4 const Mask4 = _mm_set1_epi32(0x0000FFFF);
	glm_uvec4 const Mask3 = _mm_set1_epi32(0x00FF00FF);
	glm_uvec4 const Mask2 = _mm_set1_epi32(0x0F0F0F0F);
	glm_uvec4 const Mask1 = _mm_set1_epi32(0x33333333);
	glm_uvec4 const Mask0 = _mm_set1_epi32(0x55555555);

	glm_uvec4 Reg1;
	glm_uvec4 Reg2;

	// REG1 = x;
	// REG2 = y;
	//Reg1 = _mm_unpacklo_epi64(x, y);
	Reg1 = x;

	//REG1 = ((REG1 << 16) | REG1) & glm::uint64(0x0000FFFF0000FFFF);
	//REG2 = ((REG2 << 16) | REG2) & glm::uint64(0x0000FFFF0000FFFF);
	Reg2 = _mm_slli_si128(Reg1, 2);
	Reg1 = _mm_or_si128(Reg2, Reg1);
	Reg1 = _mm_and_si128(Reg1, Mask4);

	//REG1 = ((REG1 <<  8) | REG1) & glm::uint64(0x00FF00FF00FF00FF);
	//REG2 = ((REG2 <<  8) | REG2) & glm::uint64(0x00FF00FF00FF00FF);
	Reg2 = _mm_slli_si128(Reg1, 1);
	Reg1 = _mm_or_si128(Reg2, Reg1);
	Reg1 = _mm_and_si128(Reg1, Mask3);

	//REG1 = ((REG1 <<  4) | REG1) & glm::uint64(0x0F0F0F0F0F0F0F0F);
	//REG2 = ((REG2 <<  4) | REG2) & glm::uint64(0x0F0F0F0F0F0F0F0F);
	Reg2 = _mm_slli_epi32(Reg1, 4);
	Reg1 = _mm_or_si128(Reg2, Reg1);
	Reg1 = _mm_and_si128(Reg1, Mask2);

	//REG1 = ((REG1 <<  2) | REG1) & glm::uint64(0x3333333333333333);
	//REG2 = ((REG2 <<  2) | REG2) & glm::uint64(0x3333333333333333);
	Reg2 = _mm_slli_epi32(Reg1, 2);
	Reg1 = _mm_or_si128(Reg2, Reg1);
	Reg1 = _mm_and_si128(Reg1, Mask1);

	//REG1 = ((REG1 <<  1) | REG1) & glm::uint64(0x5555555555555555);
	//REG2 = ((REG2 <<  1) | REG2) & glm::uint64(0x5555555555555555);
	Reg2 = _mm_slli_epi32(Reg1, 1);
	Reg1 = _mm_or_si128(Reg2, Reg1);
	Reg1 = _mm_and_si128(Reg1, Mask0);

	//return REG1 | (REG2 << 1);
	Reg2 = _mm_slli_epi32(Reg1, 1);
	Reg2 = _mm_srli_si128(Reg2, 8);
	Reg1 = _mm_or_si128(Reg1, Reg2);

	return Reg1;
}

GLM_FUNC_QUALIFIER glm_uvec4 glm_i128_interleave2(glm_uvec4 x, glm_uvec4 y)
{
	glm_uvec4 const Mask4 = _mm_set1_epi32(0x0000FFFF);
	glm_uvec4 const Mask3 = _mm_set1_epi32(0x00FF00FF);
	glm_uvec4 const Mask2 = _mm_set1_epi32(0x0F0F0F0F);
	glm_uvec4 const Mask1 = _mm_set1_epi32(0x33333333);
	glm_uvec4 const Mask0 = _mm_set1_epi32(0x55555555);

	glm_uvec4 Reg1;
	glm_uvec4 Reg2;

	// REG1 = x;
	// REG2 = y;
	Reg1 = _mm_unpacklo_epi64(x, y);

	//REG1 = ((REG1 << 16) | REG1) & glm::uint64(0x0000FFFF0000FFFF);
	//REG2 = ((REG2 << 16) | REG2) & glm::uint64(0x0000FFFF0000FFFF);
	Reg2 = _mm_slli_si128(Reg1, 2);
	Reg1 = _mm_or_si128(Reg2, Reg1);
	Reg1 = _mm_and_si128(Reg1, Mask4);

	//REG1 = ((REG1 <<  8) | REG1) & glm::uint64(0x00FF00FF00FF00FF);
	//REG2 = ((REG2 <<  8) | REG2) & glm::uint64(0x00FF00FF00FF00FF);
	Reg2 = _mm_slli_si128(Reg1, 1);
	Reg1 = _mm_or_si128(Reg2, Reg1);
	Reg1 = _mm_and_si128(Reg1, Mask3);

	//REG1 = ((REG1 <<  4) | REG1) & glm::uint64(0x0F0F0F0F0F0F0F0F);
	//REG2 = ((REG2 <<  4) | REG2) & glm::uint64(0x0F0F0F0F0F0F0F0F);
	Reg2 = _mm_slli_epi32(Reg1, 4);
	Reg1 = _mm_or_si128(Reg2, Reg1);
	Reg1 = _mm_and_si128(Reg1, Mask2);

	//REG1 = ((REG1 <<  2) | REG1) & glm::uint64(0x3333333333333333);
	//REG2 = ((REG2 <<  2) | REG2) & glm::uint64(0x3333333333333333);
	Reg2 = _mm_slli_epi32(Reg1, 2);
	Reg1 = _mm_or_si128(Reg2, Reg1);
	Reg1 = _mm_and_si128(Reg1, Mask1);

	//REG1 = ((REG1 <<  1) | REG1) & glm::uint64(0x5555555555555555);
	//REG2 = ((REG2 <<  1) | REG2) & glm::uint64(0x5555555555555555);
	Reg2 = _mm_slli_epi32(Reg1, 1);
	Reg1 = _mm_or_si128(Reg2, Reg1);
	Reg1 = _mm_and_si128(Reg1, Mask0);

	//return REG1 | (REG2 << 1);
	Reg2 = _mm_slli_epi32(Reg1, 1);
	Reg2 = _mm_srli_si128(Reg2, 8);
	Reg1 = _mm_or_si128(Reg1, Reg2);

	return Reg1;
}

#endif//GLM_ARCH & GLM_ARCH_SSE2_BIT


==> figs/from-dave/deps/glm/glm/simd/matrix.h <==
/// @ref simd
/// @file glm/simd/matrix.h

#pragma once

#include "geometric.h"

#if GLM_ARCH & GLM_ARCH_SSE2_BIT

GLM_FUNC_QUALIFIER void glm_mat4_matrixCompMult(glm_vec4 const in1[4], glm_vec4 const in2[4], glm_vec4 out[4])
{
	out[0] = _mm_mul_ps(in1[0], in2[0]);
	out[1] = _mm_mul_ps(in1[1], in2[1]);
	out[2] = _mm_mul_ps(in1[2], in2[2]);
	out[3] = _mm_mul_ps(in1[3], in2[3]);
}

GLM_FUNC_QUALIFIER void glm_mat4_add(glm_vec4 const in1[4], glm_vec4 const in2[4], glm_vec4 out[4])
{
	out[0] = _mm_add_ps(in1[0], in2[0]);
	out[1] = _mm_add_ps(in1[1], in2[1]);
	out[2] = _mm_add_ps(in1[2], in2[2]);
	out[3] = _mm_add_ps(in1[3], in2[3]);
}

GLM_FUNC_QUALIFIER void glm_mat4_sub(glm_vec4 const in1[4], glm_vec4 const in2[4], glm_vec4 out[4])
{
	out[0] = _mm_sub_ps(in1[0], in2[0]);
	out[1] = _mm_sub_ps(in1[1], in2[1]);
	out[2] = _mm_sub_ps(in1[2], in2[2]);
	out[3] = _mm_sub_ps(in1[3], in2[3]);
}

GLM_FUNC_QUALIFIER glm_vec4 glm_mat4_mul_vec4(glm_vec4 const m[4], glm_vec4 v)
{
	__m128 v0 = _mm_shuffle_ps(v, v, _MM_SHUFFLE(0, 0, 0, 0));
	__m128 v1 = _mm_shuffle_ps(v, v, _MM_SHUFFLE(1, 1, 1, 1));
	__m128 v2 = _mm_shuffle_ps(v, v, _MM_SHUFFLE(2, 2, 2, 2));
	__m128 v3 = _mm_shuffle_ps(v, v, _MM_SHUFFLE(3, 3, 3, 3));

	__m128 m0 = _mm_mul_ps(m[0], v0);
	__m128 m1 = _mm_mul_ps(m[1], v1);
	__m128 m2 = _mm_mul_ps(m[2], v2);
	__m128 m3 = _mm_mul_ps(m[3], v3);

	__m128 a0 = _mm_add_ps(m0, m1);
	__m128 a1 = _mm_add_ps(m2, m3);
	__m128 a2 = _mm_add_ps(a0, a1);

	return a2;
}

GLM_FUNC_QUALIFIER __m128 glm_vec4_mul_mat4(glm_vec4 v, glm_vec4 const m[4])
{
	__m128 i0 = m[0];
	__m128 i1 = m[1];
	__m128 i2 = m[2];
	__m128 i3 = m[3];

	__m128 m0 = _mm_mul_ps(v, i0);
	__m128 m1 = _mm_mul_ps(v, i1);
	__m128 m2 = _mm_mul_ps(v, i2);
	__m128 m3 = _mm_mul_ps(v, i3);

	__m128 u0 = _mm_unpacklo_ps(m0, m1);
	__m128 u1 = _mm_unpackhi_ps(m0, m1);
	__m128 a0 = _mm_add_ps(u0, u1);

	__m128 u2 = _mm_unpacklo_ps(m2, m3);
	__m128 u3 = _mm_unpackhi_ps(m2, m3);
	__m128 a1 = _mm_add_ps(u2, u3);

	__m128 f0 = _mm_movelh_ps(a0, a1);
	__m128 f1 = _mm_movehl_ps(a1, a0);
	__m128 f2 = _mm_add_ps(f0, f1);

	return f2;
}

GLM_FUNC_QUALIFIER void glm_mat4_mul(glm_vec4 const in1[4], glm_vec4 const in2[4], glm_vec4 out[4])
{
	{
		__m128 e0 = _mm_shuffle_ps(in2[0], in2[0], _MM_SHUFFLE(0, 0, 0, 0));
		__m128 e1 = _mm_shuffle_ps(in2[0], in2[0], _MM_SHUFFLE(1, 1, 1, 1));
		__m128 e2 = _mm_shuffle_ps(in2[0], in2[0], _MM_SHUFFLE(2, 2, 2, 2));
		__m128 e3 = _mm_shuffle_ps(in2[0], in2[0], _MM_SHUFFLE(3, 3, 3, 3));

		__m128 m0 = _mm_mul_ps(in1[0], e0);
		__m128 m1 = _mm_mul_ps(in1[1], e1);
		__m128 m2 = _mm_mul_ps(in1[2], e2);
		__m128 m3 = _mm_mul_ps(in1[3], e3);

		__m128 a0 = _mm_add_ps(m0, m1);
		__m128 a1 = _mm_add_ps(m2, m3);
		__m128 a2 = _mm_add_ps(a0, a1);

		out[0] = a2;
	}

	{
		__m128 e0 = _mm_shuffle_ps(in2[1], in2[1], _MM_SHUFFLE(0, 0, 0, 0));
		__m128 e1 = _mm_shuffle_ps(in2[1], in2[1], _MM_SHUFFLE(1, 1, 1, 1));
		__m128 e2 = _mm_shuffle_ps(in2[1], in2[1], _MM_SHUFFLE(2, 2, 2, 2));
		__m128 e3 = _mm_shuffle_ps(in2[1], in2[1], _MM_SHUFFLE(3, 3, 3, 3));

		__m128 m0 = _mm_mul_ps(in1[0], e0);
		__m128 m1 = _mm_mul_ps(in1[1], e1);
		__m128 m2 = _mm_mul_ps(in1[2], e2);
		__m128 m3 = _mm_mul_ps(in1[3], e3);

		__m128 a0 = _mm_add_ps(m0, m1);
		__m128 a1 = _mm_add_ps(m2, m3);
		__m128 a2 = _mm_add_ps(a0, a1);

		out[1] = a2;
	}

	{
		__m128 e0 = _mm_shuffle_ps(in2[2], in2[2], _MM_SHUFFLE(0, 0, 0, 0));
		__m128 e1 = _mm_shuffle_ps(in2[2], in2[2], _MM_SHUFFLE(1, 1, 1, 1));
		__m128 e2 = _mm_shuffle_ps(in2[2], in2[2], _MM_SHUFFLE(2, 2, 2, 2));
		__m128 e3 = _mm_shuffle_ps(in2[2], in2[2], _MM_SHUFFLE(3, 3, 3, 3));

		__m128 m0 = _mm_mul_ps(in1[0], e0);
		__m128 m1 = _mm_mul_ps(in1[1], e1);
		__m128 m2 = _mm_mul_ps(in1[2], e2);
		__m128 m3 = _mm_mul_ps(in1[3], e3);

		__m128 a0 = _mm_add_ps(m0, m1);
		__m128 a1 = _mm_add_ps(m2, m3);
		__m128 a2 = _mm_add_ps(a0, a1);

		out[2] = a2;
	}

	{
		//(__m128&)_mm_shuffle_epi32(__m128i&)in2[0], _MM_SHUFFLE(3, 3, 3, 3))
		__m128 e0 = _mm_shuffle_ps(in2[3], in2[3], _MM_SHUFFLE(0, 0, 0, 0));
		__m128 e1 = _mm_shuffle_ps(in2[3], in2[3], _MM_SHUFFLE(1, 1, 1, 1));
		__m128 e2 = _mm_shuffle_ps(in2[3], in2[3], _MM_SHUFFLE(2, 2, 2, 2));
		__m128 e3 = _mm_shuffle_ps(in2[3], in2[3], _MM_SHUFFLE(3, 3, 3, 3));

		__m128 m0 = _mm_mul_ps(in1[0], e0);
		__m128 m1 = _mm_mul_ps(in1[1], e1);
		__m128 m2 = _mm_mul_ps(in1[2], e2);
		__m128 m3 = _mm_mul_ps(in1[3], e3);

		__m128 a0 = _mm_add_ps(m0, m1);
		__m128 a1 = _mm_add_ps(m2, m3);
		__m128 a2 = _mm_add_ps(a0, a1);

		out[3] = a2;
	}
}

GLM_FUNC_QUALIFIER void glm_mat4_transpose(glm_vec4 const in[4], glm_vec4 out[4])
{
	__m128 tmp0 = _mm_shuffle_ps(in[0], in[1], 0x44);
	__m128 tmp2 = _mm_shuffle_ps(in[0], in[1], 0xEE);
	__m128 tmp1 = _mm_shuffle_ps(in[2], in[3], 0x44);
	__m128 tmp3 = _mm_shuffle_ps(in[2], in[3], 0xEE);

	out[0] = _mm_shuffle_ps(tmp0, tmp1, 0x88);
	out[1] = _mm_shuffle_ps(tmp0, tmp1, 0xDD);
	out[2] = _mm_shuffle_ps(tmp2, tmp3, 0x88);
	out[3] = _mm_shuffle_ps(tmp2, tmp3, 0xDD);
}

GLM_FUNC_QUALIFIER glm_vec4 glm_mat4_determinant_highp(glm_vec4 const in[4])
{
	__m128 Fac0;
	{
		//	valType SubFactor00 = m[2][2] * m[3][3] - m[3][2] * m[2][3];
		//	valType SubFactor00 = m[2][2] * m[3][3] - m[3][2] * m[2][3];
		//	valType SubFactor06 = m[1][2] * m[3][3] - m[3][2] * m[1][3];
		//	valType SubFactor13 = m[1][2] * m[2][3] - m[2][2] * m[1][3];

		__m128 Swp0a = _mm_shuffle_ps(in[3], in[2], _MM_SHUFFLE(3, 3, 3, 3));
		__m128 Swp0b = _mm_shuffle_ps(in[3], in[2], _MM_SHUFFLE(2, 2, 2, 2));

		__m128 Swp00 = _mm_shuffle_ps(in[2], in[1], _MM_SHUFFLE(2, 2, 2, 2));
		__m128 Swp01 = _mm_shuffle_ps(Swp0a, Swp0a, _MM_SHUFFLE(2, 0, 0, 0));
		__m128 Swp02 = _mm_shuffle_ps(Swp0b, Swp0b, _MM_SHUFFLE(2, 0, 0, 0));
		__m128 Swp03 = _mm_shuffle_ps(in[2], in[1], _MM_SHUFFLE(3, 3, 3, 3));

		__m128 Mul00 = _mm_mul_ps(Swp00, Swp01);
		__m128 Mul01 = _mm_mul_ps(Swp02, Swp03);
		Fac0 = _mm_sub_ps(Mul00, Mul01);
	}

	__m128 Fac1;
	{
		//	valType SubFactor01 = m[2][1] * m[3][3] - m[3][1] * m[2][3];
		//	valType SubFactor01 = m[2][1] * m[3][3] - m[3][1] * m[2][3];
		//	valType SubFactor07 = m[1][1] * m[3][3] - m[3][1] * m[1][3];
		//	valType SubFactor14 = m[1][1] * m[2][3] - m[2][1] * m[1][3];

		__m128 Swp0a = _mm_shuffle_ps(in[3], in[2], _MM_SHUFFLE(3, 3, 3, 3));
		__m128 Swp0b = _mm_shuffle_ps(in[3], in[2], _MM_SHUFFLE(1, 1, 1, 1));

		__m128 Swp00 = _mm_shuffle_ps(in[2], in[1], _MM_SHUFFLE(1, 1, 1, 1));
		__m128 Swp01 = _mm_shuffle_ps(Swp0a, Swp0a, _MM_SHUFFLE(2, 0, 0, 0));
		__m128 Swp02 = _mm_shuffle_ps(Swp0b, Swp0b, _MM_SHUFFLE(2, 0, 0, 0));
		__m128 Swp03 = _mm_shuffle_ps(in[2], in[1], _MM_SHUFFLE(3, 3, 3, 3));

		__m128 Mul00 = _mm_mul_ps(Swp00, Swp01);
		__m128 Mul01 = _mm_mul_ps(Swp02, Swp03);
		Fac1 = _mm_sub_ps(Mul00, Mul01);
	}


	__m128 Fac2;
	{
		//	valType SubFactor02 = m[2][1] * m[3][2] - m[3][1] * m[2][2];
		//	valType SubFactor02 = m[2][1] * m[3][2] - m[3][1] * m[2][2];
		//	valType SubFactor08 = m[1][1] * m[3][2] - m[3][1] * m[1][2];
		//	valType SubFactor15 = m[1][1] * m[2][2] - m[2][1] * m[1][2];

		__m128 Swp0a = _mm_shuffle_ps(in[3], in[2], _MM_SHUFFLE(2, 2, 2, 2));
		__m128 Swp0b = _mm_shuffle_ps(in[3], in[2], _MM_SHUFFLE(1, 1, 1, 1));

		__m128 Swp00 = _mm_shuffle_ps(in[2], in[1], _MM_SHUFFLE(1, 1, 1, 1));
		__m128 Swp01 = _mm_shuffle_ps(Swp0a, Swp0a, _MM_SHUFFLE(2, 0, 0, 0));
		__m128 Swp02 = _mm_shuffle_ps(Swp0b, Swp0b, _MM_SHUFFLE(2, 0, 0, 0));
		__m128 Swp03 = _mm_shuffle_ps(in[2], in[1], _MM_SHUFFLE(2, 2, 2, 2));

		__m128 Mul00 = _mm_mul_ps(Swp00, Swp01);
		__m128 Mul01 = _mm_mul_ps(Swp02, Swp03);
		Fac2 = _mm_sub_ps(Mul00, Mul01);
	}

	__m128 Fac3;
	{
		//	valType SubFactor03 = m[2][0] * m[3][3] - m[3][0] * m[2][3];
		//	valType SubFactor03 = m[2][0] * m[3][3] - m[3][0] * m[2][3];
		//	valType SubFactor09 = m[1][0] * m[3][3] - m[3][0] * m[1][3];
		//	valType SubFactor16 = m[1][0] * m[2][3] - m[2][0] * m[1][3];

		__m128 Swp0a = _mm_shuffle_ps(in[3], in[2], _MM_SHUFFLE(3, 3, 3, 3));
		__m128 Swp0b = _mm_shuffle_ps(in[3], in[2], _MM_SHUFFLE(0, 0, 0, 0));

		__m128 Swp00 = _mm_shuffle_ps(in[2], in[1], _MM_SHUFFLE(0, 0, 0, 0));
		__m128 Swp01 = _mm_shuffle_ps(Swp0a, Swp0a, _MM_SHUFFLE(2, 0, 0, 0));
		__m128 Swp02 = _mm_shuffle_ps(Swp0b, Swp0b, _MM_SHUFFLE(2, 0, 0, 0));
		__m128 Swp03 = _mm_shuffle_ps(in[2], in[1], _MM_SHUFFLE(3, 3, 3, 3));

		__m128 Mul00 = _mm_mul_ps(Swp00, Swp01);
		__m128 Mul01 = _mm_mul_ps(Swp02, Swp03);
		Fac3 = _mm_sub_ps(Mul00, Mul01);
	}

	__m128 Fac4;
	{
		//	valType SubFactor04 = m[2][0] * m[3][2] - m[3][0] * m[2][2];
		//	valType SubFactor04 = m[2][0] * m[3][2] - m[3][0] * m[2][2];
		//	valType SubFactor10 = m[1][0] * m[3][2] - m[3][0] * m[1][2];
		//	valType SubFactor17 = m[1][0] * m[2][2] - m[2][0] * m[1][2];

		__m128 Swp0a = _mm_shuffle_ps(in[3], in[2], _MM_SHUFFLE(2, 2, 2, 2));
		__m128 Swp0b = _mm_shuffle_ps(in[3], in[2], _MM_SHUFFLE(0, 0, 0, 0));

		__m128 Swp00 = _mm_shuffle_ps(in[2], in[1], _MM_SHUFFLE(0, 0, 0, 0));
		__m128 Swp01 = _mm_shuffle_ps(Swp0a, Swp0a, _MM_SHUFFLE(2, 0, 0, 0));
		__m128 Swp02 = _mm_shuffle_ps(Swp0b, Swp0b, _MM_SHUFFLE(2, 0, 0, 0));
		__m128 Swp03 = _mm_shuffle_ps(in[2], in[1], _MM_SHUFFLE(2, 2, 2, 2));

		__m128 Mul00 = _mm_mul_ps(Swp00, Swp01);
		__m128 Mul01 = _mm_mul_ps(Swp02, Swp03);
		Fac4 = _mm_sub_ps(Mul00, Mul01);
	}

	__m128 Fac5;
	{
		//	valType SubFactor05 = m[2][0] * m[3][1] - m[3][0] * m[2][1];
		//	valType SubFactor05 = m[2][0] * m[3][1] - m[3][0] * m[2][1];
		//	valType SubFactor12 = m[1][0] * m[3][1] - m[3][0] * m[1][1];
		//	valType SubFactor18 = m[1][0] * m[2][1] - m[2][0] * m[1][1];

		__m128 Swp0a = _mm_shuffle_ps(in[3], in[2], _MM_SHUFFLE(1, 1, 1, 1));
		__m128 Swp0b = _mm_shuffle_ps(in[3], in[2], _MM_SHUFFLE(0, 0, 0, 0));

		__m128 Swp00 = _mm_shuffle_ps(in[2], in[1], _MM_SHUFFLE(0, 0, 0, 0));
		__m128 Swp01 = _mm_shuffle_ps(Swp0a, Swp0a, _MM_SHUFFLE(2, 0, 0, 0));
		__m128 Swp02 = _mm_shuffle_ps(Swp0b, Swp0b, _MM_SHUFFLE(2, 0, 0, 0));
		__m128 Swp03 = _mm_shuffle_ps(in[2], in[1], _MM_SHUFFLE(1, 1, 1, 1));

		__m128 Mul00 = _mm_mul_ps(Swp00, Swp01);
		__m128 Mul01 = _mm_mul_ps(Swp02, Swp03);
		Fac5 = _mm_sub_ps(Mul00, Mul01);
	}

	__m128 SignA = _mm_set_ps( 1.0f,-1.0f, 1.0f,-1.0f);
	__m128 SignB = _mm_set_ps(-1.0f, 1.0f,-1.0f, 1.0f);

	// m[1][0]
	// m[0][0]
	// m[0][0]
	// m[0][0]
	__m128 Temp0 = _mm_shuffle_ps(in[1], in[0], _MM_SHUFFLE(0, 0, 0, 0));
	__m128 Vec0 = _mm_shuffle_ps(Temp0, Temp0, _MM_SHUFFLE(2, 2, 2, 0));

	// m[1][1]
	// m[0][1]
	// m[0][1]
	// m[0][1]
	__m128 Temp1 = _mm_shuffle_ps(in[1], in[0], _MM_SHUFFLE(1, 1, 1, 1));
	__m128 Vec1 = _mm_shuffle_ps(Temp1, Temp1, _MM_SHUFFLE(2, 2, 2, 0));

	// m[1][2]
	// m[0][2]
	// m[0][2]
	// m[0][2]
	__m128 Temp2 = _mm_shuffle_ps(in[1], in[0], _MM_SHUFFLE(2, 2, 2, 2));
	__m128 Vec2 = _mm_shuffle_ps(Temp2, Temp2, _MM_SHUFFLE(2, 2, 2, 0));

	// m[1][3]
	// m[0][3]
	// m[0][3]
	// m[0][3]
	__m128 Temp3 = _mm_shuffle_ps(in[1], in[0], _MM_SHUFFLE(3, 3, 3, 3));
	__m128 Vec3 = _mm_shuffle_ps(Temp3, Temp3, _MM_SHUFFLE(2, 2, 2, 0));

	// col0
	// + (Vec1[0] * Fac0[0] - Vec2[0] * Fac1[0] + Vec3[0] * Fac2[0]),
	// - (Vec1[1] * Fac0[1] - Vec2[1] * Fac1[1] + Vec3[1] * Fac2[1]),
	// + (Vec1[2] * Fac0[2] - Vec2[2] * Fac1[2] + Vec3[2] * Fac2[2]),
	// - (Vec1[3] * Fac0[3] - Vec2[3] * Fac1[3] + Vec3[3] * Fac2[3]),
	__m128 Mul00 = _mm_mul_ps(Vec1, Fac0);
	__m128 Mul01 = _mm_mul_ps(Vec2, Fac1);
	__m128 Mul02 = _mm_mul_ps(Vec3, Fac2);
	__m128 Sub00 = _mm_sub_ps(Mul00, Mul01);
	__m128 Add00 = _mm_add_ps(Sub00, Mul02);
	__m128 Inv0 = _mm_mul_ps(SignB, Add00);

	// col1
	// - (Vec0[0] * Fac0[0] - Vec2[0] * Fac3[0] + Vec3[0] * Fac4[0]),
	// + (Vec0[0] * Fac0[1] - Vec2[1] * Fac3[1] + Vec3[1] * Fac4[1]),
	// - (Vec0[0] * Fac0[2] - Vec2[2] * Fac3[2] + Vec3[2] * Fac4[2]),
	// + (Vec0[0] * Fac0[3] - Vec2[3] * Fac3[3] + Vec3[3] * Fac4[3]),
	__m128 Mul03 = _mm_mul_ps(Vec0, Fac0);
	__m128 Mul04 = _mm_mul_ps(Vec2, Fac3);
	__m128 Mul05 = _mm_mul_ps(Vec3, Fac4);
	__m128 Sub01 = _mm_sub_ps(Mul03, Mul04);
	__m128 Add01 = _mm_add_ps(Sub01, Mul05);
	__m128 Inv1 = _mm_mul_ps(SignA, Add01);

	// col2
	// + (Vec0[0] * Fac1[0] - Vec1[0] * Fac3[0] + Vec3[0] * Fac5[0]),
	// - (Vec0[0] * Fac1[1] - Vec1[1] * Fac3[1] + Vec3[1] * Fac5[1]),
	// + (Vec0[0] * Fac1[2] - Vec1[2] * Fac3[2] + Vec3[2] * Fac5[2]),
	// - (Vec0[0] * Fac1[3] - Vec1[3] * Fac3[3] + Vec3[3] * Fac5[3]),
	__m128 Mul06 = _mm_mul_ps(Vec0, Fac1);
	__m128 Mul07 = _mm_mul_ps(Vec1, Fac3);
	__m128 Mul08 = _mm_mul_ps(Vec3, Fac5);
	__m128 Sub02 = _mm_sub_ps(Mul06, Mul07);
	__m128 Add02 = _mm_add_ps(Sub02, Mul08);
	__m128 Inv2 = _mm_mul_ps(SignB, Add02);

	// col3
	// - (Vec1[0] * Fac2[0] - Vec1[0] * Fac4[0] + Vec2[0] * Fac5[0]),
	// + (Vec1[0] * Fac2[1] - Vec1[1] * Fac4[1] + Vec2[1] * Fac5[1]),
	// - (Vec1[0] * Fac2[2] - Vec1[2] * Fac4[2] + Vec2[2] * Fac5[2]),
	// + (Vec1[0] * Fac2[3] - Vec1[3] * Fac4[3] + Vec2[3] * Fac5[3]));
	__m128 Mul09 = _mm_mul_ps(Vec0, Fac2);
	__m128 Mul10 = _mm_mul_ps(Vec1, Fac4);
	__m128 Mul11 = _mm_mul_ps(Vec2, Fac5);
	__m128 Sub03 = _mm_sub_ps(Mul09, Mul10);
	__m128 Add03 = _mm_add_ps(Sub03, Mul11);
	__m128 Inv3 = _mm_mul_ps(SignA, Add03);

	__m128 Row0 = _mm_shuffle_ps(Inv0, Inv1, _MM_SHUFFLE(0, 0, 0, 0));
	__m128 Row1 = _mm_shuffle_ps(Inv2, Inv3, _MM_SHUFFLE(0, 0, 0, 0));
	__m128 Row2 = _mm_shuffle_ps(Row0, Row1, _MM_SHUFFLE(2, 0, 2, 0));

	//	valType Determinant = m[0][0] * Inverse[0][0]
	//						+ m[0][1] * Inverse[1][0]
	//						+ m[0][2] * Inverse[2][0]
	//						+ m[0][3] * Inverse[3][0];
	__m128 Det0 = glm_vec4_dot(in[0], Row2);
	return Det0;
}

GLM_FUNC_QUALIFIER glm_vec4 glm_mat4_determinant_lowp(glm_vec4 const m[4])
{
	// _mm_castsi128_ps(_mm_shuffle_epi32(_mm_castps_si128(

	//T SubFactor00 = m[2][2] * m[3][3] - m[3][2] * m[2][3];
	//T SubFactor01 = m[2][1] * m[3][3] - m[3][1] * m[2][3];
	//T SubFactor02 = m[2][1] * m[3][2] - m[3][1] * m[2][2];
	//T SubFactor03 = m[2][0] * m[3][3] - m[3][0] * m[2][3];
	//T SubFactor04 = m[2][0] * m[3][2] - m[3][0] * m[2][2];
	//T SubFactor05 = m[2][0] * m[3][1] - m[3][0] * m[2][1];

	// First 2 columns
 	__m128 Swp2A = _mm_castsi128_ps(_mm_shuffle_epi32(_mm_castps_si128(m[2]), _MM_SHUFFLE(0, 1, 1, 2)));
 	__m128 Swp3A = _mm_castsi128_ps(_mm_shuffle_epi32(_mm_castps_si128(m[3]), _MM_SHUFFLE(3, 2, 3, 3)));
	__m128 MulA = _mm_mul_ps(Swp2A, Swp3A);

	// Second 2 columns
	__m128 Swp2B = _mm_castsi128_ps(_mm_shuffle_epi32(_mm_castps_si128(m[2]), _MM_SHUFFLE(3, 2, 3, 3)));
	__m128 Swp3B = _mm_castsi128_ps(_mm_shuffle_epi32(_mm_castps_si128(m[3]), _MM_SHUFFLE(0, 1, 1, 2)));
	__m128 MulB = _mm_mul_ps(Swp2B, Swp3B);

	// Columns subtraction
	__m128 SubE = _mm_sub_ps(MulA, MulB);

	// Last 2 rows
	__m128 Swp2C = _mm_castsi128_ps(_mm_shuffle_epi32(_mm_castps_si128(m[2]), _MM_SHUFFLE(0, 0, 1, 2)));
	__m128 Swp3C = _mm_castsi128_ps(_mm_shuffle_epi32(_mm_castps_si128(m[3]), _MM_SHUFFLE(1, 2, 0, 0)));
	__m128 MulC = _mm_mul_ps(Swp2C, Swp3C);
	__m128 SubF = _mm_sub_ps(_mm_movehl_ps(MulC, MulC), MulC);

	//vec<4, T, Q> DetCof(
	//	+ (m[1][1] * SubFactor00 - m[1][2] * SubFactor01 + m[1][3] * SubFactor02),
	//	- (m[1][0] * SubFactor00 - m[1][2] * SubFactor03 + m[1][3] * SubFactor04),
	//	+ (m[1][0] * SubFactor01 - m[1][1] * SubFactor03 + m[1][3] * SubFactor05),
	//	- (m[1][0] * SubFactor02 - m[1][1] * SubFactor04 + m[1][2] * SubFactor05));

	__m128 SubFacA = _mm_castsi128_ps(_mm_shuffle_epi32(_mm_castps_si128(SubE), _MM_SHUFFLE(2, 1, 0, 0)));
	__m128 SwpFacA = _mm_castsi128_ps(_mm_shuffle_epi32(_mm_castps_si128(m[1]), _MM_SHUFFLE(0, 0, 0, 1)));
	__m128 MulFacA = _mm_mul_ps(SwpFacA, SubFacA);

	__m128 SubTmpB = _mm_shuffle_ps(SubE, SubF, _MM_SHUFFLE(0, 0, 3, 1));
	__m128 SubFacB = _mm_castsi128_ps(_mm_shuffle_epi32(_mm_castps_si128(SubTmpB), _MM_SHUFFLE(3, 1, 1, 0)));//SubF[0], SubE[3], SubE[3], SubE[1];
	__m128 SwpFacB = _mm_castsi128_ps(_mm_shuffle_epi32(_mm_castps_si128(m[1]), _MM_SHUFFLE(1, 1, 2, 2)));
	__m128 MulFacB = _mm_mul_ps(SwpFacB, SubFacB);

	__m128 SubRes = _mm_sub_ps(MulFacA, MulFacB);

	__m128 SubTmpC = _mm_shuffle_ps(SubE, SubF, _MM_SHUFFLE(1, 0, 2, 2));
	__m128 SubFacC = _mm_castsi128_ps(_mm_shuffle_epi32(_mm_castps_si128(SubTmpC), _MM_SHUFFLE(3, 3, 2, 0)));
	__m128 SwpFacC = _mm_castsi128_ps(_mm_shuffle_epi32(_mm_castps_si128(m[1]), _MM_SHUFFLE(2, 3, 3, 3)));
	__m128 MulFacC = _mm_mul_ps(SwpFacC, SubFacC);

	__m128 AddRes = _mm_add_ps(SubRes, MulFacC);
	__m128 DetCof = _mm_mul_ps(AddRes, _mm_setr_ps( 1.0f,-1.0f, 1.0f,-1.0f));

	//return m[0][0] * DetCof[0]
	//	 + m[0][1] * DetCof[1]
	//	 + m[0][2] * DetCof[2]
	//	 + m[0][3] * DetCof[3];

	return glm_vec4_dot(m[0], DetCof);
}

GLM_FUNC_QUALIFIER glm_vec4 glm_mat4_determinant(glm_vec4 const m[4])
{
	// _mm_castsi128_ps(_mm_shuffle_epi32(_mm_castps_si128(add)

	//T SubFactor00 = m[2][2] * m[3][3] - m[3][2] * m[2][3];
	//T SubFactor01 = m[2][1] * m[3][3] - m[3][1] * m[2][3];
	//T SubFactor02 = m[2][1] * m[3][2] - m[3][1] * m[2][2];
	//T SubFactor03 = m[2][0] * m[3][3] - m[3][0] * m[2][3];
	//T SubFactor04 = m[2][0] * m[3][2] - m[3][0] * m[2][2];
	//T SubFactor05 = m[2][0] * m[3][1] - m[3][0] * m[2][1];

	// First 2 columns
 	__m128 Swp2A = _mm_shuffle_ps(m[2], m[2], _MM_SHUFFLE(0, 1, 1, 2));
 	__m128 Swp3A = _mm_shuffle_ps(m[3], m[3], _MM_SHUFFLE(3, 2, 3, 3));
	__m128 MulA = _mm_mul_ps(Swp2A, Swp3A);

	// Second 2 columns
	__m128 Swp2B = _mm_shuffle_ps(m[2], m[2], _MM_SHUFFLE(3, 2, 3, 3));
	__m128 Swp3B = _mm_shuffle_ps(m[3], m[3], _MM_SHUFFLE(0, 1, 1, 2));
	__m128 MulB = _mm_mul_ps(Swp2B, Swp3B);

	// Columns subtraction
	__m128 SubE = _mm_sub_ps(MulA, MulB);

	// Last 2 rows
	__m128 Swp2C = _mm_shuffle_ps(m[2], m[2], _MM_SHUFFLE(0, 0, 1, 2));
	__m128 Swp3C = _mm_shuffle_ps(m[3], m[3], _MM_SHUFFLE(1, 2, 0, 0));
	__m128 MulC = _mm_mul_ps(Swp2C, Swp3C);
	__m128 SubF = _mm_sub_ps(_mm_movehl_ps(MulC, MulC), MulC);

	//vec<4, T, Q> DetCof(
	//	+ (m[1][1] * SubFactor00 - m[1][2] * SubFactor01 + m[1][3] * SubFactor02),
	//	- (m[1][0] * SubFactor00 - m[1][2] * SubFactor03 + m[1][3] * SubFactor04),
	//	+ (m[1][0] * SubFactor01 - m[1][1] * SubFactor03 + m[1][3] * SubFactor05),
	//	- (m[1][0] * SubFactor02 - m[1][1] * SubFactor04 + m[1][2] * SubFactor05));

	__m128 SubFacA = _mm_shuffle_ps(SubE, SubE, _MM_SHUFFLE(2, 1, 0, 0));
	__m128 SwpFacA = _mm_shuffle_ps(m[1], m[1], _MM_SHUFFLE(0, 0, 0, 1));
	__m128 MulFacA = _mm_mul_ps(SwpFacA, SubFacA);

	__m128 SubTmpB = _mm_shuffle_ps(SubE, SubF, _MM_SHUFFLE(0, 0, 3, 1));
	__m128 SubFacB = _mm_shuffle_ps(SubTmpB, SubTmpB, _MM_SHUFFLE(3, 1, 1, 0));//SubF[0], SubE[3], SubE[3], SubE[1];
	__m128 SwpFacB = _mm_shuffle_ps(m[1], m[1], _MM_SHUFFLE(1, 1, 2, 2));
	__m128 MulFacB = _mm_mul_ps(SwpFacB, SubFacB);

	__m128 SubRes = _mm_sub_ps(MulFacA, MulFacB);

	__m128 SubTmpC = _mm_shuffle_ps(SubE, SubF, _MM_SHUFFLE(1, 0, 2, 2));
	__m128 SubFacC = _mm_shuffle_ps(SubTmpC, SubTmpC, _MM_SHUFFLE(3, 3, 2, 0));
	__m128 SwpFacC = _mm_shuffle_ps(m[1], m[1], _MM_SHUFFLE(2, 3, 3, 3));
	__m128 MulFacC = _mm_mul_ps(SwpFacC, SubFacC);

	__m128 AddRes = _mm_add_ps(SubRes, MulFacC);
	__m128 DetCof = _mm_mul_ps(AddRes, _mm_setr_ps( 1.0f,-1.0f, 1.0f,-1.0f));

	//return m[0][0] * DetCof[0]
	//	 + m[0][1] * DetCof[1]
	//	 + m[0][2] * DetCof[2]
	//	 + m[0][3] * DetCof[3];

	return glm_vec4_dot(m[0], DetCof);
}

GLM_FUNC_QUALIFIER void glm_mat4_inverse(glm_vec4 const in[4], glm_vec4 out[4])
{
	__m128 Fac0;
	{
		//	valType SubFactor00 = m[2][2] * m[3][3] - m[3][2] * m[2][3];
		//	valType SubFactor00 = m[2][2] * m[3][3] - m[3][2] * m[2][3];
		//	valType SubFactor06 = m[1][2] * m[3][3] - m[3][2] * m[1][3];
		//	valType SubFactor13 = m[1][2] * m[2][3] - m[2][2] * m[1][3];

		__m128 Swp0a = _mm_shuffle_ps(in[3], in[2], _MM_SHUFFLE(3, 3, 3, 3));
		__m128 Swp0b = _mm_shuffle_ps(in[3], in[2], _MM_SHUFFLE(2, 2, 2, 2));

		__m128 Swp00 = _mm_shuffle_ps(in[2], in[1], _MM_SHUFFLE(2, 2, 2, 2));
		__m128 Swp01 = _mm_shuffle_ps(Swp0a, Swp0a, _MM_SHUFFLE(2, 0, 0, 0));
		__m128 Swp02 = _mm_shuffle_ps(Swp0b, Swp0b, _MM_SHUFFLE(2, 0, 0, 0));
		__m128 Swp03 = _mm_shuffle_ps(in[2], in[1], _MM_SHUFFLE(3, 3, 3, 3));

		__m128 Mul00 = _mm_mul_ps(Swp00, Swp01);
		__m128 Mul01 = _mm_mul_ps(Swp02, Swp03);
		Fac0 = _mm_sub_ps(Mul00, Mul01);
	}

	__m128 Fac1;
	{
		//	valType SubFactor01 = m[2][1] * m[3][3] - m[3][1] * m[2][3];
		//	valType SubFactor01 = m[2][1] * m[3][3] - m[3][1] * m[2][3];
		//	valType SubFactor07 = m[1][1] * m[3][3] - m[3][1] * m[1][3];
		//	valType SubFactor14 = m[1][1] * m[2][3] - m[2][1] * m[1][3];

		__m128 Swp0a = _mm_shuffle_ps(in[3], in[2], _MM_SHUFFLE(3, 3, 3, 3));
		__m128 Swp0b = _mm_shuffle_ps(in[3], in[2], _MM_SHUFFLE(1, 1, 1, 1));

		__m128 Swp00 = _mm_shuffle_ps(in[2], in[1], _MM_SHUFFLE(1, 1, 1, 1));
		__m128 Swp01 = _mm_shuffle_ps(Swp0a, Swp0a, _MM_SHUFFLE(2, 0, 0, 0));
		__m128 Swp02 = _mm_shuffle_ps(Swp0b, Swp0b, _MM_SHUFFLE(2, 0, 0, 0));
		__m128 Swp03 = _mm_shuffle_ps(in[2], in[1], _MM_SHUFFLE(3, 3, 3, 3));

		__m128 Mul00 = _mm_mul_ps(Swp00, Swp01);
		__m128 Mul01 = _mm_mul_ps(Swp02, Swp03);
		Fac1 = _mm_sub_ps(Mul00, Mul01);
	}


	__m128 Fac2;
	{
		//	valType SubFactor02 = m[2][1] * m[3][2] - m[3][1] * m[2][2];
		//	valType SubFactor02 = m[2][1] * m[3][2] - m[3][1] * m[2][2];
		//	valType SubFactor08 = m[1][1] * m[3][2] - m[3][1] * m[1][2];
		//	valType SubFactor15 = m[1][1] * m[2][2] - m[2][1] * m[1][2];

		__m128 Swp0a = _mm_shuffle_ps(in[3], in[2], _MM_SHUFFLE(2, 2, 2, 2));
		__m128 Swp0b = _mm_shuffle_ps(in[3], in[2], _MM_SHUFFLE(1, 1, 1, 1));

		__m128 Swp00 = _mm_shuffle_ps(in[2], in[1], _MM_SHUFFLE(1, 1, 1, 1));
		__m128 Swp01 = _mm_shuffle_ps(Swp0a, Swp0a, _MM_SHUFFLE(2, 0, 0, 0));
		__m128 Swp02 = _mm_shuffle_ps(Swp0b, Swp0b, _MM_SHUFFLE(2, 0, 0, 0));
		__m128 Swp03 = _mm_shuffle_ps(in[2], in[1], _MM_SHUFFLE(2, 2, 2, 2));

		__m128 Mul00 = _mm_mul_ps(Swp00, Swp01);
		__m128 Mul01 = _mm_mul_ps(Swp02, Swp03);
		Fac2 = _mm_sub_ps(Mul00, Mul01);
	}

	__m128 Fac3;
	{
		//	valType SubFactor03 = m[2][0] * m[3][3] - m[3][0] * m[2][3];
		//	valType SubFactor03 = m[2][0] * m[3][3] - m[3][0] * m[2][3];
		//	valType SubFactor09 = m[1][0] * m[3][3] - m[3][0] * m[1][3];
		//	valType SubFactor16 = m[1][0] * m[2][3] - m[2][0] * m[1][3];

		__m128 Swp0a = _mm_shuffle_ps(in[3], in[2], _MM_SHUFFLE(3, 3, 3, 3));
		__m128 Swp0b = _mm_shuffle_ps(in[3], in[2], _MM_SHUFFLE(0, 0, 0, 0));

		__m128 Swp00 = _mm_shuffle_ps(in[2], in[1], _MM_SHUFFLE(0, 0, 0, 0));
		__m128 Swp01 = _mm_shuffle_ps(Swp0a, Swp0a, _MM_SHUFFLE(2, 0, 0, 0));
		__m128 Swp02 = _mm_shuffle_ps(Swp0b, Swp0b, _MM_SHUFFLE(2, 0, 0, 0));
		__m128 Swp03 = _mm_shuffle_ps(in[2], in[1], _MM_SHUFFLE(3, 3, 3, 3));

		__m128 Mul00 = _mm_mul_ps(Swp00, Swp01);
		__m128 Mul01 = _mm_mul_ps(Swp02, Swp03);
		Fac3 = _mm_sub_ps(Mul00, Mul01);
	}

	__m128 Fac4;
	{
		//	valType SubFactor04 = m[2][0] * m[3][2] - m[3][0] * m[2][2];
		//	valType SubFactor04 = m[2][0] * m[3][2] - m[3][0] * m[2][2];
		//	valType SubFactor10 = m[1][0] * m[3][2] - m[3][0] * m[1][2];
		//	valType SubFactor17 = m[1][0] * m[2][2] - m[2][0] * m[1][2];

		__m128 Swp0a = _mm_shuffle_ps(in[3], in[2], _MM_SHUFFLE(2, 2, 2, 2));
		__m128 Swp0b = _mm_shuffle_ps(in[3], in[2], _MM_SHUFFLE(0, 0, 0, 0));

		__m128 Swp00 = _mm_shuffle_ps(in[2], in[1], _MM_SHUFFLE(0, 0, 0, 0));
		__m128 Swp01 = _mm_shuffle_ps(Swp0a, Swp0a, _MM_SHUFFLE(2, 0, 0, 0));
		__m128 Swp02 = _mm_shuffle_ps(Swp0b, Swp0b, _MM_SHUFFLE(2, 0, 0, 0));
		__m128 Swp03 = _mm_shuffle_ps(in[2], in[1], _MM_SHUFFLE(2, 2, 2, 2));

		__m128 Mul00 = _mm_mul_ps(Swp00, Swp01);
		__m128 Mul01 = _mm_mul_ps(Swp02, Swp03);
		Fac4 = _mm_sub_ps(Mul00, Mul01);
	}

	__m128 Fac5;
	{
		//	valType SubFactor05 = m[2][0] * m[3][1] - m[3][0] * m[2][1];
		//	valType SubFactor05 = m[2][0] * m[3][1] - m[3][0] * m[2][1];
		//	valType SubFactor12 = m[1][0] * m[3][1] - m[3][0] * m[1][1];
		//	valType SubFactor18 = m[1][0] * m[2][1] - m[2][0] * m[1][1];

		__m128 Swp0a = _mm_shuffle_ps(in[3], in[2], _MM_SHUFFLE(1, 1, 1, 1));
		__m128 Swp0b = _mm_shuffle_ps(in[3], in[2], _MM_SHUFFLE(0, 0, 0, 0));

		__m128 Swp00 = _mm_shuffle_ps(in[2], in[1], _MM_SHUFFLE(0, 0, 0, 0));
		__m128 Swp01 = _mm_shuffle_ps(Swp0a, Swp0a, _MM_SHUFFLE(2, 0, 0, 0));
		__m128 Swp02 = _mm_shuffle_ps(Swp0b, Swp0b, _MM_SHUFFLE(2, 0, 0, 0));
		__m128 Swp03 = _mm_shuffle_ps(in[2], in[1], _MM_SHUFFLE(1, 1, 1, 1));

		__m128 Mul00 = _mm_mul_ps(Swp00, Swp01);
		__m128 Mul01 = _mm_mul_ps(Swp02, Swp03);
		Fac5 = _mm_sub_ps(Mul00, Mul01);
	}

	__m128 SignA = _mm_set_ps( 1.0f,-1.0f, 1.0f,-1.0f);
	__m128 SignB = _mm_set_ps(-1.0f, 1.0f,-1.0f, 1.0f);

	// m[1][0]
	// m[0][0]
	// m[0][0]
	// m[0][0]
	__m128 Temp0 = _mm_shuffle_ps(in[1], in[0], _MM_SHUFFLE(0, 0, 0, 0));
	__m128 Vec0 = _mm_shuffle_ps(Temp0, Temp0, _MM_SHUFFLE(2, 2, 2, 0));

	// m[1][1]
	// m[0][1]
	// m[0][1]
	// m[0][1]
	__m128 Temp1 = _mm_shuffle_ps(in[1], in[0], _MM_SHUFFLE(1, 1, 1, 1));
	__m128 Vec1 = _mm_shuffle_ps(Temp1, Temp1, _MM_SHUFFLE(2, 2, 2, 0));

	// m[1][2]
	// m[0][2]
	// m[0][2]
	// m[0][2]
	__m128 Temp2 = _mm_shuffle_ps(in[1], in[0], _MM_SHUFFLE(2, 2, 2, 2));
	__m128 Vec2 = _mm_shuffle_ps(Temp2, Temp2, _MM_SHUFFLE(2, 2, 2, 0));

	// m[1][3]
	// m[0][3]
	// m[0][3]
	// m[0][3]
	__m128 Temp3 = _mm_shuffle_ps(in[1], in[0], _MM_SHUFFLE(3, 3, 3, 3));
	__m128 Vec3 = _mm_shuffle_ps(Temp3, Temp3, _MM_SHUFFLE(2, 2, 2, 0));

	// col0
	// + (Vec1[0] * Fac0[0] - Vec2[0] * Fac1[0] + Vec3[0] * Fac2[0]),
	// - (Vec1[1] * Fac0[1] - Vec2[1] * Fac1[1] + Vec3[1] * Fac2[1]),
	// + (Vec1[2] * Fac0[2] - Vec2[2] * Fac1[2] + Vec3[2] * Fac2[2]),
	// - (Vec1[3] * Fac0[3] - Vec2[3] * Fac1[3] + Vec3[3] * Fac2[3]),
	__m128 Mul00 = _mm_mul_ps(Vec1, Fac0);
	__m128 Mul01 = _mm_mul_ps(Vec2, Fac1);
	__m128 Mul02 = _mm_mul_ps(Vec3, Fac2);
	__m128 Sub00 = _mm_sub_ps(Mul00, Mul01);
	__m128 Add00 = _mm_add_ps(Sub00, Mul02);
	__m128 Inv0 = _mm_mul_ps(SignB, Add00);

	// col1
	// - (Vec0[0] * Fac0[0] - Vec2[0] * Fac3[0] + Vec3[0] * Fac4[0]),
	// + (Vec0[0] * Fac0[1] - Vec2[1] * Fac3[1] + Vec3[1] * Fac4[1]),
	// - (Vec0[0] * Fac0[2] - Vec2[2] * Fac3[2] + Vec3[2] * Fac4[2]),
	// + (Vec0[0] * Fac0[3] - Vec2[3] * Fac3[3] + Vec3[3] * Fac4[3]),
	__m128 Mul03 = _mm_mul_ps(Vec0, Fac0);
	__m128 Mul04 = _mm_mul_ps(Vec2, Fac3);
	__m128 Mul05 = _mm_mul_ps(Vec3, Fac4);
	__m128 Sub01 = _mm_sub_ps(Mul03, Mul04);
	__m128 Add01 = _mm_add_ps(Sub01, Mul05);
	__m128 Inv1 = _mm_mul_ps(SignA, Add01);

	// col2
	// + (Vec0[0] * Fac1[0] - Vec1[0] * Fac3[0] + Vec3[0] * Fac5[0]),
	// - (Vec0[0] * Fac1[1] - Vec1[1] * Fac3[1] + Vec3[1] * Fac5[1]),
	// + (Vec0[0] * Fac1[2] - Vec1[2] * Fac3[2] + Vec3[2] * Fac5[2]),
	// - (Vec0[0] * Fac1[3] - Vec1[3] * Fac3[3] + Vec3[3] * Fac5[3]),
	__m128 Mul06 = _mm_mul_ps(Vec0, Fac1);
	__m128 Mul07 = _mm_mul_ps(Vec1, Fac3);
	__m128 Mul08 = _mm_mul_ps(Vec3, Fac5);
	__m128 Sub02 = _mm_sub_ps(Mul06, Mul07);
	__m128 Add02 = _mm_add_ps(Sub02, Mul08);
	__m128 Inv2 = _mm_mul_ps(SignB, Add02);

	// col3
	// - (Vec1[0] * Fac2[0] - Vec1[0] * Fac4[0] + Vec2[0] * Fac5[0]),
	// + (Vec1[0] * Fac2[1] - Vec1[1] * Fac4[1] + Vec2[1] * Fac5[1]),
	// - (Vec1[0] * Fac2[2] - Vec1[2] * Fac4[2] + Vec2[2] * Fac5[2]),
	// + (Vec1[0] * Fac2[3] - Vec1[3] * Fac4[3] + Vec2[3] * Fac5[3]));
	__m128 Mul09 = _mm_mul_ps(Vec0, Fac2);
	__m128 Mul10 = _mm_mul_ps(Vec1, Fac4);
	__m128 Mul11 = _mm_mul_ps(Vec2, Fac5);
	__m128 Sub03 = _mm_sub_ps(Mul09, Mul10);
	__m128 Add03 = _mm_add_ps(Sub03, Mul11);
	__m128 Inv3 = _mm_mul_ps(SignA, Add03);

	__m128 Row0 = _mm_shuffle_ps(Inv0, Inv1, _MM_SHUFFLE(0, 0, 0, 0));
	__m128 Row1 = _mm_shuffle_ps(Inv2, Inv3, _MM_SHUFFLE(0, 0, 0, 0));
	__m128 Row2 = _mm_shuffle_ps(Row0, Row1, _MM_SHUFFLE(2, 0, 2, 0));

	//	valType Determinant = m[0][0] * Inverse[0][0]
	//						+ m[0][1] * Inverse[1][0]
	//						+ m[0][2] * Inverse[2][0]
	//						+ m[0][3] * Inverse[3][0];
	__m128 Det0 = glm_vec4_dot(in[0], Row2);
	__m128 Rcp0 = _mm_div_ps(_mm_set1_ps(1.0f), Det0);
	//__m128 Rcp0 = _mm_rcp_ps(Det0);

	//	Inverse /= Determinant;
	out[0] = _mm_mul_ps(Inv0, Rcp0);
	out[1] = _mm_mul_ps(Inv1, Rcp0);
	out[2] = _mm_mul_ps(Inv2, Rcp0);
	out[3] = _mm_mul_ps(Inv3, Rcp0);
}

GLM_FUNC_QUALIFIER void glm_mat4_inverse_lowp(glm_vec4 const in[4], glm_vec4 out[4])
{
	__m128 Fac0;
	{
		//	valType SubFactor00 = m[2][2] * m[3][3] - m[3][2] * m[2][3];
		//	valType SubFactor00 = m[2][2] * m[3][3] - m[3][2] * m[2][3];
		//	valType SubFactor06 = m[1][2] * m[3][3] - m[3][2] * m[1][3];
		//	valType SubFactor13 = m[1][2] * m[2][3] - m[2][2] * m[1][3];

		__m128 Swp0a = _mm_shuffle_ps(in[3], in[2], _MM_SHUFFLE(3, 3, 3, 3));
		__m128 Swp0b = _mm_shuffle_ps(in[3], in[2], _MM_SHUFFLE(2, 2, 2, 2));

		__m128 Swp00 = _mm_shuffle_ps(in[2], in[1], _MM_SHUFFLE(2, 2, 2, 2));
		__m128 Swp01 = _mm_shuffle_ps(Swp0a, Swp0a, _MM_SHUFFLE(2, 0, 0, 0));
		__m128 Swp02 = _mm_shuffle_ps(Swp0b, Swp0b, _MM_SHUFFLE(2, 0, 0, 0));
		__m128 Swp03 = _mm_shuffle_ps(in[2], in[1], _MM_SHUFFLE(3, 3, 3, 3));

		__m128 Mul00 = _mm_mul_ps(Swp00, Swp01);
		__m128 Mul01 = _mm_mul_ps(Swp02, Swp03);
		Fac0 = _mm_sub_ps(Mul00, Mul01);
	}

	__m128 Fac1;
	{
		//	valType SubFactor01 = m[2][1] * m[3][3] - m[3][1] * m[2][3];
		//	valType SubFactor01 = m[2][1] * m[3][3] - m[3][1] * m[2][3];
		//	valType SubFactor07 = m[1][1] * m[3][3] - m[3][1] * m[1][3];
		//	valType SubFactor14 = m[1][1] * m[2][3] - m[2][1] * m[1][3];

		__m128 Swp0a = _mm_shuffle_ps(in[3], in[2], _MM_SHUFFLE(3, 3, 3, 3));
		__m128 Swp0b = _mm_shuffle_ps(in[3], in[2], _MM_SHUFFLE(1, 1, 1, 1));

		__m128 Swp00 = _mm_shuffle_ps(in[2], in[1], _MM_SHUFFLE(1, 1, 1, 1));
		__m128 Swp01 = _mm_shuffle_ps(Swp0a, Swp0a, _MM_SHUFFLE(2, 0, 0, 0));
		__m128 Swp02 = _mm_shuffle_ps(Swp0b, Swp0b, _MM_SHUFFLE(2, 0, 0, 0));
		__m128 Swp03 = _mm_shuffle_ps(in[2], in[1], _MM_SHUFFLE(3, 3, 3, 3));

		__m128 Mul00 = _mm_mul_ps(Swp00, Swp01);
		__m128 Mul01 = _mm_mul_ps(Swp02, Swp03);
		Fac1 = _mm_sub_ps(Mul00, Mul01);
	}


	__m128 Fac2;
	{
		//	valType SubFactor02 = m[2][1] * m[3][2] - m[3][1] * m[2][2];
		//	valType SubFactor02 = m[2][1] * m[3][2] - m[3][1] * m[2][2];
		//	valType SubFactor08 = m[1][1] * m[3][2] - m[3][1] * m[1][2];
		//	valType SubFactor15 = m[1][1] * m[2][2] - m[2][1] * m[1][2];

		__m128 Swp0a = _mm_shuffle_ps(in[3], in[2], _MM_SHUFFLE(2, 2, 2, 2));
		__m128 Swp0b = _mm_shuffle_ps(in[3], in[2], _MM_SHUFFLE(1, 1, 1, 1));

		__m128 Swp00 = _mm_shuffle_ps(in[2], in[1], _MM_SHUFFLE(1, 1, 1, 1));
		__m128 Swp01 = _mm_shuffle_ps(Swp0a, Swp0a, _MM_SHUFFLE(2, 0, 0, 0));
		__m128 Swp02 = _mm_shuffle_ps(Swp0b, Swp0b, _MM_SHUFFLE(2, 0, 0, 0));
		__m128 Swp03 = _mm_shuffle_ps(in[2], in[1], _MM_SHUFFLE(2, 2, 2, 2));

		__m128 Mul00 = _mm_mul_ps(Swp00, Swp01);
		__m128 Mul01 = _mm_mul_ps(Swp02, Swp03);
		Fac2 = _mm_sub_ps(Mul00, Mul01);
	}

	__m128 Fac3;
	{
		//	valType SubFactor03 = m[2][0] * m[3][3] - m[3][0] * m[2][3];
		//	valType SubFactor03 = m[2][0] * m[3][3] - m[3][0] * m[2][3];
		//	valType SubFactor09 = m[1][0] * m[3][3] - m[3][0] * m[1][3];
		//	valType SubFactor16 = m[1][0] * m[2][3] - m[2][0] * m[1][3];

		__m128 Swp0a = _mm_shuffle_ps(in[3], in[2], _MM_SHUFFLE(3, 3, 3, 3));
		__m128 Swp0b = _mm_shuffle_ps(in[3], in[2], _MM_SHUFFLE(0, 0, 0, 0));

		__m128 Swp00 = _mm_shuffle_ps(in[2], in[1], _MM_SHUFFLE(0, 0, 0, 0));
		__m128 Swp01 = _mm_shuffle_ps(Swp0a, Swp0a, _MM_SHUFFLE(2, 0, 0, 0));
		__m128 Swp02 = _mm_shuffle_ps(Swp0b, Swp0b, _MM_SHUFFLE(2, 0, 0, 0));
		__m128 Swp03 = _mm_shuffle_ps(in[2], in[1], _MM_SHUFFLE(3, 3, 3, 3));

		__m128 Mul00 = _mm_mul_ps(Swp00, Swp01);
		__m128 Mul01 = _mm_mul_ps(Swp02, Swp03);
		Fac3 = _mm_sub_ps(Mul00, Mul01);
	}

	__m128 Fac4;
	{
		//	valType SubFactor04 = m[2][0] * m[3][2] - m[3][0] * m[2][2];
		//	valType SubFactor04 = m[2][0] * m[3][2] - m[3][0] * m[2][2];
		//	valType SubFactor10 = m[1][0] * m[3][2] - m[3][0] * m[1][2];
		//	valType SubFactor17 = m[1][0] * m[2][2] - m[2][0] * m[1][2];

		__m128 Swp0a = _mm_shuffle_ps(in[3], in[2], _MM_SHUFFLE(2, 2, 2, 2));
		__m128 Swp0b = _mm_shuffle_ps(in[3], in[2], _MM_SHUFFLE(0, 0, 0, 0));

		__m128 Swp00 = _mm_shuffle_ps(in[2], in[1], _MM_SHUFFLE(0, 0, 0, 0));
		__m128 Swp01 = _mm_shuffle_ps(Swp0a, Swp0a, _MM_SHUFFLE(2, 0, 0, 0));
		__m128 Swp02 = _mm_shuffle_ps(Swp0b, Swp0b, _MM_SHUFFLE(2, 0, 0, 0));
		__m128 Swp03 = _mm_shuffle_ps(in[2], in[1], _MM_SHUFFLE(2, 2, 2, 2));

		__m128 Mul00 = _mm_mul_ps(Swp00, Swp01);
		__m128 Mul01 = _mm_mul_ps(Swp02, Swp03);
		Fac4 = _mm_sub_ps(Mul00, Mul01);
	}

	__m128 Fac5;
	{
		//	valType SubFactor05 = m[2][0] * m[3][1] - m[3][0] * m[2][1];
		//	valType SubFactor05 = m[2][0] * m[3][1] - m[3][0] * m[2][1];
		//	valType SubFactor12 = m[1][0] * m[3][1] - m[3][0] * m[1][1];
		//	valType SubFactor18 = m[1][0] * m[2][1] - m[2][0] * m[1][1];

		__m128 Swp0a = _mm_shuffle_ps(in[3], in[2], _MM_SHUFFLE(1, 1, 1, 1));
		__m128 Swp0b = _mm_shuffle_ps(in[3], in[2], _MM_SHUFFLE(0, 0, 0, 0));

		__m128 Swp00 = _mm_shuffle_ps(in[2], in[1], _MM_SHUFFLE(0, 0, 0, 0));
		__m128 Swp01 = _mm_shuffle_ps(Swp0a, Swp0a, _MM_SHUFFLE(2, 0, 0, 0));
		__m128 Swp02 = _mm_shuffle_ps(Swp0b, Swp0b, _MM_SHUFFLE(2, 0, 0, 0));
		__m128 Swp03 = _mm_shuffle_ps(in[2], in[1], _MM_SHUFFLE(1, 1, 1, 1));

		__m128 Mul00 = _mm_mul_ps(Swp00, Swp01);
		__m128 Mul01 = _mm_mul_ps(Swp02, Swp03);
		Fac5 = _mm_sub_ps(Mul00, Mul01);
	}

	__m128 SignA = _mm_set_ps( 1.0f,-1.0f, 1.0f,-1.0f);
	__m128 SignB = _mm_set_ps(-1.0f, 1.0f,-1.0f, 1.0f);

	// m[1][0]
	// m[0][0]
	// m[0][0]
	// m[0][0]
	__m128 Temp0 = _mm_shuffle_ps(in[1], in[0], _MM_SHUFFLE(0, 0, 0, 0));
	__m128 Vec0 = _mm_shuffle_ps(Temp0, Temp0, _MM_SHUFFLE(2, 2, 2, 0));

	// m[1][1]
	// m[0][1]
	// m[0][1]
	// m[0][1]
	__m128 Temp1 = _mm_shuffle_ps(in[1], in[0], _MM_SHUFFLE(1, 1, 1, 1));
	__m128 Vec1 = _mm_shuffle_ps(Temp1, Temp1, _MM_SHUFFLE(2, 2, 2, 0));

	// m[1][2]
	// m[0][2]
	// m[0][2]
	// m[0][2]
	__m128 Temp2 = _mm_shuffle_ps(in[1], in[0], _MM_SHUFFLE(2, 2, 2, 2));
	__m128 Vec2 = _mm_shuffle_ps(Temp2, Temp2, _MM_SHUFFLE(2, 2, 2, 0));

	// m[1][3]
	// m[0][3]
	// m[0][3]
	// m[0][3]
	__m128 Temp3 = _mm_shuffle_ps(in[1], in[0], _MM_SHUFFLE(3, 3, 3, 3));
	__m128 Vec3 = _mm_shuffle_ps(Temp3, Temp3, _MM_SHUFFLE(2, 2, 2, 0));

	// col0
	// + (Vec1[0] * Fac0[0] - Vec2[0] * Fac1[0] + Vec3[0] * Fac2[0]),
	// - (Vec1[1] * Fac0[1] - Vec2[1] * Fac1[1] + Vec3[1] * Fac2[1]),
	// + (Vec1[2] * Fac0[2] - Vec2[2] * Fac1[2] + Vec3[2] * Fac2[2]),
	// - (Vec1[3] * Fac0[3] - Vec2[3] * Fac1[3] + Vec3[3] * Fac2[3]),
	__m128 Mul00 = _mm_mul_ps(Vec1, Fac0);
	__m128 Mul01 = _mm_mul_ps(Vec2, Fac1);
	__m128 Mul02 = _mm_mul_ps(Vec3, Fac2);
	__m128 Sub00 = _mm_sub_ps(Mul00, Mul01);
	__m128 Add00 = _mm_add_ps(Sub00, Mul02);
	__m128 Inv0 = _mm_mul_ps(SignB, Add00);

	// col1
	// - (Vec0[0] * Fac0[0] - Vec2[0] * Fac3[0] + Vec3[0] * Fac4[0]),
	// + (Vec0[0] * Fac0[1] - Vec2[1] * Fac3[1] + Vec3[1] * Fac4[1]),
	// - (Vec0[0] * Fac0[2] - Vec2[2] * Fac3[2] + Vec3[2] * Fac4[2]),
	// + (Vec0[0] * Fac0[3] - Vec2[3] * Fac3[3] + Vec3[3] * Fac4[3]),
	__m128 Mul03 = _mm_mul_ps(Vec0, Fac0);
	__m128 Mul04 = _mm_mul_ps(Vec2, Fac3);
	__m128 Mul05 = _mm_mul_ps(Vec3, Fac4);
	__m128 Sub01 = _mm_sub_ps(Mul03, Mul04);
	__m128 Add01 = _mm_add_ps(Sub01, Mul05);
	__m128 Inv1 = _mm_mul_ps(SignA, Add01);

	// col2
	// + (Vec0[0] * Fac1[0] - Vec1[0] * Fac3[0] + Vec3[0] * Fac5[0]),
	// - (Vec0[0] * Fac1[1] - Vec1[1] * Fac3[1] + Vec3[1] * Fac5[1]),
	// + (Vec0[0] * Fac1[2] - Vec1[2] * Fac3[2] + Vec3[2] * Fac5[2]),
	// - (Vec0[0] * Fac1[3] - Vec1[3] * Fac3[3] + Vec3[3] * Fac5[3]),
	__m128 Mul06 = _mm_mul_ps(Vec0, Fac1);
	__m128 Mul07 = _mm_mul_ps(Vec1, Fac3);
	__m128 Mul08 = _mm_mul_ps(Vec3, Fac5);
	__m128 Sub02 = _mm_sub_ps(Mul06, Mul07);
	__m128 Add02 = _mm_add_ps(Sub02, Mul08);
	__m128 Inv2 = _mm_mul_ps(SignB, Add02);

	// col3
	// - (Vec1[0] * Fac2[0] - Vec1[0] * Fac4[0] + Vec2[0] * Fac5[0]),
	// + (Vec1[0] * Fac2[1] - Vec1[1] * Fac4[1] + Vec2[1] * Fac5[1]),
	// - (Vec1[0] * Fac2[2] - Vec1[2] * Fac4[2] + Vec2[2] * Fac5[2]),
	// + (Vec1[0] * Fac2[3] - Vec1[3] * Fac4[3] + Vec2[3] * Fac5[3]));
	__m128 Mul09 = _mm_mul_ps(Vec0, Fac2);
	__m128 Mul10 = _mm_mul_ps(Vec1, Fac4);
	__m128 Mul11 = _mm_mul_ps(Vec2, Fac5);
	__m128 Sub03 = _mm_sub_ps(Mul09, Mul10);
	__m128 Add03 = _mm_add_ps(Sub03, Mul11);
	__m128 Inv3 = _mm_mul_ps(SignA, Add03);

	__m128 Row0 = _mm_shuffle_ps(Inv0, Inv1, _MM_SHUFFLE(0, 0, 0, 0));
	__m128 Row1 = _mm_shuffle_ps(Inv2, Inv3, _MM_SHUFFLE(0, 0, 0, 0));
	__m128 Row2 = _mm_shuffle_ps(Row0, Row1, _MM_SHUFFLE(2, 0, 2, 0));

	//	valType Determinant = m[0][0] * Inverse[0][0]
	//						+ m[0][1] * Inverse[1][0]
	//						+ m[0][2] * Inverse[2][0]
	//						+ m[0][3] * Inverse[3][0];
	__m128 Det0 = glm_vec4_dot(in[0], Row2);
	__m128 Rcp0 = _mm_rcp_ps(Det0);
	//__m128 Rcp0 = _mm_div_ps(one, Det0);
	//	Inverse /= Determinant;
	out[0] = _mm_mul_ps(Inv0, Rcp0);
	out[1] = _mm_mul_ps(Inv1, Rcp0);
	out[2] = _mm_mul_ps(Inv2, Rcp0);
	out[3] = _mm_mul_ps(Inv3, Rcp0);
}
/*
GLM_FUNC_QUALIFIER void glm_mat4_rotate(__m128 const in[4], float Angle, float const v[3], __m128 out[4])
{
	float a = glm::radians(Angle);
	float c = cos(a);
	float s = sin(a);

	glm::vec4 AxisA(v[0], v[1], v[2], float(0));
	__m128 AxisB = _mm_set_ps(AxisA.w, AxisA.z, AxisA.y, AxisA.x);
	__m128 AxisC = detail::sse_nrm_ps(AxisB);

	__m128 Cos0 = _mm_set_ss(c);
	__m128 CosA = _mm_shuffle_ps(Cos0, Cos0, _MM_SHUFFLE(0, 0, 0, 0));
	__m128 Sin0 = _mm_set_ss(s);
	__m128 SinA = _mm_shuffle_ps(Sin0, Sin0, _MM_SHUFFLE(0, 0, 0, 0));

	// vec<3, T, Q> temp = (valType(1) - c) * axis;
	__m128 Temp0 = _mm_sub_ps(one, CosA);
	__m128 Temp1 = _mm_mul_ps(Temp0, AxisC);

	//Rotate[0][0] = c + temp[0] * axis[0];
	//Rotate[0][1] = 0 + temp[0] * axis[1] + s * axis[2];
	//Rotate[0][2] = 0 + temp[0] * axis[2] - s * axis[1];
	__m128 Axis0 = _mm_shuffle_ps(AxisC, AxisC, _MM_SHUFFLE(0, 0, 0, 0));
	__m128 TmpA0 = _mm_mul_ps(Axis0, AxisC);
	__m128 CosA0 = _mm_shuffle_ps(Cos0, Cos0, _MM_SHUFFLE(1, 1, 1, 0));
	__m128 TmpA1 = _mm_add_ps(CosA0, TmpA0);
	__m128 SinA0 = SinA;//_mm_set_ps(0.0f, s, -s, 0.0f);
	__m128 TmpA2 = _mm_shuffle_ps(AxisC, AxisC, _MM_SHUFFLE(3, 1, 2, 3));
	__m128 TmpA3 = _mm_mul_ps(SinA0, TmpA2);
	__m128 TmpA4 = _mm_add_ps(TmpA1, TmpA3);

	//Rotate[1][0] = 0 + temp[1] * axis[0] - s * axis[2];
	//Rotate[1][1] = c + temp[1] * axis[1];
	//Rotate[1][2] = 0 + temp[1] * axis[2] + s * axis[0];
	__m128 Axis1 = _mm_shuffle_ps(AxisC, AxisC, _MM_SHUFFLE(1, 1, 1, 1));
	__m128 TmpB0 = _mm_mul_ps(Axis1, AxisC);
	__m128 CosA1 = _mm_shuffle_ps(Cos0, Cos0, _MM_SHUFFLE(1, 1, 0, 1));
	__m128 TmpB1 = _mm_add_ps(CosA1, TmpB0);
	__m128 SinB0 = SinA;//_mm_set_ps(-s, 0.0f, s, 0.0f);
	__m128 TmpB2 = _mm_shuffle_ps(AxisC, AxisC, _MM_SHUFFLE(3, 0, 3, 2));
	__m128 TmpB3 = _mm_mul_ps(SinA0, TmpB2);
	__m128 TmpB4 = _mm_add_ps(TmpB1, TmpB3);

	//Rotate[2][0] = 0 + temp[2] * axis[0] + s * axis[1];
	//Rotate[2][1] = 0 + temp[2] * axis[1] - s * axis[0];
	//Rotate[2][2] = c + temp[2] * axis[2];
	__m128 Axis2 = _mm_shuffle_ps(AxisC, AxisC, _MM_SHUFFLE(2, 2, 2, 2));
	__m128 TmpC0 = _mm_mul_ps(Axis2, AxisC);
	__m128 CosA2 = _mm_shuffle_ps(Cos0, Cos0, _MM_SHUFFLE(1, 0, 1, 1));
	__m128 TmpC1 = _mm_add_ps(CosA2, TmpC0);
	__m128 SinC0 = SinA;//_mm_set_ps(s, -s, 0.0f, 0.0f);
	__m128 TmpC2 = _mm_shuffle_ps(AxisC, AxisC, _MM_SHUFFLE(3, 3, 0, 1));
	__m128 TmpC3 = _mm_mul_ps(SinA0, TmpC2);
	__m128 TmpC4 = _mm_add_ps(TmpC1, TmpC3);

	__m128 Result[4];
	Result[0] = TmpA4;
	Result[1] = TmpB4;
	Result[2] = TmpC4;
	Result[3] = _mm_set_ps(1, 0, 0, 0);

	//mat<4, 4, valType> Result;
	//Result[0] = m[0] * Rotate[0][0] + m[1] * Rotate[0][1] + m[2] * Rotate[0][2];
	//Result[1] = m[0] * Rotate[1][0] + m[1] * Rotate[1][1] + m[2] * Rotate[1][2];
	//Result[2] = m[0] * Rotate[2][0] + m[1] * Rotate[2][1] + m[2] * Rotate[2][2];
	//Result[3] = m[3];
	//return Result;
	sse_mul_ps(in, Result, out);
}
*/
GLM_FUNC_QUALIFIER void glm_mat4_outerProduct(__m128 const& c, __m128 const& r, __m128 out[4])
{
	out[0] = _mm_mul_ps(c, _mm_shuffle_ps(r, r, _MM_SHUFFLE(0, 0, 0, 0)));
	out[1] = _mm_mul_ps(c, _mm_shuffle_ps(r, r, _MM_SHUFFLE(1, 1, 1, 1)));
	out[2] = _mm_mul_ps(c, _mm_shuffle_ps(r, r, _MM_SHUFFLE(2, 2, 2, 2)));
	out[3] = _mm_mul_ps(c, _mm_shuffle_ps(r, r, _MM_SHUFFLE(3, 3, 3, 3)));
}

#endif//GLM_ARCH & GLM_ARCH_SSE2_BIT


==> figs/from-dave/deps/glm/glm/simd/neon.h <==
/// @ref simd_neon
/// @file glm/simd/neon.h

#pragma once

#if GLM_ARCH & GLM_ARCH_NEON_BIT
#include <arm_neon.h>

namespace glm {
	namespace neon {
		static float32x4_t dupq_lane(float32x4_t vsrc, int lane) {
			switch(lane) {
#if GLM_ARCH & GLM_ARCH_ARMV8_BIT
				case 0: return vdupq_laneq_f32(vsrc, 0);
				case 1: return vdupq_laneq_f32(vsrc, 1);
				case 2: return vdupq_laneq_f32(vsrc, 2);
				case 3: return vdupq_laneq_f32(vsrc, 3);
#else
				case 0: return vdupq_n_f32(vgetq_lane_f32(vsrc, 0));
				case 1: return vdupq_n_f32(vgetq_lane_f32(vsrc, 1));
				case 2: return vdupq_n_f32(vgetq_lane_f32(vsrc, 2));
				case 3: return vdupq_n_f32(vgetq_lane_f32(vsrc, 3));
#endif
			}
			assert(!"Unreachable code executed!");
			return vdupq_n_f32(0.0f);
		}

		static float32x2_t dup_lane(float32x4_t vsrc, int lane) {
			switch(lane) {
#if GLM_ARCH & GLM_ARCH_ARMV8_BIT
				case 0: return vdup_laneq_f32(vsrc, 0);
				case 1: return vdup_laneq_f32(vsrc, 1);
				case 2: return vdup_laneq_f32(vsrc, 2);
				case 3: return vdup_laneq_f32(vsrc, 3);
#else
				case 0: return vdup_n_f32(vgetq_lane_f32(vsrc, 0));
				case 1: return vdup_n_f32(vgetq_lane_f32(vsrc, 1));
				case 2: return vdup_n_f32(vgetq_lane_f32(vsrc, 2));
				case 3: return vdup_n_f32(vgetq_lane_f32(vsrc, 3));
#endif
			}
			assert(!"Unreachable code executed!");
			return vdup_n_f32(0.0f);
		}

		static float32x4_t copy_lane(float32x4_t vdst, int dlane, float32x4_t vsrc, int slane) {
#if GLM_ARCH & GLM_ARCH_ARMV8_BIT
			switch(dlane) {
				case 0:
					switch(slane) {
						case 0: return vcopyq_laneq_f32(vdst, 0, vsrc, 0);
						case 1: return vcopyq_laneq_f32(vdst, 0, vsrc, 1);
						case 2: return vcopyq_laneq_f32(vdst, 0, vsrc, 2);
						case 3: return vcopyq_laneq_f32(vdst, 0, vsrc, 3);
					}
					assert(!"Unreachable code executed!");
				case 1:
					switch(slane) {
						case 0: return vcopyq_laneq_f32(vdst, 1, vsrc, 0);
						case 1: return vcopyq_laneq_f32(vdst, 1, vsrc, 1);
						case 2: return vcopyq_laneq_f32(vdst, 1, vsrc, 2);
						case 3: return vcopyq_laneq_f32(vdst, 1, vsrc, 3);
					}
					assert(!"Unreachable code executed!");
				case 2:
					switch(slane) {
						case 0: return vcopyq_laneq_f32(vdst, 2, vsrc, 0);
						case 1: return vcopyq_laneq_f32(vdst, 2, vsrc, 1);
						case 2: return vcopyq_laneq_f32(vdst, 2, vsrc, 2);
						case 3: return vcopyq_laneq_f32(vdst, 2, vsrc, 3);
					}
					assert(!"Unreachable code executed!");
				case 3:
					switch(slane) {
						case 0: return vcopyq_laneq_f32(vdst, 3, vsrc, 0);
						case 1: return vcopyq_laneq_f32(vdst, 3, vsrc, 1);
						case 2: return vcopyq_laneq_f32(vdst, 3, vsrc, 2);
						case 3: return vcopyq_laneq_f32(vdst, 3, vsrc, 3);
					}
					assert(!"Unreachable code executed!");
			}
#else

			float l;
			switch(slane) {
				case 0: l = vgetq_lane_f32(vsrc, 0); break;
				case 1: l = vgetq_lane_f32(vsrc, 1); break;
				case 2: l = vgetq_lane_f32(vsrc, 2); break;
				case 3: l = vgetq_lane_f32(vsrc, 3); break;
				default: 
					assert(!"Unreachable code executed!");
			}
			switch(dlane) {
				case 0: return vsetq_lane_f32(l, vdst, 0);
				case 1: return vsetq_lane_f32(l, vdst, 1);
				case 2: return vsetq_lane_f32(l, vdst, 2);
				case 3: return vsetq_lane_f32(l, vdst, 3);
			}
#endif
			assert(!"Unreachable code executed!");
			return vdupq_n_f32(0.0f);
		}

		static float32x4_t mul_lane(float32x4_t v, float32x4_t vlane, int lane) {
#if GLM_ARCH & GLM_ARCH_ARMV8_BIT
			switch(lane) { 
				case 0: return vmulq_laneq_f32(v, vlane, 0); break;
				case 1: return vmulq_laneq_f32(v, vlane, 1); break;
				case 2: return vmulq_laneq_f32(v, vlane, 2); break;
				case 3: return vmulq_laneq_f32(v, vlane, 3); break;
				default: 
					assert(!"Unreachable code executed!");
			}
			assert(!"Unreachable code executed!");
			return vdupq_n_f32(0.0f);
#else
			return vmulq_f32(v, dupq_lane(vlane, lane));
#endif
		}

		static float32x4_t madd_lane(float32x4_t acc, float32x4_t v, float32x4_t vlane, int lane) {
#if GLM_ARCH & GLM_ARCH_ARMV8_BIT
#ifdef GLM_CONFIG_FORCE_FMA
#	define FMADD_LANE(acc, x, y, L) do { asm volatile ("fmla %0.4s, %1.4s, %2.4s" : "+w"(acc) : "w"(x), "w"(dup_lane(y, L))); } while(0)
#else
#	define FMADD_LANE(acc, x, y, L) do { acc = vmlaq_laneq_f32(acc, x, y, L); } while(0)
#endif

			switch(lane) { 
				case 0: 
					FMADD_LANE(acc, v, vlane, 0);
					return acc;
				case 1:
					FMADD_LANE(acc, v, vlane, 1);
					return acc;
				case 2:
					FMADD_LANE(acc, v, vlane, 2);
					return acc;
				case 3:
					FMADD_LANE(acc, v, vlane, 3);
					return acc;
				default: 
					assert(!"Unreachable code executed!");
			}
			assert(!"Unreachable code executed!");
			return vdupq_n_f32(0.0f);
#	undef FMADD_LANE
#else
			return vaddq_f32(acc, vmulq_f32(v, dupq_lane(vlane, lane)));
#endif
		}
	} //namespace neon
} // namespace glm
#endif // GLM_ARCH & GLM_ARCH_NEON_BIT


==> figs/from-dave/deps/glm/glm/simd/packing.h <==
/// @ref simd
/// @file glm/simd/packing.h

#pragma once

#if GLM_ARCH & GLM_ARCH_SSE2_BIT

#endif//GLM_ARCH & GLM_ARCH_SSE2_BIT


==> figs/from-dave/deps/glm/glm/simd/platform.h <==
#pragma once

///////////////////////////////////////////////////////////////////////////////////
// Platform

#define GLM_PLATFORM_UNKNOWN		0x00000000
#define GLM_PLATFORM_WINDOWS		0x00010000
#define GLM_PLATFORM_LINUX			0x00020000
#define GLM_PLATFORM_APPLE			0x00040000
//#define GLM_PLATFORM_IOS			0x00080000
#define GLM_PLATFORM_ANDROID		0x00100000
#define GLM_PLATFORM_CHROME_NACL	0x00200000
#define GLM_PLATFORM_UNIX			0x00400000
#define GLM_PLATFORM_QNXNTO			0x00800000
#define GLM_PLATFORM_WINCE			0x01000000
#define GLM_PLATFORM_CYGWIN			0x02000000

#ifdef GLM_FORCE_PLATFORM_UNKNOWN
#	define GLM_PLATFORM GLM_PLATFORM_UNKNOWN
#elif defined(__CYGWIN__)
#	define GLM_PLATFORM GLM_PLATFORM_CYGWIN
#elif defined(__QNXNTO__)
#	define GLM_PLATFORM GLM_PLATFORM_QNXNTO
#elif defined(__APPLE__)
#	define GLM_PLATFORM GLM_PLATFORM_APPLE
#elif defined(WINCE)
#	define GLM_PLATFORM GLM_PLATFORM_WINCE
#elif defined(_WIN32)
#	define GLM_PLATFORM GLM_PLATFORM_WINDOWS
#elif defined(__native_client__)
#	define GLM_PLATFORM GLM_PLATFORM_CHROME_NACL
#elif defined(__ANDROID__)
#	define GLM_PLATFORM GLM_PLATFORM_ANDROID
#elif defined(__linux)
#	define GLM_PLATFORM GLM_PLATFORM_LINUX
#elif defined(__unix)
#	define GLM_PLATFORM GLM_PLATFORM_UNIX
#else
#	define GLM_PLATFORM GLM_PLATFORM_UNKNOWN
#endif//

///////////////////////////////////////////////////////////////////////////////////
// Compiler

#define GLM_COMPILER_UNKNOWN		0x00000000

// Intel
#define GLM_COMPILER_INTEL			0x00100000
#define GLM_COMPILER_INTEL14		0x00100040
#define GLM_COMPILER_INTEL15		0x00100050
#define GLM_COMPILER_INTEL16		0x00100060
#define GLM_COMPILER_INTEL17		0x00100070

// Visual C++ defines
#define GLM_COMPILER_VC				0x01000000
#define GLM_COMPILER_VC12			0x01000001
#define GLM_COMPILER_VC14			0x01000002
#define GLM_COMPILER_VC15			0x01000003
#define GLM_COMPILER_VC15_3			0x01000004
#define GLM_COMPILER_VC15_5			0x01000005
#define GLM_COMPILER_VC15_6			0x01000006
#define GLM_COMPILER_VC15_7			0x01000007
#define GLM_COMPILER_VC15_8			0x01000008
#define GLM_COMPILER_VC15_9			0x01000009
#define GLM_COMPILER_VC16			0x0100000A

// GCC defines
#define GLM_COMPILER_GCC			0x02000000
#define GLM_COMPILER_GCC46			0x020000D0
#define GLM_COMPILER_GCC47			0x020000E0
#define GLM_COMPILER_GCC48			0x020000F0
#define GLM_COMPILER_GCC49			0x02000100
#define GLM_COMPILER_GCC5			0x02000200
#define GLM_COMPILER_GCC6			0x02000300
#define GLM_COMPILER_GCC7			0x02000400
#define GLM_COMPILER_GCC8			0x02000500

// CUDA
#define GLM_COMPILER_CUDA			0x10000000
#define GLM_COMPILER_CUDA75			0x10000001
#define GLM_COMPILER_CUDA80			0x10000002
#define GLM_COMPILER_CUDA90			0x10000004

// SYCL
#define GLM_COMPILER_SYCL			0x00300000

// Clang
#define GLM_COMPILER_CLANG			0x20000000
#define GLM_COMPILER_CLANG34		0x20000050
#define GLM_COMPILER_CLANG35		0x20000060
#define GLM_COMPILER_CLANG36		0x20000070
#define GLM_COMPILER_CLANG37		0x20000080
#define GLM_COMPILER_CLANG38		0x20000090
#define GLM_COMPILER_CLANG39		0x200000A0
#define GLM_COMPILER_CLANG40		0x200000B0
#define GLM_COMPILER_CLANG41		0x200000C0
#define GLM_COMPILER_CLANG42		0x200000D0

// Build model
#define GLM_MODEL_32				0x00000010
#define GLM_MODEL_64				0x00000020

// Force generic C++ compiler
#ifdef GLM_FORCE_COMPILER_UNKNOWN
#	define GLM_COMPILER GLM_COMPILER_UNKNOWN

#elif defined(__INTEL_COMPILER)
#	if __INTEL_COMPILER >= 1700
#		define GLM_COMPILER GLM_COMPILER_INTEL17
#	elif __INTEL_COMPILER >= 1600
#		define GLM_COMPILER GLM_COMPILER_INTEL16
#	elif __INTEL_COMPILER >= 1500
#		define GLM_COMPILER GLM_COMPILER_INTEL15
#	elif __INTEL_COMPILER >= 1400
#		define GLM_COMPILER GLM_COMPILER_INTEL14
#	elif __INTEL_COMPILER < 1400
#		error "GLM requires ICC 2013 SP1 or newer"
#	endif

// CUDA
#elif defined(__CUDACC__)
#	if !defined(CUDA_VERSION) && !defined(GLM_FORCE_CUDA)
#		include <cuda.h>  // make sure version is defined since nvcc does not define it itself!
#	endif
#	if CUDA_VERSION >= 8000
#		define GLM_COMPILER GLM_COMPILER_CUDA80
#	elif CUDA_VERSION >= 7500
#		define GLM_COMPILER GLM_COMPILER_CUDA75
#	elif CUDA_VERSION >= 7000
#		define GLM_COMPILER GLM_COMPILER_CUDA70
#	elif CUDA_VERSION < 7000
#		error "GLM requires CUDA 7.0 or higher"
#	endif

// SYCL
#elif defined(__SYCL_DEVICE_ONLY__)
#	define GLM_COMPILER GLM_COMPILER_SYCL

// Clang
#elif defined(__clang__)
#	if defined(__apple_build_version__)
#		if (__clang_major__ < 6)
#			error "GLM requires Clang 3.4 / Apple Clang 6.0 or higher"
#		elif __clang_major__ == 6 && __clang_minor__ == 0
#			define GLM_COMPILER GLM_COMPILER_CLANG35
#		elif __clang_major__ == 6 && __clang_minor__ >= 1
#			define GLM_COMPILER GLM_COMPILER_CLANG36
#		elif __clang_major__ >= 7
#			define GLM_COMPILER GLM_COMPILER_CLANG37
#		endif
#	else
#		if ((__clang_major__ == 3) && (__clang_minor__ < 4)) || (__clang_major__ < 3)
#			error "GLM requires Clang 3.4 or higher"
#		elif __clang_major__ == 3 && __clang_minor__ == 4
#			define GLM_COMPILER GLM_COMPILER_CLANG34
#		elif __clang_major__ == 3 && __clang_minor__ == 5
#			define GLM_COMPILER GLM_COMPILER_CLANG35
#		elif __clang_major__ == 3 && __clang_minor__ == 6
#			define GLM_COMPILER GLM_COMPILER_CLANG36
#		elif __clang_major__ == 3 && __clang_minor__ == 7
#			define GLM_COMPILER GLM_COMPILER_CLANG37
#		elif __clang_major__ == 3 && __clang_minor__ == 8
#			define GLM_COMPILER GLM_COMPILER_CLANG38
#		elif __clang_major__ == 3 && __clang_minor__ >= 9
#			define GLM_COMPILER GLM_COMPILER_CLANG39
#		elif __clang_major__ == 4 && __clang_minor__ == 0
#			define GLM_COMPILER GLM_COMPILER_CLANG40
#		elif __clang_major__ == 4 && __clang_minor__ == 1
#			define GLM_COMPILER GLM_COMPILER_CLANG41
#		elif __clang_major__ == 4 && __clang_minor__ >= 2
#			define GLM_COMPILER GLM_COMPILER_CLANG42
#		elif __clang_major__ >= 4
#			define GLM_COMPILER GLM_COMPILER_CLANG42
#		endif
#	endif

// Visual C++
#elif defined(_MSC_VER)
#	if _MSC_VER >= 1920
#		define GLM_COMPILER GLM_COMPILER_VC16
#	elif _MSC_VER >= 1916
#		define GLM_COMPILER GLM_COMPILER_VC15_9
#	elif _MSC_VER >= 1915
#		define GLM_COMPILER GLM_COMPILER_VC15_8
#	elif _MSC_VER >= 1914
#		define GLM_COMPILER GLM_COMPILER_VC15_7
#	elif _MSC_VER >= 1913
#		define GLM_COMPILER GLM_COMPILER_VC15_6
#	elif _MSC_VER >= 1912
#		define GLM_COMPILER GLM_COMPILER_VC15_5
#	elif _MSC_VER >= 1911
#		define GLM_COMPILER GLM_COMPILER_VC15_3
#	elif _MSC_VER >= 1910
#		define GLM_COMPILER GLM_COMPILER_VC15
#	elif _MSC_VER >= 1900
#		define GLM_COMPILER GLM_COMPILER_VC14
#	elif _MSC_VER >= 1800
#		define GLM_COMPILER GLM_COMPILER_VC12
#	elif _MSC_VER < 1800
#		error "GLM requires Visual C++ 12 - 2013 or higher"
#	endif//_MSC_VER

// G++
#elif defined(__GNUC__) || defined(__MINGW32__)
#	if __GNUC__ >= 8
#		define GLM_COMPILER GLM_COMPILER_GCC8
#	elif __GNUC__ >= 7
#		define GLM_COMPILER GLM_COMPILER_GCC7
#	elif __GNUC__ >= 6
#		define GLM_COMPILER GLM_COMPILER_GCC6
#	elif __GNUC__ >= 5
#		define GLM_COMPILER GLM_COMPILER_GCC5
#	elif __GNUC__ == 4 && __GNUC_MINOR__ >= 9
#		define GLM_COMPILER GLM_COMPILER_GCC49
#	elif __GNUC__ == 4 && __GNUC_MINOR__ >= 8
#		define GLM_COMPILER GLM_COMPILER_GCC48
#	elif __GNUC__ == 4 && __GNUC_MINOR__ >= 7
#		define GLM_COMPILER GLM_COMPILER_GCC47
#	elif __GNUC__ == 4 && __GNUC_MINOR__ >= 6
#		define GLM_COMPILER GLM_COMPILER_GCC46
#	elif ((__GNUC__ == 4) && (__GNUC_MINOR__ < 6)) || (__GNUC__ < 4)
#		error "GLM requires GCC 4.6 or higher"
#	endif

#else
#	define GLM_COMPILER GLM_COMPILER_UNKNOWN
#endif

#ifndef GLM_COMPILER
#	error "GLM_COMPILER undefined, your compiler may not be supported by GLM. Add #define GLM_COMPILER 0 to ignore this message."
#endif//GLM_COMPILER

///////////////////////////////////////////////////////////////////////////////////
// Instruction sets

// User defines: GLM_FORCE_PURE GLM_FORCE_INTRINSICS GLM_FORCE_SSE2 GLM_FORCE_SSE3 GLM_FORCE_AVX GLM_FORCE_AVX2 GLM_FORCE_AVX2

#define GLM_ARCH_MIPS_BIT	  (0x10000000)
#define GLM_ARCH_PPC_BIT	  (0x20000000)
#define GLM_ARCH_ARM_BIT	  (0x40000000)
#define GLM_ARCH_ARMV8_BIT  (0x01000000)
#define GLM_ARCH_X86_BIT	  (0x80000000)

#define GLM_ARCH_SIMD_BIT	(0x00001000)

#define GLM_ARCH_NEON_BIT	(0x00000001)
#define GLM_ARCH_SSE_BIT	(0x00000002)
#define GLM_ARCH_SSE2_BIT	(0x00000004)
#define GLM_ARCH_SSE3_BIT	(0x00000008)
#define GLM_ARCH_SSSE3_BIT	(0x00000010)
#define GLM_ARCH_SSE41_BIT	(0x00000020)
#define GLM_ARCH_SSE42_BIT	(0x00000040)
#define GLM_ARCH_AVX_BIT	(0x00000080)
#define GLM_ARCH_AVX2_BIT	(0x00000100)

#define GLM_ARCH_UNKNOWN	(0)
#define GLM_ARCH_X86		(GLM_ARCH_X86_BIT)
#define GLM_ARCH_SSE		(GLM_ARCH_SSE_BIT | GLM_ARCH_SIMD_BIT | GLM_ARCH_X86)
#define GLM_ARCH_SSE2		(GLM_ARCH_SSE2_BIT | GLM_ARCH_SSE)
#define GLM_ARCH_SSE3		(GLM_ARCH_SSE3_BIT | GLM_ARCH_SSE2)
#define GLM_ARCH_SSSE3		(GLM_ARCH_SSSE3_BIT | GLM_ARCH_SSE3)
#define GLM_ARCH_SSE41		(GLM_ARCH_SSE41_BIT | GLM_ARCH_SSSE3)
#define GLM_ARCH_SSE42		(GLM_ARCH_SSE42_BIT | GLM_ARCH_SSE41)
#define GLM_ARCH_AVX		(GLM_ARCH_AVX_BIT | GLM_ARCH_SSE42)
#define GLM_ARCH_AVX2		(GLM_ARCH_AVX2_BIT | GLM_ARCH_AVX)
#define GLM_ARCH_ARM		(GLM_ARCH_ARM_BIT)
#define GLM_ARCH_ARMV8		(GLM_ARCH_NEON_BIT | GLM_ARCH_SIMD_BIT | GLM_ARCH_ARM | GLM_ARCH_ARMV8_BIT)
#define GLM_ARCH_NEON		(GLM_ARCH_NEON_BIT | GLM_ARCH_SIMD_BIT | GLM_ARCH_ARM)
#define GLM_ARCH_MIPS		(GLM_ARCH_MIPS_BIT)
#define GLM_ARCH_PPC		(GLM_ARCH_PPC_BIT)

#if defined(GLM_FORCE_ARCH_UNKNOWN) || defined(GLM_FORCE_PURE)
#	define GLM_ARCH GLM_ARCH_UNKNOWN
#elif defined(GLM_FORCE_NEON)
#	if __ARM_ARCH >= 8
#		define GLM_ARCH (GLM_ARCH_ARMV8)
#	else
#		define GLM_ARCH (GLM_ARCH_NEON)
#	endif
#	define GLM_FORCE_INTRINSICS
#elif defined(GLM_FORCE_AVX2)
#	define GLM_ARCH (GLM_ARCH_AVX2)
#	define GLM_FORCE_INTRINSICS
#elif defined(GLM_FORCE_AVX)
#	define GLM_ARCH (GLM_ARCH_AVX)
#	define GLM_FORCE_INTRINSICS
#elif defined(GLM_FORCE_SSE42)
#	define GLM_ARCH (GLM_ARCH_SSE42)
#	define GLM_FORCE_INTRINSICS
#elif defined(GLM_FORCE_SSE41)
#	define GLM_ARCH (GLM_ARCH_SSE41)
#	define GLM_FORCE_INTRINSICS
#elif defined(GLM_FORCE_SSSE3)
#	define GLM_ARCH (GLM_ARCH_SSSE3)
#	define GLM_FORCE_INTRINSICS
#elif defined(GLM_FORCE_SSE3)
#	define GLM_ARCH (GLM_ARCH_SSE3)
#	define GLM_FORCE_INTRINSICS
#elif defined(GLM_FORCE_SSE2)
#	define GLM_ARCH (GLM_ARCH_SSE2)
#	define GLM_FORCE_INTRINSICS
#elif defined(GLM_FORCE_SSE)
#	define GLM_ARCH (GLM_ARCH_SSE)
#	define GLM_FORCE_INTRINSICS
#elif defined(GLM_FORCE_INTRINSICS) && !defined(GLM_FORCE_XYZW_ONLY)
#	if defined(__AVX2__)
#		define GLM_ARCH (GLM_ARCH_AVX2)
#	elif defined(__AVX__)
#		define GLM_ARCH (GLM_ARCH_AVX)
#	elif defined(__SSE4_2__)
#		define GLM_ARCH (GLM_ARCH_SSE42)
#	elif defined(__SSE4_1__)
#		define GLM_ARCH (GLM_ARCH_SSE41)
#	elif defined(__SSSE3__)
#		define GLM_ARCH (GLM_ARCH_SSSE3)
#	elif defined(__SSE3__)
#		define GLM_ARCH (GLM_ARCH_SSE3)
#	elif defined(__SSE2__) || defined(__x86_64__) || defined(_M_X64) || defined(_M_IX86_FP)
#		define GLM_ARCH (GLM_ARCH_SSE2)
#	elif defined(__i386__)
#		define GLM_ARCH (GLM_ARCH_X86)
#	elif defined(__ARM_ARCH) && (__ARM_ARCH >= 8)
#		define GLM_ARCH (GLM_ARCH_ARMV8)
#	elif defined(__ARM_NEON)
#		define GLM_ARCH (GLM_ARCH_ARM | GLM_ARCH_NEON)
#	elif defined(__arm__ ) || defined(_M_ARM)
#		define GLM_ARCH (GLM_ARCH_ARM)
#	elif defined(__mips__ )
#		define GLM_ARCH (GLM_ARCH_MIPS)
#	elif defined(__powerpc__ ) || defined(_M_PPC)
#		define GLM_ARCH (GLM_ARCH_PPC)
#	else
#		define GLM_ARCH (GLM_ARCH_UNKNOWN)
#	endif
#else
#	if defined(__x86_64__) || defined(_M_X64) || defined(_M_IX86) || defined(__i386__)
#		define GLM_ARCH (GLM_ARCH_X86)
#	elif defined(__arm__) || defined(_M_ARM)
#		define GLM_ARCH (GLM_ARCH_ARM)
#	elif defined(__powerpc__) || defined(_M_PPC)
#		define GLM_ARCH (GLM_ARCH_PPC)
#	elif defined(__mips__)
#		define GLM_ARCH (GLM_ARCH_MIPS)
#	else
#		define GLM_ARCH (GLM_ARCH_UNKNOWN)
#	endif
#endif

#if GLM_ARCH & GLM_ARCH_AVX2_BIT
#	include <immintrin.h>
#elif GLM_ARCH & GLM_ARCH_AVX_BIT
#	include <immintrin.h>
#elif GLM_ARCH & GLM_ARCH_SSE42_BIT
#	if GLM_COMPILER & GLM_COMPILER_CLANG
#		include <popcntintrin.h>
#	endif
#	include <nmmintrin.h>
#elif GLM_ARCH & GLM_ARCH_SSE41_BIT
#	include <smmintrin.h>
#elif GLM_ARCH & GLM_ARCH_SSSE3_BIT
#	include <tmmintrin.h>
#elif GLM_ARCH & GLM_ARCH_SSE3_BIT
#	include <pmmintrin.h>
#elif GLM_ARCH & GLM_ARCH_SSE2_BIT
#	include <emmintrin.h>
#elif GLM_ARCH & GLM_ARCH_NEON_BIT
#	include "neon.h"
#endif//GLM_ARCH

#if GLM_ARCH & GLM_ARCH_SSE2_BIT
	typedef __m128			glm_f32vec4;
	typedef __m128i			glm_i32vec4;
	typedef __m128i			glm_u32vec4;
	typedef __m128d			glm_f64vec2;
	typedef __m128i			glm_i64vec2;
	typedef __m128i			glm_u64vec2;

	typedef glm_f32vec4		glm_vec4;
	typedef glm_i32vec4		glm_ivec4;
	typedef glm_u32vec4		glm_uvec4;
	typedef glm_f64vec2		glm_dvec2;
#endif

#if GLM_ARCH & GLM_ARCH_AVX_BIT
	typedef __m256d			glm_f64vec4;
	typedef glm_f64vec4		glm_dvec4;
#endif

#if GLM_ARCH & GLM_ARCH_AVX2_BIT
	typedef __m256i			glm_i64vec4;
	typedef __m256i			glm_u64vec4;
#endif

#if GLM_ARCH & GLM_ARCH_NEON_BIT
	typedef float32x4_t			glm_f32vec4;
	typedef int32x4_t			glm_i32vec4;
	typedef uint32x4_t			glm_u32vec4;
#endif


==> figs/from-dave/deps/glm/glm/simd/trigonometric.h <==
/// @ref simd
/// @file glm/simd/trigonometric.h

#pragma once

#if GLM_ARCH & GLM_ARCH_SSE2_BIT

#endif//GLM_ARCH & GLM_ARCH_SSE2_BIT



==> figs/from-dave/deps/glm/glm/simd/vector_relational.h <==
/// @ref simd
/// @file glm/simd/vector_relational.h

#pragma once

#if GLM_ARCH & GLM_ARCH_SSE2_BIT

#endif//GLM_ARCH & GLM_ARCH_SSE2_BIT


==> figs/from-dave/deps/glm/glm/trigonometric.hpp <==
/// @ref core
/// @file glm/trigonometric.hpp
///
/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.1 Angle and Trigonometry Functions</a>
///
/// @defgroup core_func_trigonometric Angle and Trigonometry Functions
/// @ingroup core
///
/// Function parameters specified as angle are assumed to be in units of radians.
/// In no case will any of these functions result in a divide by zero error. If
/// the divisor of a ratio is 0, then results will be undefined.
///
/// These all operate component-wise. The description is per component.
///
/// Include <glm/trigonometric.hpp> to use these core features.
///
/// @see ext_vector_trigonometric

#pragma once

#include "detail/setup.hpp"
#include "detail/qualifier.hpp"

namespace glm
{
	/// @addtogroup core_func_trigonometric
	/// @{

	/// Converts degrees to radians and returns the result.
	///
	/// @tparam L Integer between 1 and 4 included that qualify the dimension of the vector
	/// @tparam T Floating-point scalar types
	/// @tparam Q Value from qualifier enum
	///
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/radians.xml">GLSL radians man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.1 Angle and Trigonometry Functions</a>
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<L, T, Q> radians(vec<L, T, Q> const& degrees);

	/// Converts radians to degrees and returns the result.
	///
	/// @tparam L Integer between 1 and 4 included that qualify the dimension of the vector
	/// @tparam T Floating-point scalar types
	/// @tparam Q Value from qualifier enum
	///
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/degrees.xml">GLSL degrees man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.1 Angle and Trigonometry Functions</a>
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<L, T, Q> degrees(vec<L, T, Q> const& radians);

	/// The standard trigonometric sine function.
	/// The values returned by this function will range from [-1, 1].
	///
	/// @tparam L Integer between 1 and 4 included that qualify the dimension of the vector
	/// @tparam T Floating-point scalar types
	/// @tparam Q Value from qualifier enum
	///
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/sin.xml">GLSL sin man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.1 Angle and Trigonometry Functions</a>
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, T, Q> sin(vec<L, T, Q> const& angle);

	/// The standard trigonometric cosine function.
	/// The values returned by this function will range from [-1, 1].
	///
	/// @tparam L Integer between 1 and 4 included that qualify the dimension of the vector
	/// @tparam T Floating-point scalar types
	/// @tparam Q Value from qualifier enum
	///
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/cos.xml">GLSL cos man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.1 Angle and Trigonometry Functions</a>
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, T, Q> cos(vec<L, T, Q> const& angle);

	/// The standard trigonometric tangent function.
	///
	/// @tparam L Integer between 1 and 4 included that qualify the dimension of the vector
	/// @tparam T Floating-point scalar types
	/// @tparam Q Value from qualifier enum
	///
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/tan.xml">GLSL tan man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.1 Angle and Trigonometry Functions</a>
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, T, Q> tan(vec<L, T, Q> const& angle);

	/// Arc sine. Returns an angle whose sine is x.
	/// The range of values returned by this function is [-PI/2, PI/2].
	/// Results are undefined if |x| > 1.
	///
	/// @tparam L Integer between 1 and 4 included that qualify the dimension of the vector
	/// @tparam T Floating-point scalar types
	/// @tparam Q Value from qualifier enum
	///
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/asin.xml">GLSL asin man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.1 Angle and Trigonometry Functions</a>
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, T, Q> asin(vec<L, T, Q> const& x);

	/// Arc cosine. Returns an angle whose sine is x.
	/// The range of values returned by this function is [0, PI].
	/// Results are undefined if |x| > 1.
	///
	/// @tparam L Integer between 1 and 4 included that qualify the dimension of the vector
	/// @tparam T Floating-point scalar types
	/// @tparam Q Value from qualifier enum
	///
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/acos.xml">GLSL acos man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.1 Angle and Trigonometry Functions</a>
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, T, Q> acos(vec<L, T, Q> const& x);

	/// Arc tangent. Returns an angle whose tangent is y/x.
	/// The signs of x and y are used to determine what
	/// quadrant the angle is in. The range of values returned
	/// by this function is [-PI, PI]. Results are undefined
	/// if x and y are both 0.
	///
	/// @tparam L Integer between 1 and 4 included that qualify the dimension of the vector
	/// @tparam T Floating-point scalar types
	/// @tparam Q Value from qualifier enum
	///
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/atan.xml">GLSL atan man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.1 Angle and Trigonometry Functions</a>
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, T, Q> atan(vec<L, T, Q> const& y, vec<L, T, Q> const& x);

	/// Arc tangent. Returns an angle whose tangent is y_over_x.
	/// The range of values returned by this function is [-PI/2, PI/2].
	///
	/// @tparam L Integer between 1 and 4 included that qualify the dimension of the vector
	/// @tparam T Floating-point scalar types
	/// @tparam Q Value from qualifier enum
	///
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/atan.xml">GLSL atan man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.1 Angle and Trigonometry Functions</a>
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, T, Q> atan(vec<L, T, Q> const& y_over_x);

	/// Returns the hyperbolic sine function, (exp(x) - exp(-x)) / 2
	///
	/// @tparam L Integer between 1 and 4 included that qualify the dimension of the vector
	/// @tparam T Floating-point scalar types
	/// @tparam Q Value from qualifier enum
	///
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/sinh.xml">GLSL sinh man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.1 Angle and Trigonometry Functions</a>
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, T, Q> sinh(vec<L, T, Q> const& angle);

	/// Returns the hyperbolic cosine function, (exp(x) + exp(-x)) / 2
	///
	/// @tparam L Integer between 1 and 4 included that qualify the dimension of the vector
	/// @tparam T Floating-point scalar types
	/// @tparam Q Value from qualifier enum
	///
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/cosh.xml">GLSL cosh man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.1 Angle and Trigonometry Functions</a>
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, T, Q> cosh(vec<L, T, Q> const& angle);

	/// Returns the hyperbolic tangent function, sinh(angle) / cosh(angle)
	///
	/// @tparam L Integer between 1 and 4 included that qualify the dimension of the vector
	/// @tparam T Floating-point scalar types
	/// @tparam Q Value from qualifier enum
	///
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/tanh.xml">GLSL tanh man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.1 Angle and Trigonometry Functions</a>
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, T, Q> tanh(vec<L, T, Q> const& angle);

	/// Arc hyperbolic sine; returns the inverse of sinh.
	///
	/// @tparam L Integer between 1 and 4 included that qualify the dimension of the vector
	/// @tparam T Floating-point scalar types
	/// @tparam Q Value from qualifier enum
	///
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/asinh.xml">GLSL asinh man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.1 Angle and Trigonometry Functions</a>
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, T, Q> asinh(vec<L, T, Q> const& x);

	/// Arc hyperbolic cosine; returns the non-negative inverse
	/// of cosh. Results are undefined if x < 1.
	///
	/// @tparam L Integer between 1 and 4 included that qualify the dimension of the vector
	/// @tparam T Floating-point scalar types
	/// @tparam Q Value from qualifier enum
	///
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/acosh.xml">GLSL acosh man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.1 Angle and Trigonometry Functions</a>
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, T, Q> acosh(vec<L, T, Q> const& x);

	/// Arc hyperbolic tangent; returns the inverse of tanh.
	/// Results are undefined if abs(x) >= 1.
	///
	/// @tparam L Integer between 1 and 4 included that qualify the dimension of the vector
	/// @tparam T Floating-point scalar types
	/// @tparam Q Value from qualifier enum
	///
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/atanh.xml">GLSL atanh man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.1 Angle and Trigonometry Functions</a>
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL vec<L, T, Q> atanh(vec<L, T, Q> const& x);

	/// @}
}//namespace glm

#include "detail/func_trigonometric.inl"


==> figs/from-dave/deps/glm/glm/vec2.hpp <==
/// @ref core
/// @file glm/vec2.hpp

#pragma once
#include "./ext/vector_bool2.hpp"
#include "./ext/vector_bool2_precision.hpp"
#include "./ext/vector_float2.hpp"
#include "./ext/vector_float2_precision.hpp"
#include "./ext/vector_double2.hpp"
#include "./ext/vector_double2_precision.hpp"
#include "./ext/vector_int2.hpp"
#include "./ext/vector_int2_precision.hpp"
#include "./ext/vector_uint2.hpp"
#include "./ext/vector_uint2_precision.hpp"


==> figs/from-dave/deps/glm/glm/vec3.hpp <==
/// @ref core
/// @file glm/vec3.hpp

#pragma once
#include "./ext/vector_bool3.hpp"
#include "./ext/vector_bool3_precision.hpp"
#include "./ext/vector_float3.hpp"
#include "./ext/vector_float3_precision.hpp"
#include "./ext/vector_double3.hpp"
#include "./ext/vector_double3_precision.hpp"
#include "./ext/vector_int3.hpp"
#include "./ext/vector_int3_precision.hpp"
#include "./ext/vector_uint3.hpp"
#include "./ext/vector_uint3_precision.hpp"


==> figs/from-dave/deps/glm/glm/vec4.hpp <==
/// @ref core
/// @file glm/vec4.hpp

#pragma once
#include "./ext/vector_bool4.hpp"
#include "./ext/vector_bool4_precision.hpp"
#include "./ext/vector_float4.hpp"
#include "./ext/vector_float4_precision.hpp"
#include "./ext/vector_double4.hpp"
#include "./ext/vector_double4_precision.hpp"
#include "./ext/vector_int4.hpp"
#include "./ext/vector_int4_precision.hpp"
#include "./ext/vector_uint4.hpp"
#include "./ext/vector_uint4_precision.hpp"



==> figs/from-dave/deps/glm/glm/vector_relational.hpp <==
/// @ref core
/// @file glm/vector_relational.hpp
///
/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.7 Vector Relational Functions</a>
///
/// @defgroup core_func_vector_relational Vector Relational Functions
/// @ingroup core
///
/// Relational and equality operators (<, <=, >, >=, ==, !=) are defined to
/// operate on scalars and produce scalar Boolean results. For vector results,
/// use the following built-in functions.
///
/// In all cases, the sizes of all the input and return vectors for any particular
/// call must match.
///
/// Include <glm/vector_relational.hpp> to use these core features.
///
/// @see ext_vector_relational

#pragma once

#include "detail/qualifier.hpp"
#include "detail/setup.hpp"

namespace glm
{
	/// @addtogroup core_func_vector_relational
	/// @{

	/// Returns the component-wise comparison result of x < y.
	///
	/// @tparam L An integer between 1 and 4 included that qualify the dimension of the vector.
	/// @tparam T A floating-point or integer scalar type.
	///
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/lessThan.xml">GLSL lessThan man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.7 Vector Relational Functions</a>
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<L, bool, Q> lessThan(vec<L, T, Q> const& x, vec<L, T, Q> const& y);

	/// Returns the component-wise comparison of result x <= y.
	///
	/// @tparam L An integer between 1 and 4 included that qualify the dimension of the vector.
	/// @tparam T A floating-point or integer scalar type.
	///
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/lessThanEqual.xml">GLSL lessThanEqual man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.7 Vector Relational Functions</a>
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<L, bool, Q> lessThanEqual(vec<L, T, Q> const& x, vec<L, T, Q> const& y);

	/// Returns the component-wise comparison of result x > y.
	///
	/// @tparam L An integer between 1 and 4 included that qualify the dimension of the vector.
	/// @tparam T A floating-point or integer scalar type.
	///
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/greaterThan.xml">GLSL greaterThan man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.7 Vector Relational Functions</a>
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<L, bool, Q> greaterThan(vec<L, T, Q> const& x, vec<L, T, Q> const& y);

	/// Returns the component-wise comparison of result x >= y.
	///
	/// @tparam L An integer between 1 and 4 included that qualify the dimension of the vector.
	/// @tparam T A floating-point or integer scalar type.
	///
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/greaterThanEqual.xml">GLSL greaterThanEqual man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.7 Vector Relational Functions</a>
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<L, bool, Q> greaterThanEqual(vec<L, T, Q> const& x, vec<L, T, Q> const& y);

	/// Returns the component-wise comparison of result x == y.
	///
	/// @tparam L An integer between 1 and 4 included that qualify the dimension of the vector.
	/// @tparam T A floating-point, integer or bool scalar type.
	///
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/equal.xml">GLSL equal man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.7 Vector Relational Functions</a>
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<L, bool, Q> equal(vec<L, T, Q> const& x, vec<L, T, Q> const& y);

	/// Returns the component-wise comparison of result x != y.
	///
	/// @tparam L An integer between 1 and 4 included that qualify the dimension of the vector.
	/// @tparam T A floating-point, integer or bool scalar type.
	///
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/notEqual.xml">GLSL notEqual man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.7 Vector Relational Functions</a>
	template<length_t L, typename T, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<L, bool, Q> notEqual(vec<L, T, Q> const& x, vec<L, T, Q> const& y);

	/// Returns true if any component of x is true.
	///
	/// @tparam L An integer between 1 and 4 included that qualify the dimension of the vector.
	///
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/any.xml">GLSL any man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.7 Vector Relational Functions</a>
	template<length_t L, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR bool any(vec<L, bool, Q> const& v);

	/// Returns true if all components of x are true.
	///
	/// @tparam L An integer between 1 and 4 included that qualify the dimension of the vector.
	///
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/all.xml">GLSL all man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.7 Vector Relational Functions</a>
	template<length_t L, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR bool all(vec<L, bool, Q> const& v);

	/// Returns the component-wise logical complement of x.
	/// /!\ Because of language incompatibilities between C++ and GLSL, GLM defines the function not but not_ instead.
	///
	/// @tparam L An integer between 1 and 4 included that qualify the dimension of the vector.
	///
	/// @see <a href="http://www.opengl.org/sdk/docs/manglsl/xhtml/not.xml">GLSL not man page</a>
	/// @see <a href="http://www.opengl.org/registry/doc/GLSLangSpec.4.20.8.pdf">GLSL 4.20.8 specification, section 8.7 Vector Relational Functions</a>
	template<length_t L, qualifier Q>
	GLM_FUNC_DECL GLM_CONSTEXPR vec<L, bool, Q> not_(vec<L, bool, Q> const& v);

	/// @}
}//namespace glm

#include "detail/func_vector_relational.inl"


==> figs/from-dave/deps/stb/include/stb/stb_image.h <==
/* stb_image - v2.25 - public domain image loader - http://nothings.org/stb
                                  no warranty implied; use at your own risk

   Do this:
      #define STB_IMAGE_IMPLEMENTATION
   before you include this file in *one* C or C++ file to create the implementation.

   // i.e. it should look like this:
   #include ...
   #include ...
   #include ...
   #define STB_IMAGE_IMPLEMENTATION
   #include "stb_image.h"

   You can #define STBI_ASSERT(x) before the #include to avoid using assert.h.
   And #define STBI_MALLOC, STBI_REALLOC, and STBI_FREE to avoid using malloc,realloc,free


   QUICK NOTES:
      Primarily of interest to game developers and other people who can
          avoid problematic images and only need the trivial interface

      JPEG baseline & progressive (12 bpc/arithmetic not supported, same as stock IJG lib)
      PNG 1/2/4/8/16-bit-per-channel

      TGA (not sure what subset, if a subset)
      BMP non-1bpp, non-RLE
      PSD (composited view only, no extra channels, 8/16 bit-per-channel)

      GIF (*comp always reports as 4-channel)
      HDR (radiance rgbE format)
      PIC (Softimage PIC)
      PNM (PPM and PGM binary only)

      Animated GIF still needs a proper API, but here's one way to do it:
          http://gist.github.com/urraka/685d9a6340b26b830d49

      - decode from memory or through FILE (define STBI_NO_STDIO to remove code)
      - decode from arbitrary I/O callbacks
      - SIMD acceleration on x86/x64 (SSE2) and ARM (NEON)

   Full documentation under "DOCUMENTATION" below.


LICENSE

  See end of file for license information.

RECENT REVISION HISTORY:

      2.25  (2020-02-02) fix warnings
      2.24  (2020-02-02) fix warnings; thread-local failure_reason and flip_vertically
      2.23  (2019-08-11) fix clang static analysis warning
      2.22  (2019-03-04) gif fixes, fix warnings
      2.21  (2019-02-25) fix typo in comment
      2.20  (2019-02-07) support utf8 filenames in Windows; fix warnings and platform ifdefs
      2.19  (2018-02-11) fix warning
      2.18  (2018-01-30) fix warnings
      2.17  (2018-01-29) bugfix, 1-bit BMP, 16-bitness query, fix warnings
      2.16  (2017-07-23) all functions have 16-bit variants; optimizations; bugfixes
      2.15  (2017-03-18) fix png-1,2,4; all Imagenet JPGs; no runtime SSE detection on GCC
      2.14  (2017-03-03) remove deprecated STBI_JPEG_OLD; fixes for Imagenet JPGs
      2.13  (2016-12-04) experimental 16-bit API, only for PNG so far; fixes
      2.12  (2016-04-02) fix typo in 2.11 PSD fix that caused crashes
      2.11  (2016-04-02) 16-bit PNGS; enable SSE2 in non-gcc x64
                         RGB-format JPEG; remove white matting in PSD;
                         allocate large structures on the stack;
                         correct channel count for PNG & BMP
      2.10  (2016-01-22) avoid warning introduced in 2.09
      2.09  (2016-01-16) 16-bit TGA; comments in PNM files; STBI_REALLOC_SIZED

   See end of file for full revision history.


 ============================    Contributors    =========================

 Image formats                          Extensions, features
    Sean Barrett (jpeg, png, bmp)          Jetro Lauha (stbi_info)
    Nicolas Schulz (hdr, psd)              Martin "SpartanJ" Golini (stbi_info)
    Jonathan Dummer (tga)                  James "moose2000" Brown (iPhone PNG)
    Jean-Marc Lienher (gif)                Ben "Disch" Wenger (io callbacks)
    Tom Seddon (pic)                       Omar Cornut (1/2/4-bit PNG)
    Thatcher Ulrich (psd)                  Nicolas Guillemot (vertical flip)
    Ken Miller (pgm, ppm)                  Richard Mitton (16-bit PSD)
    github:urraka (animated gif)           Junggon Kim (PNM comments)
    Christopher Forseth (animated gif)     Daniel Gibson (16-bit TGA)
                                           socks-the-fox (16-bit PNG)
                                           Jeremy Sawicki (handle all ImageNet JPGs)
 Optimizations & bugfixes                  Mikhail Morozov (1-bit BMP)
    Fabian "ryg" Giesen                    Anael Seghezzi (is-16-bit query)
    Arseny Kapoulkine
    John-Mark Allen
    Carmelo J Fdez-Aguera

 Bug & warning fixes
    Marc LeBlanc            David Woo          Guillaume George   Martins Mozeiko
    Christpher Lloyd        Jerry Jansson      Joseph Thomson     Phil Jordan
    Dave Moore              Roy Eltham         Hayaki Saito       Nathan Reed
    Won Chun                Luke Graham        Johan Duparc       Nick Verigakis
    the Horde3D community   Thomas Ruf         Ronny Chevalier    github:rlyeh
    Janez Zemva             John Bartholomew   Michal Cichon      github:romigrou
    Jonathan Blow           Ken Hamada         Tero Hanninen      github:svdijk
    Laurent Gomila          Cort Stratton      Sergio Gonzalez    github:snagar
    Aruelien Pocheville     Thibault Reuille   Cass Everitt       github:Zelex
    Ryamond Barbiero        Paul Du Bois       Engin Manap        github:grim210
    Aldo Culquicondor       Philipp Wiesemann  Dale Weiler        github:sammyhw
    Oriol Ferrer Mesia      Josh Tobin         Matthew Gregan     github:phprus
    Julian Raschke          Gregory Mullen     Baldur Karlsson    github:poppolopoppo
    Christian Floisand      Kevin Schmidt      JR Smith           github:darealshinji
    Brad Weinberger         Matvey Cherevko                       github:Michaelangel007
    Blazej Dariusz Roszkowski                  Alexander Veselov
*/

#ifndef STBI_INCLUDE_STB_IMAGE_H
#define STBI_INCLUDE_STB_IMAGE_H

// DOCUMENTATION
//
// Limitations:
//    - no 12-bit-per-channel JPEG
//    - no JPEGs with arithmetic coding
//    - GIF always returns *comp=4
//
// Basic usage (see HDR discussion below for HDR usage):
//    int x,y,n;
//    unsigned char *data = stbi_load(filename, &x, &y, &n, 0);
//    // ... process data if not NULL ...
//    // ... x = width, y = height, n = # 8-bit components per pixel ...
//    // ... replace '0' with '1'..'4' to force that many components per pixel
//    // ... but 'n' will always be the number that it would have been if you said 0
//    stbi_image_free(data)
//
// Standard parameters:
//    int *x                 -- outputs image width in pixels
//    int *y                 -- outputs image height in pixels
//    int *channels_in_file  -- outputs # of image components in image file
//    int desired_channels   -- if non-zero, # of image components requested in result
//
// The return value from an image loader is an 'unsigned char *' which points
// to the pixel data, or NULL on an allocation failure or if the image is
// corrupt or invalid. The pixel data consists of *y scanlines of *x pixels,
// with each pixel consisting of N interleaved 8-bit components; the first
// pixel pointed to is top-left-most in the image. There is no padding between
// image scanlines or between pixels, regardless of format. The number of
// components N is 'desired_channels' if desired_channels is non-zero, or
// *channels_in_file otherwise. If desired_channels is non-zero,
// *channels_in_file has the number of components that _would_ have been
// output otherwise. E.g. if you set desired_channels to 4, you will always
// get RGBA output, but you can check *channels_in_file to see if it's trivially
// opaque because e.g. there were only 3 channels in the source image.
//
// An output image with N components has the following components interleaved
// in this order in each pixel:
//
//     N=#comp     components
//       1           grey
//       2           grey, alpha
//       3           red, green, blue
//       4           red, green, blue, alpha
//
// If image loading fails for any reason, the return value will be NULL,
// and *x, *y, *channels_in_file will be unchanged. The function
// stbi_failure_reason() can be queried for an extremely brief, end-user
// unfriendly explanation of why the load failed. Define STBI_NO_FAILURE_STRINGS
// to avoid compiling these strings at all, and STBI_FAILURE_USERMSG to get slightly
// more user-friendly ones.
//
// Paletted PNG, BMP, GIF, and PIC images are automatically depalettized.
//
// ===========================================================================
//
// UNICODE:
//
//   If compiling for Windows and you wish to use Unicode filenames, compile
//   with
//       #define STBI_WINDOWS_UTF8
//   and pass utf8-encoded filenames. Call stbi_convert_wchar_to_utf8 to convert
//   Windows wchar_t filenames to utf8.
//
// ===========================================================================
//
// Philosophy
//
// stb libraries are designed with the following priorities:
//
//    1. easy to use
//    2. easy to maintain
//    3. good performance
//
// Sometimes I let "good performance" creep up in priority over "easy to maintain",
// and for best performance I may provide less-easy-to-use APIs that give higher
// performance, in addition to the easy-to-use ones. Nevertheless, it's important
// to keep in mind that from the standpoint of you, a client of this library,
// all you care about is #1 and #3, and stb libraries DO NOT emphasize #3 above all.
//
// Some secondary priorities arise directly from the first two, some of which
// provide more explicit reasons why performance can't be emphasized.
//
//    - Portable ("ease of use")
//    - Small source code footprint ("easy to maintain")
//    - No dependencies ("ease of use")
//
// ===========================================================================
//
// I/O callbacks
//
// I/O callbacks allow you to read from arbitrary sources, like packaged
// files or some other source. Data read from callbacks are processed
// through a small internal buffer (currently 128 bytes) to try to reduce
// overhead.
//
// The three functions you must define are "read" (reads some bytes of data),
// "skip" (skips some bytes of data), "eof" (reports if the stream is at the end).
//
// ===========================================================================
//
// SIMD support
//
// The JPEG decoder will try to automatically use SIMD kernels on x86 when
// supported by the compiler. For ARM Neon support, you must explicitly
// request it.
//
// (The old do-it-yourself SIMD API is no longer supported in the current
// code.)
//
// On x86, SSE2 will automatically be used when available based on a run-time
// test; if not, the generic C versions are used as a fall-back. On ARM targets,
// the typical path is to have separate builds for NEON and non-NEON devices
// (at least this is true for iOS and Android). Therefore, the NEON support is
// toggled by a build flag: define STBI_NEON to get NEON loops.
//
// If for some reason you do not want to use any of SIMD code, or if
// you have issues compiling it, you can disable it entirely by
// defining STBI_NO_SIMD.
//
// ===========================================================================
//
// HDR image support   (disable by defining STBI_NO_HDR)
//
// stb_image supports loading HDR images in general, and currently the Radiance
// .HDR file format specifically. You can still load any file through the existing
// interface; if you attempt to load an HDR file, it will be automatically remapped
// to LDR, assuming gamma 2.2 and an arbitrary scale factor defaulting to 1;
// both of these constants can be reconfigured through this interface:
//
//     stbi_hdr_to_ldr_gamma(2.2f);
//     stbi_hdr_to_ldr_scale(1.0f);
//
// (note, do not use _inverse_ constants; stbi_image will invert them
// appropriately).
//
// Additionally, there is a new, parallel interface for loading files as
// (linear) floats to preserve the full dynamic range:
//
//    float *data = stbi_loadf(filename, &x, &y, &n, 0);
//
// If you load LDR images through this interface, those images will
// be promoted to floating point values, run through the inverse of
// constants corresponding to the above:
//
//     stbi_ldr_to_hdr_scale(1.0f);
//     stbi_ldr_to_hdr_gamma(2.2f);
//
// Finally, given a filename (or an open file or memory block--see header
// file for details) containing image data, you can query for the "most
// appropriate" interface to use (that is, whether the image is HDR or
// not), using:
//
//     stbi_is_hdr(char *filename);
//
// ===========================================================================
//
// iPhone PNG support:
//
// By default we convert iphone-formatted PNGs back to RGB, even though
// they are internally encoded differently. You can disable this conversion
// by calling stbi_convert_iphone_png_to_rgb(0), in which case
// you will always just get the native iphone "format" through (which
// is BGR stored in RGB).
//
// Call stbi_set_unpremultiply_on_load(1) as well to force a divide per
// pixel to remove any premultiplied alpha *only* if the image file explicitly
// says there's premultiplied data (currently only happens in iPhone images,
// and only if iPhone convert-to-rgb processing is on).
//
// ===========================================================================
//
// ADDITIONAL CONFIGURATION
//
//  - You can suppress implementation of any of the decoders to reduce
//    your code footprint by #defining one or more of the following
//    symbols before creating the implementation.
//
//        STBI_NO_JPEG
//        STBI_NO_PNG
//        STBI_NO_BMP
//        STBI_NO_PSD
//        STBI_NO_TGA
//        STBI_NO_GIF
//        STBI_NO_HDR
//        STBI_NO_PIC
//        STBI_NO_PNM   (.ppm and .pgm)
//
//  - You can request *only* certain decoders and suppress all other ones
//    (this will be more forward-compatible, as addition of new decoders
//    doesn't require you to disable them explicitly):
//
//        STBI_ONLY_JPEG
//        STBI_ONLY_PNG
//        STBI_ONLY_BMP
//        STBI_ONLY_PSD
//        STBI_ONLY_TGA
//        STBI_ONLY_GIF
//        STBI_ONLY_HDR
//        STBI_ONLY_PIC
//        STBI_ONLY_PNM   (.ppm and .pgm)
//
//   - If you use STBI_NO_PNG (or _ONLY_ without PNG), and you still
//     want the zlib decoder to be available, #define STBI_SUPPORT_ZLIB
//


#ifndef STBI_NO_STDIO
#include <stdio.h>
#endif // STBI_NO_STDIO

#define STBI_VERSION 1

enum
{
   STBI_default = 0, // only used for desired_channels

   STBI_grey       = 1,
   STBI_grey_alpha = 2,
   STBI_rgb        = 3,
   STBI_rgb_alpha  = 4
};

#include <stdlib.h>
typedef unsigned char stbi_uc;
typedef unsigned short stbi_us;

#ifdef __cplusplus
extern "C" {
#endif

#ifndef STBIDEF
#ifdef STB_IMAGE_STATIC
#define STBIDEF static
#else
#define STBIDEF extern
#endif
#endif

//////////////////////////////////////////////////////////////////////////////
//
// PRIMARY API - works on images of any type
//

//
// load image by filename, open file, or memory buffer
//

typedef struct
{
   int      (*read)  (void *user,char *data,int size);   // fill 'data' with 'size' bytes.  return number of bytes actually read
   void     (*skip)  (void *user,int n);                 // skip the next 'n' bytes, or 'unget' the last -n bytes if negative
   int      (*eof)   (void *user);                       // returns nonzero if we are at end of file/data
} stbi_io_callbacks;

////////////////////////////////////
//
// 8-bits-per-channel interface
//

STBIDEF stbi_uc *stbi_load_from_memory   (stbi_uc           const *buffer, int len   , int *x, int *y, int *channels_in_file, int desired_channels);
STBIDEF stbi_uc *stbi_load_from_callbacks(stbi_io_callbacks const *clbk  , void *user, int *x, int *y, int *channels_in_file, int desired_channels);

#ifndef STBI_NO_STDIO
STBIDEF stbi_uc *stbi_load            (char const *filename, int *x, int *y, int *channels_in_file, int desired_channels);
STBIDEF stbi_uc *stbi_load_from_file  (FILE *f, int *x, int *y, int *channels_in_file, int desired_channels);
// for stbi_load_from_file, file pointer is left pointing immediately after image
#endif

#ifndef STBI_NO_GIF
STBIDEF stbi_uc *stbi_load_gif_from_memory(stbi_uc const *buffer, int len, int **delays, int *x, int *y, int *z, int *comp, int req_comp);
#endif

#ifdef STBI_WINDOWS_UTF8
STBIDEF int stbi_convert_wchar_to_utf8(char *buffer, size_t bufferlen, const wchar_t* input);
#endif

////////////////////////////////////
//
// 16-bits-per-channel interface
//

STBIDEF stbi_us *stbi_load_16_from_memory   (stbi_uc const *buffer, int len, int *x, int *y, int *channels_in_file, int desired_channels);
STBIDEF stbi_us *stbi_load_16_from_callbacks(stbi_io_callbacks const *clbk, void *user, int *x, int *y, int *channels_in_file, int desired_channels);

#ifndef STBI_NO_STDIO
STBIDEF stbi_us *stbi_load_16          (char const *filename, int *x, int *y, int *channels_in_file, int desired_channels);
STBIDEF stbi_us *stbi_load_from_file_16(FILE *f, int *x, int *y, int *channels_in_file, int desired_channels);
#endif

////////////////////////////////////
//
// float-per-channel interface
//
#ifndef STBI_NO_LINEAR
   STBIDEF float *stbi_loadf_from_memory     (stbi_uc const *buffer, int len, int *x, int *y, int *channels_in_file, int desired_channels);
   STBIDEF float *stbi_loadf_from_callbacks  (stbi_io_callbacks const *clbk, void *user, int *x, int *y,  int *channels_in_file, int desired_channels);

   #ifndef STBI_NO_STDIO
   STBIDEF float *stbi_loadf            (char const *filename, int *x, int *y, int *channels_in_file, int desired_channels);
   STBIDEF float *stbi_loadf_from_file  (FILE *f, int *x, int *y, int *channels_in_file, int desired_channels);
   #endif
#endif

#ifndef STBI_NO_HDR
   STBIDEF void   stbi_hdr_to_ldr_gamma(float gamma);
   STBIDEF void   stbi_hdr_to_ldr_scale(float scale);
#endif // STBI_NO_HDR

#ifndef STBI_NO_LINEAR
   STBIDEF void   stbi_ldr_to_hdr_gamma(float gamma);
   STBIDEF void   stbi_ldr_to_hdr_scale(float scale);
#endif // STBI_NO_LINEAR

// stbi_is_hdr is always defined, but always returns false if STBI_NO_HDR
STBIDEF int    stbi_is_hdr_from_callbacks(stbi_io_callbacks const *clbk, void *user);
STBIDEF int    stbi_is_hdr_from_memory(stbi_uc const *buffer, int len);
#ifndef STBI_NO_STDIO
STBIDEF int      stbi_is_hdr          (char const *filename);
STBIDEF int      stbi_is_hdr_from_file(FILE *f);
#endif // STBI_NO_STDIO


// get a VERY brief reason for failure
// on most compilers (and ALL modern mainstream compilers) this is threadsafe
STBIDEF const char *stbi_failure_reason  (void);

// free the loaded image -- this is just free()
STBIDEF void     stbi_image_free      (void *retval_from_stbi_load);

// get image dimensions & components without fully decoding
STBIDEF int      stbi_info_from_memory(stbi_uc const *buffer, int len, int *x, int *y, int *comp);
STBIDEF int      stbi_info_from_callbacks(stbi_io_callbacks const *clbk, void *user, int *x, int *y, int *comp);
STBIDEF int      stbi_is_16_bit_from_memory(stbi_uc const *buffer, int len);
STBIDEF int      stbi_is_16_bit_from_callbacks(stbi_io_callbacks const *clbk, void *user);

#ifndef STBI_NO_STDIO
STBIDEF int      stbi_info               (char const *filename,     int *x, int *y, int *comp);
STBIDEF int      stbi_info_from_file     (FILE *f,                  int *x, int *y, int *comp);
STBIDEF int      stbi_is_16_bit          (char const *filename);
STBIDEF int      stbi_is_16_bit_from_file(FILE *f);
#endif



// for image formats that explicitly notate that they have premultiplied alpha,
// we just return the colors as stored in the file. set this flag to force
// unpremultiplication. results are undefined if the unpremultiply overflow.
STBIDEF void stbi_set_unpremultiply_on_load(int flag_true_if_should_unpremultiply);

// indicate whether we should process iphone images back to canonical format,
// or just pass them through "as-is"
STBIDEF void stbi_convert_iphone_png_to_rgb(int flag_true_if_should_convert);

// flip the image vertically, so the first pixel in the output array is the bottom left
STBIDEF void stbi_set_flip_vertically_on_load(int flag_true_if_should_flip);

// as above, but only applies to images loaded on the thread that calls the function
// this function is only available if your compiler supports thread-local variables;
// calling it will fail to link if your compiler doesn't
STBIDEF void stbi_set_flip_vertically_on_load_thread(int flag_true_if_should_flip);

// ZLIB client - used by PNG, available for other purposes

STBIDEF char *stbi_zlib_decode_malloc_guesssize(const char *buffer, int len, int initial_size, int *outlen);
STBIDEF char *stbi_zlib_decode_malloc_guesssize_headerflag(const char *buffer, int len, int initial_size, int *outlen, int parse_header);
STBIDEF char *stbi_zlib_decode_malloc(const char *buffer, int len, int *outlen);
STBIDEF int   stbi_zlib_decode_buffer(char *obuffer, int olen, const char *ibuffer, int ilen);

STBIDEF char *stbi_zlib_decode_noheader_malloc(const char *buffer, int len, int *outlen);
STBIDEF int   stbi_zlib_decode_noheader_buffer(char *obuffer, int olen, const char *ibuffer, int ilen);


#ifdef __cplusplus
}
#endif

//
//
////   end header file   /////////////////////////////////////////////////////
#endif // STBI_INCLUDE_STB_IMAGE_H

#ifdef STB_IMAGE_IMPLEMENTATION

#if defined(STBI_ONLY_JPEG) || defined(STBI_ONLY_PNG) || defined(STBI_ONLY_BMP) \
  || defined(STBI_ONLY_TGA) || defined(STBI_ONLY_GIF) || defined(STBI_ONLY_PSD) \
  || defined(STBI_ONLY_HDR) || defined(STBI_ONLY_PIC) || defined(STBI_ONLY_PNM) \
  || defined(STBI_ONLY_ZLIB)
   #ifndef STBI_ONLY_JPEG
   #define STBI_NO_JPEG
   #endif
   #ifndef STBI_ONLY_PNG
   #define STBI_NO_PNG
   #endif
   #ifndef STBI_ONLY_BMP
   #define STBI_NO_BMP
   #endif
   #ifndef STBI_ONLY_PSD
   #define STBI_NO_PSD
   #endif
   #ifndef STBI_ONLY_TGA
   #define STBI_NO_TGA
   #endif
   #ifndef STBI_ONLY_GIF
   #define STBI_NO_GIF
   #endif
   #ifndef STBI_ONLY_HDR
   #define STBI_NO_HDR
   #endif
   #ifndef STBI_ONLY_PIC
   #define STBI_NO_PIC
   #endif
   #ifndef STBI_ONLY_PNM
   #define STBI_NO_PNM
   #endif
#endif

#if defined(STBI_NO_PNG) && !defined(STBI_SUPPORT_ZLIB) && !defined(STBI_NO_ZLIB)
#define STBI_NO_ZLIB
#endif


#include <stdarg.h>
#include <stddef.h> // ptrdiff_t on osx
#include <stdlib.h>
#include <string.h>
#include <limits.h>

#if !defined(STBI_NO_LINEAR) || !defined(STBI_NO_HDR)
#include <math.h>  // ldexp, pow
#endif

#ifndef STBI_NO_STDIO
#include <stdio.h>
#endif

#ifndef STBI_ASSERT
#include <assert.h>
#define STBI_ASSERT(x) assert(x)
#endif

#ifdef __cplusplus
#define STBI_EXTERN extern "C"
#else
#define STBI_EXTERN extern
#endif


#ifndef _MSC_VER
   #ifdef __cplusplus
   #define stbi_inline inline
   #else
   #define stbi_inline
   #endif
#else
   #define stbi_inline __forceinline
#endif

#ifndef STBI_NO_THREAD_LOCALS
   #if defined(__cplusplus) &&  __cplusplus >= 201103L
      #define STBI_THREAD_LOCAL       thread_local
   #elif defined (__STDC_VERSION__) && __STDC_VERSION__ >= 201112L
      #define STBI_THREAD_LOCAL       _Thread_local
   #elif defined(__GNUC__)
      #define STBI_THREAD_LOCAL       __thread
   #elif defined(_MSC_VER)
      #define STBI_THREAD_LOCAL       __declspec(thread)
#endif
#endif

#ifdef _MSC_VER
typedef unsigned short stbi__uint16;
typedef   signed short stbi__int16;
typedef unsigned int   stbi__uint32;
typedef   signed int   stbi__int32;
#else
#include <stdint.h>
typedef uint16_t stbi__uint16;
typedef int16_t  stbi__int16;
typedef uint32_t stbi__uint32;
typedef int32_t  stbi__int32;
#endif

// should produce compiler error if size is wrong
typedef unsigned char validate_uint32[sizeof(stbi__uint32)==4 ? 1 : -1];

#ifdef _MSC_VER
#define STBI_NOTUSED(v)  (void)(v)
#else
#define STBI_NOTUSED(v)  (void)sizeof(v)
#endif

#ifdef _MSC_VER
#define STBI_HAS_LROTL
#endif

#ifdef STBI_HAS_LROTL
   #define stbi_lrot(x,y)  _lrotl(x,y)
#else
   #define stbi_lrot(x,y)  (((x) << (y)) | ((x) >> (32 - (y))))
#endif

#if defined(STBI_MALLOC) && defined(STBI_FREE) && (defined(STBI_REALLOC) || defined(STBI_REALLOC_SIZED))
// ok
#elif !defined(STBI_MALLOC) && !defined(STBI_FREE) && !defined(STBI_REALLOC) && !defined(STBI_REALLOC_SIZED)
// ok
#else
#error "Must define all or none of STBI_MALLOC, STBI_FREE, and STBI_REALLOC (or STBI_REALLOC_SIZED)."
#endif

#ifndef STBI_MALLOC
#define STBI_MALLOC(sz)           malloc(sz)
#define STBI_REALLOC(p,newsz)     realloc(p,newsz)
#define STBI_FREE(p)              free(p)
#endif

#ifndef STBI_REALLOC_SIZED
#define STBI_REALLOC_SIZED(p,oldsz,newsz) STBI_REALLOC(p,newsz)
#endif

// x86/x64 detection
#if defined(__x86_64__) || defined(_M_X64)
#define STBI__X64_TARGET
#elif defined(__i386) || defined(_M_IX86)
#define STBI__X86_TARGET
#endif

#if defined(__GNUC__) && defined(STBI__X86_TARGET) && !defined(__SSE2__) && !defined(STBI_NO_SIMD)
// gcc doesn't support sse2 intrinsics unless you compile with -msse2,
// which in turn means it gets to use SSE2 everywhere. This is unfortunate,
// but previous attempts to provide the SSE2 functions with runtime
// detection caused numerous issues. The way architecture extensions are
// exposed in GCC/Clang is, sadly, not really suited for one-file libs.
// New behavior: if compiled with -msse2, we use SSE2 without any
// detection; if not, we don't use it at all.
#define STBI_NO_SIMD
#endif

#if defined(__MINGW32__) && defined(STBI__X86_TARGET) && !defined(STBI_MINGW_ENABLE_SSE2) && !defined(STBI_NO_SIMD)
// Note that __MINGW32__ doesn't actually mean 32-bit, so we have to avoid STBI__X64_TARGET
//
// 32-bit MinGW wants ESP to be 16-byte aligned, but this is not in the
// Windows ABI and VC++ as well as Windows DLLs don't maintain that invariant.
// As a result, enabling SSE2 on 32-bit MinGW is dangerous when not
// simultaneously enabling "-mstackrealign".
//
// See https://github.com/nothings/stb/issues/81 for more information.
//
// So default to no SSE2 on 32-bit MinGW. If you've read this far and added
// -mstackrealign to your build settings, feel free to #define STBI_MINGW_ENABLE_SSE2.
#define STBI_NO_SIMD
#endif

#if !defined(STBI_NO_SIMD) && (defined(STBI__X86_TARGET) || defined(STBI__X64_TARGET))
#define STBI_SSE2
#include <emmintrin.h>

#ifdef _MSC_VER

#if _MSC_VER >= 1400  // not VC6
#include <intrin.h> // __cpuid
static int stbi__cpuid3(void)
{
   int info[4];
   __cpuid(info,1);
   return info[3];
}
#else
static int stbi__cpuid3(void)
{
   int res;
   __asm {
      mov  eax,1
      cpuid
      mov  res,edx
   }
   return res;
}
#endif

#define STBI_SIMD_ALIGN(type, name) __declspec(align(16)) type name

#if !defined(STBI_NO_JPEG) && defined(STBI_SSE2)
static int stbi__sse2_available(void)
{
   int info3 = stbi__cpuid3();
   return ((info3 >> 26) & 1) != 0;
}
#endif

#else // assume GCC-style if not VC++
#define STBI_SIMD_ALIGN(type, name) type name __attribute__((aligned(16)))

#if !defined(STBI_NO_JPEG) && defined(STBI_SSE2)
static int stbi__sse2_available(void)
{
   // If we're even attempting to compile this on GCC/Clang, that means
   // -msse2 is on, which means the compiler is allowed to use SSE2
   // instructions at will, and so are we.
   return 1;
}
#endif

#endif
#endif

// ARM NEON
#if defined(STBI_NO_SIMD) && defined(STBI_NEON)
#undef STBI_NEON
#endif

#ifdef STBI_NEON
#include <arm_neon.h>
// assume GCC or Clang on ARM targets
#define STBI_SIMD_ALIGN(type, name) type name __attribute__((aligned(16)))
#endif

#ifndef STBI_SIMD_ALIGN
#define STBI_SIMD_ALIGN(type, name) type name
#endif

///////////////////////////////////////////////
//
//  stbi__context struct and start_xxx functions

// stbi__context structure is our basic context used by all images, so it
// contains all the IO context, plus some basic image information
typedef struct
{
   stbi__uint32 img_x, img_y;
   int img_n, img_out_n;

   stbi_io_callbacks io;
   void *io_user_data;

   int read_from_callbacks;
   int buflen;
   stbi_uc buffer_start[128];

   stbi_uc *img_buffer, *img_buffer_end;
   stbi_uc *img_buffer_original, *img_buffer_original_end;
} stbi__context;


static void stbi__refill_buffer(stbi__context *s);

// initialize a memory-decode context
static void stbi__start_mem(stbi__context *s, stbi_uc const *buffer, int len)
{
   s->io.read = NULL;
   s->read_from_callbacks = 0;
   s->img_buffer = s->img_buffer_original = (stbi_uc *) buffer;
   s->img_buffer_end = s->img_buffer_original_end = (stbi_uc *) buffer+len;
}

// initialize a callback-based context
static void stbi__start_callbacks(stbi__context *s, stbi_io_callbacks *c, void *user)
{
   s->io = *c;
   s->io_user_data = user;
   s->buflen = sizeof(s->buffer_start);
   s->read_from_callbacks = 1;
   s->img_buffer_original = s->buffer_start;
   stbi__refill_buffer(s);
   s->img_buffer_original_end = s->img_buffer_end;
}

#ifndef STBI_NO_STDIO

static int stbi__stdio_read(void *user, char *data, int size)
{
   return (int) fread(data,1,size,(FILE*) user);
}

static void stbi__stdio_skip(void *user, int n)
{
   fseek((FILE*) user, n, SEEK_CUR);
}

static int stbi__stdio_eof(void *user)
{
   return feof((FILE*) user);
}

static stbi_io_callbacks stbi__stdio_callbacks =
{
   stbi__stdio_read,
   stbi__stdio_skip,
   stbi__stdio_eof,
};

static void stbi__start_file(stbi__context *s, FILE *f)
{
   stbi__start_callbacks(s, &stbi__stdio_callbacks, (void *) f);
}

//static void stop_file(stbi__context *s) { }

#endif // !STBI_NO_STDIO

static void stbi__rewind(stbi__context *s)
{
   // conceptually rewind SHOULD rewind to the beginning of the stream,
   // but we just rewind to the beginning of the initial buffer, because
   // we only use it after doing 'test', which only ever looks at at most 92 bytes
   s->img_buffer = s->img_buffer_original;
   s->img_buffer_end = s->img_buffer_original_end;
}

enum
{
   STBI_ORDER_RGB,
   STBI_ORDER_BGR
};

typedef struct
{
   int bits_per_channel;
   int num_channels;
   int channel_order;
} stbi__result_info;

#ifndef STBI_NO_JPEG
static int      stbi__jpeg_test(stbi__context *s);
static void    *stbi__jpeg_load(stbi__context *s, int *x, int *y, int *comp, int req_comp, stbi__result_info *ri);
static int      stbi__jpeg_info(stbi__context *s, int *x, int *y, int *comp);
#endif

#ifndef STBI_NO_PNG
static int      stbi__png_test(stbi__context *s);
static void    *stbi__png_load(stbi__context *s, int *x, int *y, int *comp, int req_comp, stbi__result_info *ri);
static int      stbi__png_info(stbi__context *s, int *x, int *y, int *comp);
static int      stbi__png_is16(stbi__context *s);
#endif

#ifndef STBI_NO_BMP
static int      stbi__bmp_test(stbi__context *s);
static void    *stbi__bmp_load(stbi__context *s, int *x, int *y, int *comp, int req_comp, stbi__result_info *ri);
static int      stbi__bmp_info(stbi__context *s, int *x, int *y, int *comp);
#endif

#ifndef STBI_NO_TGA
static int      stbi__tga_test(stbi__context *s);
static void    *stbi__tga_load(stbi__context *s, int *x, int *y, int *comp, int req_comp, stbi__result_info *ri);
static int      stbi__tga_info(stbi__context *s, int *x, int *y, int *comp);
#endif

#ifndef STBI_NO_PSD
static int      stbi__psd_test(stbi__context *s);
static void    *stbi__psd_load(stbi__context *s, int *x, int *y, int *comp, int req_comp, stbi__result_info *ri, int bpc);
static int      stbi__psd_info(stbi__context *s, int *x, int *y, int *comp);
static int      stbi__psd_is16(stbi__context *s);
#endif

#ifndef STBI_NO_HDR
static int      stbi__hdr_test(stbi__context *s);
static float   *stbi__hdr_load(stbi__context *s, int *x, int *y, int *comp, int req_comp, stbi__result_info *ri);
static int      stbi__hdr_info(stbi__context *s, int *x, int *y, int *comp);
#endif

#ifndef STBI_NO_PIC
static int      stbi__pic_test(stbi__context *s);
static void    *stbi__pic_load(stbi__context *s, int *x, int *y, int *comp, int req_comp, stbi__result_info *ri);
static int      stbi__pic_info(stbi__context *s, int *x, int *y, int *comp);
#endif

#ifndef STBI_NO_GIF
static int      stbi__gif_test(stbi__context *s);
static void    *stbi__gif_load(stbi__context *s, int *x, int *y, int *comp, int req_comp, stbi__result_info *ri);
static void    *stbi__load_gif_main(stbi__context *s, int **delays, int *x, int *y, int *z, int *comp, int req_comp);
static int      stbi__gif_info(stbi__context *s, int *x, int *y, int *comp);
#endif

#ifndef STBI_NO_PNM
static int      stbi__pnm_test(stbi__context *s);
static void    *stbi__pnm_load(stbi__context *s, int *x, int *y, int *comp, int req_comp, stbi__result_info *ri);
static int      stbi__pnm_info(stbi__context *s, int *x, int *y, int *comp);
#endif

static
#ifdef STBI_THREAD_LOCAL
STBI_THREAD_LOCAL
#endif
const char *stbi__g_failure_reason;

STBIDEF const char *stbi_failure_reason(void)
{
   return stbi__g_failure_reason;
}

#ifndef STBI_NO_FAILURE_STRINGS
static int stbi__err(const char *str)
{
   stbi__g_failure_reason = str;
   return 0;
}
#endif

static void *stbi__malloc(size_t size)
{
    return STBI_MALLOC(size);
}

// stb_image uses ints pervasively, including for offset calculations.
// therefore the largest decoded image size we can support with the
// current code, even on 64-bit targets, is INT_MAX. this is not a
// significant limitation for the intended use case.
//
// we do, however, need to make sure our size calculations don't
// overflow. hence a few helper functions for size calculations that
// multiply integers together, making sure that they're non-negative
// and no overflow occurs.

// return 1 if the sum is valid, 0 on overflow.
// negative terms are considered invalid.
static int stbi__addsizes_valid(int a, int b)
{
   if (b < 0) return 0;
   // now 0 <= b <= INT_MAX, hence also
   // 0 <= INT_MAX - b <= INTMAX.
   // And "a + b <= INT_MAX" (which might overflow) is the
   // same as a <= INT_MAX - b (no overflow)
   return a <= INT_MAX - b;
}

// returns 1 if the product is valid, 0 on overflow.
// negative factors are considered invalid.
static int stbi__mul2sizes_valid(int a, int b)
{
   if (a < 0 || b < 0) return 0;
   if (b == 0) return 1; // mul-by-0 is always safe
   // portable way to check for no overflows in a*b
   return a <= INT_MAX/b;
}

#if !defined(STBI_NO_JPEG) || !defined(STBI_NO_PNG) || !defined(STBI_NO_TGA) || !defined(STBI_NO_HDR)
// returns 1 if "a*b + add" has no negative terms/factors and doesn't overflow
static int stbi__mad2sizes_valid(int a, int b, int add)
{
   return stbi__mul2sizes_valid(a, b) && stbi__addsizes_valid(a*b, add);
}
#endif

// returns 1 if "a*b*c + add" has no negative terms/factors and doesn't overflow
static int stbi__mad3sizes_valid(int a, int b, int c, int add)
{
   return stbi__mul2sizes_valid(a, b) && stbi__mul2sizes_valid(a*b, c) &&
      stbi__addsizes_valid(a*b*c, add);
}

// returns 1 if "a*b*c*d + add" has no negative terms/factors and doesn't overflow
#if !defined(STBI_NO_LINEAR) || !defined(STBI_NO_HDR)
static int stbi__mad4sizes_valid(int a, int b, int c, int d, int add)
{
   return stbi__mul2sizes_valid(a, b) && stbi__mul2sizes_valid(a*b, c) &&
      stbi__mul2sizes_valid(a*b*c, d) && stbi__addsizes_valid(a*b*c*d, add);
}
#endif

#if !defined(STBI_NO_JPEG) || !defined(STBI_NO_PNG) || !defined(STBI_NO_TGA) || !defined(STBI_NO_HDR)
// mallocs with size overflow checking
static void *stbi__malloc_mad2(int a, int b, int add)
{
   if (!stbi__mad2sizes_valid(a, b, add)) return NULL;
   return stbi__malloc(a*b + add);
}
#endif

static void *stbi__malloc_mad3(int a, int b, int c, int add)
{
   if (!stbi__mad3sizes_valid(a, b, c, add)) return NULL;
   return stbi__malloc(a*b*c + add);
}

#if !defined(STBI_NO_LINEAR) || !defined(STBI_NO_HDR)
static void *stbi__malloc_mad4(int a, int b, int c, int d, int add)
{
   if (!stbi__mad4sizes_valid(a, b, c, d, add)) return NULL;
   return stbi__malloc(a*b*c*d + add);
}
#endif

// stbi__err - error
// stbi__errpf - error returning pointer to float
// stbi__errpuc - error returning pointer to unsigned char

#ifdef STBI_NO_FAILURE_STRINGS
   #define stbi__err(x,y)  0
#elif defined(STBI_FAILURE_USERMSG)
   #define stbi__err(x,y)  stbi__err(y)
#else
   #define stbi__err(x,y)  stbi__err(x)
#endif

#define stbi__errpf(x,y)   ((float *)(size_t) (stbi__err(x,y)?NULL:NULL))
#define stbi__errpuc(x,y)  ((unsigned char *)(size_t) (stbi__err(x,y)?NULL:NULL))

STBIDEF void stbi_image_free(void *retval_from_stbi_load)
{
   STBI_FREE(retval_from_stbi_load);
}

#ifndef STBI_NO_LINEAR
static float   *stbi__ldr_to_hdr(stbi_uc *data, int x, int y, int comp);
#endif

#ifndef STBI_NO_HDR
static stbi_uc *stbi__hdr_to_ldr(float   *data, int x, int y, int comp);
#endif

static int stbi__vertically_flip_on_load_global = 0;

STBIDEF void stbi_set_flip_vertically_on_load(int flag_true_if_should_flip)
{
   stbi__vertically_flip_on_load_global = flag_true_if_should_flip;
}

#ifndef STBI_THREAD_LOCAL
#define stbi__vertically_flip_on_load  stbi__vertically_flip_on_load_global
#else
static STBI_THREAD_LOCAL int stbi__vertically_flip_on_load_local, stbi__vertically_flip_on_load_set;

STBIDEF void stbi_set_flip_vertically_on_load_thread(int flag_true_if_should_flip)
{
   stbi__vertically_flip_on_load_local = flag_true_if_should_flip;
   stbi__vertically_flip_on_load_set = 1;
}

#define stbi__vertically_flip_on_load  (stbi__vertically_flip_on_load_set       \
                                         ? stbi__vertically_flip_on_load_local  \
                                         : stbi__vertically_flip_on_load_global)
#endif // STBI_THREAD_LOCAL

static void *stbi__load_main(stbi__context *s, int *x, int *y, int *comp, int req_comp, stbi__result_info *ri, int bpc)
{
   memset(ri, 0, sizeof(*ri)); // make sure it's initialized if we add new fields
   ri->bits_per_channel = 8; // default is 8 so most paths don't have to be changed
   ri->channel_order = STBI_ORDER_RGB; // all current input & output are this, but this is here so we can add BGR order
   ri->num_channels = 0;

   #ifndef STBI_NO_JPEG
   if (stbi__jpeg_test(s)) return stbi__jpeg_load(s,x,y,comp,req_comp, ri);
   #endif
   #ifndef STBI_NO_PNG
   if (stbi__png_test(s))  return stbi__png_load(s,x,y,comp,req_comp, ri);
   #endif
   #ifndef STBI_NO_BMP
   if (stbi__bmp_test(s))  return stbi__bmp_load(s,x,y,comp,req_comp, ri);
   #endif
   #ifndef STBI_NO_GIF
   if (stbi__gif_test(s))  return stbi__gif_load(s,x,y,comp,req_comp, ri);
   #endif
   #ifndef STBI_NO_PSD
   if (stbi__psd_test(s))  return stbi__psd_load(s,x,y,comp,req_comp, ri, bpc);
   #else
   STBI_NOTUSED(bpc);
   #endif
   #ifndef STBI_NO_PIC
   if (stbi__pic_test(s))  return stbi__pic_load(s,x,y,comp,req_comp, ri);
   #endif
   #ifndef STBI_NO_PNM
   if (stbi__pnm_test(s))  return stbi__pnm_load(s,x,y,comp,req_comp, ri);
   #endif

   #ifndef STBI_NO_HDR
   if (stbi__hdr_test(s)) {
      float *hdr = stbi__hdr_load(s, x,y,comp,req_comp, ri);
      return stbi__hdr_to_ldr(hdr, *x, *y, req_comp ? req_comp : *comp);
   }
   #endif

   #ifndef STBI_NO_TGA
   // test tga last because it's a crappy test!
   if (stbi__tga_test(s))
      return stbi__tga_load(s,x,y,comp,req_comp, ri);
   #endif

   return stbi__errpuc("unknown image type", "Image not of any known type, or corrupt");
}

static stbi_uc *stbi__convert_16_to_8(stbi__uint16 *orig, int w, int h, int channels)
{
   int i;
   int img_len = w * h * channels;
   stbi_uc *reduced;

   reduced = (stbi_uc *) stbi__malloc(img_len);
   if (reduced == NULL) return stbi__errpuc("outofmem", "Out of memory");

   for (i = 0; i < img_len; ++i)
      reduced[i] = (stbi_uc)((orig[i] >> 8) & 0xFF); // top half of each byte is sufficient approx of 16->8 bit scaling

   STBI_FREE(orig);
   return reduced;
}

static stbi__uint16 *stbi__convert_8_to_16(stbi_uc *orig, int w, int h, int channels)
{
   int i;
   int img_len = w * h * channels;
   stbi__uint16 *enlarged;

   enlarged = (stbi__uint16 *) stbi__malloc(img_len*2);
   if (enlarged == NULL) return (stbi__uint16 *) stbi__errpuc("outofmem", "Out of memory");

   for (i = 0; i < img_len; ++i)
      enlarged[i] = (stbi__uint16)((orig[i] << 8) + orig[i]); // replicate to high and low byte, maps 0->0, 255->0xffff

   STBI_FREE(orig);
   return enlarged;
}

static void stbi__vertical_flip(void *image, int w, int h, int bytes_per_pixel)
{
   int row;
   size_t bytes_per_row = (size_t)w * bytes_per_pixel;
   stbi_uc temp[2048];
   stbi_uc *bytes = (stbi_uc *)image;

   for (row = 0; row < (h>>1); row++) {
      stbi_uc *row0 = bytes + row*bytes_per_row;
      stbi_uc *row1 = bytes + (h - row - 1)*bytes_per_row;
      // swap row0 with row1
      size_t bytes_left = bytes_per_row;
      while (bytes_left) {
         size_t bytes_copy = (bytes_left < sizeof(temp)) ? bytes_left : sizeof(temp);
         memcpy(temp, row0, bytes_copy);
         memcpy(row0, row1, bytes_copy);
         memcpy(row1, temp, bytes_copy);
         row0 += bytes_copy;
         row1 += bytes_copy;
         bytes_left -= bytes_copy;
      }
   }
}

#ifndef STBI_NO_GIF
static void stbi__vertical_flip_slices(void *image, int w, int h, int z, int bytes_per_pixel)
{
   int slice;
   int slice_size = w * h * bytes_per_pixel;

   stbi_uc *bytes = (stbi_uc *)image;
   for (slice = 0; slice < z; ++slice) {
      stbi__vertical_flip(bytes, w, h, bytes_per_pixel);
      bytes += slice_size;
   }
}
#endif

static unsigned char *stbi__load_and_postprocess_8bit(stbi__context *s, int *x, int *y, int *comp, int req_comp)
{
   stbi__result_info ri;
   void *result = stbi__load_main(s, x, y, comp, req_comp, &ri, 8);

   if (result == NULL)
      return NULL;

   if (ri.bits_per_channel != 8) {
      STBI_ASSERT(ri.bits_per_channel == 16);
      result = stbi__convert_16_to_8((stbi__uint16 *) result, *x, *y, req_comp == 0 ? *comp : req_comp);
      ri.bits_per_channel = 8;
   }

   // @TODO: move stbi__convert_format to here

   if (stbi__vertically_flip_on_load) {
      int channels = req_comp ? req_comp : *comp;
      stbi__vertical_flip(result, *x, *y, channels * sizeof(stbi_uc));
   }

   return (unsigned char *) result;
}

static stbi__uint16 *stbi__load_and_postprocess_16bit(stbi__context *s, int *x, int *y, int *comp, int req_comp)
{
   stbi__result_info ri;
   void *result = stbi__load_main(s, x, y, comp, req_comp, &ri, 16);

   if (result == NULL)
      return NULL;

   if (ri.bits_per_channel != 16) {
      STBI_ASSERT(ri.bits_per_channel == 8);
      result = stbi__convert_8_to_16((stbi_uc *) result, *x, *y, req_comp == 0 ? *comp : req_comp);
      ri.bits_per_channel = 16;
   }

   // @TODO: move stbi__convert_format16 to here
   // @TODO: special case RGB-to-Y (and RGBA-to-YA) for 8-bit-to-16-bit case to keep more precision

   if (stbi__vertically_flip_on_load) {
      int channels = req_comp ? req_comp : *comp;
      stbi__vertical_flip(result, *x, *y, channels * sizeof(stbi__uint16));
   }

   return (stbi__uint16 *) result;
}

#if !defined(STBI_NO_HDR) && !defined(STBI_NO_LINEAR)
static void stbi__float_postprocess(float *result, int *x, int *y, int *comp, int req_comp)
{
   if (stbi__vertically_flip_on_load && result != NULL) {
      int channels = req_comp ? req_comp : *comp;
      stbi__vertical_flip(result, *x, *y, channels * sizeof(float));
   }
}
#endif

#ifndef STBI_NO_STDIO

#if defined(_MSC_VER) && defined(STBI_WINDOWS_UTF8)
STBI_EXTERN __declspec(dllimport) int __stdcall MultiByteToWideChar(unsigned int cp, unsigned long flags, const char *str, int cbmb, wchar_t *widestr, int cchwide);
STBI_EXTERN __declspec(dllimport) int __stdcall WideCharToMultiByte(unsigned int cp, unsigned long flags, const wchar_t *widestr, int cchwide, char *str, int cbmb, const char *defchar, int *used_default);
#endif

#if defined(_MSC_VER) && defined(STBI_WINDOWS_UTF8)
STBIDEF int stbi_convert_wchar_to_utf8(char *buffer, size_t bufferlen, const wchar_t* input)
{
	return WideCharToMultiByte(65001 /* UTF8 */, 0, input, -1, buffer, (int) bufferlen, NULL, NULL);
}
#endif

static FILE *stbi__fopen(char const *filename, char const *mode)
{
   FILE *f;
#if defined(_MSC_VER) && defined(STBI_WINDOWS_UTF8)
   wchar_t wMode[64];
   wchar_t wFilename[1024];
	if (0 == MultiByteToWideChar(65001 /* UTF8 */, 0, filename, -1, wFilename, sizeof(wFilename)))
      return 0;

	if (0 == MultiByteToWideChar(65001 /* UTF8 */, 0, mode, -1, wMode, sizeof(wMode)))
      return 0;

#if _MSC_VER >= 1400
	if (0 != _wfopen_s(&f, wFilename, wMode))
		f = 0;
#else
   f = _wfopen(wFilename, wMode);
#endif

#elif defined(_MSC_VER) && _MSC_VER >= 1400
   if (0 != fopen_s(&f, filename, mode))
      f=0;
#else
   f = fopen(filename, mode);
#endif
   return f;
}


STBIDEF stbi_uc *stbi_load(char const *filename, int *x, int *y, int *comp, int req_comp)
{
   FILE *f = stbi__fopen(filename, "rb");
   unsigned char *result;
   if (!f) return stbi__errpuc("can't fopen", "Unable to open file");
   result = stbi_load_from_file(f,x,y,comp,req_comp);
   fclose(f);
   return result;
}

STBIDEF stbi_uc *stbi_load_from_file(FILE *f, int *x, int *y, int *comp, int req_comp)
{
   unsigned char *result;
   stbi__context s;
   stbi__start_file(&s,f);
   result = stbi__load_and_postprocess_8bit(&s,x,y,comp,req_comp);
   if (result) {
      // need to 'unget' all the characters in the IO buffer
      fseek(f, - (int) (s.img_buffer_end - s.img_buffer), SEEK_CUR);
   }
   return result;
}

STBIDEF stbi__uint16 *stbi_load_from_file_16(FILE *f, int *x, int *y, int *comp, int req_comp)
{
   stbi__uint16 *result;
   stbi__context s;
   stbi__start_file(&s,f);
   result = stbi__load_and_postprocess_16bit(&s,x,y,comp,req_comp);
   if (result) {
      // need to 'unget' all the characters in the IO buffer
      fseek(f, - (int) (s.img_buffer_end - s.img_buffer), SEEK_CUR);
   }
   return result;
}

STBIDEF stbi_us *stbi_load_16(char const *filename, int *x, int *y, int *comp, int req_comp)
{
   FILE *f = stbi__fopen(filename, "rb");
   stbi__uint16 *result;
   if (!f) return (stbi_us *) stbi__errpuc("can't fopen", "Unable to open file");
   result = stbi_load_from_file_16(f,x,y,comp,req_comp);
   fclose(f);
   return result;
}


#endif //!STBI_NO_STDIO

STBIDEF stbi_us *stbi_load_16_from_memory(stbi_uc const *buffer, int len, int *x, int *y, int *channels_in_file, int desired_channels)
{
   stbi__context s;
   stbi__start_mem(&s,buffer,len);
   return stbi__load_and_postprocess_16bit(&s,x,y,channels_in_file,desired_channels);
}

STBIDEF stbi_us *stbi_load_16_from_callbacks(stbi_io_callbacks const *clbk, void *user, int *x, int *y, int *channels_in_file, int desired_channels)
{
   stbi__context s;
   stbi__start_callbacks(&s, (stbi_io_callbacks *)clbk, user);
   return stbi__load_and_postprocess_16bit(&s,x,y,channels_in_file,desired_channels);
}

STBIDEF stbi_uc *stbi_load_from_memory(stbi_uc const *buffer, int len, int *x, int *y, int *comp, int req_comp)
{
   stbi__context s;
   stbi__start_mem(&s,buffer,len);
   return stbi__load_and_postprocess_8bit(&s,x,y,comp,req_comp);
}

STBIDEF stbi_uc *stbi_load_from_callbacks(stbi_io_callbacks const *clbk, void *user, int *x, int *y, int *comp, int req_comp)
{
   stbi__context s;
   stbi__start_callbacks(&s, (stbi_io_callbacks *) clbk, user);
   return stbi__load_and_postprocess_8bit(&s,x,y,comp,req_comp);
}

#ifndef STBI_NO_GIF
STBIDEF stbi_uc *stbi_load_gif_from_memory(stbi_uc const *buffer, int len, int **delays, int *x, int *y, int *z, int *comp, int req_comp)
{
   unsigned char *result;
   stbi__context s;
   stbi__start_mem(&s,buffer,len);

   result = (unsigned char*) stbi__load_gif_main(&s, delays, x, y, z, comp, req_comp);
   if (stbi__vertically_flip_on_load) {
      stbi__vertical_flip_slices( result, *x, *y, *z, *comp );
   }

   return result;
}
#endif

#ifndef STBI_NO_LINEAR
static float *stbi__loadf_main(stbi__context *s, int *x, int *y, int *comp, int req_comp)
{
   unsigned char *data;
   #ifndef STBI_NO_HDR
   if (stbi__hdr_test(s)) {
      stbi__result_info ri;
      float *hdr_data = stbi__hdr_load(s,x,y,comp,req_comp, &ri);
      if (hdr_data)
         stbi__float_postprocess(hdr_data,x,y,comp,req_comp);
      return hdr_data;
   }
   #endif
   data = stbi__load_and_postprocess_8bit(s, x, y, comp, req_comp);
   if (data)
      return stbi__ldr_to_hdr(data, *x, *y, req_comp ? req_comp : *comp);
   return stbi__errpf("unknown image type", "Image not of any known type, or corrupt");
}

STBIDEF float *stbi_loadf_from_memory(stbi_uc const *buffer, int len, int *x, int *y, int *comp, int req_comp)
{
   stbi__context s;
   stbi__start_mem(&s,buffer,len);
   return stbi__loadf_main(&s,x,y,comp,req_comp);
}

STBIDEF float *stbi_loadf_from_callbacks(stbi_io_callbacks const *clbk, void *user, int *x, int *y, int *comp, int req_comp)
{
   stbi__context s;
   stbi__start_callbacks(&s, (stbi_io_callbacks *) clbk, user);
   return stbi__loadf_main(&s,x,y,comp,req_comp);
}

#ifndef STBI_NO_STDIO
STBIDEF float *stbi_loadf(char const *filename, int *x, int *y, int *comp, int req_comp)
{
   float *result;
   FILE *f = stbi__fopen(filename, "rb");
   if (!f) return stbi__errpf("can't fopen", "Unable to open file");
   result = stbi_loadf_from_file(f,x,y,comp,req_comp);
   fclose(f);
   return result;
}

STBIDEF float *stbi_loadf_from_file(FILE *f, int *x, int *y, int *comp, int req_comp)
{
   stbi__context s;
   stbi__start_file(&s,f);
   return stbi__loadf_main(&s,x,y,comp,req_comp);
}
#endif // !STBI_NO_STDIO

#endif // !STBI_NO_LINEAR

// these is-hdr-or-not is defined independent of whether STBI_NO_LINEAR is
// defined, for API simplicity; if STBI_NO_LINEAR is defined, it always
// reports false!

STBIDEF int stbi_is_hdr_from_memory(stbi_uc const *buffer, int len)
{
   #ifndef STBI_NO_HDR
   stbi__context s;
   stbi__start_mem(&s,buffer,len);
   return stbi__hdr_test(&s);
   #else
   STBI_NOTUSED(buffer);
   STBI_NOTUSED(len);
   return 0;
   #endif
}

#ifndef STBI_NO_STDIO
STBIDEF int      stbi_is_hdr          (char const *filename)
{
   FILE *f = stbi__fopen(filename, "rb");
   int result=0;
   if (f) {
      result = stbi_is_hdr_from_file(f);
      fclose(f);
   }
   return result;
}

STBIDEF int stbi_is_hdr_from_file(FILE *f)
{
   #ifndef STBI_NO_HDR
   long pos = ftell(f);
   int res;
   stbi__context s;
   stbi__start_file(&s,f);
   res = stbi__hdr_test(&s);
   fseek(f, pos, SEEK_SET);
   return res;
   #else
   STBI_NOTUSED(f);
   return 0;
   #endif
}
#endif // !STBI_NO_STDIO

STBIDEF int      stbi_is_hdr_from_callbacks(stbi_io_callbacks const *clbk, void *user)
{
   #ifndef STBI_NO_HDR
   stbi__context s;
   stbi__start_callbacks(&s, (stbi_io_callbacks *) clbk, user);
   return stbi__hdr_test(&s);
   #else
   STBI_NOTUSED(clbk);
   STBI_NOTUSED(user);
   return 0;
   #endif
}

#ifndef STBI_NO_LINEAR
static float stbi__l2h_gamma=2.2f, stbi__l2h_scale=1.0f;

STBIDEF void   stbi_ldr_to_hdr_gamma(float gamma) { stbi__l2h_gamma = gamma; }
STBIDEF void   stbi_ldr_to_hdr_scale(float scale) { stbi__l2h_scale = scale; }
#endif

static float stbi__h2l_gamma_i=1.0f/2.2f, stbi__h2l_scale_i=1.0f;

STBIDEF void   stbi_hdr_to_ldr_gamma(float gamma) { stbi__h2l_gamma_i = 1/gamma; }
STBIDEF void   stbi_hdr_to_ldr_scale(float scale) { stbi__h2l_scale_i = 1/scale; }


//////////////////////////////////////////////////////////////////////////////
//
// Common code used by all image loaders
//

enum
{
   STBI__SCAN_load=0,
   STBI__SCAN_type,
   STBI__SCAN_header
};

static void stbi__refill_buffer(stbi__context *s)
{
   int n = (s->io.read)(s->io_user_data,(char*)s->buffer_start,s->buflen);
   if (n == 0) {
      // at end of file, treat same as if from memory, but need to handle case
      // where s->img_buffer isn't pointing to safe memory, e.g. 0-byte file
      s->read_from_callbacks = 0;
      s->img_buffer = s->buffer_start;
      s->img_buffer_end = s->buffer_start+1;
      *s->img_buffer = 0;
   } else {
      s->img_buffer = s->buffer_start;
      s->img_buffer_end = s->buffer_start + n;
   }
}

stbi_inline static stbi_uc stbi__get8(stbi__context *s)
{
   if (s->img_buffer < s->img_buffer_end)
      return *s->img_buffer++;
   if (s->read_from_callbacks) {
      stbi__refill_buffer(s);
      return *s->img_buffer++;
   }
   return 0;
}

#if defined(STBI_NO_JPEG) && defined(STBI_NO_HDR) && defined(STBI_NO_PIC) && defined(STBI_NO_PNM)
// nothing
#else
stbi_inline static int stbi__at_eof(stbi__context *s)
{
   if (s->io.read) {
      if (!(s->io.eof)(s->io_user_data)) return 0;
      // if feof() is true, check if buffer = end
      // special case: we've only got the special 0 character at the end
      if (s->read_from_callbacks == 0) return 1;
   }

   return s->img_buffer >= s->img_buffer_end;
}
#endif

#if defined(STBI_NO_JPEG) && defined(STBI_NO_PNG) && defined(STBI_NO_BMP) && defined(STBI_NO_PSD) && defined(STBI_NO_TGA) && defined(STBI_NO_GIF) && defined(STBI_NO_PIC)
// nothing
#else
static void stbi__skip(stbi__context *s, int n)
{
   if (n < 0) {
      s->img_buffer = s->img_buffer_end;
      return;
   }
   if (s->io.read) {
      int blen = (int) (s->img_buffer_end - s->img_buffer);
      if (blen < n) {
         s->img_buffer = s->img_buffer_end;
         (s->io.skip)(s->io_user_data, n - blen);
         return;
      }
   }
   s->img_buffer += n;
}
#endif

#if defined(STBI_NO_PNG) && defined(STBI_NO_TGA) && defined(STBI_NO_HDR) && defined(STBI_NO_PNM)
// nothing
#else
static int stbi__getn(stbi__context *s, stbi_uc *buffer, int n)
{
   if (s->io.read) {
      int blen = (int) (s->img_buffer_end - s->img_buffer);
      if (blen < n) {
         int res, count;

         memcpy(buffer, s->img_buffer, blen);

         count = (s->io.read)(s->io_user_data, (char*) buffer + blen, n - blen);
         res = (count == (n-blen));
         s->img_buffer = s->img_buffer_end;
         return res;
      }
   }

   if (s->img_buffer+n <= s->img_buffer_end) {
      memcpy(buffer, s->img_buffer, n);
      s->img_buffer += n;
      return 1;
   } else
      return 0;
}
#endif

#if defined(STBI_NO_JPEG) && defined(STBI_NO_PNG) && defined(STBI_NO_PSD) && defined(STBI_NO_PIC)
// nothing
#else
static int stbi__get16be(stbi__context *s)
{
   int z = stbi__get8(s);
   return (z << 8) + stbi__get8(s);
}
#endif

#if defined(STBI_NO_PNG) && defined(STBI_NO_PSD) && defined(STBI_NO_PIC)
// nothing
#else
static stbi__uint32 stbi__get32be(stbi__context *s)
{
   stbi__uint32 z = stbi__get16be(s);
   return (z << 16) + stbi__get16be(s);
}
#endif

#if defined(STBI_NO_BMP) && defined(STBI_NO_TGA) && defined(STBI_NO_GIF)
// nothing
#else
static int stbi__get16le(stbi__context *s)
{
   int z = stbi__get8(s);
   return z + (stbi__get8(s) << 8);
}
#endif

#ifndef STBI_NO_BMP
static stbi__uint32 stbi__get32le(stbi__context *s)
{
   stbi__uint32 z = stbi__get16le(s);
   return z + (stbi__get16le(s) << 16);
}
#endif

#define STBI__BYTECAST(x)  ((stbi_uc) ((x) & 255))  // truncate int to byte without warnings

#if defined(STBI_NO_JPEG) && defined(STBI_NO_PNG) && defined(STBI_NO_BMP) && defined(STBI_NO_PSD) && defined(STBI_NO_TGA) && defined(STBI_NO_GIF) && defined(STBI_NO_PIC) && defined(STBI_NO_PNM)
// nothing
#else
//////////////////////////////////////////////////////////////////////////////
//
//  generic converter from built-in img_n to req_comp
//    individual types do this automatically as much as possible (e.g. jpeg
//    does all cases internally since it needs to colorspace convert anyway,
//    and it never has alpha, so very few cases ). png can automatically
//    interleave an alpha=255 channel, but falls back to this for other cases
//
//  assume data buffer is malloced, so malloc a new one and free that one
//  only failure mode is malloc failing

static stbi_uc stbi__compute_y(int r, int g, int b)
{
   return (stbi_uc) (((r*77) + (g*150) +  (29*b)) >> 8);
}
#endif

#if defined(STBI_NO_PNG) && defined(STBI_NO_BMP) && defined(STBI_NO_PSD) && defined(STBI_NO_TGA) && defined(STBI_NO_GIF) && defined(STBI_NO_PIC) && defined(STBI_NO_PNM)
// nothing
#else
static unsigned char *stbi__convert_format(unsigned char *data, int img_n, int req_comp, unsigned int x, unsigned int y)
{
   int i,j;
   unsigned char *good;

   if (req_comp == img_n) return data;
   STBI_ASSERT(req_comp >= 1 && req_comp <= 4);

   good = (unsigned char *) stbi__malloc_mad3(req_comp, x, y, 0);
   if (good == NULL) {
      STBI_FREE(data);
      return stbi__errpuc("outofmem", "Out of memory");
   }

   for (j=0; j < (int) y; ++j) {
      unsigned char *src  = data + j * x * img_n   ;
      unsigned char *dest = good + j * x * req_comp;

      #define STBI__COMBO(a,b)  ((a)*8+(b))
      #define STBI__CASE(a,b)   case STBI__COMBO(a,b): for(i=x-1; i >= 0; --i, src += a, dest += b)
      // convert source image with img_n components to one with req_comp components;
      // avoid switch per pixel, so use switch per scanline and massive macros
      switch (STBI__COMBO(img_n, req_comp)) {
         STBI__CASE(1,2) { dest[0]=src[0]; dest[1]=255;                                     } break;
         STBI__CASE(1,3) { dest[0]=dest[1]=dest[2]=src[0];                                  } break;
         STBI__CASE(1,4) { dest[0]=dest[1]=dest[2]=src[0]; dest[3]=255;                     } break;
         STBI__CASE(2,1) { dest[0]=src[0];                                                  } break;
         STBI__CASE(2,3) { dest[0]=dest[1]=dest[2]=src[0];                                  } break;
         STBI__CASE(2,4) { dest[0]=dest[1]=dest[2]=src[0]; dest[3]=src[1];                  } break;
         STBI__CASE(3,4) { dest[0]=src[0];dest[1]=src[1];dest[2]=src[2];dest[3]=255;        } break;
         STBI__CASE(3,1) { dest[0]=stbi__compute_y(src[0],src[1],src[2]);                   } break;
         STBI__CASE(3,2) { dest[0]=stbi__compute_y(src[0],src[1],src[2]); dest[1] = 255;    } break;
         STBI__CASE(4,1) { dest[0]=stbi__compute_y(src[0],src[1],src[2]);                   } break;
         STBI__CASE(4,2) { dest[0]=stbi__compute_y(src[0],src[1],src[2]); dest[1] = src[3]; } break;
         STBI__CASE(4,3) { dest[0]=src[0];dest[1]=src[1];dest[2]=src[2];                    } break;
         default: STBI_ASSERT(0);
      }
      #undef STBI__CASE
   }

   STBI_FREE(data);
   return good;
}
#endif

#if defined(STBI_NO_PNG) && defined(STBI_NO_PSD)
// nothing
#else
static stbi__uint16 stbi__compute_y_16(int r, int g, int b)
{
   return (stbi__uint16) (((r*77) + (g*150) +  (29*b)) >> 8);
}
#endif

#if defined(STBI_NO_PNG) && defined(STBI_NO_PSD)
// nothing
#else
static stbi__uint16 *stbi__convert_format16(stbi__uint16 *data, int img_n, int req_comp, unsigned int x, unsigned int y)
{
   int i,j;
   stbi__uint16 *good;

   if (req_comp == img_n) return data;
   STBI_ASSERT(req_comp >= 1 && req_comp <= 4);

   good = (stbi__uint16 *) stbi__malloc(req_comp * x * y * 2);
   if (good == NULL) {
      STBI_FREE(data);
      return (stbi__uint16 *) stbi__errpuc("outofmem", "Out of memory");
   }

   for (j=0; j < (int) y; ++j) {
      stbi__uint16 *src  = data + j * x * img_n   ;
      stbi__uint16 *dest = good + j * x * req_comp;

      #define STBI__COMBO(a,b)  ((a)*8+(b))
      #define STBI__CASE(a,b)   case STBI__COMBO(a,b): for(i=x-1; i >= 0; --i, src += a, dest += b)
      // convert source image with img_n components to one with req_comp components;
      // avoid switch per pixel, so use switch per scanline and massive macros
      switch (STBI__COMBO(img_n, req_comp)) {
         STBI__CASE(1,2) { dest[0]=src[0]; dest[1]=0xffff;                                     } break;
         STBI__CASE(1,3) { dest[0]=dest[1]=dest[2]=src[0];                                     } break;
         STBI__CASE(1,4) { dest[0]=dest[1]=dest[2]=src[0]; dest[3]=0xffff;                     } break;
         STBI__CASE(2,1) { dest[0]=src[0];                                                     } break;
         STBI__CASE(2,3) { dest[0]=dest[1]=dest[2]=src[0];                                     } break;
         STBI__CASE(2,4) { dest[0]=dest[1]=dest[2]=src[0]; dest[3]=src[1];                     } break;
         STBI__CASE(3,4) { dest[0]=src[0];dest[1]=src[1];dest[2]=src[2];dest[3]=0xffff;        } break;
         STBI__CASE(3,1) { dest[0]=stbi__compute_y_16(src[0],src[1],src[2]);                   } break;
         STBI__CASE(3,2) { dest[0]=stbi__compute_y_16(src[0],src[1],src[2]); dest[1] = 0xffff; } break;
         STBI__CASE(4,1) { dest[0]=stbi__compute_y_16(src[0],src[1],src[2]);                   } break;
         STBI__CASE(4,2) { dest[0]=stbi__compute_y_16(src[0],src[1],src[2]); dest[1] = src[3]; } break;
         STBI__CASE(4,3) { dest[0]=src[0];dest[1]=src[1];dest[2]=src[2];                       } break;
         default: STBI_ASSERT(0);
      }
      #undef STBI__CASE
   }

   STBI_FREE(data);
   return good;
}
#endif

#ifndef STBI_NO_LINEAR
static float   *stbi__ldr_to_hdr(stbi_uc *data, int x, int y, int comp)
{
   int i,k,n;
   float *output;
   if (!data) return NULL;
   output = (float *) stbi__malloc_mad4(x, y, comp, sizeof(float), 0);
   if (output == NULL) { STBI_FREE(data); return stbi__errpf("outofmem", "Out of memory"); }
   // compute number of non-alpha components
   if (comp & 1) n = comp; else n = comp-1;
   for (i=0; i < x*y; ++i) {
      for (k=0; k < n; ++k) {
         output[i*comp + k] = (float) (pow(data[i*comp+k]/255.0f, stbi__l2h_gamma) * stbi__l2h_scale);
      }
   }
   if (n < comp) {
      for (i=0; i < x*y; ++i) {
         output[i*comp + n] = data[i*comp + n]/255.0f;
      }
   }
   STBI_FREE(data);
   return output;
}
#endif

#ifndef STBI_NO_HDR
#define stbi__float2int(x)   ((int) (x))
static stbi_uc *stbi__hdr_to_ldr(float   *data, int x, int y, int comp)
{
   int i,k,n;
   stbi_uc *output;
   if (!data) return NULL;
   output = (stbi_uc *) stbi__malloc_mad3(x, y, comp, 0);
   if (output == NULL) { STBI_FREE(data); return stbi__errpuc("outofmem", "Out of memory"); }
   // compute number of non-alpha components
   if (comp & 1) n = comp; else n = comp-1;
   for (i=0; i < x*y; ++i) {
      for (k=0; k < n; ++k) {
         float z = (float) pow(data[i*comp+k]*stbi__h2l_scale_i, stbi__h2l_gamma_i) * 255 + 0.5f;
         if (z < 0) z = 0;
         if (z > 255) z = 255;
         output[i*comp + k] = (stbi_uc) stbi__float2int(z);
      }
      if (k < comp) {
         float z = data[i*comp+k] * 255 + 0.5f;
         if (z < 0) z = 0;
         if (z > 255) z = 255;
         output[i*comp + k] = (stbi_uc) stbi__float2int(z);
      }
   }
   STBI_FREE(data);
   return output;
}
#endif

//////////////////////////////////////////////////////////////////////////////
//
//  "baseline" JPEG/JFIF decoder
//
//    simple implementation
//      - doesn't support delayed output of y-dimension
//      - simple interface (only one output format: 8-bit interleaved RGB)
//      - doesn't try to recover corrupt jpegs
//      - doesn't allow partial loading, loading multiple at once
//      - still fast on x86 (copying globals into locals doesn't help x86)
//      - allocates lots of intermediate memory (full size of all components)
//        - non-interleaved case requires this anyway
//        - allows good upsampling (see next)
//    high-quality
//      - upsampled channels are bilinearly interpolated, even across blocks
//      - quality integer IDCT derived from IJG's 'slow'
//    performance
//      - fast huffman; reasonable integer IDCT
//      - some SIMD kernels for common paths on targets with SSE2/NEON
//      - uses a lot of intermediate memory, could cache poorly

#ifndef STBI_NO_JPEG

// huffman decoding acceleration
#define FAST_BITS   9  // larger handles more cases; smaller stomps less cache

typedef struct
{
   stbi_uc  fast[1 << FAST_BITS];
   // weirdly, repacking this into AoS is a 10% speed loss, instead of a win
   stbi__uint16 code[256];
   stbi_uc  values[256];
   stbi_uc  size[257];
   unsigned int maxcode[18];
   int    delta[17];   // old 'firstsymbol' - old 'firstcode'
} stbi__huffman;

typedef struct
{
   stbi__context *s;
   stbi__huffman huff_dc[4];
   stbi__huffman huff_ac[4];
   stbi__uint16 dequant[4][64];
   stbi__int16 fast_ac[4][1 << FAST_BITS];

// sizes for components, interleaved MCUs
   int img_h_max, img_v_max;
   int img_mcu_x, img_mcu_y;
   int img_mcu_w, img_mcu_h;

// definition of jpeg image component
   struct
   {
      int id;
      int h,v;
      int tq;
      int hd,ha;
      int dc_pred;

      int x,y,w2,h2;
      stbi_uc *data;
      void *raw_data, *raw_coeff;
      stbi_uc *linebuf;
      short   *coeff;   // progressive only
      int      coeff_w, coeff_h; // number of 8x8 coefficient blocks
   } img_comp[4];

   stbi__uint32   code_buffer; // jpeg entropy-coded buffer
   int            code_bits;   // number of valid bits
   unsigned char  marker;      // marker seen while filling entropy buffer
   int            nomore;      // flag if we saw a marker so must stop

   int            progressive;
   int            spec_start;
   int            spec_end;
   int            succ_high;
   int            succ_low;
   int            eob_run;
   int            jfif;
   int            app14_color_transform; // Adobe APP14 tag
   int            rgb;

   int scan_n, order[4];
   int restart_interval, todo;

// kernels
   void (*idct_block_kernel)(stbi_uc *out, int out_stride, short data[64]);
   void (*YCbCr_to_RGB_kernel)(stbi_uc *out, const stbi_uc *y, const stbi_uc *pcb, const stbi_uc *pcr, int count, int step);
   stbi_uc *(*resample_row_hv_2_kernel)(stbi_uc *out, stbi_uc *in_near, stbi_uc *in_far, int w, int hs);
} stbi__jpeg;

static int stbi__build_huffman(stbi__huffman *h, int *count)
{
   int i,j,k=0;
   unsigned int code;
   // build size list for each symbol (from JPEG spec)
   for (i=0; i < 16; ++i)
      for (j=0; j < count[i]; ++j)
         h->size[k++] = (stbi_uc) (i+1);
   h->size[k] = 0;

   // compute actual symbols (from jpeg spec)
   code = 0;
   k = 0;
   for(j=1; j <= 16; ++j) {
      // compute delta to add to code to compute symbol id
      h->delta[j] = k - code;
      if (h->size[k] == j) {
         while (h->size[k] == j)
            h->code[k++] = (stbi__uint16) (code++);
         if (code-1 >= (1u << j)) return stbi__err("bad code lengths","Corrupt JPEG");
      }
      // compute largest code + 1 for this size, preshifted as needed later
      h->maxcode[j] = code << (16-j);
      code <<= 1;
   }
   h->maxcode[j] = 0xffffffff;

   // build non-spec acceleration table; 255 is flag for not-accelerated
   memset(h->fast, 255, 1 << FAST_BITS);
   for (i=0; i < k; ++i) {
      int s = h->size[i];
      if (s <= FAST_BITS) {
         int c = h->code[i] << (FAST_BITS-s);
         int m = 1 << (FAST_BITS-s);
         for (j=0; j < m; ++j) {
            h->fast[c+j] = (stbi_uc) i;
         }
      }
   }
   return 1;
}

// build a table that decodes both magnitude and value of small ACs in
// one go.
static void stbi__build_fast_ac(stbi__int16 *fast_ac, stbi__huffman *h)
{
   int i;
   for (i=0; i < (1 << FAST_BITS); ++i) {
      stbi_uc fast = h->fast[i];
      fast_ac[i] = 0;
      if (fast < 255) {
         int rs = h->values[fast];
         int run = (rs >> 4) & 15;
         int magbits = rs & 15;
         int len = h->size[fast];

         if (magbits && len + magbits <= FAST_BITS) {
            // magnitude code followed by receive_extend code
            int k = ((i << len) & ((1 << FAST_BITS) - 1)) >> (FAST_BITS - magbits);
            int m = 1 << (magbits - 1);
            if (k < m) k += (~0U << magbits) + 1;
            // if the result is small enough, we can fit it in fast_ac table
            if (k >= -128 && k <= 127)
               fast_ac[i] = (stbi__int16) ((k * 256) + (run * 16) + (len + magbits));
         }
      }
   }
}

static void stbi__grow_buffer_unsafe(stbi__jpeg *j)
{
   do {
      unsigned int b = j->nomore ? 0 : stbi__get8(j->s);
      if (b == 0xff) {
         int c = stbi__get8(j->s);
         while (c == 0xff) c = stbi__get8(j->s); // consume fill bytes
         if (c != 0) {
            j->marker = (unsigned char) c;
            j->nomore = 1;
            return;
         }
      }
      j->code_buffer |= b << (24 - j->code_bits);
      j->code_bits += 8;
   } while (j->code_bits <= 24);
}

// (1 << n) - 1
static const stbi__uint32 stbi__bmask[17]={0,1,3,7,15,31,63,127,255,511,1023,2047,4095,8191,16383,32767,65535};

// decode a jpeg huffman value from the bitstream
stbi_inline static int stbi__jpeg_huff_decode(stbi__jpeg *j, stbi__huffman *h)
{
   unsigned int temp;
   int c,k;

   if (j->code_bits < 16) stbi__grow_buffer_unsafe(j);

   // look at the top FAST_BITS and determine what symbol ID it is,
   // if the code is <= FAST_BITS
   c = (j->code_buffer >> (32 - FAST_BITS)) & ((1 << FAST_BITS)-1);
   k = h->fast[c];
   if (k < 255) {
      int s = h->size[k];
      if (s > j->code_bits)
         return -1;
      j->code_buffer <<= s;
      j->code_bits -= s;
      return h->values[k];
   }

   // naive test is to shift the code_buffer down so k bits are
   // valid, then test against maxcode. To speed this up, we've
   // preshifted maxcode left so that it has (16-k) 0s at the
   // end; in other words, regardless of the number of bits, it
   // wants to be compared against something shifted to have 16;
   // that way we don't need to shift inside the loop.
   temp = j->code_buffer >> 16;
   for (k=FAST_BITS+1 ; ; ++k)
      if (temp < h->maxcode[k])
         break;
   if (k == 17) {
      // error! code not found
      j->code_bits -= 16;
      return -1;
   }

   if (k > j->code_bits)
      return -1;

   // convert the huffman code to the symbol id
   c = ((j->code_buffer >> (32 - k)) & stbi__bmask[k]) + h->delta[k];
   STBI_ASSERT((((j->code_buffer) >> (32 - h->size[c])) & stbi__bmask[h->size[c]]) == h->code[c]);

   // convert the id to a symbol
   j->code_bits -= k;
   j->code_buffer <<= k;
   return h->values[c];
}

// bias[n] = (-1<<n) + 1
static const int stbi__jbias[16] = {0,-1,-3,-7,-15,-31,-63,-127,-255,-511,-1023,-2047,-4095,-8191,-16383,-32767};

// combined JPEG 'receive' and JPEG 'extend', since baseline
// always extends everything it receives.
stbi_inline static int stbi__extend_receive(stbi__jpeg *j, int n)
{
   unsigned int k;
   int sgn;
   if (j->code_bits < n) stbi__grow_buffer_unsafe(j);

   sgn = (stbi__int32)j->code_buffer >> 31; // sign bit is always in MSB
   k = stbi_lrot(j->code_buffer, n);
   STBI_ASSERT(n >= 0 && n < (int) (sizeof(stbi__bmask)/sizeof(*stbi__bmask)));
   j->code_buffer = k & ~stbi__bmask[n];
   k &= stbi__bmask[n];
   j->code_bits -= n;
   return k + (stbi__jbias[n] & ~sgn);
}

// get some unsigned bits
stbi_inline static int stbi__jpeg_get_bits(stbi__jpeg *j, int n)
{
   unsigned int k;
   if (j->code_bits < n) stbi__grow_buffer_unsafe(j);
   k = stbi_lrot(j->code_buffer, n);
   j->code_buffer = k & ~stbi__bmask[n];
   k &= stbi__bmask[n];
   j->code_bits -= n;
   return k;
}

stbi_inline static int stbi__jpeg_get_bit(stbi__jpeg *j)
{
   unsigned int k;
   if (j->code_bits < 1) stbi__grow_buffer_unsafe(j);
   k = j->code_buffer;
   j->code_buffer <<= 1;
   --j->code_bits;
   return k & 0x80000000;
}

// given a value that's at position X in the zigzag stream,
// where does it appear in the 8x8 matrix coded as row-major?
static const stbi_uc stbi__jpeg_dezigzag[64+15] =
{
    0,  1,  8, 16,  9,  2,  3, 10,
   17, 24, 32, 25, 18, 11,  4,  5,
   12, 19, 26, 33, 40, 48, 41, 34,
   27, 20, 13,  6,  7, 14, 21, 28,
   35, 42, 49, 56, 57, 50, 43, 36,
   29, 22, 15, 23, 30, 37, 44, 51,
   58, 59, 52, 45, 38, 31, 39, 46,
   53, 60, 61, 54, 47, 55, 62, 63,
   // let corrupt input sample past end
   63, 63, 63, 63, 63, 63, 63, 63,
   63, 63, 63, 63, 63, 63, 63
};

// decode one 64-entry block--
static int stbi__jpeg_decode_block(stbi__jpeg *j, short data[64], stbi__huffman *hdc, stbi__huffman *hac, stbi__int16 *fac, int b, stbi__uint16 *dequant)
{
   int diff,dc,k;
   int t;

   if (j->code_bits < 16) stbi__grow_buffer_unsafe(j);
   t = stbi__jpeg_huff_decode(j, hdc);
   if (t < 0) return stbi__err("bad huffman code","Corrupt JPEG");

   // 0 all the ac values now so we can do it 32-bits at a time
   memset(data,0,64*sizeof(data[0]));

   diff = t ? stbi__extend_receive(j, t) : 0;
   dc = j->img_comp[b].dc_pred + diff;
   j->img_comp[b].dc_pred = dc;
   data[0] = (short) (dc * dequant[0]);

   // decode AC components, see JPEG spec
   k = 1;
   do {
      unsigned int zig;
      int c,r,s;
      if (j->code_bits < 16) stbi__grow_buffer_unsafe(j);
      c = (j->code_buffer >> (32 - FAST_BITS)) & ((1 << FAST_BITS)-1);
      r = fac[c];
      if (r) { // fast-AC path
         k += (r >> 4) & 15; // run
         s = r & 15; // combined length
         j->code_buffer <<= s;
         j->code_bits -= s;
         // decode into unzigzag'd location
         zig = stbi__jpeg_dezigzag[k++];
         data[zig] = (short) ((r >> 8) * dequant[zig]);
      } else {
         int rs = stbi__jpeg_huff_decode(j, hac);
         if (rs < 0) return stbi__err("bad huffman code","Corrupt JPEG");
         s = rs & 15;
         r = rs >> 4;
         if (s == 0) {
            if (rs != 0xf0) break; // end block
            k += 16;
         } else {
            k += r;
            // decode into unzigzag'd location
            zig = stbi__jpeg_dezigzag[k++];
            data[zig] = (short) (stbi__extend_receive(j,s) * dequant[zig]);
         }
      }
   } while (k < 64);
   return 1;
}

static int stbi__jpeg_decode_block_prog_dc(stbi__jpeg *j, short data[64], stbi__huffman *hdc, int b)
{
   int diff,dc;
   int t;
   if (j->spec_end != 0) return stbi__err("can't merge dc and ac", "Corrupt JPEG");

   if (j->code_bits < 16) stbi__grow_buffer_unsafe(j);

   if (j->succ_high == 0) {
      // first scan for DC coefficient, must be first
      memset(data,0,64*sizeof(data[0])); // 0 all the ac values now
      t = stbi__jpeg_huff_decode(j, hdc);
      diff = t ? stbi__extend_receive(j, t) : 0;

      dc = j->img_comp[b].dc_pred + diff;
      j->img_comp[b].dc_pred = dc;
      data[0] = (short) (dc << j->succ_low);
   } else {
      // refinement scan for DC coefficient
      if (stbi__jpeg_get_bit(j))
         data[0] += (short) (1 << j->succ_low);
   }
   return 1;
}

// @OPTIMIZE: store non-zigzagged during the decode passes,
// and only de-zigzag when dequantizing
static int stbi__jpeg_decode_block_prog_ac(stbi__jpeg *j, short data[64], stbi__huffman *hac, stbi__int16 *fac)
{
   int k;
   if (j->spec_start == 0) return stbi__err("can't merge dc and ac", "Corrupt JPEG");

   if (j->succ_high == 0) {
      int shift = j->succ_low;

      if (j->eob_run) {
         --j->eob_run;
         return 1;
      }

      k = j->spec_start;
      do {
         unsigned int zig;
         int c,r,s;
         if (j->code_bits < 16) stbi__grow_buffer_unsafe(j);
         c = (j->code_buffer >> (32 - FAST_BITS)) & ((1 << FAST_BITS)-1);
         r = fac[c];
         if (r) { // fast-AC path
            k += (r >> 4) & 15; // run
            s = r & 15; // combined length
            j->code_buffer <<= s;
            j->code_bits -= s;
            zig = stbi__jpeg_dezigzag[k++];
            data[zig] = (short) ((r >> 8) << shift);
         } else {
            int rs = stbi__jpeg_huff_decode(j, hac);
            if (rs < 0) return stbi__err("bad huffman code","Corrupt JPEG");
            s = rs & 15;
            r = rs >> 4;
            if (s == 0) {
               if (r < 15) {
                  j->eob_run = (1 << r);
                  if (r)
                     j->eob_run += stbi__jpeg_get_bits(j, r);
                  --j->eob_run;
                  break;
               }
               k += 16;
            } else {
               k += r;
               zig = stbi__jpeg_dezigzag[k++];
               data[zig] = (short) (stbi__extend_receive(j,s) << shift);
            }
         }
      } while (k <= j->spec_end);
   } else {
      // refinement scan for these AC coefficients

      short bit = (short) (1 << j->succ_low);

      if (j->eob_run) {
         --j->eob_run;
         for (k = j->spec_start; k <= j->spec_end; ++k) {
            short *p = &data[stbi__jpeg_dezigzag[k]];
            if (*p != 0)
               if (stbi__jpeg_get_bit(j))
                  if ((*p & bit)==0) {
                     if (*p > 0)
                        *p += bit;
                     else
                        *p -= bit;
                  }
         }
      } else {
         k = j->spec_start;
         do {
            int r,s;
            int rs = stbi__jpeg_huff_decode(j, hac); // @OPTIMIZE see if we can use the fast path here, advance-by-r is so slow, eh
            if (rs < 0) return stbi__err("bad huffman code","Corrupt JPEG");
            s = rs & 15;
            r = rs >> 4;
            if (s == 0) {
               if (r < 15) {
                  j->eob_run = (1 << r) - 1;
                  if (r)
                     j->eob_run += stbi__jpeg_get_bits(j, r);
                  r = 64; // force end of block
               } else {
                  // r=15 s=0 should write 16 0s, so we just do
                  // a run of 15 0s and then write s (which is 0),
                  // so we don't have to do anything special here
               }
            } else {
               if (s != 1) return stbi__err("bad huffman code", "Corrupt JPEG");
               // sign bit
               if (stbi__jpeg_get_bit(j))
                  s = bit;
               else
                  s = -bit;
            }

            // advance by r
            while (k <= j->spec_end) {
               short *p = &data[stbi__jpeg_dezigzag[k++]];
               if (*p != 0) {
                  if (stbi__jpeg_get_bit(j))
                     if ((*p & bit)==0) {
                        if (*p > 0)
                           *p += bit;
                        else
                           *p -= bit;
                     }
               } else {
                  if (r == 0) {
                     *p = (short) s;
                     break;
                  }
                  --r;
               }
            }
         } while (k <= j->spec_end);
      }
   }
   return 1;
}

// take a -128..127 value and stbi__clamp it and convert to 0..255
stbi_inline static stbi_uc stbi__clamp(int x)
{
   // trick to use a single test to catch both cases
   if ((unsigned int) x > 255) {
      if (x < 0) return 0;
      if (x > 255) return 255;
   }
   return (stbi_uc) x;
}

#define stbi__f2f(x)  ((int) (((x) * 4096 + 0.5)))
#define stbi__fsh(x)  ((x) * 4096)

// derived from jidctint -- DCT_ISLOW
#define STBI__IDCT_1D(s0,s1,s2,s3,s4,s5,s6,s7) \
   int t0,t1,t2,t3,p1,p2,p3,p4,p5,x0,x1,x2,x3; \
   p2 = s2;                                    \
   p3 = s6;                                    \
   p1 = (p2+p3) * stbi__f2f(0.5411961f);       \
   t2 = p1 + p3*stbi__f2f(-1.847759065f);      \
   t3 = p1 + p2*stbi__f2f( 0.765366865f);      \
   p2 = s0;                                    \
   p3 = s4;                                    \
   t0 = stbi__fsh(p2+p3);                      \
   t1 = stbi__fsh(p2-p3);                      \
   x0 = t0+t3;                                 \
   x3 = t0-t3;                                 \
   x1 = t1+t2;                                 \
   x2 = t1-t2;                                 \
   t0 = s7;                                    \
   t1 = s5;                                    \
   t2 = s3;                                    \
   t3 = s1;                                    \
   p3 = t0+t2;                                 \
   p4 = t1+t3;                                 \
   p1 = t0+t3;                                 \
   p2 = t1+t2;                                 \
   p5 = (p3+p4)*stbi__f2f( 1.175875602f);      \
   t0 = t0*stbi__f2f( 0.298631336f);           \
   t1 = t1*stbi__f2f( 2.053119869f);           \
   t2 = t2*stbi__f2f( 3.072711026f);           \
   t3 = t3*stbi__f2f( 1.501321110f);           \
   p1 = p5 + p1*stbi__f2f(-0.899976223f);      \
   p2 = p5 + p2*stbi__f2f(-2.562915447f);      \
   p3 = p3*stbi__f2f(-1.961570560f);           \
   p4 = p4*stbi__f2f(-0.390180644f);           \
   t3 += p1+p4;                                \
   t2 += p2+p3;                                \
   t1 += p2+p4;                                \
   t0 += p1+p3;

static void stbi__idct_block(stbi_uc *out, int out_stride, short data[64])
{
   int i,val[64],*v=val;
   stbi_uc *o;
   short *d = data;

   // columns
   for (i=0; i < 8; ++i,++d, ++v) {
      // if all zeroes, shortcut -- this avoids dequantizing 0s and IDCTing
      if (d[ 8]==0 && d[16]==0 && d[24]==0 && d[32]==0
           && d[40]==0 && d[48]==0 && d[56]==0) {
         //    no shortcut                 0     seconds
         //    (1|2|3|4|5|6|7)==0          0     seconds
         //    all separate               -0.047 seconds
         //    1 && 2|3 && 4|5 && 6|7:    -0.047 seconds
         int dcterm = d[0]*4;
         v[0] = v[8] = v[16] = v[24] = v[32] = v[40] = v[48] = v[56] = dcterm;
      } else {
         STBI__IDCT_1D(d[ 0],d[ 8],d[16],d[24],d[32],d[40],d[48],d[56])
         // constants scaled things up by 1<<12; let's bring them back
         // down, but keep 2 extra bits of precision
         x0 += 512; x1 += 512; x2 += 512; x3 += 512;
         v[ 0] = (x0+t3) >> 10;
         v[56] = (x0-t3) >> 10;
         v[ 8] = (x1+t2) >> 10;
         v[48] = (x1-t2) >> 10;
         v[16] = (x2+t1) >> 10;
         v[40] = (x2-t1) >> 10;
         v[24] = (x3+t0) >> 10;
         v[32] = (x3-t0) >> 10;
      }
   }

   for (i=0, v=val, o=out; i < 8; ++i,v+=8,o+=out_stride) {
      // no fast case since the first 1D IDCT spread components out
      STBI__IDCT_1D(v[0],v[1],v[2],v[3],v[4],v[5],v[6],v[7])
      // constants scaled things up by 1<<12, plus we had 1<<2 from first
      // loop, plus horizontal and vertical each scale by sqrt(8) so together
      // we've got an extra 1<<3, so 1<<17 total we need to remove.
      // so we want to round that, which means adding 0.5 * 1<<17,
      // aka 65536. Also, we'll end up with -128 to 127 that we want
      // to encode as 0..255 by adding 128, so we'll add that before the shift
      x0 += 65536 + (128<<17);
      x1 += 65536 + (128<<17);
      x2 += 65536 + (128<<17);
      x3 += 65536 + (128<<17);
      // tried computing the shifts into temps, or'ing the temps to see
      // if any were out of range, but that was slower
      o[0] = stbi__clamp((x0+t3) >> 17);
      o[7] = stbi__clamp((x0-t3) >> 17);
      o[1] = stbi__clamp((x1+t2) >> 17);
      o[6] = stbi__clamp((x1-t2) >> 17);
      o[2] = stbi__clamp((x2+t1) >> 17);
      o[5] = stbi__clamp((x2-t1) >> 17);
      o[3] = stbi__clamp((x3+t0) >> 17);
      o[4] = stbi__clamp((x3-t0) >> 17);
   }
}

#ifdef STBI_SSE2
// sse2 integer IDCT. not the fastest possible implementation but it
// produces bit-identical results to the generic C version so it's
// fully "transparent".
static void stbi__idct_simd(stbi_uc *out, int out_stride, short data[64])
{
   // This is constructed to match our regular (generic) integer IDCT exactly.
   __m128i row0, row1, row2, row3, row4, row5, row6, row7;
   __m128i tmp;

   // dot product constant: even elems=x, odd elems=y
   #define dct_const(x,y)  _mm_setr_epi16((x),(y),(x),(y),(x),(y),(x),(y))

   // out(0) = c0[even]*x + c0[odd]*y   (c0, x, y 16-bit, out 32-bit)
   // out(1) = c1[even]*x + c1[odd]*y
   #define dct_rot(out0,out1, x,y,c0,c1) \
      __m128i c0##lo = _mm_unpacklo_epi16((x),(y)); \
      __m128i c0##hi = _mm_unpackhi_epi16((x),(y)); \
      __m128i out0##_l = _mm_madd_epi16(c0##lo, c0); \
      __m128i out0##_h = _mm_madd_epi16(c0##hi, c0); \
      __m128i out1##_l = _mm_madd_epi16(c0##lo, c1); \
      __m128i out1##_h = _mm_madd_epi16(c0##hi, c1)

   // out = in << 12  (in 16-bit, out 32-bit)
   #define dct_widen(out, in) \
      __m128i out##_l = _mm_srai_epi32(_mm_unpacklo_epi16(_mm_setzero_si128(), (in)), 4); \
      __m128i out##_h = _mm_srai_epi32(_mm_unpackhi_epi16(_mm_setzero_si128(), (in)), 4)

   // wide add
   #define dct_wadd(out, a, b) \
      __m128i out##_l = _mm_add_epi32(a##_l, b##_l); \
      __m128i out##_h = _mm_add_epi32(a##_h, b##_h)

   // wide sub
   #define dct_wsub(out, a, b) \
      __m128i out##_l = _mm_sub_epi32(a##_l, b##_l); \
      __m128i out##_h = _mm_sub_epi32(a##_h, b##_h)

   // butterfly a/b, add bias, then shift by "s" and pack
   #define dct_bfly32o(out0, out1, a,b,bias,s) \
      { \
         __m128i abiased_l = _mm_add_epi32(a##_l, bias); \
         __m128i abiased_h = _mm_add_epi32(a##_h, bias); \
         dct_wadd(sum, abiased, b); \
         dct_wsub(dif, abiased, b); \
         out0 = _mm_packs_epi32(_mm_srai_epi32(sum_l, s), _mm_srai_epi32(sum_h, s)); \
         out1 = _mm_packs_epi32(_mm_srai_epi32(dif_l, s), _mm_srai_epi32(dif_h, s)); \
      }

   // 8-bit interleave step (for transposes)
   #define dct_interleave8(a, b) \
      tmp = a; \
      a = _mm_unpacklo_epi8(a, b); \
      b = _mm_unpackhi_epi8(tmp, b)

   // 16-bit interleave step (for transposes)
   #define dct_interleave16(a, b) \
      tmp = a; \
      a = _mm_unpacklo_epi16(a, b); \
      b = _mm_unpackhi_epi16(tmp, b)

   #define dct_pass(bias,shift) \
      { \
         /* even part */ \
         dct_rot(t2e,t3e, row2,row6, rot0_0,rot0_1); \
         __m128i sum04 = _mm_add_epi16(row0, row4); \
         __m128i dif04 = _mm_sub_epi16(row0, row4); \
         dct_widen(t0e, sum04); \
         dct_widen(t1e, dif04); \
         dct_wadd(x0, t0e, t3e); \
         dct_wsub(x3, t0e, t3e); \
         dct_wadd(x1, t1e, t2e); \
         dct_wsub(x2, t1e, t2e); \
         /* odd part */ \
         dct_rot(y0o,y2o, row7,row3, rot2_0,rot2_1); \
         dct_rot(y1o,y3o, row5,row1, rot3_0,rot3_1); \
         __m128i sum17 = _mm_add_epi16(row1, row7); \
         __m128i sum35 = _mm_add_epi16(row3, row5); \
         dct_rot(y4o,y5o, sum17,sum35, rot1_0,rot1_1); \
         dct_wadd(x4, y0o, y4o); \
         dct_wadd(x5, y1o, y5o); \
         dct_wadd(x6, y2o, y5o); \
         dct_wadd(x7, y3o, y4o); \
         dct_bfly32o(row0,row7, x0,x7,bias,shift); \
         dct_bfly32o(row1,row6, x1,x6,bias,shift); \
         dct_bfly32o(row2,row5, x2,x5,bias,shift); \
         dct_bfly32o(row3,row4, x3,x4,bias,shift); \
      }

   __m128i rot0_0 = dct_const(stbi__f2f(0.5411961f), stbi__f2f(0.5411961f) + stbi__f2f(-1.847759065f));
   __m128i rot0_1 = dct_const(stbi__f2f(0.5411961f) + stbi__f2f( 0.765366865f), stbi__f2f(0.5411961f));
   __m128i rot1_0 = dct_const(stbi__f2f(1.175875602f) + stbi__f2f(-0.899976223f), stbi__f2f(1.175875602f));
   __m128i rot1_1 = dct_const(stbi__f2f(1.175875602f), stbi__f2f(1.175875602f) + stbi__f2f(-2.562915447f));
   __m128i rot2_0 = dct_const(stbi__f2f(-1.961570560f) + stbi__f2f( 0.298631336f), stbi__f2f(-1.961570560f));
   __m128i rot2_1 = dct_const(stbi__f2f(-1.961570560f), stbi__f2f(-1.961570560f) + stbi__f2f( 3.072711026f));
   __m128i rot3_0 = dct_const(stbi__f2f(-0.390180644f) + stbi__f2f( 2.053119869f), stbi__f2f(-0.390180644f));
   __m128i rot3_1 = dct_const(stbi__f2f(-0.390180644f), stbi__f2f(-0.390180644f) + stbi__f2f( 1.501321110f));

   // rounding biases in column/row passes, see stbi__idct_block for explanation.
   __m128i bias_0 = _mm_set1_epi32(512);
   __m128i bias_1 = _mm_set1_epi32(65536 + (128<<17));

   // load
   row0 = _mm_load_si128((const __m128i *) (data + 0*8));
   row1 = _mm_load_si128((const __m128i *) (data + 1*8));
   row2 = _mm_load_si128((const __m128i *) (data + 2*8));
   row3 = _mm_load_si128((const __m128i *) (data + 3*8));
   row4 = _mm_load_si128((const __m128i *) (data + 4*8));
   row5 = _mm_load_si128((const __m128i *) (data + 5*8));
   row6 = _mm_load_si128((const __m128i *) (data + 6*8));
   row7 = _mm_load_si128((const __m128i *) (data + 7*8));

   // column pass
   dct_pass(bias_0, 10);

   {
      // 16bit 8x8 transpose pass 1
      dct_interleave16(row0, row4);
      dct_interleave16(row1, row5);
      dct_interleave16(row2, row6);
      dct_interleave16(row3, row7);

      // transpose pass 2
      dct_interleave16(row0, row2);
      dct_interleave16(row1, row3);
      dct_interleave16(row4, row6);
      dct_interleave16(row5, row7);

      // transpose pass 3
      dct_interleave16(row0, row1);
      dct_interleave16(row2, row3);
      dct_interleave16(row4, row5);
      dct_interleave16(row6, row7);
   }

   // row pass
   dct_pass(bias_1, 17);

   {
      // pack
      __m128i p0 = _mm_packus_epi16(row0, row1); // a0a1a2a3...a7b0b1b2b3...b7
      __m128i p1 = _mm_packus_epi16(row2, row3);
      __m128i p2 = _mm_packus_epi16(row4, row5);
      __m128i p3 = _mm_packus_epi16(row6, row7);

      // 8bit 8x8 transpose pass 1
      dct_interleave8(p0, p2); // a0e0a1e1...
      dct_interleave8(p1, p3); // c0g0c1g1...

      // transpose pass 2
      dct_interleave8(p0, p1); // a0c0e0g0...
      dct_interleave8(p2, p3); // b0d0f0h0...

      // transpose pass 3
      dct_interleave8(p0, p2); // a0b0c0d0...
      dct_interleave8(p1, p3); // a4b4c4d4...

      // store
      _mm_storel_epi64((__m128i *) out, p0); out += out_stride;
      _mm_storel_epi64((__m128i *) out, _mm_shuffle_epi32(p0, 0x4e)); out += out_stride;
      _mm_storel_epi64((__m128i *) out, p2); out += out_stride;
      _mm_storel_epi64((__m128i *) out, _mm_shuffle_epi32(p2, 0x4e)); out += out_stride;
      _mm_storel_epi64((__m128i *) out, p1); out += out_stride;
      _mm_storel_epi64((__m128i *) out, _mm_shuffle_epi32(p1, 0x4e)); out += out_stride;
      _mm_storel_epi64((__m128i *) out, p3); out += out_stride;
      _mm_storel_epi64((__m128i *) out, _mm_shuffle_epi32(p3, 0x4e));
   }

#undef dct_const
#undef dct_rot
#undef dct_widen
#undef dct_wadd
#undef dct_wsub
#undef dct_bfly32o
#undef dct_interleave8
#undef dct_interleave16
#undef dct_pass
}

#endif // STBI_SSE2

#ifdef STBI_NEON

// NEON integer IDCT. should produce bit-identical
// results to the generic C version.
static void stbi__idct_simd(stbi_uc *out, int out_stride, short data[64])
{
   int16x8_t row0, row1, row2, row3, row4, row5, row6, row7;

   int16x4_t rot0_0 = vdup_n_s16(stbi__f2f(0.5411961f));
   int16x4_t rot0_1 = vdup_n_s16(stbi__f2f(-1.847759065f));
   int16x4_t rot0_2 = vdup_n_s16(stbi__f2f( 0.765366865f));
   int16x4_t rot1_0 = vdup_n_s16(stbi__f2f( 1.175875602f));
   int16x4_t rot1_1 = vdup_n_s16(stbi__f2f(-0.899976223f));
   int16x4_t rot1_2 = vdup_n_s16(stbi__f2f(-2.562915447f));
   int16x4_t rot2_0 = vdup_n_s16(stbi__f2f(-1.961570560f));
   int16x4_t rot2_1 = vdup_n_s16(stbi__f2f(-0.390180644f));
   int16x4_t rot3_0 = vdup_n_s16(stbi__f2f( 0.298631336f));
   int16x4_t rot3_1 = vdup_n_s16(stbi__f2f( 2.053119869f));
   int16x4_t rot3_2 = vdup_n_s16(stbi__f2f( 3.072711026f));
   int16x4_t rot3_3 = vdup_n_s16(stbi__f2f( 1.501321110f));

#define dct_long_mul(out, inq, coeff) \
   int32x4_t out##_l = vmull_s16(vget_low_s16(inq), coeff); \
   int32x4_t out##_h = vmull_s16(vget_high_s16(inq), coeff)

#define dct_long_mac(out, acc, inq, coeff) \
   int32x4_t out##_l = vmlal_s16(acc##_l, vget_low_s16(inq), coeff); \
   int32x4_t out##_h = vmlal_s16(acc##_h, vget_high_s16(inq), coeff)

#define dct_widen(out, inq) \
   int32x4_t out##_l = vshll_n_s16(vget_low_s16(inq), 12); \
   int32x4_t out##_h = vshll_n_s16(vget_high_s16(inq), 12)

// wide add
#define dct_wadd(out, a, b) \
   int32x4_t out##_l = vaddq_s32(a##_l, b##_l); \
   int32x4_t out##_h = vaddq_s32(a##_h, b##_h)

// wide sub
#define dct_wsub(out, a, b) \
   int32x4_t out##_l = vsubq_s32(a##_l, b##_l); \
   int32x4_t out##_h = vsubq_s32(a##_h, b##_h)

// butterfly a/b, then shift using "shiftop" by "s" and pack
#define dct_bfly32o(out0,out1, a,b,shiftop,s) \
   { \
      dct_wadd(sum, a, b); \
      dct_wsub(dif, a, b); \
      out0 = vcombine_s16(shiftop(sum_l, s), shiftop(sum_h, s)); \
      out1 = vcombine_s16(shiftop(dif_l, s), shiftop(dif_h, s)); \
   }

#define dct_pass(shiftop, shift) \
   { \
      /* even part */ \
      int16x8_t sum26 = vaddq_s16(row2, row6); \
      dct_long_mul(p1e, sum26, rot0_0); \
      dct_long_mac(t2e, p1e, row6, rot0_1); \
      dct_long_mac(t3e, p1e, row2, rot0_2); \
      int16x8_t sum04 = vaddq_s16(row0, row4); \
      int16x8_t dif04 = vsubq_s16(row0, row4); \
      dct_widen(t0e, sum04); \
      dct_widen(t1e, dif04); \
      dct_wadd(x0, t0e, t3e); \
      dct_wsub(x3, t0e, t3e); \
      dct_wadd(x1, t1e, t2e); \
      dct_wsub(x2, t1e, t2e); \
      /* odd part */ \
      int16x8_t sum15 = vaddq_s16(row1, row5); \
      int16x8_t sum17 = vaddq_s16(row1, row7); \
      int16x8_t sum35 = vaddq_s16(row3, row5); \
      int16x8_t sum37 = vaddq_s16(row3, row7); \
      int16x8_t sumodd = vaddq_s16(sum17, sum35); \
      dct_long_mul(p5o, sumodd, rot1_0); \
      dct_long_mac(p1o, p5o, sum17, rot1_1); \
      dct_long_mac(p2o, p5o, sum35, rot1_2); \
      dct_long_mul(p3o, sum37, rot2_0); \
      dct_long_mul(p4o, sum15, rot2_1); \
      dct_wadd(sump13o, p1o, p3o); \
      dct_wadd(sump24o, p2o, p4o); \
      dct_wadd(sump23o, p2o, p3o); \
      dct_wadd(sump14o, p1o, p4o); \
      dct_long_mac(x4, sump13o, row7, rot3_0); \
      dct_long_mac(x5, sump24o, row5, rot3_1); \
      dct_long_mac(x6, sump23o, row3, rot3_2); \
      dct_long_mac(x7, sump14o, row1, rot3_3); \
      dct_bfly32o(row0,row7, x0,x7,shiftop,shift); \
      dct_bfly32o(row1,row6, x1,x6,shiftop,shift); \
      dct_bfly32o(row2,row5, x2,x5,shiftop,shift); \
      dct_bfly32o(row3,row4, x3,x4,shiftop,shift); \
   }

   // load
   row0 = vld1q_s16(data + 0*8);
   row1 = vld1q_s16(data + 1*8);
   row2 = vld1q_s16(data + 2*8);
   row3 = vld1q_s16(data + 3*8);
   row4 = vld1q_s16(data + 4*8);
   row5 = vld1q_s16(data + 5*8);
   row6 = vld1q_s16(data + 6*8);
   row7 = vld1q_s16(data + 7*8);

   // add DC bias
   row0 = vaddq_s16(row0, vsetq_lane_s16(1024, vdupq_n_s16(0), 0));

   // column pass
   dct_pass(vrshrn_n_s32, 10);

   // 16bit 8x8 transpose
   {
// these three map to a single VTRN.16, VTRN.32, and VSWP, respectively.
// whether compilers actually get this is another story, sadly.
#define dct_trn16(x, y) { int16x8x2_t t = vtrnq_s16(x, y); x = t.val[0]; y = t.val[1]; }
#define dct_trn32(x, y) { int32x4x2_t t = vtrnq_s32(vreinterpretq_s32_s16(x), vreinterpretq_s32_s16(y)); x = vreinterpretq_s16_s32(t.val[0]); y = vreinterpretq_s16_s32(t.val[1]); }
#define dct_trn64(x, y) { int16x8_t x0 = x; int16x8_t y0 = y; x = vcombine_s16(vget_low_s16(x0), vget_low_s16(y0)); y = vcombine_s16(vget_high_s16(x0), vget_high_s16(y0)); }

      // pass 1
      dct_trn16(row0, row1); // a0b0a2b2a4b4a6b6
      dct_trn16(row2, row3);
      dct_trn16(row4, row5);
      dct_trn16(row6, row7);

      // pass 2
      dct_trn32(row0, row2); // a0b0c0d0a4b4c4d4
      dct_trn32(row1, row3);
      dct_trn32(row4, row6);
      dct_trn32(row5, row7);

      // pass 3
      dct_trn64(row0, row4); // a0b0c0d0e0f0g0h0
      dct_trn64(row1, row5);
      dct_trn64(row2, row6);
      dct_trn64(row3, row7);

#undef dct_trn16
#undef dct_trn32
#undef dct_trn64
   }

   // row pass
   // vrshrn_n_s32 only supports shifts up to 16, we need
   // 17. so do a non-rounding shift of 16 first then follow
   // up with a rounding shift by 1.
   dct_pass(vshrn_n_s32, 16);

   {
      // pack and round
      uint8x8_t p0 = vqrshrun_n_s16(row0, 1);
      uint8x8_t p1 = vqrshrun_n_s16(row1, 1);
      uint8x8_t p2 = vqrshrun_n_s16(row2, 1);
      uint8x8_t p3 = vqrshrun_n_s16(row3, 1);
      uint8x8_t p4 = vqrshrun_n_s16(row4, 1);
      uint8x8_t p5 = vqrshrun_n_s16(row5, 1);
      uint8x8_t p6 = vqrshrun_n_s16(row6, 1);
      uint8x8_t p7 = vqrshrun_n_s16(row7, 1);

      // again, these can translate into one instruction, but often don't.
#define dct_trn8_8(x, y) { uint8x8x2_t t = vtrn_u8(x, y); x = t.val[0]; y = t.val[1]; }
#define dct_trn8_16(x, y) { uint16x4x2_t t = vtrn_u16(vreinterpret_u16_u8(x), vreinterpret_u16_u8(y)); x = vreinterpret_u8_u16(t.val[0]); y = vreinterpret_u8_u16(t.val[1]); }
#define dct_trn8_32(x, y) { uint32x2x2_t t = vtrn_u32(vreinterpret_u32_u8(x), vreinterpret_u32_u8(y)); x = vreinterpret_u8_u32(t.val[0]); y = vreinterpret_u8_u32(t.val[1]); }

      // sadly can't use interleaved stores here since we only write
      // 8 bytes to each scan line!

      // 8x8 8-bit transpose pass 1
      dct_trn8_8(p0, p1);
      dct_trn8_8(p2, p3);
      dct_trn8_8(p4, p5);
      dct_trn8_8(p6, p7);

      // pass 2
      dct_trn8_16(p0, p2);
      dct_trn8_16(p1, p3);
      dct_trn8_16(p4, p6);
      dct_trn8_16(p5, p7);

      // pass 3
      dct_trn8_32(p0, p4);
      dct_trn8_32(p1, p5);
      dct_trn8_32(p2, p6);
      dct_trn8_32(p3, p7);

      // store
      vst1_u8(out, p0); out += out_stride;
      vst1_u8(out, p1); out += out_stride;
      vst1_u8(out, p2); out += out_stride;
      vst1_u8(out, p3); out += out_stride;
      vst1_u8(out, p4); out += out_stride;
      vst1_u8(out, p5); out += out_stride;
      vst1_u8(out, p6); out += out_stride;
      vst1_u8(out, p7);

#undef dct_trn8_8
#undef dct_trn8_16
#undef dct_trn8_32
   }

#undef dct_long_mul
#undef dct_long_mac
#undef dct_widen
#undef dct_wadd
#undef dct_wsub
#undef dct_bfly32o
#undef dct_pass
}

#endif // STBI_NEON

#define STBI__MARKER_none  0xff
// if there's a pending marker from the entropy stream, return that
// otherwise, fetch from the stream and get a marker. if there's no
// marker, return 0xff, which is never a valid marker value
static stbi_uc stbi__get_marker(stbi__jpeg *j)
{
   stbi_uc x;
   if (j->marker != STBI__MARKER_none) { x = j->marker; j->marker = STBI__MARKER_none; return x; }
   x = stbi__get8(j->s);
   if (x != 0xff) return STBI__MARKER_none;
   while (x == 0xff)
      x = stbi__get8(j->s); // consume repeated 0xff fill bytes
   return x;
}

// in each scan, we'll have scan_n components, and the order
// of the components is specified by order[]
#define STBI__RESTART(x)     ((x) >= 0xd0 && (x) <= 0xd7)

// after a restart interval, stbi__jpeg_reset the entropy decoder and
// the dc prediction
static void stbi__jpeg_reset(stbi__jpeg *j)
{
   j->code_bits = 0;
   j->code_buffer = 0;
   j->nomore = 0;
   j->img_comp[0].dc_pred = j->img_comp[1].dc_pred = j->img_comp[2].dc_pred = j->img_comp[3].dc_pred = 0;
   j->marker = STBI__MARKER_none;
   j->todo = j->restart_interval ? j->restart_interval : 0x7fffffff;
   j->eob_run = 0;
   // no more than 1<<31 MCUs if no restart_interal? that's plenty safe,
   // since we don't even allow 1<<30 pixels
}

static int stbi__parse_entropy_coded_data(stbi__jpeg *z)
{
   stbi__jpeg_reset(z);
   if (!z->progressive) {
      if (z->scan_n == 1) {
         int i,j;
         STBI_SIMD_ALIGN(short, data[64]);
         int n = z->order[0];
         // non-interleaved data, we just need to process one block at a time,
         // in trivial scanline order
         // number of blocks to do just depends on how many actual "pixels" this
         // component has, independent of interleaved MCU blocking and such
         int w = (z->img_comp[n].x+7) >> 3;
         int h = (z->img_comp[n].y+7) >> 3;
         for (j=0; j < h; ++j) {
            for (i=0; i < w; ++i) {
               int ha = z->img_comp[n].ha;
               if (!stbi__jpeg_decode_block(z, data, z->huff_dc+z->img_comp[n].hd, z->huff_ac+ha, z->fast_ac[ha], n, z->dequant[z->img_comp[n].tq])) return 0;
               z->idct_block_kernel(z->img_comp[n].data+z->img_comp[n].w2*j*8+i*8, z->img_comp[n].w2, data);
               // every data block is an MCU, so countdown the restart interval
               if (--z->todo <= 0) {
                  if (z->code_bits < 24) stbi__grow_buffer_unsafe(z);
                  // if it's NOT a restart, then just bail, so we get corrupt data
                  // rather than no data
                  if (!STBI__RESTART(z->marker)) return 1;
                  stbi__jpeg_reset(z);
               }
            }
         }
         return 1;
      } else { // interleaved
         int i,j,k,x,y;
         STBI_SIMD_ALIGN(short, data[64]);
         for (j=0; j < z->img_mcu_y; ++j) {
            for (i=0; i < z->img_mcu_x; ++i) {
               // scan an interleaved mcu... process scan_n components in order
               for (k=0; k < z->scan_n; ++k) {
                  int n = z->order[k];
                  // scan out an mcu's worth of this component; that's just determined
                  // by the basic H and V specified for the component
                  for (y=0; y < z->img_comp[n].v; ++y) {
                     for (x=0; x < z->img_comp[n].h; ++x) {
                        int x2 = (i*z->img_comp[n].h + x)*8;
                        int y2 = (j*z->img_comp[n].v + y)*8;
                        int ha = z->img_comp[n].ha;
                        if (!stbi__jpeg_decode_block(z, data, z->huff_dc+z->img_comp[n].hd, z->huff_ac+ha, z->fast_ac[ha], n, z->dequant[z->img_comp[n].tq])) return 0;
                        z->idct_block_kernel(z->img_comp[n].data+z->img_comp[n].w2*y2+x2, z->img_comp[n].w2, data);
                     }
                  }
               }
               // after all interleaved components, that's an interleaved MCU,
               // so now count down the restart interval
               if (--z->todo <= 0) {
                  if (z->code_bits < 24) stbi__grow_buffer_unsafe(z);
                  if (!STBI__RESTART(z->marker)) return 1;
                  stbi__jpeg_reset(z);
               }
            }
         }
         return 1;
      }
   } else {
      if (z->scan_n == 1) {
         int i,j;
         int n = z->order[0];
         // non-interleaved data, we just need to process one block at a time,
         // in trivial scanline order
         // number of blocks to do just depends on how many actual "pixels" this
         // component has, independent of interleaved MCU blocking and such
         int w = (z->img_comp[n].x+7) >> 3;
         int h = (z->img_comp[n].y+7) >> 3;
         for (j=0; j < h; ++j) {
            for (i=0; i < w; ++i) {
               short *data = z->img_comp[n].coeff + 64 * (i + j * z->img_comp[n].coeff_w);
               if (z->spec_start == 0) {
                  if (!stbi__jpeg_decode_block_prog_dc(z, data, &z->huff_dc[z->img_comp[n].hd], n))
                     return 0;
               } else {
                  int ha = z->img_comp[n].ha;
                  if (!stbi__jpeg_decode_block_prog_ac(z, data, &z->huff_ac[ha], z->fast_ac[ha]))
                     return 0;
               }
               // every data block is an MCU, so countdown the restart interval
               if (--z->todo <= 0) {
                  if (z->code_bits < 24) stbi__grow_buffer_unsafe(z);
                  if (!STBI__RESTART(z->marker)) return 1;
                  stbi__jpeg_reset(z);
               }
            }
         }
         return 1;
      } else { // interleaved
         int i,j,k,x,y;
         for (j=0; j < z->img_mcu_y; ++j) {
            for (i=0; i < z->img_mcu_x; ++i) {
               // scan an interleaved mcu... process scan_n components in order
               for (k=0; k < z->scan_n; ++k) {
                  int n = z->order[k];
                  // scan out an mcu's worth of this component; that's just determined
                  // by the basic H and V specified for the component
                  for (y=0; y < z->img_comp[n].v; ++y) {
                     for (x=0; x < z->img_comp[n].h; ++x) {
                        int x2 = (i*z->img_comp[n].h + x);
                        int y2 = (j*z->img_comp[n].v + y);
                        short *data = z->img_comp[n].coeff + 64 * (x2 + y2 * z->img_comp[n].coeff_w);
                        if (!stbi__jpeg_decode_block_prog_dc(z, data, &z->huff_dc[z->img_comp[n].hd], n))
                           return 0;
                     }
                  }
               }
               // after all interleaved components, that's an interleaved MCU,
               // so now count down the restart interval
               if (--z->todo <= 0) {
                  if (z->code_bits < 24) stbi__grow_buffer_unsafe(z);
                  if (!STBI__RESTART(z->marker)) return 1;
                  stbi__jpeg_reset(z);
               }
            }
         }
         return 1;
      }
   }
}

static void stbi__jpeg_dequantize(short *data, stbi__uint16 *dequant)
{
   int i;
   for (i=0; i < 64; ++i)
      data[i] *= dequant[i];
}

static void stbi__jpeg_finish(stbi__jpeg *z)
{
   if (z->progressive) {
      // dequantize and idct the data
      int i,j,n;
      for (n=0; n < z->s->img_n; ++n) {
         int w = (z->img_comp[n].x+7) >> 3;
         int h = (z->img_comp[n].y+7) >> 3;
         for (j=0; j < h; ++j) {
            for (i=0; i < w; ++i) {
               short *data = z->img_comp[n].coeff + 64 * (i + j * z->img_comp[n].coeff_w);
               stbi__jpeg_dequantize(data, z->dequant[z->img_comp[n].tq]);
               z->idct_block_kernel(z->img_comp[n].data+z->img_comp[n].w2*j*8+i*8, z->img_comp[n].w2, data);
            }
         }
      }
   }
}

static int stbi__process_marker(stbi__jpeg *z, int m)
{
   int L;
   switch (m) {
      case STBI__MARKER_none: // no marker found
         return stbi__err("expected marker","Corrupt JPEG");

      case 0xDD: // DRI - specify restart interval
         if (stbi__get16be(z->s) != 4) return stbi__err("bad DRI len","Corrupt JPEG");
         z->restart_interval = stbi__get16be(z->s);
         return 1;

      case 0xDB: // DQT - define quantization table
         L = stbi__get16be(z->s)-2;
         while (L > 0) {
            int q = stbi__get8(z->s);
            int p = q >> 4, sixteen = (p != 0);
            int t = q & 15,i;
            if (p != 0 && p != 1) return stbi__err("bad DQT type","Corrupt JPEG");
            if (t > 3) return stbi__err("bad DQT table","Corrupt JPEG");

            for (i=0; i < 64; ++i)
               z->dequant[t][stbi__jpeg_dezigzag[i]] = (stbi__uint16)(sixteen ? stbi__get16be(z->s) : stbi__get8(z->s));
            L -= (sixteen ? 129 : 65);
         }
         return L==0;

      case 0xC4: // DHT - define huffman table
         L = stbi__get16be(z->s)-2;
         while (L > 0) {
            stbi_uc *v;
            int sizes[16],i,n=0;
            int q = stbi__get8(z->s);
            int tc = q >> 4;
            int th = q & 15;
            if (tc > 1 || th > 3) return stbi__err("bad DHT header","Corrupt JPEG");
            for (i=0; i < 16; ++i) {
               sizes[i] = stbi__get8(z->s);
               n += sizes[i];
            }
            L -= 17;
            if (tc == 0) {
               if (!stbi__build_huffman(z->huff_dc+th, sizes)) return 0;
               v = z->huff_dc[th].values;
            } else {
               if (!stbi__build_huffman(z->huff_ac+th, sizes)) return 0;
               v = z->huff_ac[th].values;
            }
            for (i=0; i < n; ++i)
               v[i] = stbi__get8(z->s);
            if (tc != 0)
               stbi__build_fast_ac(z->fast_ac[th], z->huff_ac + th);
            L -= n;
         }
         return L==0;
   }

   // check for comment block or APP blocks
   if ((m >= 0xE0 && m <= 0xEF) || m == 0xFE) {
      L = stbi__get16be(z->s);
      if (L < 2) {
         if (m == 0xFE)
            return stbi__err("bad COM len","Corrupt JPEG");
         else
            return stbi__err("bad APP len","Corrupt JPEG");
      }
      L -= 2;

      if (m == 0xE0 && L >= 5) { // JFIF APP0 segment
         static const unsigned char tag[5] = {'J','F','I','F','\0'};
         int ok = 1;
         int i;
         for (i=0; i < 5; ++i)
            if (stbi__get8(z->s) != tag[i])
               ok = 0;
         L -= 5;
         if (ok)
            z->jfif = 1;
      } else if (m == 0xEE && L >= 12) { // Adobe APP14 segment
         static const unsigned char tag[6] = {'A','d','o','b','e','\0'};
         int ok = 1;
         int i;
         for (i=0; i < 6; ++i)
            if (stbi__get8(z->s) != tag[i])
               ok = 0;
         L -= 6;
         if (ok) {
            stbi__get8(z->s); // version
            stbi__get16be(z->s); // flags0
            stbi__get16be(z->s); // flags1
            z->app14_color_transform = stbi__get8(z->s); // color transform
            L -= 6;
         }
      }

      stbi__skip(z->s, L);
      return 1;
   }

   return stbi__err("unknown marker","Corrupt JPEG");
}

// after we see SOS
static int stbi__process_scan_header(stbi__jpeg *z)
{
   int i;
   int Ls = stbi__get16be(z->s);
   z->scan_n = stbi__get8(z->s);
   if (z->scan_n < 1 || z->scan_n > 4 || z->scan_n > (int) z->s->img_n) return stbi__err("bad SOS component count","Corrupt JPEG");
   if (Ls != 6+2*z->scan_n) return stbi__err("bad SOS len","Corrupt JPEG");
   for (i=0; i < z->scan_n; ++i) {
      int id = stbi__get8(z->s), which;
      int q = stbi__get8(z->s);
      for (which = 0; which < z->s->img_n; ++which)
         if (z->img_comp[which].id == id)
            break;
      if (which == z->s->img_n) return 0; // no match
      z->img_comp[which].hd = q >> 4;   if (z->img_comp[which].hd > 3) return stbi__err("bad DC huff","Corrupt JPEG");
      z->img_comp[which].ha = q & 15;   if (z->img_comp[which].ha > 3) return stbi__err("bad AC huff","Corrupt JPEG");
      z->order[i] = which;
   }

   {
      int aa;
      z->spec_start = stbi__get8(z->s);
      z->spec_end   = stbi__get8(z->s); // should be 63, but might be 0
      aa = stbi__get8(z->s);
      z->succ_high = (aa >> 4);
      z->succ_low  = (aa & 15);
      if (z->progressive) {
         if (z->spec_start > 63 || z->spec_end > 63  || z->spec_start > z->spec_end || z->succ_high > 13 || z->succ_low > 13)
            return stbi__err("bad SOS", "Corrupt JPEG");
      } else {
         if (z->spec_start != 0) return stbi__err("bad SOS","Corrupt JPEG");
         if (z->succ_high != 0 || z->succ_low != 0) return stbi__err("bad SOS","Corrupt JPEG");
         z->spec_end = 63;
      }
   }

   return 1;
}

static int stbi__free_jpeg_components(stbi__jpeg *z, int ncomp, int why)
{
   int i;
   for (i=0; i < ncomp; ++i) {
      if (z->img_comp[i].raw_data) {
         STBI_FREE(z->img_comp[i].raw_data);
         z->img_comp[i].raw_data = NULL;
         z->img_comp[i].data = NULL;
      }
      if (z->img_comp[i].raw_coeff) {
         STBI_FREE(z->img_comp[i].raw_coeff);
         z->img_comp[i].raw_coeff = 0;
         z->img_comp[i].coeff = 0;
      }
      if (z->img_comp[i].linebuf) {
         STBI_FREE(z->img_comp[i].linebuf);
         z->img_comp[i].linebuf = NULL;
      }
   }
   return why;
}

static int stbi__process_frame_header(stbi__jpeg *z, int scan)
{
   stbi__context *s = z->s;
   int Lf,p,i,q, h_max=1,v_max=1,c;
   Lf = stbi__get16be(s);         if (Lf < 11) return stbi__err("bad SOF len","Corrupt JPEG"); // JPEG
   p  = stbi__get8(s);            if (p != 8) return stbi__err("only 8-bit","JPEG format not supported: 8-bit only"); // JPEG baseline
   s->img_y = stbi__get16be(s);   if (s->img_y == 0) return stbi__err("no header height", "JPEG format not supported: delayed height"); // Legal, but we don't handle it--but neither does IJG
   s->img_x = stbi__get16be(s);   if (s->img_x == 0) return stbi__err("0 width","Corrupt JPEG"); // JPEG requires
   c = stbi__get8(s);
   if (c != 3 && c != 1 && c != 4) return stbi__err("bad component count","Corrupt JPEG");
   s->img_n = c;
   for (i=0; i < c; ++i) {
      z->img_comp[i].data = NULL;
      z->img_comp[i].linebuf = NULL;
   }

   if (Lf != 8+3*s->img_n) return stbi__err("bad SOF len","Corrupt JPEG");

   z->rgb = 0;
   for (i=0; i < s->img_n; ++i) {
      static const unsigned char rgb[3] = { 'R', 'G', 'B' };
      z->img_comp[i].id = stbi__get8(s);
      if (s->img_n == 3 && z->img_comp[i].id == rgb[i])
         ++z->rgb;
      q = stbi__get8(s);
      z->img_comp[i].h = (q >> 4);  if (!z->img_comp[i].h || z->img_comp[i].h > 4) return stbi__err("bad H","Corrupt JPEG");
      z->img_comp[i].v = q & 15;    if (!z->img_comp[i].v || z->img_comp[i].v > 4) return stbi__err("bad V","Corrupt JPEG");
      z->img_comp[i].tq = stbi__get8(s);  if (z->img_comp[i].tq > 3) return stbi__err("bad TQ","Corrupt JPEG");
   }

   if (scan != STBI__SCAN_load) return 1;

   if (!stbi__mad3sizes_valid(s->img_x, s->img_y, s->img_n, 0)) return stbi__err("too large", "Image too large to decode");

   for (i=0; i < s->img_n; ++i) {
      if (z->img_comp[i].h > h_max) h_max = z->img_comp[i].h;
      if (z->img_comp[i].v > v_max) v_max = z->img_comp[i].v;
   }

   // compute interleaved mcu info
   z->img_h_max = h_max;
   z->img_v_max = v_max;
   z->img_mcu_w = h_max * 8;
   z->img_mcu_h = v_max * 8;
   // these sizes can't be more than 17 bits
   z->img_mcu_x = (s->img_x + z->img_mcu_w-1) / z->img_mcu_w;
   z->img_mcu_y = (s->img_y + z->img_mcu_h-1) / z->img_mcu_h;

   for (i=0; i < s->img_n; ++i) {
      // number of effective pixels (e.g. for non-interleaved MCU)
      z->img_comp[i].x = (s->img_x * z->img_comp[i].h + h_max-1) / h_max;
      z->img_comp[i].y = (s->img_y * z->img_comp[i].v + v_max-1) / v_max;
      // to simplify generation, we'll allocate enough memory to decode
      // the bogus oversized data from using interleaved MCUs and their
      // big blocks (e.g. a 16x16 iMCU on an image of width 33); we won't
      // discard the extra data until colorspace conversion
      //
      // img_mcu_x, img_mcu_y: <=17 bits; comp[i].h and .v are <=4 (checked earlier)
      // so these muls can't overflow with 32-bit ints (which we require)
      z->img_comp[i].w2 = z->img_mcu_x * z->img_comp[i].h * 8;
      z->img_comp[i].h2 = z->img_mcu_y * z->img_comp[i].v * 8;
      z->img_comp[i].coeff = 0;
      z->img_comp[i].raw_coeff = 0;
      z->img_comp[i].linebuf = NULL;
      z->img_comp[i].raw_data = stbi__malloc_mad2(z->img_comp[i].w2, z->img_comp[i].h2, 15);
      if (z->img_comp[i].raw_data == NULL)
         return stbi__free_jpeg_components(z, i+1, stbi__err("outofmem", "Out of memory"));
      // align blocks for idct using mmx/sse
      z->img_comp[i].data = (stbi_uc*) (((size_t) z->img_comp[i].raw_data + 15) & ~15);
      if (z->progressive) {
         // w2, h2 are multiples of 8 (see above)
         z->img_comp[i].coeff_w = z->img_comp[i].w2 / 8;
         z->img_comp[i].coeff_h = z->img_comp[i].h2 / 8;
         z->img_comp[i].raw_coeff = stbi__malloc_mad3(z->img_comp[i].w2, z->img_comp[i].h2, sizeof(short), 15);
         if (z->img_comp[i].raw_coeff == NULL)
            return stbi__free_jpeg_components(z, i+1, stbi__err("outofmem", "Out of memory"));
         z->img_comp[i].coeff = (short*) (((size_t) z->img_comp[i].raw_coeff + 15) & ~15);
      }
   }

   return 1;
}

// use comparisons since in some cases we handle more than one case (e.g. SOF)
#define stbi__DNL(x)         ((x) == 0xdc)
#define stbi__SOI(x)         ((x) == 0xd8)
#define stbi__EOI(x)         ((x) == 0xd9)
#define stbi__SOF(x)         ((x) == 0xc0 || (x) == 0xc1 || (x) == 0xc2)
#define stbi__SOS(x)         ((x) == 0xda)

#define stbi__SOF_progressive(x)   ((x) == 0xc2)

static int stbi__decode_jpeg_header(stbi__jpeg *z, int scan)
{
   int m;
   z->jfif = 0;
   z->app14_color_transform = -1; // valid values are 0,1,2
   z->marker = STBI__MARKER_none; // initialize cached marker to empty
   m = stbi__get_marker(z);
   if (!stbi__SOI(m)) return stbi__err("no SOI","Corrupt JPEG");
   if (scan == STBI__SCAN_type) return 1;
   m = stbi__get_marker(z);
   while (!stbi__SOF(m)) {
      if (!stbi__process_marker(z,m)) return 0;
      m = stbi__get_marker(z);
      while (m == STBI__MARKER_none) {
         // some files have extra padding after their blocks, so ok, we'll scan
         if (stbi__at_eof(z->s)) return stbi__err("no SOF", "Corrupt JPEG");
         m = stbi__get_marker(z);
      }
   }
   z->progressive = stbi__SOF_progressive(m);
   if (!stbi__process_frame_header(z, scan)) return 0;
   return 1;
}

// decode image to YCbCr format
static int stbi__decode_jpeg_image(stbi__jpeg *j)
{
   int m;
   for (m = 0; m < 4; m++) {
      j->img_comp[m].raw_data = NULL;
      j->img_comp[m].raw_coeff = NULL;
   }
   j->restart_interval = 0;
   if (!stbi__decode_jpeg_header(j, STBI__SCAN_load)) return 0;
   m = stbi__get_marker(j);
   while (!stbi__EOI(m)) {
      if (stbi__SOS(m)) {
         if (!stbi__process_scan_header(j)) return 0;
         if (!stbi__parse_entropy_coded_data(j)) return 0;
         if (j->marker == STBI__MARKER_none ) {
            // handle 0s at the end of image data from IP Kamera 9060
            while (!stbi__at_eof(j->s)) {
               int x = stbi__get8(j->s);
               if (x == 255) {
                  j->marker = stbi__get8(j->s);
                  break;
               }
            }
            // if we reach eof without hitting a marker, stbi__get_marker() below will fail and we'll eventually return 0
         }
      } else if (stbi__DNL(m)) {
         int Ld = stbi__get16be(j->s);
         stbi__uint32 NL = stbi__get16be(j->s);
         if (Ld != 4) return stbi__err("bad DNL len", "Corrupt JPEG");
         if (NL != j->s->img_y) return stbi__err("bad DNL height", "Corrupt JPEG");
      } else {
         if (!stbi__process_marker(j, m)) return 0;
      }
      m = stbi__get_marker(j);
   }
   if (j->progressive)
      stbi__jpeg_finish(j);
   return 1;
}

// static jfif-centered resampling (across block boundaries)

typedef stbi_uc *(*resample_row_func)(stbi_uc *out, stbi_uc *in0, stbi_uc *in1,
                                    int w, int hs);

#define stbi__div4(x) ((stbi_uc) ((x) >> 2))

static stbi_uc *resample_row_1(stbi_uc *out, stbi_uc *in_near, stbi_uc *in_far, int w, int hs)
{
   STBI_NOTUSED(out);
   STBI_NOTUSED(in_far);
   STBI_NOTUSED(w);
   STBI_NOTUSED(hs);
   return in_near;
}

static stbi_uc* stbi__resample_row_v_2(stbi_uc *out, stbi_uc *in_near, stbi_uc *in_far, int w, int hs)
{
   // need to generate two samples vertically for every one in input
   int i;
   STBI_NOTUSED(hs);
   for (i=0; i < w; ++i)
      out[i] = stbi__div4(3*in_near[i] + in_far[i] + 2);
   return out;
}

static stbi_uc*  stbi__resample_row_h_2(stbi_uc *out, stbi_uc *in_near, stbi_uc *in_far, int w, int hs)
{
   // need to generate two samples horizontally for every one in input
   int i;
   stbi_uc *input = in_near;

   if (w == 1) {
      // if only one sample, can't do any interpolation
      out[0] = out[1] = input[0];
      return out;
   }

   out[0] = input[0];
   out[1] = stbi__div4(input[0]*3 + input[1] + 2);
   for (i=1; i < w-1; ++i) {
      int n = 3*input[i]+2;
      out[i*2+0] = stbi__div4(n+input[i-1]);
      out[i*2+1] = stbi__div4(n+input[i+1]);
   }
   out[i*2+0] = stbi__div4(input[w-2]*3 + input[w-1] + 2);
   out[i*2+1] = input[w-1];

   STBI_NOTUSED(in_far);
   STBI_NOTUSED(hs);

   return out;
}

#define stbi__div16(x) ((stbi_uc) ((x) >> 4))

static stbi_uc *stbi__resample_row_hv_2(stbi_uc *out, stbi_uc *in_near, stbi_uc *in_far, int w, int hs)
{
   // need to generate 2x2 samples for every one in input
   int i,t0,t1;
   if (w == 1) {
      out[0] = out[1] = stbi__div4(3*in_near[0] + in_far[0] + 2);
      return out;
   }

   t1 = 3*in_near[0] + in_far[0];
   out[0] = stbi__div4(t1+2);
   for (i=1; i < w; ++i) {
      t0 = t1;
      t1 = 3*in_near[i]+in_far[i];
      out[i*2-1] = stbi__div16(3*t0 + t1 + 8);
      out[i*2  ] = stbi__div16(3*t1 + t0 + 8);
   }
   out[w*2-1] = stbi__div4(t1+2);

   STBI_NOTUSED(hs);

   return out;
}

#if defined(STBI_SSE2) || defined(STBI_NEON)
static stbi_uc *stbi__resample_row_hv_2_simd(stbi_uc *out, stbi_uc *in_near, stbi_uc *in_far, int w, int hs)
{
   // need to generate 2x2 samples for every one in input
   int i=0,t0,t1;

   if (w == 1) {
      out[0] = out[1] = stbi__div4(3*in_near[0] + in_far[0] + 2);
      return out;
   }

   t1 = 3*in_near[0] + in_far[0];
   // process groups of 8 pixels for as long as we can.
   // note we can't handle the last pixel in a row in this loop
   // because we need to handle the filter boundary conditions.
   for (; i < ((w-1) & ~7); i += 8) {
#if defined(STBI_SSE2)
      // load and perform the vertical filtering pass
      // this uses 3*x + y = 4*x + (y - x)
      __m128i zero  = _mm_setzero_si128();
      __m128i farb  = _mm_loadl_epi64((__m128i *) (in_far + i));
      __m128i nearb = _mm_loadl_epi64((__m128i *) (in_near + i));
      __m128i farw  = _mm_unpacklo_epi8(farb, zero);
      __m128i nearw = _mm_unpacklo_epi8(nearb, zero);
      __m128i diff  = _mm_sub_epi16(farw, nearw);
      __m128i nears = _mm_slli_epi16(nearw, 2);
      __m128i curr  = _mm_add_epi16(nears, diff); // current row

      // horizontal filter works the same based on shifted vers of current
      // row. "prev" is current row shifted right by 1 pixel; we need to
      // insert the previous pixel value (from t1).
      // "next" is current row shifted left by 1 pixel, with first pixel
      // of next block of 8 pixels added in.
      __m128i prv0 = _mm_slli_si128(curr, 2);
      __m128i nxt0 = _mm_srli_si128(curr, 2);
      __m128i prev = _mm_insert_epi16(prv0, t1, 0);
      __m128i next = _mm_insert_epi16(nxt0, 3*in_near[i+8] + in_far[i+8], 7);

      // horizontal filter, polyphase implementation since it's convenient:
      // even pixels = 3*cur + prev = cur*4 + (prev - cur)
      // odd  pixels = 3*cur + next = cur*4 + (next - cur)
      // note the shared term.
      __m128i bias  = _mm_set1_epi16(8);
      __m128i curs = _mm_slli_epi16(curr, 2);
      __m128i prvd = _mm_sub_epi16(prev, curr);
      __m128i nxtd = _mm_sub_epi16(next, curr);
      __m128i curb = _mm_add_epi16(curs, bias);
      __m128i even = _mm_add_epi16(prvd, curb);
      __m128i odd  = _mm_add_epi16(nxtd, curb);

      // interleave even and odd pixels, then undo scaling.
      __m128i int0 = _mm_unpacklo_epi16(even, odd);
      __m128i int1 = _mm_unpackhi_epi16(even, odd);
      __m128i de0  = _mm_srli_epi16(int0, 4);
      __m128i de1  = _mm_srli_epi16(int1, 4);

      // pack and write output
      __m128i outv = _mm_packus_epi16(de0, de1);
      _mm_storeu_si128((__m128i *) (out + i*2), outv);
#elif defined(STBI_NEON)
      // load and perform the vertical filtering pass
      // this uses 3*x + y = 4*x + (y - x)
      uint8x8_t farb  = vld1_u8(in_far + i);
      uint8x8_t nearb = vld1_u8(in_near + i);
      int16x8_t diff  = vreinterpretq_s16_u16(vsubl_u8(farb, nearb));
      int16x8_t nears = vreinterpretq_s16_u16(vshll_n_u8(nearb, 2));
      int16x8_t curr  = vaddq_s16(nears, diff); // current row

      // horizontal filter works the same based on shifted vers of current
      // row. "prev" is current row shifted right by 1 pixel; we need to
      // insert the previous pixel value (from t1).
      // "next" is current row shifted left by 1 pixel, with first pixel
      // of next block of 8 pixels added in.
      int16x8_t prv0 = vextq_s16(curr, curr, 7);
      int16x8_t nxt0 = vextq_s16(curr, curr, 1);
      int16x8_t prev = vsetq_lane_s16(t1, prv0, 0);
      int16x8_t next = vsetq_lane_s16(3*in_near[i+8] + in_far[i+8], nxt0, 7);

      // horizontal filter, polyphase implementation since it's convenient:
      // even pixels = 3*cur + prev = cur*4 + (prev - cur)
      // odd  pixels = 3*cur + next = cur*4 + (next - cur)
      // note the shared term.
      int16x8_t curs = vshlq_n_s16(curr, 2);
      int16x8_t prvd = vsubq_s16(prev, curr);
      int16x8_t nxtd = vsubq_s16(next, curr);
      int16x8_t even = vaddq_s16(curs, prvd);
      int16x8_t odd  = vaddq_s16(curs, nxtd);

      // undo scaling and round, then store with even/odd phases interleaved
      uint8x8x2_t o;
      o.val[0] = vqrshrun_n_s16(even, 4);
      o.val[1] = vqrshrun_n_s16(odd,  4);
      vst2_u8(out + i*2, o);
#endif

      // "previous" value for next iter
      t1 = 3*in_near[i+7] + in_far[i+7];
   }

   t0 = t1;
   t1 = 3*in_near[i] + in_far[i];
   out[i*2] = stbi__div16(3*t1 + t0 + 8);

   for (++i; i < w; ++i) {
      t0 = t1;
      t1 = 3*in_near[i]+in_far[i];
      out[i*2-1] = stbi__div16(3*t0 + t1 + 8);
      out[i*2  ] = stbi__div16(3*t1 + t0 + 8);
   }
   out[w*2-1] = stbi__div4(t1+2);

   STBI_NOTUSED(hs);

   return out;
}
#endif

static stbi_uc *stbi__resample_row_generic(stbi_uc *out, stbi_uc *in_near, stbi_uc *in_far, int w, int hs)
{
   // resample with nearest-neighbor
   int i,j;
   STBI_NOTUSED(in_far);
   for (i=0; i < w; ++i)
      for (j=0; j < hs; ++j)
         out[i*hs+j] = in_near[i];
   return out;
}

// this is a reduced-precision calculation of YCbCr-to-RGB introduced
// to make sure the code produces the same results in both SIMD and scalar
#define stbi__float2fixed(x)  (((int) ((x) * 4096.0f + 0.5f)) << 8)
static void stbi__YCbCr_to_RGB_row(stbi_uc *out, const stbi_uc *y, const stbi_uc *pcb, const stbi_uc *pcr, int count, int step)
{
   int i;
   for (i=0; i < count; ++i) {
      int y_fixed = (y[i] << 20) + (1<<19); // rounding
      int r,g,b;
      int cr = pcr[i] - 128;
      int cb = pcb[i] - 128;
      r = y_fixed +  cr* stbi__float2fixed(1.40200f);
      g = y_fixed + (cr*-stbi__float2fixed(0.71414f)) + ((cb*-stbi__float2fixed(0.34414f)) & 0xffff0000);
      b = y_fixed                                     +   cb* stbi__float2fixed(1.77200f);
      r >>= 20;
      g >>= 20;
      b >>= 20;
      if ((unsigned) r > 255) { if (r < 0) r = 0; else r = 255; }
      if ((unsigned) g > 255) { if (g < 0) g = 0; else g = 255; }
      if ((unsigned) b > 255) { if (b < 0) b = 0; else b = 255; }
      out[0] = (stbi_uc)r;
      out[1] = (stbi_uc)g;
      out[2] = (stbi_uc)b;
      out[3] = 255;
      out += step;
   }
}

#if defined(STBI_SSE2) || defined(STBI_NEON)
static void stbi__YCbCr_to_RGB_simd(stbi_uc *out, stbi_uc const *y, stbi_uc const *pcb, stbi_uc const *pcr, int count, int step)
{
   int i = 0;

#ifdef STBI_SSE2
   // step == 3 is pretty ugly on the final interleave, and i'm not convinced
   // it's useful in practice (you wouldn't use it for textures, for example).
   // so just accelerate step == 4 case.
   if (step == 4) {
      // this is a fairly straightforward implementation and not super-optimized.
      __m128i signflip  = _mm_set1_epi8(-0x80);
      __m128i cr_const0 = _mm_set1_epi16(   (short) ( 1.40200f*4096.0f+0.5f));
      __m128i cr_const1 = _mm_set1_epi16( - (short) ( 0.71414f*4096.0f+0.5f));
      __m128i cb_const0 = _mm_set1_epi16( - (short) ( 0.34414f*4096.0f+0.5f));
      __m128i cb_const1 = _mm_set1_epi16(   (short) ( 1.77200f*4096.0f+0.5f));
      __m128i y_bias = _mm_set1_epi8((char) (unsigned char) 128);
      __m128i xw = _mm_set1_epi16(255); // alpha channel

      for (; i+7 < count; i += 8) {
         // load
         __m128i y_bytes = _mm_loadl_epi64((__m128i *) (y+i));
         __m128i cr_bytes = _mm_loadl_epi64((__m128i *) (pcr+i));
         __m128i cb_bytes = _mm_loadl_epi64((__m128i *) (pcb+i));
         __m128i cr_biased = _mm_xor_si128(cr_bytes, signflip); // -128
         __m128i cb_biased = _mm_xor_si128(cb_bytes, signflip); // -128

         // unpack to short (and left-shift cr, cb by 8)
         __m128i yw  = _mm_unpacklo_epi8(y_bias, y_bytes);
         __m128i crw = _mm_unpacklo_epi8(_mm_setzero_si128(), cr_biased);
         __m128i cbw = _mm_unpacklo_epi8(_mm_setzero_si128(), cb_biased);

         // color transform
         __m128i yws = _mm_srli_epi16(yw, 4);
         __m128i cr0 = _mm_mulhi_epi16(cr_const0, crw);
         __m128i cb0 = _mm_mulhi_epi16(cb_const0, cbw);
         __m128i cb1 = _mm_mulhi_epi16(cbw, cb_const1);
         __m128i cr1 = _mm_mulhi_epi16(crw, cr_const1);
         __m128i rws = _mm_add_epi16(cr0, yws);
         __m128i gwt = _mm_add_epi16(cb0, yws);
         __m128i bws = _mm_add_epi16(yws, cb1);
         __m128i gws = _mm_add_epi16(gwt, cr1);

         // descale
         __m128i rw = _mm_srai_epi16(rws, 4);
         __m128i bw = _mm_srai_epi16(bws, 4);
         __m128i gw = _mm_srai_epi16(gws, 4);

         // back to byte, set up for transpose
         __m128i brb = _mm_packus_epi16(rw, bw);
         __m128i gxb = _mm_packus_epi16(gw, xw);

         // transpose to interleave channels
         __m128i t0 = _mm_unpacklo_epi8(brb, gxb);
         __m128i t1 = _mm_unpackhi_epi8(brb, gxb);
         __m128i o0 = _mm_unpacklo_epi16(t0, t1);
         __m128i o1 = _mm_unpackhi_epi16(t0, t1);

         // store
         _mm_storeu_si128((__m128i *) (out + 0), o0);
         _mm_storeu_si128((__m128i *) (out + 16), o1);
         out += 32;
      }
   }
#endif

#ifdef STBI_NEON
   // in this version, step=3 support would be easy to add. but is there demand?
   if (step == 4) {
      // this is a fairly straightforward implementation and not super-optimized.
      uint8x8_t signflip = vdup_n_u8(0x80);
      int16x8_t cr_const0 = vdupq_n_s16(   (short) ( 1.40200f*4096.0f+0.5f));
      int16x8_t cr_const1 = vdupq_n_s16( - (short) ( 0.71414f*4096.0f+0.5f));
      int16x8_t cb_const0 = vdupq_n_s16( - (short) ( 0.34414f*4096.0f+0.5f));
      int16x8_t cb_const1 = vdupq_n_s16(   (short) ( 1.77200f*4096.0f+0.5f));

      for (; i+7 < count; i += 8) {
         // load
         uint8x8_t y_bytes  = vld1_u8(y + i);
         uint8x8_t cr_bytes = vld1_u8(pcr + i);
         uint8x8_t cb_bytes = vld1_u8(pcb + i);
         int8x8_t cr_biased = vreinterpret_s8_u8(vsub_u8(cr_bytes, signflip));
         int8x8_t cb_biased = vreinterpret_s8_u8(vsub_u8(cb_bytes, signflip));

         // expand to s16
         int16x8_t yws = vreinterpretq_s16_u16(vshll_n_u8(y_bytes, 4));
         int16x8_t crw = vshll_n_s8(cr_biased, 7);
         int16x8_t cbw = vshll_n_s8(cb_biased, 7);

         // color transform
         int16x8_t cr0 = vqdmulhq_s16(crw, cr_const0);
         int16x8_t cb0 = vqdmulhq_s16(cbw, cb_const0);
         int16x8_t cr1 = vqdmulhq_s16(crw, cr_const1);
         int16x8_t cb1 = vqdmulhq_s16(cbw, cb_const1);
         int16x8_t rws = vaddq_s16(yws, cr0);
         int16x8_t gws = vaddq_s16(vaddq_s16(yws, cb0), cr1);
         int16x8_t bws = vaddq_s16(yws, cb1);

         // undo scaling, round, convert to byte
         uint8x8x4_t o;
         o.val[0] = vqrshrun_n_s16(rws, 4);
         o.val[1] = vqrshrun_n_s16(gws, 4);
         o.val[2] = vqrshrun_n_s16(bws, 4);
         o.val[3] = vdup_n_u8(255);

         // store, interleaving r/g/b/a
         vst4_u8(out, o);
         out += 8*4;
      }
   }
#endif

   for (; i < count; ++i) {
      int y_fixed = (y[i] << 20) + (1<<19); // rounding
      int r,g,b;
      int cr = pcr[i] - 128;
      int cb = pcb[i] - 128;
      r = y_fixed + cr* stbi__float2fixed(1.40200f);
      g = y_fixed + cr*-stbi__float2fixed(0.71414f) + ((cb*-stbi__float2fixed(0.34414f)) & 0xffff0000);
      b = y_fixed                                   +   cb* stbi__float2fixed(1.77200f);
      r >>= 20;
      g >>= 20;
      b >>= 20;
      if ((unsigned) r > 255) { if (r < 0) r = 0; else r = 255; }
      if ((unsigned) g > 255) { if (g < 0) g = 0; else g = 255; }
      if ((unsigned) b > 255) { if (b < 0) b = 0; else b = 255; }
      out[0] = (stbi_uc)r;
      out[1] = (stbi_uc)g;
      out[2] = (stbi_uc)b;
      out[3] = 255;
      out += step;
   }
}
#endif

// set up the kernels
static void stbi__setup_jpeg(stbi__jpeg *j)
{
   j->idct_block_kernel = stbi__idct_block;
   j->YCbCr_to_RGB_kernel = stbi__YCbCr_to_RGB_row;
   j->resample_row_hv_2_kernel = stbi__resample_row_hv_2;

#ifdef STBI_SSE2
   if (stbi__sse2_available()) {
      j->idct_block_kernel = stbi__idct_simd;
      j->YCbCr_to_RGB_kernel = stbi__YCbCr_to_RGB_simd;
      j->resample_row_hv_2_kernel = stbi__resample_row_hv_2_simd;
   }
#endif

#ifdef STBI_NEON
   j->idct_block_kernel = stbi__idct_simd;
   j->YCbCr_to_RGB_kernel = stbi__YCbCr_to_RGB_simd;
   j->resample_row_hv_2_kernel = stbi__resample_row_hv_2_simd;
#endif
}

// clean up the temporary component buffers
static void stbi__cleanup_jpeg(stbi__jpeg *j)
{
   stbi__free_jpeg_components(j, j->s->img_n, 0);
}

typedef struct
{
   resample_row_func resample;
   stbi_uc *line0,*line1;
   int hs,vs;   // expansion factor in each axis
   int w_lores; // horizontal pixels pre-expansion
   int ystep;   // how far through vertical expansion we are
   int ypos;    // which pre-expansion row we're on
} stbi__resample;

// fast 0..255 * 0..255 => 0..255 rounded multiplication
static stbi_uc stbi__blinn_8x8(stbi_uc x, stbi_uc y)
{
   unsigned int t = x*y + 128;
   return (stbi_uc) ((t + (t >>8)) >> 8);
}

static stbi_uc *load_jpeg_image(stbi__jpeg *z, int *out_x, int *out_y, int *comp, int req_comp)
{
   int n, decode_n, is_rgb;
   z->s->img_n = 0; // make stbi__cleanup_jpeg safe

   // validate req_comp
   if (req_comp < 0 || req_comp > 4) return stbi__errpuc("bad req_comp", "Internal error");

   // load a jpeg image from whichever source, but leave in YCbCr format
   if (!stbi__decode_jpeg_image(z)) { stbi__cleanup_jpeg(z); return NULL; }

   // determine actual number of components to generate
   n = req_comp ? req_comp : z->s->img_n >= 3 ? 3 : 1;

   is_rgb = z->s->img_n == 3 && (z->rgb == 3 || (z->app14_color_transform == 0 && !z->jfif));

   if (z->s->img_n == 3 && n < 3 && !is_rgb)
      decode_n = 1;
   else
      decode_n = z->s->img_n;

   // resample and color-convert
   {
      int k;
      unsigned int i,j;
      stbi_uc *output;
      stbi_uc *coutput[4] = { NULL, NULL, NULL, NULL };

      stbi__resample res_comp[4];

      for (k=0; k < decode_n; ++k) {
         stbi__resample *r = &res_comp[k];

         // allocate line buffer big enough for upsampling off the edges
         // with upsample factor of 4
         z->img_comp[k].linebuf = (stbi_uc *) stbi__malloc(z->s->img_x + 3);
         if (!z->img_comp[k].linebuf) { stbi__cleanup_jpeg(z); return stbi__errpuc("outofmem", "Out of memory"); }

         r->hs      = z->img_h_max / z->img_comp[k].h;
         r->vs      = z->img_v_max / z->img_comp[k].v;
         r->ystep   = r->vs >> 1;
         r->w_lores = (z->s->img_x + r->hs-1) / r->hs;
         r->ypos    = 0;
         r->line0   = r->line1 = z->img_comp[k].data;

         if      (r->hs == 1 && r->vs == 1) r->resample = resample_row_1;
         else if (r->hs == 1 && r->vs == 2) r->resample = stbi__resample_row_v_2;
         else if (r->hs == 2 && r->vs == 1) r->resample = stbi__resample_row_h_2;
         else if (r->hs == 2 && r->vs == 2) r->resample = z->resample_row_hv_2_kernel;
         else                               r->resample = stbi__resample_row_generic;
      }

      // can't error after this so, this is safe
      output = (stbi_uc *) stbi__malloc_mad3(n, z->s->img_x, z->s->img_y, 1);
      if (!output) { stbi__cleanup_jpeg(z); return stbi__errpuc("outofmem", "Out of memory"); }

      // now go ahead and resample
      for (j=0; j < z->s->img_y; ++j) {
         stbi_uc *out = output + n * z->s->img_x * j;
         for (k=0; k < decode_n; ++k) {
            stbi__resample *r = &res_comp[k];
            int y_bot = r->ystep >= (r->vs >> 1);
            coutput[k] = r->resample(z->img_comp[k].linebuf,
                                     y_bot ? r->line1 : r->line0,
                                     y_bot ? r->line0 : r->line1,
                                     r->w_lores, r->hs);
            if (++r->ystep >= r->vs) {
               r->ystep = 0;
               r->line0 = r->line1;
               if (++r->ypos < z->img_comp[k].y)
                  r->line1 += z->img_comp[k].w2;
            }
         }
         if (n >= 3) {
            stbi_uc *y = coutput[0];
            if (z->s->img_n == 3) {
               if (is_rgb) {
                  for (i=0; i < z->s->img_x; ++i) {
                     out[0] = y[i];
                     out[1] = coutput[1][i];
                     out[2] = coutput[2][i];
                     out[3] = 255;
                     out += n;
                  }
               } else {
                  z->YCbCr_to_RGB_kernel(out, y, coutput[1], coutput[2], z->s->img_x, n);
               }
            } else if (z->s->img_n == 4) {
               if (z->app14_color_transform == 0) { // CMYK
                  for (i=0; i < z->s->img_x; ++i) {
                     stbi_uc m = coutput[3][i];
                     out[0] = stbi__blinn_8x8(coutput[0][i], m);
                     out[1] = stbi__blinn_8x8(coutput[1][i], m);
                     out[2] = stbi__blinn_8x8(coutput[2][i], m);
                     out[3] = 255;
                     out += n;
                  }
               } else if (z->app14_color_transform == 2) { // YCCK
                  z->YCbCr_to_RGB_kernel(out, y, coutput[1], coutput[2], z->s->img_x, n);
                  for (i=0; i < z->s->img_x; ++i) {
                     stbi_uc m = coutput[3][i];
                     out[0] = stbi__blinn_8x8(255 - out[0], m);
                     out[1] = stbi__blinn_8x8(255 - out[1], m);
                     out[2] = stbi__blinn_8x8(255 - out[2], m);
                     out += n;
                  }
               } else { // YCbCr + alpha?  Ignore the fourth channel for now
                  z->YCbCr_to_RGB_kernel(out, y, coutput[1], coutput[2], z->s->img_x, n);
               }
            } else
               for (i=0; i < z->s->img_x; ++i) {
                  out[0] = out[1] = out[2] = y[i];
                  out[3] = 255; // not used if n==3
                  out += n;
               }
         } else {
            if (is_rgb) {
               if (n == 1)
                  for (i=0; i < z->s->img_x; ++i)
                     *out++ = stbi__compute_y(coutput[0][i], coutput[1][i], coutput[2][i]);
               else {
                  for (i=0; i < z->s->img_x; ++i, out += 2) {
                     out[0] = stbi__compute_y(coutput[0][i], coutput[1][i], coutput[2][i]);
                     out[1] = 255;
                  }
               }
            } else if (z->s->img_n == 4 && z->app14_color_transform == 0) {
               for (i=0; i < z->s->img_x; ++i) {
                  stbi_uc m = coutput[3][i];
                  stbi_uc r = stbi__blinn_8x8(coutput[0][i], m);
                  stbi_uc g = stbi__blinn_8x8(coutput[1][i], m);
                  stbi_uc b = stbi__blinn_8x8(coutput[2][i], m);
                  out[0] = stbi__compute_y(r, g, b);
                  out[1] = 255;
                  out += n;
               }
            } else if (z->s->img_n == 4 && z->app14_color_transform == 2) {
               for (i=0; i < z->s->img_x; ++i) {
                  out[0] = stbi__blinn_8x8(255 - coutput[0][i], coutput[3][i]);
                  out[1] = 255;
                  out += n;
               }
            } else {
               stbi_uc *y = coutput[0];
               if (n == 1)
                  for (i=0; i < z->s->img_x; ++i) out[i] = y[i];
               else
                  for (i=0; i < z->s->img_x; ++i) { *out++ = y[i]; *out++ = 255; }
            }
         }
      }
      stbi__cleanup_jpeg(z);
      *out_x = z->s->img_x;
      *out_y = z->s->img_y;
      if (comp) *comp = z->s->img_n >= 3 ? 3 : 1; // report original components, not output
      return output;
   }
}

static void *stbi__jpeg_load(stbi__context *s, int *x, int *y, int *comp, int req_comp, stbi__result_info *ri)
{
   unsigned char* result;
   stbi__jpeg* j = (stbi__jpeg*) stbi__malloc(sizeof(stbi__jpeg));
   STBI_NOTUSED(ri);
   j->s = s;
   stbi__setup_jpeg(j);
   result = load_jpeg_image(j, x,y,comp,req_comp);
   STBI_FREE(j);
   return result;
}

static int stbi__jpeg_test(stbi__context *s)
{
   int r;
   stbi__jpeg* j = (stbi__jpeg*)stbi__malloc(sizeof(stbi__jpeg));
   j->s = s;
   stbi__setup_jpeg(j);
   r = stbi__decode_jpeg_header(j, STBI__SCAN_type);
   stbi__rewind(s);
   STBI_FREE(j);
   return r;
}

static int stbi__jpeg_info_raw(stbi__jpeg *j, int *x, int *y, int *comp)
{
   if (!stbi__decode_jpeg_header(j, STBI__SCAN_header)) {
      stbi__rewind( j->s );
      return 0;
   }
   if (x) *x = j->s->img_x;
   if (y) *y = j->s->img_y;
   if (comp) *comp = j->s->img_n >= 3 ? 3 : 1;
   return 1;
}

static int stbi__jpeg_info(stbi__context *s, int *x, int *y, int *comp)
{
   int result;
   stbi__jpeg* j = (stbi__jpeg*) (stbi__malloc(sizeof(stbi__jpeg)));
   j->s = s;
   result = stbi__jpeg_info_raw(j, x, y, comp);
   STBI_FREE(j);
   return result;
}
#endif

// public domain zlib decode    v0.2  Sean Barrett 2006-11-18
//    simple implementation
//      - all input must be provided in an upfront buffer
//      - all output is written to a single output buffer (can malloc/realloc)
//    performance
//      - fast huffman

#ifndef STBI_NO_ZLIB

// fast-way is faster to check than jpeg huffman, but slow way is slower
#define STBI__ZFAST_BITS  9 // accelerate all cases in default tables
#define STBI__ZFAST_MASK  ((1 << STBI__ZFAST_BITS) - 1)

// zlib-style huffman encoding
// (jpegs packs from left, zlib from right, so can't share code)
typedef struct
{
   stbi__uint16 fast[1 << STBI__ZFAST_BITS];
   stbi__uint16 firstcode[16];
   int maxcode[17];
   stbi__uint16 firstsymbol[16];
   stbi_uc  size[288];
   stbi__uint16 value[288];
} stbi__zhuffman;

stbi_inline static int stbi__bitreverse16(int n)
{
  n = ((n & 0xAAAA) >>  1) | ((n & 0x5555) << 1);
  n = ((n & 0xCCCC) >>  2) | ((n & 0x3333) << 2);
  n = ((n & 0xF0F0) >>  4) | ((n & 0x0F0F) << 4);
  n = ((n & 0xFF00) >>  8) | ((n & 0x00FF) << 8);
  return n;
}

stbi_inline static int stbi__bit_reverse(int v, int bits)
{
   STBI_ASSERT(bits <= 16);
   // to bit reverse n bits, reverse 16 and shift
   // e.g. 11 bits, bit reverse and shift away 5
   return stbi__bitreverse16(v) >> (16-bits);
}

static int stbi__zbuild_huffman(stbi__zhuffman *z, const stbi_uc *sizelist, int num)
{
   int i,k=0;
   int code, next_code[16], sizes[17];

   // DEFLATE spec for generating codes
   memset(sizes, 0, sizeof(sizes));
   memset(z->fast, 0, sizeof(z->fast));
   for (i=0; i < num; ++i)
      ++sizes[sizelist[i]];
   sizes[0] = 0;
   for (i=1; i < 16; ++i)
      if (sizes[i] > (1 << i))
         return stbi__err("bad sizes", "Corrupt PNG");
   code = 0;
   for (i=1; i < 16; ++i) {
      next_code[i] = code;
      z->firstcode[i] = (stbi__uint16) code;
      z->firstsymbol[i] = (stbi__uint16) k;
      code = (code + sizes[i]);
      if (sizes[i])
         if (code-1 >= (1 << i)) return stbi__err("bad codelengths","Corrupt PNG");
      z->maxcode[i] = code << (16-i); // preshift for inner loop
      code <<= 1;
      k += sizes[i];
   }
   z->maxcode[16] = 0x10000; // sentinel
   for (i=0; i < num; ++i) {
      int s = sizelist[i];
      if (s) {
         int c = next_code[s] - z->firstcode[s] + z->firstsymbol[s];
         stbi__uint16 fastv = (stbi__uint16) ((s << 9) | i);
         z->size [c] = (stbi_uc     ) s;
         z->value[c] = (stbi__uint16) i;
         if (s <= STBI__ZFAST_BITS) {
            int j = stbi__bit_reverse(next_code[s],s);
            while (j < (1 << STBI__ZFAST_BITS)) {
               z->fast[j] = fastv;
               j += (1 << s);
            }
         }
         ++next_code[s];
      }
   }
   return 1;
}

// zlib-from-memory implementation for PNG reading
//    because PNG allows splitting the zlib stream arbitrarily,
//    and it's annoying structurally to have PNG call ZLIB call PNG,
//    we require PNG read all the IDATs and combine them into a single
//    memory buffer

typedef struct
{
   stbi_uc *zbuffer, *zbuffer_end;
   int num_bits;
   stbi__uint32 code_buffer;

   char *zout;
   char *zout_start;
   char *zout_end;
   int   z_expandable;

   stbi__zhuffman z_length, z_distance;
} stbi__zbuf;

stbi_inline static stbi_uc stbi__zget8(stbi__zbuf *z)
{
   if (z->zbuffer >= z->zbuffer_end) return 0;
   return *z->zbuffer++;
}

static void stbi__fill_bits(stbi__zbuf *z)
{
   do {
      STBI_ASSERT(z->code_buffer < (1U << z->num_bits));
      z->code_buffer |= (unsigned int) stbi__zget8(z) << z->num_bits;
      z->num_bits += 8;
   } while (z->num_bits <= 24);
}

stbi_inline static unsigned int stbi__zreceive(stbi__zbuf *z, int n)
{
   unsigned int k;
   if (z->num_bits < n) stbi__fill_bits(z);
   k = z->code_buffer & ((1 << n) - 1);
   z->code_buffer >>= n;
   z->num_bits -= n;
   return k;
}

static int stbi__zhuffman_decode_slowpath(stbi__zbuf *a, stbi__zhuffman *z)
{
   int b,s,k;
   // not resolved by fast table, so compute it the slow way
   // use jpeg approach, which requires MSbits at top
   k = stbi__bit_reverse(a->code_buffer, 16);
   for (s=STBI__ZFAST_BITS+1; ; ++s)
      if (k < z->maxcode[s])
         break;
   if (s == 16) return -1; // invalid code!
   // code size is s, so:
   b = (k >> (16-s)) - z->firstcode[s] + z->firstsymbol[s];
   STBI_ASSERT(z->size[b] == s);
   a->code_buffer >>= s;
   a->num_bits -= s;
   return z->value[b];
}

stbi_inline static int stbi__zhuffman_decode(stbi__zbuf *a, stbi__zhuffman *z)
{
   int b,s;
   if (a->num_bits < 16) stbi__fill_bits(a);
   b = z->fast[a->code_buffer & STBI__ZFAST_MASK];
   if (b) {
      s = b >> 9;
      a->code_buffer >>= s;
      a->num_bits -= s;
      return b & 511;
   }
   return stbi__zhuffman_decode_slowpath(a, z);
}

static int stbi__zexpand(stbi__zbuf *z, char *zout, int n)  // need to make room for n bytes
{
   char *q;
   int cur, limit, old_limit;
   z->zout = zout;
   if (!z->z_expandable) return stbi__err("output buffer limit","Corrupt PNG");
   cur   = (int) (z->zout     - z->zout_start);
   limit = old_limit = (int) (z->zout_end - z->zout_start);
   while (cur + n > limit)
      limit *= 2;
   q = (char *) STBI_REALLOC_SIZED(z->zout_start, old_limit, limit);
   STBI_NOTUSED(old_limit);
   if (q == NULL) return stbi__err("outofmem", "Out of memory");
   z->zout_start = q;
   z->zout       = q + cur;
   z->zout_end   = q + limit;
   return 1;
}

static const int stbi__zlength_base[31] = {
   3,4,5,6,7,8,9,10,11,13,
   15,17,19,23,27,31,35,43,51,59,
   67,83,99,115,131,163,195,227,258,0,0 };

static const int stbi__zlength_extra[31]=
{ 0,0,0,0,0,0,0,0,1,1,1,1,2,2,2,2,3,3,3,3,4,4,4,4,5,5,5,5,0,0,0 };

static const int stbi__zdist_base[32] = { 1,2,3,4,5,7,9,13,17,25,33,49,65,97,129,193,
257,385,513,769,1025,1537,2049,3073,4097,6145,8193,12289,16385,24577,0,0};

static const int stbi__zdist_extra[32] =
{ 0,0,0,0,1,1,2,2,3,3,4,4,5,5,6,6,7,7,8,8,9,9,10,10,11,11,12,12,13,13};

static int stbi__parse_huffman_block(stbi__zbuf *a)
{
   char *zout = a->zout;
   for(;;) {
      int z = stbi__zhuffman_decode(a, &a->z_length);
      if (z < 256) {
         if (z < 0) return stbi__err("bad huffman code","Corrupt PNG"); // error in huffman codes
         if (zout >= a->zout_end) {
            if (!stbi__zexpand(a, zout, 1)) return 0;
            zout = a->zout;
         }
         *zout++ = (char) z;
      } else {
         stbi_uc *p;
         int len,dist;
         if (z == 256) {
            a->zout = zout;
            return 1;
         }
         z -= 257;
         len = stbi__zlength_base[z];
         if (stbi__zlength_extra[z]) len += stbi__zreceive(a, stbi__zlength_extra[z]);
         z = stbi__zhuffman_decode(a, &a->z_distance);
         if (z < 0) return stbi__err("bad huffman code","Corrupt PNG");
         dist = stbi__zdist_base[z];
         if (stbi__zdist_extra[z]) dist += stbi__zreceive(a, stbi__zdist_extra[z]);
         if (zout - a->zout_start < dist) return stbi__err("bad dist","Corrupt PNG");
         if (zout + len > a->zout_end) {
            if (!stbi__zexpand(a, zout, len)) return 0;
            zout = a->zout;
         }
         p = (stbi_uc *) (zout - dist);
         if (dist == 1) { // run of one byte; common in images.
            stbi_uc v = *p;
            if (len) { do *zout++ = v; while (--len); }
         } else {
            if (len) { do *zout++ = *p++; while (--len); }
         }
      }
   }
}

static int stbi__compute_huffman_codes(stbi__zbuf *a)
{
   static const stbi_uc length_dezigzag[19] = { 16,17,18,0,8,7,9,6,10,5,11,4,12,3,13,2,14,1,15 };
   stbi__zhuffman z_codelength;
   stbi_uc lencodes[286+32+137];//padding for maximum single op
   stbi_uc codelength_sizes[19];
   int i,n;

   int hlit  = stbi__zreceive(a,5) + 257;
   int hdist = stbi__zreceive(a,5) + 1;
   int hclen = stbi__zreceive(a,4) + 4;
   int ntot  = hlit + hdist;

   memset(codelength_sizes, 0, sizeof(codelength_sizes));
   for (i=0; i < hclen; ++i) {
      int s = stbi__zreceive(a,3);
      codelength_sizes[length_dezigzag[i]] = (stbi_uc) s;
   }
   if (!stbi__zbuild_huffman(&z_codelength, codelength_sizes, 19)) return 0;

   n = 0;
   while (n < ntot) {
      int c = stbi__zhuffman_decode(a, &z_codelength);
      if (c < 0 || c >= 19) return stbi__err("bad codelengths", "Corrupt PNG");
      if (c < 16)
         lencodes[n++] = (stbi_uc) c;
      else {
         stbi_uc fill = 0;
         if (c == 16) {
            c = stbi__zreceive(a,2)+3;
            if (n == 0) return stbi__err("bad codelengths", "Corrupt PNG");
            fill = lencodes[n-1];
         } else if (c == 17)
            c = stbi__zreceive(a,3)+3;
         else {
            STBI_ASSERT(c == 18);
            c = stbi__zreceive(a,7)+11;
         }
         if (ntot - n < c) return stbi__err("bad codelengths", "Corrupt PNG");
         memset(lencodes+n, fill, c);
         n += c;
      }
   }
   if (n != ntot) return stbi__err("bad codelengths","Corrupt PNG");
   if (!stbi__zbuild_huffman(&a->z_length, lencodes, hlit)) return 0;
   if (!stbi__zbuild_huffman(&a->z_distance, lencodes+hlit, hdist)) return 0;
   return 1;
}

static int stbi__parse_uncompressed_block(stbi__zbuf *a)
{
   stbi_uc header[4];
   int len,nlen,k;
   if (a->num_bits & 7)
      stbi__zreceive(a, a->num_bits & 7); // discard
   // drain the bit-packed data into header
   k = 0;
   while (a->num_bits > 0) {
      header[k++] = (stbi_uc) (a->code_buffer & 255); // suppress MSVC run-time check
      a->code_buffer >>= 8;
      a->num_bits -= 8;
   }
   STBI_ASSERT(a->num_bits == 0);
   // now fill header the normal way
   while (k < 4)
      header[k++] = stbi__zget8(a);
   len  = header[1] * 256 + header[0];
   nlen = header[3] * 256 + header[2];
   if (nlen != (len ^ 0xffff)) return stbi__err("zlib corrupt","Corrupt PNG");
   if (a->zbuffer + len > a->zbuffer_end) return stbi__err("read past buffer","Corrupt PNG");
   if (a->zout + len > a->zout_end)
      if (!stbi__zexpand(a, a->zout, len)) return 0;
   memcpy(a->zout, a->zbuffer, len);
   a->zbuffer += len;
   a->zout += len;
   return 1;
}

static int stbi__parse_zlib_header(stbi__zbuf *a)
{
   int cmf   = stbi__zget8(a);
   int cm    = cmf & 15;
   /* int cinfo = cmf >> 4; */
   int flg   = stbi__zget8(a);
   if ((cmf*256+flg) % 31 != 0) return stbi__err("bad zlib header","Corrupt PNG"); // zlib spec
   if (flg & 32) return stbi__err("no preset dict","Corrupt PNG"); // preset dictionary not allowed in png
   if (cm != 8) return stbi__err("bad compression","Corrupt PNG"); // DEFLATE required for png
   // window = 1 << (8 + cinfo)... but who cares, we fully buffer output
   return 1;
}

static const stbi_uc stbi__zdefault_length[288] =
{
   8,8,8,8,8,8,8,8,8,8,8,8,8,8,8,8, 8,8,8,8,8,8,8,8,8,8,8,8,8,8,8,8,
   8,8,8,8,8,8,8,8,8,8,8,8,8,8,8,8, 8,8,8,8,8,8,8,8,8,8,8,8,8,8,8,8,
   8,8,8,8,8,8,8,8,8,8,8,8,8,8,8,8, 8,8,8,8,8,8,8,8,8,8,8,8,8,8,8,8,
   8,8,8,8,8,8,8,8,8,8,8,8,8,8,8,8, 8,8,8,8,8,8,8,8,8,8,8,8,8,8,8,8,
   8,8,8,8,8,8,8,8,8,8,8,8,8,8,8,8, 9,9,9,9,9,9,9,9,9,9,9,9,9,9,9,9,
   9,9,9,9,9,9,9,9,9,9,9,9,9,9,9,9, 9,9,9,9,9,9,9,9,9,9,9,9,9,9,9,9,
   9,9,9,9,9,9,9,9,9,9,9,9,9,9,9,9, 9,9,9,9,9,9,9,9,9,9,9,9,9,9,9,9,
   9,9,9,9,9,9,9,9,9,9,9,9,9,9,9,9, 9,9,9,9,9,9,9,9,9,9,9,9,9,9,9,9,
   7,7,7,7,7,7,7,7,7,7,7,7,7,7,7,7, 7,7,7,7,7,7,7,7,8,8,8,8,8,8,8,8
};
static const stbi_uc stbi__zdefault_distance[32] =
{
   5,5,5,5,5,5,5,5,5,5,5,5,5,5,5,5,5,5,5,5,5,5,5,5,5,5,5,5,5,5,5,5
};
/*
Init algorithm:
{
   int i;   // use <= to match clearly with spec
   for (i=0; i <= 143; ++i)     stbi__zdefault_length[i]   = 8;
   for (   ; i <= 255; ++i)     stbi__zdefault_length[i]   = 9;
   for (   ; i <= 279; ++i)     stbi__zdefault_length[i]   = 7;
   for (   ; i <= 287; ++i)     stbi__zdefault_length[i]   = 8;

   for (i=0; i <=  31; ++i)     stbi__zdefault_distance[i] = 5;
}
*/

static int stbi__parse_zlib(stbi__zbuf *a, int parse_header)
{
   int final, type;
   if (parse_header)
      if (!stbi__parse_zlib_header(a)) return 0;
   a->num_bits = 0;
   a->code_buffer = 0;
   do {
      final = stbi__zreceive(a,1);
      type = stbi__zreceive(a,2);
      if (type == 0) {
         if (!stbi__parse_uncompressed_block(a)) return 0;
      } else if (type == 3) {
         return 0;
      } else {
         if (type == 1) {
            // use fixed code lengths
            if (!stbi__zbuild_huffman(&a->z_length  , stbi__zdefault_length  , 288)) return 0;
            if (!stbi__zbuild_huffman(&a->z_distance, stbi__zdefault_distance,  32)) return 0;
         } else {
            if (!stbi__compute_huffman_codes(a)) return 0;
         }
         if (!stbi__parse_huffman_block(a)) return 0;
      }
   } while (!final);
   return 1;
}

static int stbi__do_zlib(stbi__zbuf *a, char *obuf, int olen, int exp, int parse_header)
{
   a->zout_start = obuf;
   a->zout       = obuf;
   a->zout_end   = obuf + olen;
   a->z_expandable = exp;

   return stbi__parse_zlib(a, parse_header);
}

STBIDEF char *stbi_zlib_decode_malloc_guesssize(const char *buffer, int len, int initial_size, int *outlen)
{
   stbi__zbuf a;
   char *p = (char *) stbi__malloc(initial_size);
   if (p == NULL) return NULL;
   a.zbuffer = (stbi_uc *) buffer;
   a.zbuffer_end = (stbi_uc *) buffer + len;
   if (stbi__do_zlib(&a, p, initial_size, 1, 1)) {
      if (outlen) *outlen = (int) (a.zout - a.zout_start);
      return a.zout_start;
   } else {
      STBI_FREE(a.zout_start);
      return NULL;
   }
}

STBIDEF char *stbi_zlib_decode_malloc(char const *buffer, int len, int *outlen)
{
   return stbi_zlib_decode_malloc_guesssize(buffer, len, 16384, outlen);
}

STBIDEF char *stbi_zlib_decode_malloc_guesssize_headerflag(const char *buffer, int len, int initial_size, int *outlen, int parse_header)
{
   stbi__zbuf a;
   char *p = (char *) stbi__malloc(initial_size);
   if (p == NULL) return NULL;
   a.zbuffer = (stbi_uc *) buffer;
   a.zbuffer_end = (stbi_uc *) buffer + len;
   if (stbi__do_zlib(&a, p, initial_size, 1, parse_header)) {
      if (outlen) *outlen = (int) (a.zout - a.zout_start);
      return a.zout_start;
   } else {
      STBI_FREE(a.zout_start);
      return NULL;
   }
}

STBIDEF int stbi_zlib_decode_buffer(char *obuffer, int olen, char const *ibuffer, int ilen)
{
   stbi__zbuf a;
   a.zbuffer = (stbi_uc *) ibuffer;
   a.zbuffer_end = (stbi_uc *) ibuffer + ilen;
   if (stbi__do_zlib(&a, obuffer, olen, 0, 1))
      return (int) (a.zout - a.zout_start);
   else
      return -1;
}

STBIDEF char *stbi_zlib_decode_noheader_malloc(char const *buffer, int len, int *outlen)
{
   stbi__zbuf a;
   char *p = (char *) stbi__malloc(16384);
   if (p == NULL) return NULL;
   a.zbuffer = (stbi_uc *) buffer;
   a.zbuffer_end = (stbi_uc *) buffer+len;
   if (stbi__do_zlib(&a, p, 16384, 1, 0)) {
      if (outlen) *outlen = (int) (a.zout - a.zout_start);
      return a.zout_start;
   } else {
      STBI_FREE(a.zout_start);
      return NULL;
   }
}

STBIDEF int stbi_zlib_decode_noheader_buffer(char *obuffer, int olen, const char *ibuffer, int ilen)
{
   stbi__zbuf a;
   a.zbuffer = (stbi_uc *) ibuffer;
   a.zbuffer_end = (stbi_uc *) ibuffer + ilen;
   if (stbi__do_zlib(&a, obuffer, olen, 0, 0))
      return (int) (a.zout - a.zout_start);
   else
      return -1;
}
#endif

// public domain "baseline" PNG decoder   v0.10  Sean Barrett 2006-11-18
//    simple implementation
//      - only 8-bit samples
//      - no CRC checking
//      - allocates lots of intermediate memory
//        - avoids problem of streaming data between subsystems
//        - avoids explicit window management
//    performance
//      - uses stb_zlib, a PD zlib implementation with fast huffman decoding

#ifndef STBI_NO_PNG
typedef struct
{
   stbi__uint32 length;
   stbi__uint32 type;
} stbi__pngchunk;

static stbi__pngchunk stbi__get_chunk_header(stbi__context *s)
{
   stbi__pngchunk c;
   c.length = stbi__get32be(s);
   c.type   = stbi__get32be(s);
   return c;
}

static int stbi__check_png_header(stbi__context *s)
{
   static const stbi_uc png_sig[8] = { 137,80,78,71,13,10,26,10 };
   int i;
   for (i=0; i < 8; ++i)
      if (stbi__get8(s) != png_sig[i]) return stbi__err("bad png sig","Not a PNG");
   return 1;
}

typedef struct
{
   stbi__context *s;
   stbi_uc *idata, *expanded, *out;
   int depth;
} stbi__png;


enum {
   STBI__F_none=0,
   STBI__F_sub=1,
   STBI__F_up=2,
   STBI__F_avg=3,
   STBI__F_paeth=4,
   // synthetic filters used for first scanline to avoid needing a dummy row of 0s
   STBI__F_avg_first,
   STBI__F_paeth_first
};

static stbi_uc first_row_filter[5] =
{
   STBI__F_none,
   STBI__F_sub,
   STBI__F_none,
   STBI__F_avg_first,
   STBI__F_paeth_first
};

static int stbi__paeth(int a, int b, int c)
{
   int p = a + b - c;
   int pa = abs(p-a);
   int pb = abs(p-b);
   int pc = abs(p-c);
   if (pa <= pb && pa <= pc) return a;
   if (pb <= pc) return b;
   return c;
}

static const stbi_uc stbi__depth_scale_table[9] = { 0, 0xff, 0x55, 0, 0x11, 0,0,0, 0x01 };

// create the png data from post-deflated data
static int stbi__create_png_image_raw(stbi__png *a, stbi_uc *raw, stbi__uint32 raw_len, int out_n, stbi__uint32 x, stbi__uint32 y, int depth, int color)
{
   int bytes = (depth == 16? 2 : 1);
   stbi__context *s = a->s;
   stbi__uint32 i,j,stride = x*out_n*bytes;
   stbi__uint32 img_len, img_width_bytes;
   int k;
   int img_n = s->img_n; // copy it into a local for later

   int output_bytes = out_n*bytes;
   int filter_bytes = img_n*bytes;
   int width = x;

   STBI_ASSERT(out_n == s->img_n || out_n == s->img_n+1);
   a->out = (stbi_uc *) stbi__malloc_mad3(x, y, output_bytes, 0); // extra bytes to write off the end into
   if (!a->out) return stbi__err("outofmem", "Out of memory");

   if (!stbi__mad3sizes_valid(img_n, x, depth, 7)) return stbi__err("too large", "Corrupt PNG");
   img_width_bytes = (((img_n * x * depth) + 7) >> 3);
   img_len = (img_width_bytes + 1) * y;

   // we used to check for exact match between raw_len and img_len on non-interlaced PNGs,
   // but issue #276 reported a PNG in the wild that had extra data at the end (all zeros),
   // so just check for raw_len < img_len always.
   if (raw_len < img_len) return stbi__err("not enough pixels","Corrupt PNG");

   for (j=0; j < y; ++j) {
      stbi_uc *cur = a->out + stride*j;
      stbi_uc *prior;
      int filter = *raw++;

      if (filter > 4)
         return stbi__err("invalid filter","Corrupt PNG");

      if (depth < 8) {
         STBI_ASSERT(img_width_bytes <= x);
         cur += x*out_n - img_width_bytes; // store output to the rightmost img_len bytes, so we can decode in place
         filter_bytes = 1;
         width = img_width_bytes;
      }
      prior = cur - stride; // bugfix: need to compute this after 'cur +=' computation above

      // if first row, use special filter that doesn't sample previous row
      if (j == 0) filter = first_row_filter[filter];

      // handle first byte explicitly
      for (k=0; k < filter_bytes; ++k) {
         switch (filter) {
            case STBI__F_none       : cur[k] = raw[k]; break;
            case STBI__F_sub        : cur[k] = raw[k]; break;
            case STBI__F_up         : cur[k] = STBI__BYTECAST(raw[k] + prior[k]); break;
            case STBI__F_avg        : cur[k] = STBI__BYTECAST(raw[k] + (prior[k]>>1)); break;
            case STBI__F_paeth      : cur[k] = STBI__BYTECAST(raw[k] + stbi__paeth(0,prior[k],0)); break;
            case STBI__F_avg_first  : cur[k] = raw[k]; break;
            case STBI__F_paeth_first: cur[k] = raw[k]; break;
         }
      }

      if (depth == 8) {
         if (img_n != out_n)
            cur[img_n] = 255; // first pixel
         raw += img_n;
         cur += out_n;
         prior += out_n;
      } else if (depth == 16) {
         if (img_n != out_n) {
            cur[filter_bytes]   = 255; // first pixel top byte
            cur[filter_bytes+1] = 255; // first pixel bottom byte
         }
         raw += filter_bytes;
         cur += output_bytes;
         prior += output_bytes;
      } else {
         raw += 1;
         cur += 1;
         prior += 1;
      }

      // this is a little gross, so that we don't switch per-pixel or per-component
      if (depth < 8 || img_n == out_n) {
         int nk = (width - 1)*filter_bytes;
         #define STBI__CASE(f) \
             case f:     \
                for (k=0; k < nk; ++k)
         switch (filter) {
            // "none" filter turns into a memcpy here; make that explicit.
            case STBI__F_none:         memcpy(cur, raw, nk); break;
            STBI__CASE(STBI__F_sub)          { cur[k] = STBI__BYTECAST(raw[k] + cur[k-filter_bytes]); } break;
            STBI__CASE(STBI__F_up)           { cur[k] = STBI__BYTECAST(raw[k] + prior[k]); } break;
            STBI__CASE(STBI__F_avg)          { cur[k] = STBI__BYTECAST(raw[k] + ((prior[k] + cur[k-filter_bytes])>>1)); } break;
            STBI__CASE(STBI__F_paeth)        { cur[k] = STBI__BYTECAST(raw[k] + stbi__paeth(cur[k-filter_bytes],prior[k],prior[k-filter_bytes])); } break;
            STBI__CASE(STBI__F_avg_first)    { cur[k] = STBI__BYTECAST(raw[k] + (cur[k-filter_bytes] >> 1)); } break;
            STBI__CASE(STBI__F_paeth_first)  { cur[k] = STBI__BYTECAST(raw[k] + stbi__paeth(cur[k-filter_bytes],0,0)); } break;
         }
         #undef STBI__CASE
         raw += nk;
      } else {
         STBI_ASSERT(img_n+1 == out_n);
         #define STBI__CASE(f) \
             case f:     \
                for (i=x-1; i >= 1; --i, cur[filter_bytes]=255,raw+=filter_bytes,cur+=output_bytes,prior+=output_bytes) \
                   for (k=0; k < filter_bytes; ++k)
         switch (filter) {
            STBI__CASE(STBI__F_none)         { cur[k] = raw[k]; } break;
            STBI__CASE(STBI__F_sub)          { cur[k] = STBI__BYTECAST(raw[k] + cur[k- output_bytes]); } break;
            STBI__CASE(STBI__F_up)           { cur[k] = STBI__BYTECAST(raw[k] + prior[k]); } break;
            STBI__CASE(STBI__F_avg)          { cur[k] = STBI__BYTECAST(raw[k] + ((prior[k] + cur[k- output_bytes])>>1)); } break;
            STBI__CASE(STBI__F_paeth)        { cur[k] = STBI__BYTECAST(raw[k] + stbi__paeth(cur[k- output_bytes],prior[k],prior[k- output_bytes])); } break;
            STBI__CASE(STBI__F_avg_first)    { cur[k] = STBI__BYTECAST(raw[k] + (cur[k- output_bytes] >> 1)); } break;
            STBI__CASE(STBI__F_paeth_first)  { cur[k] = STBI__BYTECAST(raw[k] + stbi__paeth(cur[k- output_bytes],0,0)); } break;
         }
         #undef STBI__CASE

         // the loop above sets the high byte of the pixels' alpha, but for
         // 16 bit png files we also need the low byte set. we'll do that here.
         if (depth == 16) {
            cur = a->out + stride*j; // start at the beginning of the row again
            for (i=0; i < x; ++i,cur+=output_bytes) {
               cur[filter_bytes+1] = 255;
            }
         }
      }
   }

   // we make a separate pass to expand bits to pixels; for performance,
   // this could run two scanlines behind the above code, so it won't
   // intefere with filtering but will still be in the cache.
   if (depth < 8) {
      for (j=0; j < y; ++j) {
         stbi_uc *cur = a->out + stride*j;
         stbi_uc *in  = a->out + stride*j + x*out_n - img_width_bytes;
         // unpack 1/2/4-bit into a 8-bit buffer. allows us to keep the common 8-bit path optimal at minimal cost for 1/2/4-bit
         // png guarante byte alignment, if width is not multiple of 8/4/2 we'll decode dummy trailing data that will be skipped in the later loop
         stbi_uc scale = (color == 0) ? stbi__depth_scale_table[depth] : 1; // scale grayscale values to 0..255 range

         // note that the final byte might overshoot and write more data than desired.
         // we can allocate enough data that this never writes out of memory, but it
         // could also overwrite the next scanline. can it overwrite non-empty data
         // on the next scanline? yes, consider 1-pixel-wide scanlines with 1-bit-per-pixel.
         // so we need to explicitly clamp the final ones

         if (depth == 4) {
            for (k=x*img_n; k >= 2; k-=2, ++in) {
               *cur++ = scale * ((*in >> 4)       );
               *cur++ = scale * ((*in     ) & 0x0f);
            }
            if (k > 0) *cur++ = scale * ((*in >> 4)       );
         } else if (depth == 2) {
            for (k=x*img_n; k >= 4; k-=4, ++in) {
               *cur++ = scale * ((*in >> 6)       );
               *cur++ = scale * ((*in >> 4) & 0x03);
               *cur++ = scale * ((*in >> 2) & 0x03);
               *cur++ = scale * ((*in     ) & 0x03);
            }
            if (k > 0) *cur++ = scale * ((*in >> 6)       );
            if (k > 1) *cur++ = scale * ((*in >> 4) & 0x03);
            if (k > 2) *cur++ = scale * ((*in >> 2) & 0x03);
         } else if (depth == 1) {
            for (k=x*img_n; k >= 8; k-=8, ++in) {
               *cur++ = scale * ((*in >> 7)       );
               *cur++ = scale * ((*in >> 6) & 0x01);
               *cur++ = scale * ((*in >> 5) & 0x01);
               *cur++ = scale * ((*in >> 4) & 0x01);
               *cur++ = scale * ((*in >> 3) & 0x01);
               *cur++ = scale * ((*in >> 2) & 0x01);
               *cur++ = scale * ((*in >> 1) & 0x01);
               *cur++ = scale * ((*in     ) & 0x01);
            }
            if (k > 0) *cur++ = scale * ((*in >> 7)       );
            if (k > 1) *cur++ = scale * ((*in >> 6) & 0x01);
            if (k > 2) *cur++ = scale * ((*in >> 5) & 0x01);
            if (k > 3) *cur++ = scale * ((*in >> 4) & 0x01);
            if (k > 4) *cur++ = scale * ((*in >> 3) & 0x01);
            if (k > 5) *cur++ = scale * ((*in >> 2) & 0x01);
            if (k > 6) *cur++ = scale * ((*in >> 1) & 0x01);
         }
         if (img_n != out_n) {
            int q;
            // insert alpha = 255
            cur = a->out + stride*j;
            if (img_n == 1) {
               for (q=x-1; q >= 0; --q) {
                  cur[q*2+1] = 255;
                  cur[q*2+0] = cur[q];
               }
            } else {
               STBI_ASSERT(img_n == 3);
               for (q=x-1; q >= 0; --q) {
                  cur[q*4+3] = 255;
                  cur[q*4+2] = cur[q*3+2];
                  cur[q*4+1] = cur[q*3+1];
                  cur[q*4+0] = cur[q*3+0];
               }
            }
         }
      }
   } else if (depth == 16) {
      // force the image data from big-endian to platform-native.
      // this is done in a separate pass due to the decoding relying
      // on the data being untouched, but could probably be done
      // per-line during decode if care is taken.
      stbi_uc *cur = a->out;
      stbi__uint16 *cur16 = (stbi__uint16*)cur;

      for(i=0; i < x*y*out_n; ++i,cur16++,cur+=2) {
         *cur16 = (cur[0] << 8) | cur[1];
      }
   }

   return 1;
}

static int stbi__create_png_image(stbi__png *a, stbi_uc *image_data, stbi__uint32 image_data_len, int out_n, int depth, int color, int interlaced)
{
   int bytes = (depth == 16 ? 2 : 1);
   int out_bytes = out_n * bytes;
   stbi_uc *final;
   int p;
   if (!interlaced)
      return stbi__create_png_image_raw(a, image_data, image_data_len, out_n, a->s->img_x, a->s->img_y, depth, color);

   // de-interlacing
   final = (stbi_uc *) stbi__malloc_mad3(a->s->img_x, a->s->img_y, out_bytes, 0);
   for (p=0; p < 7; ++p) {
      int xorig[] = { 0,4,0,2,0,1,0 };
      int yorig[] = { 0,0,4,0,2,0,1 };
      int xspc[]  = { 8,8,4,4,2,2,1 };
      int yspc[]  = { 8,8,8,4,4,2,2 };
      int i,j,x,y;
      // pass1_x[4] = 0, pass1_x[5] = 1, pass1_x[12] = 1
      x = (a->s->img_x - xorig[p] + xspc[p]-1) / xspc[p];
      y = (a->s->img_y - yorig[p] + yspc[p]-1) / yspc[p];
      if (x && y) {
         stbi__uint32 img_len = ((((a->s->img_n * x * depth) + 7) >> 3) + 1) * y;
         if (!stbi__create_png_image_raw(a, image_data, image_data_len, out_n, x, y, depth, color)) {
            STBI_FREE(final);
            return 0;
         }
         for (j=0; j < y; ++j) {
            for (i=0; i < x; ++i) {
               int out_y = j*yspc[p]+yorig[p];
               int out_x = i*xspc[p]+xorig[p];
               memcpy(final + out_y*a->s->img_x*out_bytes + out_x*out_bytes,
                      a->out + (j*x+i)*out_bytes, out_bytes);
            }
         }
         STBI_FREE(a->out);
         image_data += img_len;
         image_data_len -= img_len;
      }
   }
   a->out = final;

   return 1;
}

static int stbi__compute_transparency(stbi__png *z, stbi_uc tc[3], int out_n)
{
   stbi__context *s = z->s;
   stbi__uint32 i, pixel_count = s->img_x * s->img_y;
   stbi_uc *p = z->out;

   // compute color-based transparency, assuming we've
   // already got 255 as the alpha value in the output
   STBI_ASSERT(out_n == 2 || out_n == 4);

   if (out_n == 2) {
      for (i=0; i < pixel_count; ++i) {
         p[1] = (p[0] == tc[0] ? 0 : 255);
         p += 2;
      }
   } else {
      for (i=0; i < pixel_count; ++i) {
         if (p[0] == tc[0] && p[1] == tc[1] && p[2] == tc[2])
            p[3] = 0;
         p += 4;
      }
   }
   return 1;
}

static int stbi__compute_transparency16(stbi__png *z, stbi__uint16 tc[3], int out_n)
{
   stbi__context *s = z->s;
   stbi__uint32 i, pixel_count = s->img_x * s->img_y;
   stbi__uint16 *p = (stbi__uint16*) z->out;

   // compute color-based transparency, assuming we've
   // already got 65535 as the alpha value in the output
   STBI_ASSERT(out_n == 2 || out_n == 4);

   if (out_n == 2) {
      for (i = 0; i < pixel_count; ++i) {
         p[1] = (p[0] == tc[0] ? 0 : 65535);
         p += 2;
      }
   } else {
      for (i = 0; i < pixel_count; ++i) {
         if (p[0] == tc[0] && p[1] == tc[1] && p[2] == tc[2])
            p[3] = 0;
         p += 4;
      }
   }
   return 1;
}

static int stbi__expand_png_palette(stbi__png *a, stbi_uc *palette, int len, int pal_img_n)
{
   stbi__uint32 i, pixel_count = a->s->img_x * a->s->img_y;
   stbi_uc *p, *temp_out, *orig = a->out;

   p = (stbi_uc *) stbi__malloc_mad2(pixel_count, pal_img_n, 0);
   if (p == NULL) return stbi__err("outofmem", "Out of memory");

   // between here and free(out) below, exitting would leak
   temp_out = p;

   if (pal_img_n == 3) {
      for (i=0; i < pixel_count; ++i) {
         int n = orig[i]*4;
         p[0] = palette[n  ];
         p[1] = palette[n+1];
         p[2] = palette[n+2];
         p += 3;
      }
   } else {
      for (i=0; i < pixel_count; ++i) {
         int n = orig[i]*4;
         p[0] = palette[n  ];
         p[1] = palette[n+1];
         p[2] = palette[n+2];
         p[3] = palette[n+3];
         p += 4;
      }
   }
   STBI_FREE(a->out);
   a->out = temp_out;

   STBI_NOTUSED(len);

   return 1;
}

static int stbi__unpremultiply_on_load = 0;
static int stbi__de_iphone_flag = 0;

STBIDEF void stbi_set_unpremultiply_on_load(int flag_true_if_should_unpremultiply)
{
   stbi__unpremultiply_on_load = flag_true_if_should_unpremultiply;
}

STBIDEF void stbi_convert_iphone_png_to_rgb(int flag_true_if_should_convert)
{
   stbi__de_iphone_flag = flag_true_if_should_convert;
}

static void stbi__de_iphone(stbi__png *z)
{
   stbi__context *s = z->s;
   stbi__uint32 i, pixel_count = s->img_x * s->img_y;
   stbi_uc *p = z->out;

   if (s->img_out_n == 3) {  // convert bgr to rgb
      for (i=0; i < pixel_count; ++i) {
         stbi_uc t = p[0];
         p[0] = p[2];
         p[2] = t;
         p += 3;
      }
   } else {
      STBI_ASSERT(s->img_out_n == 4);
      if (stbi__unpremultiply_on_load) {
         // convert bgr to rgb and unpremultiply
         for (i=0; i < pixel_count; ++i) {
            stbi_uc a = p[3];
            stbi_uc t = p[0];
            if (a) {
               stbi_uc half = a / 2;
               p[0] = (p[2] * 255 + half) / a;
               p[1] = (p[1] * 255 + half) / a;
               p[2] = ( t   * 255 + half) / a;
            } else {
               p[0] = p[2];
               p[2] = t;
            }
            p += 4;
         }
      } else {
         // convert bgr to rgb
         for (i=0; i < pixel_count; ++i) {
            stbi_uc t = p[0];
            p[0] = p[2];
            p[2] = t;
            p += 4;
         }
      }
   }
}

#define STBI__PNG_TYPE(a,b,c,d)  (((unsigned) (a) << 24) + ((unsigned) (b) << 16) + ((unsigned) (c) << 8) + (unsigned) (d))

static int stbi__parse_png_file(stbi__png *z, int scan, int req_comp)
{
   stbi_uc palette[1024], pal_img_n=0;
   stbi_uc has_trans=0, tc[3]={0};
   stbi__uint16 tc16[3];
   stbi__uint32 ioff=0, idata_limit=0, i, pal_len=0;
   int first=1,k,interlace=0, color=0, is_iphone=0;
   stbi__context *s = z->s;

   z->expanded = NULL;
   z->idata = NULL;
   z->out = NULL;

   if (!stbi__check_png_header(s)) return 0;

   if (scan == STBI__SCAN_type) return 1;

   for (;;) {
      stbi__pngchunk c = stbi__get_chunk_header(s);
      switch (c.type) {
         case STBI__PNG_TYPE('C','g','B','I'):
            is_iphone = 1;
            stbi__skip(s, c.length);
            break;
         case STBI__PNG_TYPE('I','H','D','R'): {
            int comp,filter;
            if (!first) return stbi__err("multiple IHDR","Corrupt PNG");
            first = 0;
            if (c.length != 13) return stbi__err("bad IHDR len","Corrupt PNG");
            s->img_x = stbi__get32be(s); if (s->img_x > (1 << 24)) return stbi__err("too large","Very large image (corrupt?)");
            s->img_y = stbi__get32be(s); if (s->img_y > (1 << 24)) return stbi__err("too large","Very large image (corrupt?)");
            z->depth = stbi__get8(s);  if (z->depth != 1 && z->depth != 2 && z->depth != 4 && z->depth != 8 && z->depth != 16)  return stbi__err("1/2/4/8/16-bit only","PNG not supported: 1/2/4/8/16-bit only");
            color = stbi__get8(s);  if (color > 6)         return stbi__err("bad ctype","Corrupt PNG");
            if (color == 3 && z->depth == 16)                  return stbi__err("bad ctype","Corrupt PNG");
            if (color == 3) pal_img_n = 3; else if (color & 1) return stbi__err("bad ctype","Corrupt PNG");
            comp  = stbi__get8(s);  if (comp) return stbi__err("bad comp method","Corrupt PNG");
            filter= stbi__get8(s);  if (filter) return stbi__err("bad filter method","Corrupt PNG");
            interlace = stbi__get8(s); if (interlace>1) return stbi__err("bad interlace method","Corrupt PNG");
            if (!s->img_x || !s->img_y) return stbi__err("0-pixel image","Corrupt PNG");
            if (!pal_img_n) {
               s->img_n = (color & 2 ? 3 : 1) + (color & 4 ? 1 : 0);
               if ((1 << 30) / s->img_x / s->img_n < s->img_y) return stbi__err("too large", "Image too large to decode");
               if (scan == STBI__SCAN_header) return 1;
            } else {
               // if paletted, then pal_n is our final components, and
               // img_n is # components to decompress/filter.
               s->img_n = 1;
               if ((1 << 30) / s->img_x / 4 < s->img_y) return stbi__err("too large","Corrupt PNG");
               // if SCAN_header, have to scan to see if we have a tRNS
            }
            break;
         }

         case STBI__PNG_TYPE('P','L','T','E'):  {
            if (first) return stbi__err("first not IHDR", "Corrupt PNG");
            if (c.length > 256*3) return stbi__err("invalid PLTE","Corrupt PNG");
            pal_len = c.length / 3;
            if (pal_len * 3 != c.length) return stbi__err("invalid PLTE","Corrupt PNG");
            for (i=0; i < pal_len; ++i) {
               palette[i*4+0] = stbi__get8(s);
               palette[i*4+1] = stbi__get8(s);
               palette[i*4+2] = stbi__get8(s);
               palette[i*4+3] = 255;
            }
            break;
         }

         case STBI__PNG_TYPE('t','R','N','S'): {
            if (first) return stbi__err("first not IHDR", "Corrupt PNG");
            if (z->idata) return stbi__err("tRNS after IDAT","Corrupt PNG");
            if (pal_img_n) {
               if (scan == STBI__SCAN_header) { s->img_n = 4; return 1; }
               if (pal_len == 0) return stbi__err("tRNS before PLTE","Corrupt PNG");
               if (c.length > pal_len) return stbi__err("bad tRNS len","Corrupt PNG");
               pal_img_n = 4;
               for (i=0; i < c.length; ++i)
                  palette[i*4+3] = stbi__get8(s);
            } else {
               if (!(s->img_n & 1)) return stbi__err("tRNS with alpha","Corrupt PNG");
               if (c.length != (stbi__uint32) s->img_n*2) return stbi__err("bad tRNS len","Corrupt PNG");
               has_trans = 1;
               if (z->depth == 16) {
                  for (k = 0; k < s->img_n; ++k) tc16[k] = (stbi__uint16)stbi__get16be(s); // copy the values as-is
               } else {
                  for (k = 0; k < s->img_n; ++k) tc[k] = (stbi_uc)(stbi__get16be(s) & 255) * stbi__depth_scale_table[z->depth]; // non 8-bit images will be larger
               }
            }
            break;
         }

         case STBI__PNG_TYPE('I','D','A','T'): {
            if (first) return stbi__err("first not IHDR", "Corrupt PNG");
            if (pal_img_n && !pal_len) return stbi__err("no PLTE","Corrupt PNG");
            if (scan == STBI__SCAN_header) { s->img_n = pal_img_n; return 1; }
            if ((int)(ioff + c.length) < (int)ioff) return 0;
            if (ioff + c.length > idata_limit) {
               stbi__uint32 idata_limit_old = idata_limit;
               stbi_uc *p;
               if (idata_limit == 0) idata_limit = c.length > 4096 ? c.length : 4096;
               while (ioff + c.length > idata_limit)
                  idata_limit *= 2;
               STBI_NOTUSED(idata_limit_old);
               p = (stbi_uc *) STBI_REALLOC_SIZED(z->idata, idata_limit_old, idata_limit); if (p == NULL) return stbi__err("outofmem", "Out of memory");
               z->idata = p;
            }
            if (!stbi__getn(s, z->idata+ioff,c.length)) return stbi__err("outofdata","Corrupt PNG");
            ioff += c.length;
            break;
         }

         case STBI__PNG_TYPE('I','E','N','D'): {
            stbi__uint32 raw_len, bpl;
            if (first) return stbi__err("first not IHDR", "Corrupt PNG");
            if (scan != STBI__SCAN_load) return 1;
            if (z->idata == NULL) return stbi__err("no IDAT","Corrupt PNG");
            // initial guess for decoded data size to avoid unnecessary reallocs
            bpl = (s->img_x * z->depth + 7) / 8; // bytes per line, per component
            raw_len = bpl * s->img_y * s->img_n /* pixels */ + s->img_y /* filter mode per row */;
            z->expanded = (stbi_uc *) stbi_zlib_decode_malloc_guesssize_headerflag((char *) z->idata, ioff, raw_len, (int *) &raw_len, !is_iphone);
            if (z->expanded == NULL) return 0; // zlib should set error
            STBI_FREE(z->idata); z->idata = NULL;
            if ((req_comp == s->img_n+1 && req_comp != 3 && !pal_img_n) || has_trans)
               s->img_out_n = s->img_n+1;
            else
               s->img_out_n = s->img_n;
            if (!stbi__create_png_image(z, z->expanded, raw_len, s->img_out_n, z->depth, color, interlace)) return 0;
            if (has_trans) {
               if (z->depth == 16) {
                  if (!stbi__compute_transparency16(z, tc16, s->img_out_n)) return 0;
               } else {
                  if (!stbi__compute_transparency(z, tc, s->img_out_n)) return 0;
               }
            }
            if (is_iphone && stbi__de_iphone_flag && s->img_out_n > 2)
               stbi__de_iphone(z);
            if (pal_img_n) {
               // pal_img_n == 3 or 4
               s->img_n = pal_img_n; // record the actual colors we had
               s->img_out_n = pal_img_n;
               if (req_comp >= 3) s->img_out_n = req_comp;
               if (!stbi__expand_png_palette(z, palette, pal_len, s->img_out_n))
                  return 0;
            } else if (has_trans) {
               // non-paletted image with tRNS -> source image has (constant) alpha
               ++s->img_n;
            }
            STBI_FREE(z->expanded); z->expanded = NULL;
            // end of PNG chunk, read and skip CRC
            stbi__get32be(s);
            return 1;
         }

         default:
            // if critical, fail
            if (first) return stbi__err("first not IHDR", "Corrupt PNG");
            if ((c.type & (1 << 29)) == 0) {
               #ifndef STBI_NO_FAILURE_STRINGS
               // not threadsafe
               static char invalid_chunk[] = "XXXX PNG chunk not known";
               invalid_chunk[0] = STBI__BYTECAST(c.type >> 24);
               invalid_chunk[1] = STBI__BYTECAST(c.type >> 16);
               invalid_chunk[2] = STBI__BYTECAST(c.type >>  8);
               invalid_chunk[3] = STBI__BYTECAST(c.type >>  0);
               #endif
               return stbi__err(invalid_chunk, "PNG not supported: unknown PNG chunk type");
            }
            stbi__skip(s, c.length);
            break;
      }
      // end of PNG chunk, read and skip CRC
      stbi__get32be(s);
   }
}

static void *stbi__do_png(stbi__png *p, int *x, int *y, int *n, int req_comp, stbi__result_info *ri)
{
   void *result=NULL;
   if (req_comp < 0 || req_comp > 4) return stbi__errpuc("bad req_comp", "Internal error");
   if (stbi__parse_png_file(p, STBI__SCAN_load, req_comp)) {
      if (p->depth < 8)
         ri->bits_per_channel = 8;
      else
         ri->bits_per_channel = p->depth;
      result = p->out;
      p->out = NULL;
      if (req_comp && req_comp != p->s->img_out_n) {
         if (ri->bits_per_channel == 8)
            result = stbi__convert_format((unsigned char *) result, p->s->img_out_n, req_comp, p->s->img_x, p->s->img_y);
         else
            result = stbi__convert_format16((stbi__uint16 *) result, p->s->img_out_n, req_comp, p->s->img_x, p->s->img_y);
         p->s->img_out_n = req_comp;
         if (result == NULL) return result;
      }
      *x = p->s->img_x;
      *y = p->s->img_y;
      if (n) *n = p->s->img_n;
   }
   STBI_FREE(p->out);      p->out      = NULL;
   STBI_FREE(p->expanded); p->expanded = NULL;
   STBI_FREE(p->idata);    p->idata    = NULL;

   return result;
}

static void *stbi__png_load(stbi__context *s, int *x, int *y, int *comp, int req_comp, stbi__result_info *ri)
{
   stbi__png p;
   p.s = s;
   return stbi__do_png(&p, x,y,comp,req_comp, ri);
}

static int stbi__png_test(stbi__context *s)
{
   int r;
   r = stbi__check_png_header(s);
   stbi__rewind(s);
   return r;
}

static int stbi__png_info_raw(stbi__png *p, int *x, int *y, int *comp)
{
   if (!stbi__parse_png_file(p, STBI__SCAN_header, 0)) {
      stbi__rewind( p->s );
      return 0;
   }
   if (x) *x = p->s->img_x;
   if (y) *y = p->s->img_y;
   if (comp) *comp = p->s->img_n;
   return 1;
}

static int stbi__png_info(stbi__context *s, int *x, int *y, int *comp)
{
   stbi__png p;
   p.s = s;
   return stbi__png_info_raw(&p, x, y, comp);
}

static int stbi__png_is16(stbi__context *s)
{
   stbi__png p;
   p.s = s;
   if (!stbi__png_info_raw(&p, NULL, NULL, NULL))
	   return 0;
   if (p.depth != 16) {
      stbi__rewind(p.s);
      return 0;
   }
   return 1;
}
#endif

// Microsoft/Windows BMP image

#ifndef STBI_NO_BMP
static int stbi__bmp_test_raw(stbi__context *s)
{
   int r;
   int sz;
   if (stbi__get8(s) != 'B') return 0;
   if (stbi__get8(s) != 'M') return 0;
   stbi__get32le(s); // discard filesize
   stbi__get16le(s); // discard reserved
   stbi__get16le(s); // discard reserved
   stbi__get32le(s); // discard data offset
   sz = stbi__get32le(s);
   r = (sz == 12 || sz == 40 || sz == 56 || sz == 108 || sz == 124);
   return r;
}

static int stbi__bmp_test(stbi__context *s)
{
   int r = stbi__bmp_test_raw(s);
   stbi__rewind(s);
   return r;
}


// returns 0..31 for the highest set bit
static int stbi__high_bit(unsigned int z)
{
   int n=0;
   if (z == 0) return -1;
   if (z >= 0x10000) { n += 16; z >>= 16; }
   if (z >= 0x00100) { n +=  8; z >>=  8; }
   if (z >= 0x00010) { n +=  4; z >>=  4; }
   if (z >= 0x00004) { n +=  2; z >>=  2; }
   if (z >= 0x00002) { n +=  1;/* >>=  1;*/ }
   return n;
}

static int stbi__bitcount(unsigned int a)
{
   a = (a & 0x55555555) + ((a >>  1) & 0x55555555); // max 2
   a = (a & 0x33333333) + ((a >>  2) & 0x33333333); // max 4
   a = (a + (a >> 4)) & 0x0f0f0f0f; // max 8 per 4, now 8 bits
   a = (a + (a >> 8)); // max 16 per 8 bits
   a = (a + (a >> 16)); // max 32 per 8 bits
   return a & 0xff;
}

// extract an arbitrarily-aligned N-bit value (N=bits)
// from v, and then make it 8-bits long and fractionally
// extend it to full full range.
static int stbi__shiftsigned(unsigned int v, int shift, int bits)
{
   static unsigned int mul_table[9] = {
      0,
      0xff/*0b11111111*/, 0x55/*0b01010101*/, 0x49/*0b01001001*/, 0x11/*0b00010001*/,
      0x21/*0b00100001*/, 0x41/*0b01000001*/, 0x81/*0b10000001*/, 0x01/*0b00000001*/,
   };
   static unsigned int shift_table[9] = {
      0, 0,0,1,0,2,4,6,0,
   };
   if (shift < 0)
      v <<= -shift;
   else
      v >>= shift;
   STBI_ASSERT(v < 256);
   v >>= (8-bits);
   STBI_ASSERT(bits >= 0 && bits <= 8);
   return (int) ((unsigned) v * mul_table[bits]) >> shift_table[bits];
}

typedef struct
{
   int bpp, offset, hsz;
   unsigned int mr,mg,mb,ma, all_a;
   int extra_read;
} stbi__bmp_data;

static void *stbi__bmp_parse_header(stbi__context *s, stbi__bmp_data *info)
{
   int hsz;
   if (stbi__get8(s) != 'B' || stbi__get8(s) != 'M') return stbi__errpuc("not BMP", "Corrupt BMP");
   stbi__get32le(s); // discard filesize
   stbi__get16le(s); // discard reserved
   stbi__get16le(s); // discard reserved
   info->offset = stbi__get32le(s);
   info->hsz = hsz = stbi__get32le(s);
   info->mr = info->mg = info->mb = info->ma = 0;
   info->extra_read = 14;

   if (hsz != 12 && hsz != 40 && hsz != 56 && hsz != 108 && hsz != 124) return stbi__errpuc("unknown BMP", "BMP type not supported: unknown");
   if (hsz == 12) {
      s->img_x = stbi__get16le(s);
      s->img_y = stbi__get16le(s);
   } else {
      s->img_x = stbi__get32le(s);
      s->img_y = stbi__get32le(s);
   }
   if (stbi__get16le(s) != 1) return stbi__errpuc("bad BMP", "bad BMP");
   info->bpp = stbi__get16le(s);
   if (hsz != 12) {
      int compress = stbi__get32le(s);
      if (compress == 1 || compress == 2) return stbi__errpuc("BMP RLE", "BMP type not supported: RLE");
      stbi__get32le(s); // discard sizeof
      stbi__get32le(s); // discard hres
      stbi__get32le(s); // discard vres
      stbi__get32le(s); // discard colorsused
      stbi__get32le(s); // discard max important
      if (hsz == 40 || hsz == 56) {
         if (hsz == 56) {
            stbi__get32le(s);
            stbi__get32le(s);
            stbi__get32le(s);
            stbi__get32le(s);
         }
         if (info->bpp == 16 || info->bpp == 32) {
            if (compress == 0) {
               if (info->bpp == 32) {
                  info->mr = 0xffu << 16;
                  info->mg = 0xffu <<  8;
                  info->mb = 0xffu <<  0;
                  info->ma = 0xffu << 24;
                  info->all_a = 0; // if all_a is 0 at end, then we loaded alpha channel but it was all 0
               } else {
                  info->mr = 31u << 10;
                  info->mg = 31u <<  5;
                  info->mb = 31u <<  0;
               }
            } else if (compress == 3) {
               info->mr = stbi__get32le(s);
               info->mg = stbi__get32le(s);
               info->mb = stbi__get32le(s);
               info->extra_read += 12;
               // not documented, but generated by photoshop and handled by mspaint
               if (info->mr == info->mg && info->mg == info->mb) {
                  // ?!?!?
                  return stbi__errpuc("bad BMP", "bad BMP");
               }
            } else
               return stbi__errpuc("bad BMP", "bad BMP");
         }
      } else {
         int i;
         if (hsz != 108 && hsz != 124)
            return stbi__errpuc("bad BMP", "bad BMP");
         info->mr = stbi__get32le(s);
         info->mg = stbi__get32le(s);
         info->mb = stbi__get32le(s);
         info->ma = stbi__get32le(s);
         stbi__get32le(s); // discard color space
         for (i=0; i < 12; ++i)
            stbi__get32le(s); // discard color space parameters
         if (hsz == 124) {
            stbi__get32le(s); // discard rendering intent
            stbi__get32le(s); // discard offset of profile data
            stbi__get32le(s); // discard size of profile data
            stbi__get32le(s); // discard reserved
         }
      }
   }
   return (void *) 1;
}


static void *stbi__bmp_load(stbi__context *s, int *x, int *y, int *comp, int req_comp, stbi__result_info *ri)
{
   stbi_uc *out;
   unsigned int mr=0,mg=0,mb=0,ma=0, all_a;
   stbi_uc pal[256][4];
   int psize=0,i,j,width;
   int flip_vertically, pad, target;
   stbi__bmp_data info;
   STBI_NOTUSED(ri);

   info.all_a = 255;
   if (stbi__bmp_parse_header(s, &info) == NULL)
      return NULL; // error code already set

   flip_vertically = ((int) s->img_y) > 0;
   s->img_y = abs((int) s->img_y);

   mr = info.mr;
   mg = info.mg;
   mb = info.mb;
   ma = info.ma;
   all_a = info.all_a;

   if (info.hsz == 12) {
      if (info.bpp < 24)
         psize = (info.offset - info.extra_read - 24) / 3;
   } else {
      if (info.bpp < 16)
         psize = (info.offset - info.extra_read - info.hsz) >> 2;
   }
   if (psize == 0) {
      STBI_ASSERT(info.offset == (s->img_buffer - s->buffer_start));
   }

   if (info.bpp == 24 && ma == 0xff000000)
      s->img_n = 3;
   else
      s->img_n = ma ? 4 : 3;
   if (req_comp && req_comp >= 3) // we can directly decode 3 or 4
      target = req_comp;
   else
      target = s->img_n; // if they want monochrome, we'll post-convert

   // sanity-check size
   if (!stbi__mad3sizes_valid(target, s->img_x, s->img_y, 0))
      return stbi__errpuc("too large", "Corrupt BMP");

   out = (stbi_uc *) stbi__malloc_mad3(target, s->img_x, s->img_y, 0);
   if (!out) return stbi__errpuc("outofmem", "Out of memory");
   if (info.bpp < 16) {
      int z=0;
      if (psize == 0 || psize > 256) { STBI_FREE(out); return stbi__errpuc("invalid", "Corrupt BMP"); }
      for (i=0; i < psize; ++i) {
         pal[i][2] = stbi__get8(s);
         pal[i][1] = stbi__get8(s);
         pal[i][0] = stbi__get8(s);
         if (info.hsz != 12) stbi__get8(s);
         pal[i][3] = 255;
      }
      stbi__skip(s, info.offset - info.extra_read - info.hsz - psize * (info.hsz == 12 ? 3 : 4));
      if (info.bpp == 1) width = (s->img_x + 7) >> 3;
      else if (info.bpp == 4) width = (s->img_x + 1) >> 1;
      else if (info.bpp == 8) width = s->img_x;
      else { STBI_FREE(out); return stbi__errpuc("bad bpp", "Corrupt BMP"); }
      pad = (-width)&3;
      if (info.bpp == 1) {
         for (j=0; j < (int) s->img_y; ++j) {
            int bit_offset = 7, v = stbi__get8(s);
            for (i=0; i < (int) s->img_x; ++i) {
               int color = (v>>bit_offset)&0x1;
               out[z++] = pal[color][0];
               out[z++] = pal[color][1];
               out[z++] = pal[color][2];
               if (target == 4) out[z++] = 255;
               if (i+1 == (int) s->img_x) break;
               if((--bit_offset) < 0) {
                  bit_offset = 7;
                  v = stbi__get8(s);
               }
            }
            stbi__skip(s, pad);
         }
      } else {
         for (j=0; j < (int) s->img_y; ++j) {
            for (i=0; i < (int) s->img_x; i += 2) {
               int v=stbi__get8(s),v2=0;
               if (info.bpp == 4) {
                  v2 = v & 15;
                  v >>= 4;
               }
               out[z++] = pal[v][0];
               out[z++] = pal[v][1];
               out[z++] = pal[v][2];
               if (target == 4) out[z++] = 255;
               if (i+1 == (int) s->img_x) break;
               v = (info.bpp == 8) ? stbi__get8(s) : v2;
               out[z++] = pal[v][0];
               out[z++] = pal[v][1];
               out[z++] = pal[v][2];
               if (target == 4) out[z++] = 255;
            }
            stbi__skip(s, pad);
         }
      }
   } else {
      int rshift=0,gshift=0,bshift=0,ashift=0,rcount=0,gcount=0,bcount=0,acount=0;
      int z = 0;
      int easy=0;
      stbi__skip(s, info.offset - info.extra_read - info.hsz);
      if (info.bpp == 24) width = 3 * s->img_x;
      else if (info.bpp == 16) width = 2*s->img_x;
      else /* bpp = 32 and pad = 0 */ width=0;
      pad = (-width) & 3;
      if (info.bpp == 24) {
         easy = 1;
      } else if (info.bpp == 32) {
         if (mb == 0xff && mg == 0xff00 && mr == 0x00ff0000 && ma == 0xff000000)
            easy = 2;
      }
      if (!easy) {
         if (!mr || !mg || !mb) { STBI_FREE(out); return stbi__errpuc("bad masks", "Corrupt BMP"); }
         // right shift amt to put high bit in position #7
         rshift = stbi__high_bit(mr)-7; rcount = stbi__bitcount(mr);
         gshift = stbi__high_bit(mg)-7; gcount = stbi__bitcount(mg);
         bshift = stbi__high_bit(mb)-7; bcount = stbi__bitcount(mb);
         ashift = stbi__high_bit(ma)-7; acount = stbi__bitcount(ma);
      }
      for (j=0; j < (int) s->img_y; ++j) {
         if (easy) {
            for (i=0; i < (int) s->img_x; ++i) {
               unsigned char a;
               out[z+2] = stbi__get8(s);
               out[z+1] = stbi__get8(s);
               out[z+0] = stbi__get8(s);
               z += 3;
               a = (easy == 2 ? stbi__get8(s) : 255);
               all_a |= a;
               if (target == 4) out[z++] = a;
            }
         } else {
            int bpp = info.bpp;
            for (i=0; i < (int) s->img_x; ++i) {
               stbi__uint32 v = (bpp == 16 ? (stbi__uint32) stbi__get16le(s) : stbi__get32le(s));
               unsigned int a;
               out[z++] = STBI__BYTECAST(stbi__shiftsigned(v & mr, rshift, rcount));
               out[z++] = STBI__BYTECAST(stbi__shiftsigned(v & mg, gshift, gcount));
               out[z++] = STBI__BYTECAST(stbi__shiftsigned(v & mb, bshift, bcount));
               a = (ma ? stbi__shiftsigned(v & ma, ashift, acount) : 255);
               all_a |= a;
               if (target == 4) out[z++] = STBI__BYTECAST(a);
            }
         }
         stbi__skip(s, pad);
      }
   }

   // if alpha channel is all 0s, replace with all 255s
   if (target == 4 && all_a == 0)
      for (i=4*s->img_x*s->img_y-1; i >= 0; i -= 4)
         out[i] = 255;

   if (flip_vertically) {
      stbi_uc t;
      for (j=0; j < (int) s->img_y>>1; ++j) {
         stbi_uc *p1 = out +      j     *s->img_x*target;
         stbi_uc *p2 = out + (s->img_y-1-j)*s->img_x*target;
         for (i=0; i < (int) s->img_x*target; ++i) {
            t = p1[i]; p1[i] = p2[i]; p2[i] = t;
         }
      }
   }

   if (req_comp && req_comp != target) {
      out = stbi__convert_format(out, target, req_comp, s->img_x, s->img_y);
      if (out == NULL) return out; // stbi__convert_format frees input on failure
   }

   *x = s->img_x;
   *y = s->img_y;
   if (comp) *comp = s->img_n;
   return out;
}
#endif

// Targa Truevision - TGA
// by Jonathan Dummer
#ifndef STBI_NO_TGA
// returns STBI_rgb or whatever, 0 on error
static int stbi__tga_get_comp(int bits_per_pixel, int is_grey, int* is_rgb16)
{
   // only RGB or RGBA (incl. 16bit) or grey allowed
   if (is_rgb16) *is_rgb16 = 0;
   switch(bits_per_pixel) {
      case 8:  return STBI_grey;
      case 16: if(is_grey) return STBI_grey_alpha;
               // fallthrough
      case 15: if(is_rgb16) *is_rgb16 = 1;
               return STBI_rgb;
      case 24: // fallthrough
      case 32: return bits_per_pixel/8;
      default: return 0;
   }
}

static int stbi__tga_info(stbi__context *s, int *x, int *y, int *comp)
{
    int tga_w, tga_h, tga_comp, tga_image_type, tga_bits_per_pixel, tga_colormap_bpp;
    int sz, tga_colormap_type;
    stbi__get8(s);                   // discard Offset
    tga_colormap_type = stbi__get8(s); // colormap type
    if( tga_colormap_type > 1 ) {
        stbi__rewind(s);
        return 0;      // only RGB or indexed allowed
    }
    tga_image_type = stbi__get8(s); // image type
    if ( tga_colormap_type == 1 ) { // colormapped (paletted) image
        if (tga_image_type != 1 && tga_image_type != 9) {
            stbi__rewind(s);
            return 0;
        }
        stbi__skip(s,4);       // skip index of first colormap entry and number of entries
        sz = stbi__get8(s);    //   check bits per palette color entry
        if ( (sz != 8) && (sz != 15) && (sz != 16) && (sz != 24) && (sz != 32) ) {
            stbi__rewind(s);
            return 0;
        }
        stbi__skip(s,4);       // skip image x and y origin
        tga_colormap_bpp = sz;
    } else { // "normal" image w/o colormap - only RGB or grey allowed, +/- RLE
        if ( (tga_image_type != 2) && (tga_image_type != 3) && (tga_image_type != 10) && (tga_image_type != 11) ) {
            stbi__rewind(s);
            return 0; // only RGB or grey allowed, +/- RLE
        }
        stbi__skip(s,9); // skip colormap specification and image x/y origin
        tga_colormap_bpp = 0;
    }
    tga_w = stbi__get16le(s);
    if( tga_w < 1 ) {
        stbi__rewind(s);
        return 0;   // test width
    }
    tga_h = stbi__get16le(s);
    if( tga_h < 1 ) {
        stbi__rewind(s);
        return 0;   // test height
    }
    tga_bits_per_pixel = stbi__get8(s); // bits per pixel
    stbi__get8(s); // ignore alpha bits
    if (tga_colormap_bpp != 0) {
        if((tga_bits_per_pixel != 8) && (tga_bits_per_pixel != 16)) {
            // when using a colormap, tga_bits_per_pixel is the size of the indexes
            // I don't think anything but 8 or 16bit indexes makes sense
            stbi__rewind(s);
            return 0;
        }
        tga_comp = stbi__tga_get_comp(tga_colormap_bpp, 0, NULL);
    } else {
        tga_comp = stbi__tga_get_comp(tga_bits_per_pixel, (tga_image_type == 3) || (tga_image_type == 11), NULL);
    }
    if(!tga_comp) {
      stbi__rewind(s);
      return 0;
    }
    if (x) *x = tga_w;
    if (y) *y = tga_h;
    if (comp) *comp = tga_comp;
    return 1;                   // seems to have passed everything
}

static int stbi__tga_test(stbi__context *s)
{
   int res = 0;
   int sz, tga_color_type;
   stbi__get8(s);      //   discard Offset
   tga_color_type = stbi__get8(s);   //   color type
   if ( tga_color_type > 1 ) goto errorEnd;   //   only RGB or indexed allowed
   sz = stbi__get8(s);   //   image type
   if ( tga_color_type == 1 ) { // colormapped (paletted) image
      if (sz != 1 && sz != 9) goto errorEnd; // colortype 1 demands image type 1 or 9
      stbi__skip(s,4);       // skip index of first colormap entry and number of entries
      sz = stbi__get8(s);    //   check bits per palette color entry
      if ( (sz != 8) && (sz != 15) && (sz != 16) && (sz != 24) && (sz != 32) ) goto errorEnd;
      stbi__skip(s,4);       // skip image x and y origin
   } else { // "normal" image w/o colormap
      if ( (sz != 2) && (sz != 3) && (sz != 10) && (sz != 11) ) goto errorEnd; // only RGB or grey allowed, +/- RLE
      stbi__skip(s,9); // skip colormap specification and image x/y origin
   }
   if ( stbi__get16le(s) < 1 ) goto errorEnd;      //   test width
   if ( stbi__get16le(s) < 1 ) goto errorEnd;      //   test height
   sz = stbi__get8(s);   //   bits per pixel
   if ( (tga_color_type == 1) && (sz != 8) && (sz != 16) ) goto errorEnd; // for colormapped images, bpp is size of an index
   if ( (sz != 8) && (sz != 15) && (sz != 16) && (sz != 24) && (sz != 32) ) goto errorEnd;

   res = 1; // if we got this far, everything's good and we can return 1 instead of 0

errorEnd:
   stbi__rewind(s);
   return res;
}

// read 16bit value and convert to 24bit RGB
static void stbi__tga_read_rgb16(stbi__context *s, stbi_uc* out)
{
   stbi__uint16 px = (stbi__uint16)stbi__get16le(s);
   stbi__uint16 fiveBitMask = 31;
   // we have 3 channels with 5bits each
   int r = (px >> 10) & fiveBitMask;
   int g = (px >> 5) & fiveBitMask;
   int b = px & fiveBitMask;
   // Note that this saves the data in RGB(A) order, so it doesn't need to be swapped later
   out[0] = (stbi_uc)((r * 255)/31);
   out[1] = (stbi_uc)((g * 255)/31);
   out[2] = (stbi_uc)((b * 255)/31);

   // some people claim that the most significant bit might be used for alpha
   // (possibly if an alpha-bit is set in the "image descriptor byte")
   // but that only made 16bit test images completely translucent..
   // so let's treat all 15 and 16bit TGAs as RGB with no alpha.
}

static void *stbi__tga_load(stbi__context *s, int *x, int *y, int *comp, int req_comp, stbi__result_info *ri)
{
   //   read in the TGA header stuff
   int tga_offset = stbi__get8(s);
   int tga_indexed = stbi__get8(s);
   int tga_image_type = stbi__get8(s);
   int tga_is_RLE = 0;
   int tga_palette_start = stbi__get16le(s);
   int tga_palette_len = stbi__get16le(s);
   int tga_palette_bits = stbi__get8(s);
   int tga_x_origin = stbi__get16le(s);
   int tga_y_origin = stbi__get16le(s);
   int tga_width = stbi__get16le(s);
   int tga_height = stbi__get16le(s);
   int tga_bits_per_pixel = stbi__get8(s);
   int tga_comp, tga_rgb16=0;
   int tga_inverted = stbi__get8(s);
   // int tga_alpha_bits = tga_inverted & 15; // the 4 lowest bits - unused (useless?)
   //   image data
   unsigned char *tga_data;
   unsigned char *tga_palette = NULL;
   int i, j;
   unsigned char raw_data[4] = {0};
   int RLE_count = 0;
   int RLE_repeating = 0;
   int read_next_pixel = 1;
   STBI_NOTUSED(ri);
   STBI_NOTUSED(tga_x_origin); // @TODO
   STBI_NOTUSED(tga_y_origin); // @TODO

   //   do a tiny bit of precessing
   if ( tga_image_type >= 8 )
   {
      tga_image_type -= 8;
      tga_is_RLE = 1;
   }
   tga_inverted = 1 - ((tga_inverted >> 5) & 1);

   //   If I'm paletted, then I'll use the number of bits from the palette
   if ( tga_indexed ) tga_comp = stbi__tga_get_comp(tga_palette_bits, 0, &tga_rgb16);
   else tga_comp = stbi__tga_get_comp(tga_bits_per_pixel, (tga_image_type == 3), &tga_rgb16);

   if(!tga_comp) // shouldn't really happen, stbi__tga_test() should have ensured basic consistency
      return stbi__errpuc("bad format", "Can't find out TGA pixelformat");

   //   tga info
   *x = tga_width;
   *y = tga_height;
   if (comp) *comp = tga_comp;

   if (!stbi__mad3sizes_valid(tga_width, tga_height, tga_comp, 0))
      return stbi__errpuc("too large", "Corrupt TGA");

   tga_data = (unsigned char*)stbi__malloc_mad3(tga_width, tga_height, tga_comp, 0);
   if (!tga_data) return stbi__errpuc("outofmem", "Out of memory");

   // skip to the data's starting position (offset usually = 0)
   stbi__skip(s, tga_offset );

   if ( !tga_indexed && !tga_is_RLE && !tga_rgb16 ) {
      for (i=0; i < tga_height; ++i) {
         int row = tga_inverted ? tga_height -i - 1 : i;
         stbi_uc *tga_row = tga_data + row*tga_width*tga_comp;
         stbi__getn(s, tga_row, tga_width * tga_comp);
      }
   } else  {
      //   do I need to load a palette?
      if ( tga_indexed)
      {
         //   any data to skip? (offset usually = 0)
         stbi__skip(s, tga_palette_start );
         //   load the palette
         tga_palette = (unsigned char*)stbi__malloc_mad2(tga_palette_len, tga_comp, 0);
         if (!tga_palette) {
            STBI_FREE(tga_data);
            return stbi__errpuc("outofmem", "Out of memory");
         }
         if (tga_rgb16) {
            stbi_uc *pal_entry = tga_palette;
            STBI_ASSERT(tga_comp == STBI_rgb);
            for (i=0; i < tga_palette_len; ++i) {
               stbi__tga_read_rgb16(s, pal_entry);
               pal_entry += tga_comp;
            }
         } else if (!stbi__getn(s, tga_palette, tga_palette_len * tga_comp)) {
               STBI_FREE(tga_data);
               STBI_FREE(tga_palette);
               return stbi__errpuc("bad palette", "Corrupt TGA");
         }
      }
      //   load the data
      for (i=0; i < tga_width * tga_height; ++i)
      {
         //   if I'm in RLE mode, do I need to get a RLE stbi__pngchunk?
         if ( tga_is_RLE )
         {
            if ( RLE_count == 0 )
            {
               //   yep, get the next byte as a RLE command
               int RLE_cmd = stbi__get8(s);
               RLE_count = 1 + (RLE_cmd & 127);
               RLE_repeating = RLE_cmd >> 7;
               read_next_pixel = 1;
            } else if ( !RLE_repeating )
            {
               read_next_pixel = 1;
            }
         } else
         {
            read_next_pixel = 1;
         }
         //   OK, if I need to read a pixel, do it now
         if ( read_next_pixel )
         {
            //   load however much data we did have
            if ( tga_indexed )
            {
               // read in index, then perform the lookup
               int pal_idx = (tga_bits_per_pixel == 8) ? stbi__get8(s) : stbi__get16le(s);
               if ( pal_idx >= tga_palette_len ) {
                  // invalid index
                  pal_idx = 0;
               }
               pal_idx *= tga_comp;
               for (j = 0; j < tga_comp; ++j) {
                  raw_data[j] = tga_palette[pal_idx+j];
               }
            } else if(tga_rgb16) {
               STBI_ASSERT(tga_comp == STBI_rgb);
               stbi__tga_read_rgb16(s, raw_data);
            } else {
               //   read in the data raw
               for (j = 0; j < tga_comp; ++j) {
                  raw_data[j] = stbi__get8(s);
               }
            }
            //   clear the reading flag for the next pixel
            read_next_pixel = 0;
         } // end of reading a pixel

         // copy data
         for (j = 0; j < tga_comp; ++j)
           tga_data[i*tga_comp+j] = raw_data[j];

         //   in case we're in RLE mode, keep counting down
         --RLE_count;
      }
      //   do I need to invert the image?
      if ( tga_inverted )
      {
         for (j = 0; j*2 < tga_height; ++j)
         {
            int index1 = j * tga_width * tga_comp;
            int index2 = (tga_height - 1 - j) * tga_width * tga_comp;
            for (i = tga_width * tga_comp; i > 0; --i)
            {
               unsigned char temp = tga_data[index1];
               tga_data[index1] = tga_data[index2];
               tga_data[index2] = temp;
               ++index1;
               ++index2;
            }
         }
      }
      //   clear my palette, if I had one
      if ( tga_palette != NULL )
      {
         STBI_FREE( tga_palette );
      }
   }

   // swap RGB - if the source data was RGB16, it already is in the right order
   if (tga_comp >= 3 && !tga_rgb16)
   {
      unsigned char* tga_pixel = tga_data;
      for (i=0; i < tga_width * tga_height; ++i)
      {
         unsigned char temp = tga_pixel[0];
         tga_pixel[0] = tga_pixel[2];
         tga_pixel[2] = temp;
         tga_pixel += tga_comp;
      }
   }

   // convert to target component count
   if (req_comp && req_comp != tga_comp)
      tga_data = stbi__convert_format(tga_data, tga_comp, req_comp, tga_width, tga_height);

   //   the things I do to get rid of an error message, and yet keep
   //   Microsoft's C compilers happy... [8^(
   tga_palette_start = tga_palette_len = tga_palette_bits =
         tga_x_origin = tga_y_origin = 0;
   STBI_NOTUSED(tga_palette_start);
   //   OK, done
   return tga_data;
}
#endif

// *************************************************************************************************
// Photoshop PSD loader -- PD by Thatcher Ulrich, integration by Nicolas Schulz, tweaked by STB

#ifndef STBI_NO_PSD
static int stbi__psd_test(stbi__context *s)
{
   int r = (stbi__get32be(s) == 0x38425053);
   stbi__rewind(s);
   return r;
}

static int stbi__psd_decode_rle(stbi__context *s, stbi_uc *p, int pixelCount)
{
   int count, nleft, len;

   count = 0;
   while ((nleft = pixelCount - count) > 0) {
      len = stbi__get8(s);
      if (len == 128) {
         // No-op.
      } else if (len < 128) {
         // Copy next len+1 bytes literally.
         len++;
         if (len > nleft) return 0; // corrupt data
         count += len;
         while (len) {
            *p = stbi__get8(s);
            p += 4;
            len--;
         }
      } else if (len > 128) {
         stbi_uc   val;
         // Next -len+1 bytes in the dest are replicated from next source byte.
         // (Interpret len as a negative 8-bit int.)
         len = 257 - len;
         if (len > nleft) return 0; // corrupt data
         val = stbi__get8(s);
         count += len;
         while (len) {
            *p = val;
            p += 4;
            len--;
         }
      }
   }

   return 1;
}

static void *stbi__psd_load(stbi__context *s, int *x, int *y, int *comp, int req_comp, stbi__result_info *ri, int bpc)
{
   int pixelCount;
   int channelCount, compression;
   int channel, i;
   int bitdepth;
   int w,h;
   stbi_uc *out;
   STBI_NOTUSED(ri);

   // Check identifier
   if (stbi__get32be(s) != 0x38425053)   // "8BPS"
      return stbi__errpuc("not PSD", "Corrupt PSD image");

   // Check file type version.
   if (stbi__get16be(s) != 1)
      return stbi__errpuc("wrong version", "Unsupported version of PSD image");

   // Skip 6 reserved bytes.
   stbi__skip(s, 6 );

   // Read the number of channels (R, G, B, A, etc).
   channelCount = stbi__get16be(s);
   if (channelCount < 0 || channelCount > 16)
      return stbi__errpuc("wrong channel count", "Unsupported number of channels in PSD image");

   // Read the rows and columns of the image.
   h = stbi__get32be(s);
   w = stbi__get32be(s);

   // Make sure the depth is 8 bits.
   bitdepth = stbi__get16be(s);
   if (bitdepth != 8 && bitdepth != 16)
      return stbi__errpuc("unsupported bit depth", "PSD bit depth is not 8 or 16 bit");

   // Make sure the color mode is RGB.
   // Valid options are:
   //   0: Bitmap
   //   1: Grayscale
   //   2: Indexed color
   //   3: RGB color
   //   4: CMYK color
   //   7: Multichannel
   //   8: Duotone
   //   9: Lab color
   if (stbi__get16be(s) != 3)
      return stbi__errpuc("wrong color format", "PSD is not in RGB color format");

   // Skip the Mode Data.  (It's the palette for indexed color; other info for other modes.)
   stbi__skip(s,stbi__get32be(s) );

   // Skip the image resources.  (resolution, pen tool paths, etc)
   stbi__skip(s, stbi__get32be(s) );

   // Skip the reserved data.
   stbi__skip(s, stbi__get32be(s) );

   // Find out if the data is compressed.
   // Known values:
   //   0: no compression
   //   1: RLE compressed
   compression = stbi__get16be(s);
   if (compression > 1)
      return stbi__errpuc("bad compression", "PSD has an unknown compression format");

   // Check size
   if (!stbi__mad3sizes_valid(4, w, h, 0))
      return stbi__errpuc("too large", "Corrupt PSD");

   // Create the destination image.

   if (!compression && bitdepth == 16 && bpc == 16) {
      out = (stbi_uc *) stbi__malloc_mad3(8, w, h, 0);
      ri->bits_per_channel = 16;
   } else
      out = (stbi_uc *) stbi__malloc(4 * w*h);

   if (!out) return stbi__errpuc("outofmem", "Out of memory");
   pixelCount = w*h;

   // Initialize the data to zero.
   //memset( out, 0, pixelCount * 4 );

   // Finally, the image data.
   if (compression) {
      // RLE as used by .PSD and .TIFF
      // Loop until you get the number of unpacked bytes you are expecting:
      //     Read the next source byte into n.
      //     If n is between 0 and 127 inclusive, copy the next n+1 bytes literally.
      //     Else if n is between -127 and -1 inclusive, copy the next byte -n+1 times.
      //     Else if n is 128, noop.
      // Endloop

      // The RLE-compressed data is preceded by a 2-byte data count for each row in the data,
      // which we're going to just skip.
      stbi__skip(s, h * channelCount * 2 );

      // Read the RLE data by channel.
      for (channel = 0; channel < 4; channel++) {
         stbi_uc *p;

         p = out+channel;
         if (channel >= channelCount) {
            // Fill this channel with default data.
            for (i = 0; i < pixelCount; i++, p += 4)
               *p = (channel == 3 ? 255 : 0);
         } else {
            // Read the RLE data.
            if (!stbi__psd_decode_rle(s, p, pixelCount)) {
               STBI_FREE(out);
               return stbi__errpuc("corrupt", "bad RLE data");
            }
         }
      }

   } else {
      // We're at the raw image data.  It's each channel in order (Red, Green, Blue, Alpha, ...)
      // where each channel consists of an 8-bit (or 16-bit) value for each pixel in the image.

      // Read the data by channel.
      for (channel = 0; channel < 4; channel++) {
         if (channel >= channelCount) {
            // Fill this channel with default data.
            if (bitdepth == 16 && bpc == 16) {
               stbi__uint16 *q = ((stbi__uint16 *) out) + channel;
               stbi__uint16 val = channel == 3 ? 65535 : 0;
               for (i = 0; i < pixelCount; i++, q += 4)
                  *q = val;
            } else {
               stbi_uc *p = out+channel;
               stbi_uc val = channel == 3 ? 255 : 0;
               for (i = 0; i < pixelCount; i++, p += 4)
                  *p = val;
            }
         } else {
            if (ri->bits_per_channel == 16) {    // output bpc
               stbi__uint16 *q = ((stbi__uint16 *) out) + channel;
               for (i = 0; i < pixelCount; i++, q += 4)
                  *q = (stbi__uint16) stbi__get16be(s);
            } else {
               stbi_uc *p = out+channel;
               if (bitdepth == 16) {  // input bpc
                  for (i = 0; i < pixelCount; i++, p += 4)
                     *p = (stbi_uc) (stbi__get16be(s) >> 8);
               } else {
                  for (i = 0; i < pixelCount; i++, p += 4)
                     *p = stbi__get8(s);
               }
            }
         }
      }
   }

   // remove weird white matte from PSD
   if (channelCount >= 4) {
      if (ri->bits_per_channel == 16) {
         for (i=0; i < w*h; ++i) {
            stbi__uint16 *pixel = (stbi__uint16 *) out + 4*i;
            if (pixel[3] != 0 && pixel[3] != 65535) {
               float a = pixel[3] / 65535.0f;
               float ra = 1.0f / a;
               float inv_a = 65535.0f * (1 - ra);
               pixel[0] = (stbi__uint16) (pixel[0]*ra + inv_a);
               pixel[1] = (stbi__uint16) (pixel[1]*ra + inv_a);
               pixel[2] = (stbi__uint16) (pixel[2]*ra + inv_a);
            }
         }
      } else {
         for (i=0; i < w*h; ++i) {
            unsigned char *pixel = out + 4*i;
            if (pixel[3] != 0 && pixel[3] != 255) {
               float a = pixel[3] / 255.0f;
               float ra = 1.0f / a;
               float inv_a = 255.0f * (1 - ra);
               pixel[0] = (unsigned char) (pixel[0]*ra + inv_a);
               pixel[1] = (unsigned char) (pixel[1]*ra + inv_a);
               pixel[2] = (unsigned char) (pixel[2]*ra + inv_a);
            }
         }
      }
   }

   // convert to desired output format
   if (req_comp && req_comp != 4) {
      if (ri->bits_per_channel == 16)
         out = (stbi_uc *) stbi__convert_format16((stbi__uint16 *) out, 4, req_comp, w, h);
      else
         out = stbi__convert_format(out, 4, req_comp, w, h);
      if (out == NULL) return out; // stbi__convert_format frees input on failure
   }

   if (comp) *comp = 4;
   *y = h;
   *x = w;

   return out;
}
#endif

// *************************************************************************************************
// Softimage PIC loader
// by Tom Seddon
//
// See http://softimage.wiki.softimage.com/index.php/INFO:_PIC_file_format
// See http://ozviz.wasp.uwa.edu.au/~pbourke/dataformats/softimagepic/

#ifndef STBI_NO_PIC
static int stbi__pic_is4(stbi__context *s,const char *str)
{
   int i;
   for (i=0; i<4; ++i)
      if (stbi__get8(s) != (stbi_uc)str[i])
         return 0;

   return 1;
}

static int stbi__pic_test_core(stbi__context *s)
{
   int i;

   if (!stbi__pic_is4(s,"\x53\x80\xF6\x34"))
      return 0;

   for(i=0;i<84;++i)
      stbi__get8(s);

   if (!stbi__pic_is4(s,"PICT"))
      return 0;

   return 1;
}

typedef struct
{
   stbi_uc size,type,channel;
} stbi__pic_packet;

static stbi_uc *stbi__readval(stbi__context *s, int channel, stbi_uc *dest)
{
   int mask=0x80, i;

   for (i=0; i<4; ++i, mask>>=1) {
      if (channel & mask) {
         if (stbi__at_eof(s)) return stbi__errpuc("bad file","PIC file too short");
         dest[i]=stbi__get8(s);
      }
   }

   return dest;
}

static void stbi__copyval(int channel,stbi_uc *dest,const stbi_uc *src)
{
   int mask=0x80,i;

   for (i=0;i<4; ++i, mask>>=1)
      if (channel&mask)
         dest[i]=src[i];
}

static stbi_uc *stbi__pic_load_core(stbi__context *s,int width,int height,int *comp, stbi_uc *result)
{
   int act_comp=0,num_packets=0,y,chained;
   stbi__pic_packet packets[10];

   // this will (should...) cater for even some bizarre stuff like having data
    // for the same channel in multiple packets.
   do {
      stbi__pic_packet *packet;

      if (num_packets==sizeof(packets)/sizeof(packets[0]))
         return stbi__errpuc("bad format","too many packets");

      packet = &packets[num_packets++];

      chained = stbi__get8(s);
      packet->size    = stbi__get8(s);
      packet->type    = stbi__get8(s);
      packet->channel = stbi__get8(s);

      act_comp |= packet->channel;

      if (stbi__at_eof(s))          return stbi__errpuc("bad file","file too short (reading packets)");
      if (packet->size != 8)  return stbi__errpuc("bad format","packet isn't 8bpp");
   } while (chained);

   *comp = (act_comp & 0x10 ? 4 : 3); // has alpha channel?

   for(y=0; y<height; ++y) {
      int packet_idx;

      for(packet_idx=0; packet_idx < num_packets; ++packet_idx) {
         stbi__pic_packet *packet = &packets[packet_idx];
         stbi_uc *dest = result+y*width*4;

         switch (packet->type) {
            default:
               return stbi__errpuc("bad format","packet has bad compression type");

            case 0: {//uncompressed
               int x;

               for(x=0;x<width;++x, dest+=4)
                  if (!stbi__readval(s,packet->channel,dest))
                     return 0;
               break;
            }

            case 1://Pure RLE
               {
                  int left=width, i;

                  while (left>0) {
                     stbi_uc count,value[4];

                     count=stbi__get8(s);
                     if (stbi__at_eof(s))   return stbi__errpuc("bad file","file too short (pure read count)");

                     if (count > left)
                        count = (stbi_uc) left;

                     if (!stbi__readval(s,packet->channel,value))  return 0;

                     for(i=0; i<count; ++i,dest+=4)
                        stbi__copyval(packet->channel,dest,value);
                     left -= count;
                  }
               }
               break;

            case 2: {//Mixed RLE
               int left=width;
               while (left>0) {
                  int count = stbi__get8(s), i;
                  if (stbi__at_eof(s))  return stbi__errpuc("bad file","file too short (mixed read count)");

                  if (count >= 128) { // Repeated
                     stbi_uc value[4];

                     if (count==128)
                        count = stbi__get16be(s);
                     else
                        count -= 127;
                     if (count > left)
                        return stbi__errpuc("bad file","scanline overrun");

                     if (!stbi__readval(s,packet->channel,value))
                        return 0;

                     for(i=0;i<count;++i, dest += 4)
                        stbi__copyval(packet->channel,dest,value);
                  } else { // Raw
                     ++count;
                     if (count>left) return stbi__errpuc("bad file","scanline overrun");

                     for(i=0;i<count;++i, dest+=4)
                        if (!stbi__readval(s,packet->channel,dest))
                           return 0;
                  }
                  left-=count;
               }
               break;
            }
         }
      }
   }

   return result;
}

static void *stbi__pic_load(stbi__context *s,int *px,int *py,int *comp,int req_comp, stbi__result_info *ri)
{
   stbi_uc *result;
   int i, x,y, internal_comp;
   STBI_NOTUSED(ri);

   if (!comp) comp = &internal_comp;

   for (i=0; i<92; ++i)
      stbi__get8(s);

   x = stbi__get16be(s);
   y = stbi__get16be(s);
   if (stbi__at_eof(s))  return stbi__errpuc("bad file","file too short (pic header)");
   if (!stbi__mad3sizes_valid(x, y, 4, 0)) return stbi__errpuc("too large", "PIC image too large to decode");

   stbi__get32be(s); //skip `ratio'
   stbi__get16be(s); //skip `fields'
   stbi__get16be(s); //skip `pad'

   // intermediate buffer is RGBA
   result = (stbi_uc *) stbi__malloc_mad3(x, y, 4, 0);
   memset(result, 0xff, x*y*4);

   if (!stbi__pic_load_core(s,x,y,comp, result)) {
      STBI_FREE(result);
      result=0;
   }
   *px = x;
   *py = y;
   if (req_comp == 0) req_comp = *comp;
   result=stbi__convert_format(result,4,req_comp,x,y);

   return result;
}

static int stbi__pic_test(stbi__context *s)
{
   int r = stbi__pic_test_core(s);
   stbi__rewind(s);
   return r;
}
#endif

// *************************************************************************************************
// GIF loader -- public domain by Jean-Marc Lienher -- simplified/shrunk by stb

#ifndef STBI_NO_GIF
typedef struct
{
   stbi__int16 prefix;
   stbi_uc first;
   stbi_uc suffix;
} stbi__gif_lzw;

typedef struct
{
   int w,h;
   stbi_uc *out;                 // output buffer (always 4 components)
   stbi_uc *background;          // The current "background" as far as a gif is concerned
   stbi_uc *history;
   int flags, bgindex, ratio, transparent, eflags;
   stbi_uc  pal[256][4];
   stbi_uc lpal[256][4];
   stbi__gif_lzw codes[8192];
   stbi_uc *color_table;
   int parse, step;
   int lflags;
   int start_x, start_y;
   int max_x, max_y;
   int cur_x, cur_y;
   int line_size;
   int delay;
} stbi__gif;

static int stbi__gif_test_raw(stbi__context *s)
{
   int sz;
   if (stbi__get8(s) != 'G' || stbi__get8(s) != 'I' || stbi__get8(s) != 'F' || stbi__get8(s) != '8') return 0;
   sz = stbi__get8(s);
   if (sz != '9' && sz != '7') return 0;
   if (stbi__get8(s) != 'a') return 0;
   return 1;
}

static int stbi__gif_test(stbi__context *s)
{
   int r = stbi__gif_test_raw(s);
   stbi__rewind(s);
   return r;
}

static void stbi__gif_parse_colortable(stbi__context *s, stbi_uc pal[256][4], int num_entries, int transp)
{
   int i;
   for (i=0; i < num_entries; ++i) {
      pal[i][2] = stbi__get8(s);
      pal[i][1] = stbi__get8(s);
      pal[i][0] = stbi__get8(s);
      pal[i][3] = transp == i ? 0 : 255;
   }
}

static int stbi__gif_header(stbi__context *s, stbi__gif *g, int *comp, int is_info)
{
   stbi_uc version;
   if (stbi__get8(s) != 'G' || stbi__get8(s) != 'I' || stbi__get8(s) != 'F' || stbi__get8(s) != '8')
      return stbi__err("not GIF", "Corrupt GIF");

   version = stbi__get8(s);
   if (version != '7' && version != '9')    return stbi__err("not GIF", "Corrupt GIF");
   if (stbi__get8(s) != 'a')                return stbi__err("not GIF", "Corrupt GIF");

   stbi__g_failure_reason = "";
   g->w = stbi__get16le(s);
   g->h = stbi__get16le(s);
   g->flags = stbi__get8(s);
   g->bgindex = stbi__get8(s);
   g->ratio = stbi__get8(s);
   g->transparent = -1;

   if (comp != 0) *comp = 4;  // can't actually tell whether it's 3 or 4 until we parse the comments

   if (is_info) return 1;

   if (g->flags & 0x80)
      stbi__gif_parse_colortable(s,g->pal, 2 << (g->flags & 7), -1);

   return 1;
}

static int stbi__gif_info_raw(stbi__context *s, int *x, int *y, int *comp)
{
   stbi__gif* g = (stbi__gif*) stbi__malloc(sizeof(stbi__gif));
   if (!stbi__gif_header(s, g, comp, 1)) {
      STBI_FREE(g);
      stbi__rewind( s );
      return 0;
   }
   if (x) *x = g->w;
   if (y) *y = g->h;
   STBI_FREE(g);
   return 1;
}

static void stbi__out_gif_code(stbi__gif *g, stbi__uint16 code)
{
   stbi_uc *p, *c;
   int idx;

   // recurse to decode the prefixes, since the linked-list is backwards,
   // and working backwards through an interleaved image would be nasty
   if (g->codes[code].prefix >= 0)
      stbi__out_gif_code(g, g->codes[code].prefix);

   if (g->cur_y >= g->max_y) return;

   idx = g->cur_x + g->cur_y;
   p = &g->out[idx];
   g->history[idx / 4] = 1;

   c = &g->color_table[g->codes[code].suffix * 4];
   if (c[3] > 128) { // don't render transparent pixels;
      p[0] = c[2];
      p[1] = c[1];
      p[2] = c[0];
      p[3] = c[3];
   }
   g->cur_x += 4;

   if (g->cur_x >= g->max_x) {
      g->cur_x = g->start_x;
      g->cur_y += g->step;

      while (g->cur_y >= g->max_y && g->parse > 0) {
         g->step = (1 << g->parse) * g->line_size;
         g->cur_y = g->start_y + (g->step >> 1);
         --g->parse;
      }
   }
}

static stbi_uc *stbi__process_gif_raster(stbi__context *s, stbi__gif *g)
{
   stbi_uc lzw_cs;
   stbi__int32 len, init_code;
   stbi__uint32 first;
   stbi__int32 codesize, codemask, avail, oldcode, bits, valid_bits, clear;
   stbi__gif_lzw *p;

   lzw_cs = stbi__get8(s);
   if (lzw_cs > 12) return NULL;
   clear = 1 << lzw_cs;
   first = 1;
   codesize = lzw_cs + 1;
   codemask = (1 << codesize) - 1;
   bits = 0;
   valid_bits = 0;
   for (init_code = 0; init_code < clear; init_code++) {
      g->codes[init_code].prefix = -1;
      g->codes[init_code].first = (stbi_uc) init_code;
      g->codes[init_code].suffix = (stbi_uc) init_code;
   }

   // support no starting clear code
   avail = clear+2;
   oldcode = -1;

   len = 0;
   for(;;) {
      if (valid_bits < codesize) {
         if (len == 0) {
            len = stbi__get8(s); // start new block
            if (len == 0)
               return g->out;
         }
         --len;
         bits |= (stbi__int32) stbi__get8(s) << valid_bits;
         valid_bits += 8;
      } else {
         stbi__int32 code = bits & codemask;
         bits >>= codesize;
         valid_bits -= codesize;
         // @OPTIMIZE: is there some way we can accelerate the non-clear path?
         if (code == clear) {  // clear code
            codesize = lzw_cs + 1;
            codemask = (1 << codesize) - 1;
            avail = clear + 2;
            oldcode = -1;
            first = 0;
         } else if (code == clear + 1) { // end of stream code
            stbi__skip(s, len);
            while ((len = stbi__get8(s)) > 0)
               stbi__skip(s,len);
            return g->out;
         } else if (code <= avail) {
            if (first) {
               return stbi__errpuc("no clear code", "Corrupt GIF");
            }

            if (oldcode >= 0) {
               p = &g->codes[avail++];
               if (avail > 8192) {
                  return stbi__errpuc("too many codes", "Corrupt GIF");
               }

               p->prefix = (stbi__int16) oldcode;
               p->first = g->codes[oldcode].first;
               p->suffix = (code == avail) ? p->first : g->codes[code].first;
            } else if (code == avail)
               return stbi__errpuc("illegal code in raster", "Corrupt GIF");

            stbi__out_gif_code(g, (stbi__uint16) code);

            if ((avail & codemask) == 0 && avail <= 0x0FFF) {
               codesize++;
               codemask = (1 << codesize) - 1;
            }

            oldcode = code;
         } else {
            return stbi__errpuc("illegal code in raster", "Corrupt GIF");
         }
      }
   }
}

// this function is designed to support animated gifs, although stb_image doesn't support it
// two back is the image from two frames ago, used for a very specific disposal format
static stbi_uc *stbi__gif_load_next(stbi__context *s, stbi__gif *g, int *comp, int req_comp, stbi_uc *two_back)
{
   int dispose;
   int first_frame;
   int pi;
   int pcount;
   STBI_NOTUSED(req_comp);

   // on first frame, any non-written pixels get the background colour (non-transparent)
   first_frame = 0;
   if (g->out == 0) {
      if (!stbi__gif_header(s, g, comp,0)) return 0; // stbi__g_failure_reason set by stbi__gif_header
      if (!stbi__mad3sizes_valid(4, g->w, g->h, 0))
         return stbi__errpuc("too large", "GIF image is too large");
      pcount = g->w * g->h;
      g->out = (stbi_uc *) stbi__malloc(4 * pcount);
      g->background = (stbi_uc *) stbi__malloc(4 * pcount);
      g->history = (stbi_uc *) stbi__malloc(pcount);
      if (!g->out || !g->background || !g->history)
         return stbi__errpuc("outofmem", "Out of memory");

      // image is treated as "transparent" at the start - ie, nothing overwrites the current background;
      // background colour is only used for pixels that are not rendered first frame, after that "background"
      // color refers to the color that was there the previous frame.
      memset(g->out, 0x00, 4 * pcount);
      memset(g->background, 0x00, 4 * pcount); // state of the background (starts transparent)
      memset(g->history, 0x00, pcount);        // pixels that were affected previous frame
      first_frame = 1;
   } else {
      // second frame - how do we dispoase of the previous one?
      dispose = (g->eflags & 0x1C) >> 2;
      pcount = g->w * g->h;

      if ((dispose == 3) && (two_back == 0)) {
         dispose = 2; // if I don't have an image to revert back to, default to the old background
      }

      if (dispose == 3) { // use previous graphic
         for (pi = 0; pi < pcount; ++pi) {
            if (g->history[pi]) {
               memcpy( &g->out[pi * 4], &two_back[pi * 4], 4 );
            }
         }
      } else if (dispose == 2) {
         // restore what was changed last frame to background before that frame;
         for (pi = 0; pi < pcount; ++pi) {
            if (g->history[pi]) {
               memcpy( &g->out[pi * 4], &g->background[pi * 4], 4 );
            }
         }
      } else {
         // This is a non-disposal case eithe way, so just
         // leave the pixels as is, and they will become the new background
         // 1: do not dispose
         // 0:  not specified.
      }

      // background is what out is after the undoing of the previou frame;
      memcpy( g->background, g->out, 4 * g->w * g->h );
   }

   // clear my history;
   memset( g->history, 0x00, g->w * g->h );        // pixels that were affected previous frame

   for (;;) {
      int tag = stbi__get8(s);
      switch (tag) {
         case 0x2C: /* Image Descriptor */
         {
            stbi__int32 x, y, w, h;
            stbi_uc *o;

            x = stbi__get16le(s);
            y = stbi__get16le(s);
            w = stbi__get16le(s);
            h = stbi__get16le(s);
            if (((x + w) > (g->w)) || ((y + h) > (g->h)))
               return stbi__errpuc("bad Image Descriptor", "Corrupt GIF");

            g->line_size = g->w * 4;
            g->start_x = x * 4;
            g->start_y = y * g->line_size;
            g->max_x   = g->start_x + w * 4;
            g->max_y   = g->start_y + h * g->line_size;
            g->cur_x   = g->start_x;
            g->cur_y   = g->start_y;

            // if the width of the specified rectangle is 0, that means
            // we may not see *any* pixels or the image is malformed;
            // to make sure this is caught, move the current y down to
            // max_y (which is what out_gif_code checks).
            if (w == 0)
               g->cur_y = g->max_y;

            g->lflags = stbi__get8(s);

            if (g->lflags & 0x40) {
               g->step = 8 * g->line_size; // first interlaced spacing
               g->parse = 3;
            } else {
               g->step = g->line_size;
               g->parse = 0;
            }

            if (g->lflags & 0x80) {
               stbi__gif_parse_colortable(s,g->lpal, 2 << (g->lflags & 7), g->eflags & 0x01 ? g->transparent : -1);
               g->color_table = (stbi_uc *) g->lpal;
            } else if (g->flags & 0x80) {
               g->color_table = (stbi_uc *) g->pal;
            } else
               return stbi__errpuc("missing color table", "Corrupt GIF");

            o = stbi__process_gif_raster(s, g);
            if (!o) return NULL;

            // if this was the first frame,
            pcount = g->w * g->h;
            if (first_frame && (g->bgindex > 0)) {
               // if first frame, any pixel not drawn to gets the background color
               for (pi = 0; pi < pcount; ++pi) {
                  if (g->history[pi] == 0) {
                     g->pal[g->bgindex][3] = 255; // just in case it was made transparent, undo that; It will be reset next frame if need be;
                     memcpy( &g->out[pi * 4], &g->pal[g->bgindex], 4 );
                  }
               }
            }

            return o;
         }

         case 0x21: // Comment Extension.
         {
            int len;
            int ext = stbi__get8(s);
            if (ext == 0xF9) { // Graphic Control Extension.
               len = stbi__get8(s);
               if (len == 4) {
                  g->eflags = stbi__get8(s);
                  g->delay = 10 * stbi__get16le(s); // delay - 1/100th of a second, saving as 1/1000ths.

                  // unset old transparent
                  if (g->transparent >= 0) {
                     g->pal[g->transparent][3] = 255;
                  }
                  if (g->eflags & 0x01) {
                     g->transparent = stbi__get8(s);
                     if (g->transparent >= 0) {
                        g->pal[g->transparent][3] = 0;
                     }
                  } else {
                     // don't need transparent
                     stbi__skip(s, 1);
                     g->transparent = -1;
                  }
               } else {
                  stbi__skip(s, len);
                  break;
               }
            }
            while ((len = stbi__get8(s)) != 0) {
               stbi__skip(s, len);
            }
            break;
         }

         case 0x3B: // gif stream termination code
            return (stbi_uc *) s; // using '1' causes warning on some compilers

         default:
            return stbi__errpuc("unknown code", "Corrupt GIF");
      }
   }
}

static void *stbi__load_gif_main(stbi__context *s, int **delays, int *x, int *y, int *z, int *comp, int req_comp)
{
   if (stbi__gif_test(s)) {
      int layers = 0;
      stbi_uc *u = 0;
      stbi_uc *out = 0;
      stbi_uc *two_back = 0;
      stbi__gif g;
      int stride;
      memset(&g, 0, sizeof(g));
      if (delays) {
         *delays = 0;
      }

      do {
         u = stbi__gif_load_next(s, &g, comp, req_comp, two_back);
         if (u == (stbi_uc *) s) u = 0;  // end of animated gif marker

         if (u) {
            *x = g.w;
            *y = g.h;
            ++layers;
            stride = g.w * g.h * 4;

            if (out) {
               void *tmp = (stbi_uc*) STBI_REALLOC( out, layers * stride );
               if (NULL == tmp) {
                  STBI_FREE(g.out);
                  STBI_FREE(g.history);
                  STBI_FREE(g.background);
                  return stbi__errpuc("outofmem", "Out of memory");
               }
               else
                  out = (stbi_uc*) tmp;
               if (delays) {
                  *delays = (int*) STBI_REALLOC( *delays, sizeof(int) * layers );
               }
            } else {
               out = (stbi_uc*)stbi__malloc( layers * stride );
               if (delays) {
                  *delays = (int*) stbi__malloc( layers * sizeof(int) );
               }
            }
            memcpy( out + ((layers - 1) * stride), u, stride );
            if (layers >= 2) {
               two_back = out - 2 * stride;
            }

            if (delays) {
               (*delays)[layers - 1U] = g.delay;
            }
         }
      } while (u != 0);

      // free temp buffer;
      STBI_FREE(g.out);
      STBI_FREE(g.history);
      STBI_FREE(g.background);

      // do the final conversion after loading everything;
      if (req_comp && req_comp != 4)
         out = stbi__convert_format(out, 4, req_comp, layers * g.w, g.h);

      *z = layers;
      return out;
   } else {
      return stbi__errpuc("not GIF", "Image was not as a gif type.");
   }
}

static void *stbi__gif_load(stbi__context *s, int *x, int *y, int *comp, int req_comp, stbi__result_info *ri)
{
   stbi_uc *u = 0;
   stbi__gif g;
   memset(&g, 0, sizeof(g));
   STBI_NOTUSED(ri);

   u = stbi__gif_load_next(s, &g, comp, req_comp, 0);
   if (u == (stbi_uc *) s) u = 0;  // end of animated gif marker
   if (u) {
      *x = g.w;
      *y = g.h;

      // moved conversion to after successful load so that the same
      // can be done for multiple frames.
      if (req_comp && req_comp != 4)
         u = stbi__convert_format(u, 4, req_comp, g.w, g.h);
   } else if (g.out) {
      // if there was an error and we allocated an image buffer, free it!
      STBI_FREE(g.out);
   }

   // free buffers needed for multiple frame loading;
   STBI_FREE(g.history);
   STBI_FREE(g.background);

   return u;
}

static int stbi__gif_info(stbi__context *s, int *x, int *y, int *comp)
{
   return stbi__gif_info_raw(s,x,y,comp);
}
#endif

// *************************************************************************************************
// Radiance RGBE HDR loader
// originally by Nicolas Schulz
#ifndef STBI_NO_HDR
static int stbi__hdr_test_core(stbi__context *s, const char *signature)
{
   int i;
   for (i=0; signature[i]; ++i)
      if (stbi__get8(s) != signature[i])
          return 0;
   stbi__rewind(s);
   return 1;
}

static int stbi__hdr_test(stbi__context* s)
{
   int r = stbi__hdr_test_core(s, "#?RADIANCE\n");
   stbi__rewind(s);
   if(!r) {
       r = stbi__hdr_test_core(s, "#?RGBE\n");
       stbi__rewind(s);
   }
   return r;
}

#define STBI__HDR_BUFLEN  1024
static char *stbi__hdr_gettoken(stbi__context *z, char *buffer)
{
   int len=0;
   char c = '\0';

   c = (char) stbi__get8(z);

   while (!stbi__at_eof(z) && c != '\n') {
      buffer[len++] = c;
      if (len == STBI__HDR_BUFLEN-1) {
         // flush to end of line
         while (!stbi__at_eof(z) && stbi__get8(z) != '\n')
            ;
         break;
      }
      c = (char) stbi__get8(z);
   }

   buffer[len] = 0;
   return buffer;
}

static void stbi__hdr_convert(float *output, stbi_uc *input, int req_comp)
{
   if ( input[3] != 0 ) {
      float f1;
      // Exponent
      f1 = (float) ldexp(1.0f, input[3] - (int)(128 + 8));
      if (req_comp <= 2)
         output[0] = (input[0] + input[1] + input[2]) * f1 / 3;
      else {
         output[0] = input[0] * f1;
         output[1] = input[1] * f1;
         output[2] = input[2] * f1;
      }
      if (req_comp == 2) output[1] = 1;
      if (req_comp == 4) output[3] = 1;
   } else {
      switch (req_comp) {
         case 4: output[3] = 1; /* fallthrough */
         case 3: output[0] = output[1] = output[2] = 0;
                 break;
         case 2: output[1] = 1; /* fallthrough */
         case 1: output[0] = 0;
                 break;
      }
   }
}

static float *stbi__hdr_load(stbi__context *s, int *x, int *y, int *comp, int req_comp, stbi__result_info *ri)
{
   char buffer[STBI__HDR_BUFLEN];
   char *token;
   int valid = 0;
   int width, height;
   stbi_uc *scanline;
   float *hdr_data;
   int len;
   unsigned char count, value;
   int i, j, k, c1,c2, z;
   const char *headerToken;
   STBI_NOTUSED(ri);

   // Check identifier
   headerToken = stbi__hdr_gettoken(s,buffer);
   if (strcmp(headerToken, "#?RADIANCE") != 0 && strcmp(headerToken, "#?RGBE") != 0)
      return stbi__errpf("not HDR", "Corrupt HDR image");

   // Parse header
   for(;;) {
      token = stbi__hdr_gettoken(s,buffer);
      if (token[0] == 0) break;
      if (strcmp(token, "FORMAT=32-bit_rle_rgbe") == 0) valid = 1;
   }

   if (!valid)    return stbi__errpf("unsupported format", "Unsupported HDR format");

   // Parse width and height
   // can't use sscanf() if we're not using stdio!
   token = stbi__hdr_gettoken(s,buffer);
   if (strncmp(token, "-Y ", 3))  return stbi__errpf("unsupported data layout", "Unsupported HDR format");
   token += 3;
   height = (int) strtol(token, &token, 10);
   while (*token == ' ') ++token;
   if (strncmp(token, "+X ", 3))  return stbi__errpf("unsupported data layout", "Unsupported HDR format");
   token += 3;
   width = (int) strtol(token, NULL, 10);

   *x = width;
   *y = height;

   if (comp) *comp = 3;
   if (req_comp == 0) req_comp = 3;

   if (!stbi__mad4sizes_valid(width, height, req_comp, sizeof(float), 0))
      return stbi__errpf("too large", "HDR image is too large");

   // Read data
   hdr_data = (float *) stbi__malloc_mad4(width, height, req_comp, sizeof(float), 0);
   if (!hdr_data)
      return stbi__errpf("outofmem", "Out of memory");

   // Load image data
   // image data is stored as some number of sca
   if ( width < 8 || width >= 32768) {
      // Read flat data
      for (j=0; j < height; ++j) {
         for (i=0; i < width; ++i) {
            stbi_uc rgbe[4];
           main_decode_loop:
            stbi__getn(s, rgbe, 4);
            stbi__hdr_convert(hdr_data + j * width * req_comp + i * req_comp, rgbe, req_comp);
         }
      }
   } else {
      // Read RLE-encoded data
      scanline = NULL;

      for (j = 0; j < height; ++j) {
         c1 = stbi__get8(s);
         c2 = stbi__get8(s);
         len = stbi__get8(s);
         if (c1 != 2 || c2 != 2 || (len & 0x80)) {
            // not run-length encoded, so we have to actually use THIS data as a decoded
            // pixel (note this can't be a valid pixel--one of RGB must be >= 128)
            stbi_uc rgbe[4];
            rgbe[0] = (stbi_uc) c1;
            rgbe[1] = (stbi_uc) c2;
            rgbe[2] = (stbi_uc) len;
            rgbe[3] = (stbi_uc) stbi__get8(s);
            stbi__hdr_convert(hdr_data, rgbe, req_comp);
            i = 1;
            j = 0;
            STBI_FREE(scanline);
            goto main_decode_loop; // yes, this makes no sense
         }
         len <<= 8;
         len |= stbi__get8(s);
         if (len != width) { STBI_FREE(hdr_data); STBI_FREE(scanline); return stbi__errpf("invalid decoded scanline length", "corrupt HDR"); }
         if (scanline == NULL) {
            scanline = (stbi_uc *) stbi__malloc_mad2(width, 4, 0);
            if (!scanline) {
               STBI_FREE(hdr_data);
               return stbi__errpf("outofmem", "Out of memory");
            }
         }

         for (k = 0; k < 4; ++k) {
            int nleft;
            i = 0;
            while ((nleft = width - i) > 0) {
               count = stbi__get8(s);
               if (count > 128) {
                  // Run
                  value = stbi__get8(s);
                  count -= 128;
                  if (count > nleft) { STBI_FREE(hdr_data); STBI_FREE(scanline); return stbi__errpf("corrupt", "bad RLE data in HDR"); }
                  for (z = 0; z < count; ++z)
                     scanline[i++ * 4 + k] = value;
               } else {
                  // Dump
                  if (count > nleft) { STBI_FREE(hdr_data); STBI_FREE(scanline); return stbi__errpf("corrupt", "bad RLE data in HDR"); }
                  for (z = 0; z < count; ++z)
                     scanline[i++ * 4 + k] = stbi__get8(s);
               }
            }
         }
         for (i=0; i < width; ++i)
            stbi__hdr_convert(hdr_data+(j*width + i)*req_comp, scanline + i*4, req_comp);
      }
      if (scanline)
         STBI_FREE(scanline);
   }

   return hdr_data;
}

static int stbi__hdr_info(stbi__context *s, int *x, int *y, int *comp)
{
   char buffer[STBI__HDR_BUFLEN];
   char *token;
   int valid = 0;
   int dummy;

   if (!x) x = &dummy;
   if (!y) y = &dummy;
   if (!comp) comp = &dummy;

   if (stbi__hdr_test(s) == 0) {
       stbi__rewind( s );
       return 0;
   }

   for(;;) {
      token = stbi__hdr_gettoken(s,buffer);
      if (token[0] == 0) break;
      if (strcmp(token, "FORMAT=32-bit_rle_rgbe") == 0) valid = 1;
   }

   if (!valid) {
       stbi__rewind( s );
       return 0;
   }
   token = stbi__hdr_gettoken(s,buffer);
   if (strncmp(token, "-Y ", 3)) {
       stbi__rewind( s );
       return 0;
   }
   token += 3;
   *y = (int) strtol(token, &token, 10);
   while (*token == ' ') ++token;
   if (strncmp(token, "+X ", 3)) {
       stbi__rewind( s );
       return 0;
   }
   token += 3;
   *x = (int) strtol(token, NULL, 10);
   *comp = 3;
   return 1;
}
#endif // STBI_NO_HDR

#ifndef STBI_NO_BMP
static int stbi__bmp_info(stbi__context *s, int *x, int *y, int *comp)
{
   void *p;
   stbi__bmp_data info;

   info.all_a = 255;
   p = stbi__bmp_parse_header(s, &info);
   stbi__rewind( s );
   if (p == NULL)
      return 0;
   if (x) *x = s->img_x;
   if (y) *y = s->img_y;
   if (comp) {
      if (info.bpp == 24 && info.ma == 0xff000000)
         *comp = 3;
      else
         *comp = info.ma ? 4 : 3;
   }
   return 1;
}
#endif

#ifndef STBI_NO_PSD
static int stbi__psd_info(stbi__context *s, int *x, int *y, int *comp)
{
   int channelCount, dummy, depth;
   if (!x) x = &dummy;
   if (!y) y = &dummy;
   if (!comp) comp = &dummy;
   if (stbi__get32be(s) != 0x38425053) {
       stbi__rewind( s );
       return 0;
   }
   if (stbi__get16be(s) != 1) {
       stbi__rewind( s );
       return 0;
   }
   stbi__skip(s, 6);
   channelCount = stbi__get16be(s);
   if (channelCount < 0 || channelCount > 16) {
       stbi__rewind( s );
       return 0;
   }
   *y = stbi__get32be(s);
   *x = stbi__get32be(s);
   depth = stbi__get16be(s);
   if (depth != 8 && depth != 16) {
       stbi__rewind( s );
       return 0;
   }
   if (stbi__get16be(s) != 3) {
       stbi__rewind( s );
       return 0;
   }
   *comp = 4;
   return 1;
}

static int stbi__psd_is16(stbi__context *s)
{
   int channelCount, depth;
   if (stbi__get32be(s) != 0x38425053) {
       stbi__rewind( s );
       return 0;
   }
   if (stbi__get16be(s) != 1) {
       stbi__rewind( s );
       return 0;
   }
   stbi__skip(s, 6);
   channelCount = stbi__get16be(s);
   if (channelCount < 0 || channelCount > 16) {
       stbi__rewind( s );
       return 0;
   }
   (void) stbi__get32be(s);
   (void) stbi__get32be(s);
   depth = stbi__get16be(s);
   if (depth != 16) {
       stbi__rewind( s );
       return 0;
   }
   return 1;
}
#endif

#ifndef STBI_NO_PIC
static int stbi__pic_info(stbi__context *s, int *x, int *y, int *comp)
{
   int act_comp=0,num_packets=0,chained,dummy;
   stbi__pic_packet packets[10];

   if (!x) x = &dummy;
   if (!y) y = &dummy;
   if (!comp) comp = &dummy;

   if (!stbi__pic_is4(s,"\x53\x80\xF6\x34")) {
      stbi__rewind(s);
      return 0;
   }

   stbi__skip(s, 88);

   *x = stbi__get16be(s);
   *y = stbi__get16be(s);
   if (stbi__at_eof(s)) {
      stbi__rewind( s);
      return 0;
   }
   if ( (*x) != 0 && (1 << 28) / (*x) < (*y)) {
      stbi__rewind( s );
      return 0;
   }

   stbi__skip(s, 8);

   do {
      stbi__pic_packet *packet;

      if (num_packets==sizeof(packets)/sizeof(packets[0]))
         return 0;

      packet = &packets[num_packets++];
      chained = stbi__get8(s);
      packet->size    = stbi__get8(s);
      packet->type    = stbi__get8(s);
      packet->channel = stbi__get8(s);
      act_comp |= packet->channel;

      if (stbi__at_eof(s)) {
          stbi__rewind( s );
          return 0;
      }
      if (packet->size != 8) {
          stbi__rewind( s );
          return 0;
      }
   } while (chained);

   *comp = (act_comp & 0x10 ? 4 : 3);

   return 1;
}
#endif

// *************************************************************************************************
// Portable Gray Map and Portable Pixel Map loader
// by Ken Miller
//
// PGM: http://netpbm.sourceforge.net/doc/pgm.html
// PPM: http://netpbm.sourceforge.net/doc/ppm.html
//
// Known limitations:
//    Does not support comments in the header section
//    Does not support ASCII image data (formats P2 and P3)
//    Does not support 16-bit-per-channel

#ifndef STBI_NO_PNM

static int      stbi__pnm_test(stbi__context *s)
{
   char p, t;
   p = (char) stbi__get8(s);
   t = (char) stbi__get8(s);
   if (p != 'P' || (t != '5' && t != '6')) {
       stbi__rewind( s );
       return 0;
   }
   return 1;
}

static void *stbi__pnm_load(stbi__context *s, int *x, int *y, int *comp, int req_comp, stbi__result_info *ri)
{
   stbi_uc *out;
   STBI_NOTUSED(ri);

   if (!stbi__pnm_info(s, (int *)&s->img_x, (int *)&s->img_y, (int *)&s->img_n))
      return 0;

   *x = s->img_x;
   *y = s->img_y;
   if (comp) *comp = s->img_n;

   if (!stbi__mad3sizes_valid(s->img_n, s->img_x, s->img_y, 0))
      return stbi__errpuc("too large", "PNM too large");

   out = (stbi_uc *) stbi__malloc_mad3(s->img_n, s->img_x, s->img_y, 0);
   if (!out) return stbi__errpuc("outofmem", "Out of memory");
   stbi__getn(s, out, s->img_n * s->img_x * s->img_y);

   if (req_comp && req_comp != s->img_n) {
      out = stbi__convert_format(out, s->img_n, req_comp, s->img_x, s->img_y);
      if (out == NULL) return out; // stbi__convert_format frees input on failure
   }
   return out;
}

static int      stbi__pnm_isspace(char c)
{
   return c == ' ' || c == '\t' || c == '\n' || c == '\v' || c == '\f' || c == '\r';
}

static void     stbi__pnm_skip_whitespace(stbi__context *s, char *c)
{
   for (;;) {
      while (!stbi__at_eof(s) && stbi__pnm_isspace(*c))
         *c = (char) stbi__get8(s);

      if (stbi__at_eof(s) || *c != '#')
         break;

      while (!stbi__at_eof(s) && *c != '\n' && *c != '\r' )
         *c = (char) stbi__get8(s);
   }
}

static int      stbi__pnm_isdigit(char c)
{
   return c >= '0' && c <= '9';
}

static int      stbi__pnm_getinteger(stbi__context *s, char *c)
{
   int value = 0;

   while (!stbi__at_eof(s) && stbi__pnm_isdigit(*c)) {
      value = value*10 + (*c - '0');
      *c = (char) stbi__get8(s);
   }

   return value;
}

static int      stbi__pnm_info(stbi__context *s, int *x, int *y, int *comp)
{
   int maxv, dummy;
   char c, p, t;

   if (!x) x = &dummy;
   if (!y) y = &dummy;
   if (!comp) comp = &dummy;

   stbi__rewind(s);

   // Get identifier
   p = (char) stbi__get8(s);
   t = (char) stbi__get8(s);
   if (p != 'P' || (t != '5' && t != '6')) {
       stbi__rewind(s);
       return 0;
   }

   *comp = (t == '6') ? 3 : 1;  // '5' is 1-component .pgm; '6' is 3-component .ppm

   c = (char) stbi__get8(s);
   stbi__pnm_skip_whitespace(s, &c);

   *x = stbi__pnm_getinteger(s, &c); // read width
   stbi__pnm_skip_whitespace(s, &c);

   *y = stbi__pnm_getinteger(s, &c); // read height
   stbi__pnm_skip_whitespace(s, &c);

   maxv = stbi__pnm_getinteger(s, &c);  // read max value

   if (maxv > 255)
      return stbi__err("max value > 255", "PPM image not 8-bit");
   else
      return 1;
}
#endif

static int stbi__info_main(stbi__context *s, int *x, int *y, int *comp)
{
   #ifndef STBI_NO_JPEG
   if (stbi__jpeg_info(s, x, y, comp)) return 1;
   #endif

   #ifndef STBI_NO_PNG
   if (stbi__png_info(s, x, y, comp))  return 1;
   #endif

   #ifndef STBI_NO_GIF
   if (stbi__gif_info(s, x, y, comp))  return 1;
   #endif

   #ifndef STBI_NO_BMP
   if (stbi__bmp_info(s, x, y, comp))  return 1;
   #endif

   #ifndef STBI_NO_PSD
   if (stbi__psd_info(s, x, y, comp))  return 1;
   #endif

   #ifndef STBI_NO_PIC
   if (stbi__pic_info(s, x, y, comp))  return 1;
   #endif

   #ifndef STBI_NO_PNM
   if (stbi__pnm_info(s, x, y, comp))  return 1;
   #endif

   #ifndef STBI_NO_HDR
   if (stbi__hdr_info(s, x, y, comp))  return 1;
   #endif

   // test tga last because it's a crappy test!
   #ifndef STBI_NO_TGA
   if (stbi__tga_info(s, x, y, comp))
       return 1;
   #endif
   return stbi__err("unknown image type", "Image not of any known type, or corrupt");
}

static int stbi__is_16_main(stbi__context *s)
{
   #ifndef STBI_NO_PNG
   if (stbi__png_is16(s))  return 1;
   #endif

   #ifndef STBI_NO_PSD
   if (stbi__psd_is16(s))  return 1;
   #endif

   return 0;
}

#ifndef STBI_NO_STDIO
STBIDEF int stbi_info(char const *filename, int *x, int *y, int *comp)
{
    FILE *f = stbi__fopen(filename, "rb");
    int result;
    if (!f) return stbi__err("can't fopen", "Unable to open file");
    result = stbi_info_from_file(f, x, y, comp);
    fclose(f);
    return result;
}

STBIDEF int stbi_info_from_file(FILE *f, int *x, int *y, int *comp)
{
   int r;
   stbi__context s;
   long pos = ftell(f);
   stbi__start_file(&s, f);
   r = stbi__info_main(&s,x,y,comp);
   fseek(f,pos,SEEK_SET);
   return r;
}

STBIDEF int stbi_is_16_bit(char const *filename)
{
    FILE *f = stbi__fopen(filename, "rb");
    int result;
    if (!f) return stbi__err("can't fopen", "Unable to open file");
    result = stbi_is_16_bit_from_file(f);
    fclose(f);
    return result;
}

STBIDEF int stbi_is_16_bit_from_file(FILE *f)
{
   int r;
   stbi__context s;
   long pos = ftell(f);
   stbi__start_file(&s, f);
   r = stbi__is_16_main(&s);
   fseek(f,pos,SEEK_SET);
   return r;
}
#endif // !STBI_NO_STDIO

STBIDEF int stbi_info_from_memory(stbi_uc const *buffer, int len, int *x, int *y, int *comp)
{
   stbi__context s;
   stbi__start_mem(&s,buffer,len);
   return stbi__info_main(&s,x,y,comp);
}

STBIDEF int stbi_info_from_callbacks(stbi_io_callbacks const *c, void *user, int *x, int *y, int *comp)
{
   stbi__context s;
   stbi__start_callbacks(&s, (stbi_io_callbacks *) c, user);
   return stbi__info_main(&s,x,y,comp);
}

STBIDEF int stbi_is_16_bit_from_memory(stbi_uc const *buffer, int len)
{
   stbi__context s;
   stbi__start_mem(&s,buffer,len);
   return stbi__is_16_main(&s);
}

STBIDEF int stbi_is_16_bit_from_callbacks(stbi_io_callbacks const *c, void *user)
{
   stbi__context s;
   stbi__start_callbacks(&s, (stbi_io_callbacks *) c, user);
   return stbi__is_16_main(&s);
}

#endif // STB_IMAGE_IMPLEMENTATION

/*
   revision history:
      2.20  (2019-02-07) support utf8 filenames in Windows; fix warnings and platform ifdefs
      2.19  (2018-02-11) fix warning
      2.18  (2018-01-30) fix warnings
      2.17  (2018-01-29) change sbti__shiftsigned to avoid clang -O2 bug
                         1-bit BMP
                         *_is_16_bit api
                         avoid warnings
      2.16  (2017-07-23) all functions have 16-bit variants;
                         STBI_NO_STDIO works again;
                         compilation fixes;
                         fix rounding in unpremultiply;
                         optimize vertical flip;
                         disable raw_len validation;
                         documentation fixes
      2.15  (2017-03-18) fix png-1,2,4 bug; now all Imagenet JPGs decode;
                         warning fixes; disable run-time SSE detection on gcc;
                         uniform handling of optional "return" values;
                         thread-safe initialization of zlib tables
      2.14  (2017-03-03) remove deprecated STBI_JPEG_OLD; fixes for Imagenet JPGs
      2.13  (2016-11-29) add 16-bit API, only supported for PNG right now
      2.12  (2016-04-02) fix typo in 2.11 PSD fix that caused crashes
      2.11  (2016-04-02) allocate large structures on the stack
                         remove white matting for transparent PSD
                         fix reported channel count for PNG & BMP
                         re-enable SSE2 in non-gcc 64-bit
                         support RGB-formatted JPEG
                         read 16-bit PNGs (only as 8-bit)
      2.10  (2016-01-22) avoid warning introduced in 2.09 by STBI_REALLOC_SIZED
      2.09  (2016-01-16) allow comments in PNM files
                         16-bit-per-pixel TGA (not bit-per-component)
                         info() for TGA could break due to .hdr handling
                         info() for BMP to shares code instead of sloppy parse
                         can use STBI_REALLOC_SIZED if allocator doesn't support realloc
                         code cleanup
      2.08  (2015-09-13) fix to 2.07 cleanup, reading RGB PSD as RGBA
      2.07  (2015-09-13) fix compiler warnings
                         partial animated GIF support
                         limited 16-bpc PSD support
                         #ifdef unused functions
                         bug with < 92 byte PIC,PNM,HDR,TGA
      2.06  (2015-04-19) fix bug where PSD returns wrong '*comp' value
      2.05  (2015-04-19) fix bug in progressive JPEG handling, fix warning
      2.04  (2015-04-15) try to re-enable SIMD on MinGW 64-bit
      2.03  (2015-04-12) extra corruption checking (mmozeiko)
                         stbi_set_flip_vertically_on_load (nguillemot)
                         fix NEON support; fix mingw support
      2.02  (2015-01-19) fix incorrect assert, fix warning
      2.01  (2015-01-17) fix various warnings; suppress SIMD on gcc 32-bit without -msse2
      2.00b (2014-12-25) fix STBI_MALLOC in progressive JPEG
      2.00  (2014-12-25) optimize JPG, including x86 SSE2 & NEON SIMD (ryg)
                         progressive JPEG (stb)
                         PGM/PPM support (Ken Miller)
                         STBI_MALLOC,STBI_REALLOC,STBI_FREE
                         GIF bugfix -- seemingly never worked
                         STBI_NO_*, STBI_ONLY_*
      1.48  (2014-12-14) fix incorrectly-named assert()
      1.47  (2014-12-14) 1/2/4-bit PNG support, both direct and paletted (Omar Cornut & stb)
                         optimize PNG (ryg)
                         fix bug in interlaced PNG with user-specified channel count (stb)
      1.46  (2014-08-26)
              fix broken tRNS chunk (colorkey-style transparency) in non-paletted PNG
      1.45  (2014-08-16)
              fix MSVC-ARM internal compiler error by wrapping malloc
      1.44  (2014-08-07)
              various warning fixes from Ronny Chevalier
      1.43  (2014-07-15)
              fix MSVC-only compiler problem in code changed in 1.42
      1.42  (2014-07-09)
              don't define _CRT_SECURE_NO_WARNINGS (affects user code)
              fixes to stbi__cleanup_jpeg path
              added STBI_ASSERT to avoid requiring assert.h
      1.41  (2014-06-25)
              fix search&replace from 1.36 that messed up comments/error messages
      1.40  (2014-06-22)
              fix gcc struct-initialization warning
      1.39  (2014-06-15)
              fix to TGA optimization when req_comp != number of components in TGA;
              fix to GIF loading because BMP wasn't rewinding (whoops, no GIFs in my test suite)
              add support for BMP version 5 (more ignored fields)
      1.38  (2014-06-06)
              suppress MSVC warnings on integer casts truncating values
              fix accidental rename of 'skip' field of I/O
      1.37  (2014-06-04)
              remove duplicate typedef
      1.36  (2014-06-03)
              convert to header file single-file library
              if de-iphone isn't set, load iphone images color-swapped instead of returning NULL
      1.35  (2014-05-27)
              various warnings
              fix broken STBI_SIMD path
              fix bug where stbi_load_from_file no longer left file pointer in correct place
              fix broken non-easy path for 32-bit BMP (possibly never used)
              TGA optimization by Arseny Kapoulkine
      1.34  (unknown)
              use STBI_NOTUSED in stbi__resample_row_generic(), fix one more leak in tga failure case
      1.33  (2011-07-14)
              make stbi_is_hdr work in STBI_NO_HDR (as specified), minor compiler-friendly improvements
      1.32  (2011-07-13)
              support for "info" function for all supported filetypes (SpartanJ)
      1.31  (2011-06-20)
              a few more leak fixes, bug in PNG handling (SpartanJ)
      1.30  (2011-06-11)
              added ability to load files via callbacks to accomidate custom input streams (Ben Wenger)
              removed deprecated format-specific test/load functions
              removed support for installable file formats (stbi_loader) -- would have been broken for IO callbacks anyway
              error cases in bmp and tga give messages and don't leak (Raymond Barbiero, grisha)
              fix inefficiency in decoding 32-bit BMP (David Woo)
      1.29  (2010-08-16)
              various warning fixes from Aurelien Pocheville
      1.28  (2010-08-01)
              fix bug in GIF palette transparency (SpartanJ)
      1.27  (2010-08-01)
              cast-to-stbi_uc to fix warnings
      1.26  (2010-07-24)
              fix bug in file buffering for PNG reported by SpartanJ
      1.25  (2010-07-17)
              refix trans_data warning (Won Chun)
      1.24  (2010-07-12)
              perf improvements reading from files on platforms with lock-heavy fgetc()
              minor perf improvements for jpeg
              deprecated type-specific functions so we'll get feedback if they're needed
              attempt to fix trans_data warning (Won Chun)
      1.23    fixed bug in iPhone support
      1.22  (2010-07-10)
              removed image *writing* support
              stbi_info support from Jetro Lauha
              GIF support from Jean-Marc Lienher
              iPhone PNG-extensions from James Brown
              warning-fixes from Nicolas Schulz and Janez Zemva (i.stbi__err. Janez (U+017D)emva)
      1.21    fix use of 'stbi_uc' in header (reported by jon blow)
      1.20    added support for Softimage PIC, by Tom Seddon
      1.19    bug in interlaced PNG corruption check (found by ryg)
      1.18  (2008-08-02)
              fix a threading bug (local mutable static)
      1.17    support interlaced PNG
      1.16    major bugfix - stbi__convert_format converted one too many pixels
      1.15    initialize some fields for thread safety
      1.14    fix threadsafe conversion bug
              header-file-only version (#define STBI_HEADER_FILE_ONLY before including)
      1.13    threadsafe
      1.12    const qualifiers in the API
      1.11    Support installable IDCT, colorspace conversion routines
      1.10    Fixes for 64-bit (don't use "unsigned long")
              optimized upsampling by Fabian "ryg" Giesen
      1.09    Fix format-conversion for PSD code (bad global variables!)
      1.08    Thatcher Ulrich's PSD code integrated by Nicolas Schulz
      1.07    attempt to fix C++ warning/errors again
      1.06    attempt to fix C++ warning/errors again
      1.05    fix TGA loading to return correct *comp and use good luminance calc
      1.04    default float alpha is 1, not 255; use 'void *' for stbi_image_free
      1.03    bugfixes to STBI_NO_STDIO, STBI_NO_HDR
      1.02    support for (subset of) HDR files, float interface for preferred access to them
      1.01    fix bug: possible bug in handling right-side up bmps... not sure
              fix bug: the stbi__bmp_load() and stbi__tga_load() functions didn't work at all
      1.00    interface to zlib that skips zlib header
      0.99    correct handling of alpha in palette
      0.98    TGA loader by lonesock; dynamically add loaders (untested)
      0.97    jpeg errors on too large a file; also catch another malloc failure
      0.96    fix detection of invalid v value - particleman@mollyrocket forum
      0.95    during header scan, seek to markers in case of padding
      0.94    STBI_NO_STDIO to disable stdio usage; rename all #defines the same
      0.93    handle jpegtran output; verbose errors
      0.92    read 4,8,16,24,32-bit BMP files of several formats
      0.91    output 24-bit Windows 3.0 BMP files
      0.90    fix a few more warnings; bump version number to approach 1.0
      0.61    bugfixes due to Marc LeBlanc, Christopher Lloyd
      0.60    fix compiling as c++
      0.59    fix warnings: merge Dave Moore's -Wall fixes
      0.58    fix bug: zlib uncompressed mode len/nlen was wrong endian
      0.57    fix bug: jpg last huffman symbol before marker was >9 bits but less than 16 available
      0.56    fix bug: zlib uncompressed mode len vs. nlen
      0.55    fix bug: restart_interval not initialized to 0
      0.54    allow NULL for 'int *comp'
      0.53    fix bug in png 3->4; speedup png decoding
      0.52    png handles req_comp=3,4 directly; minor cleanup; jpeg comments
      0.51    obey req_comp requests, 1-component jpegs return as 1-component,
              on 'test' only check type, not whether we support this variant
      0.50  (2006-11-19)
              first released version
*/


/*
------------------------------------------------------------------------------
This software is available under 2 licenses -- choose whichever you prefer.
------------------------------------------------------------------------------
ALTERNATIVE A - MIT License
Copyright (c) 2017 Sean Barrett
Permission is hereby granted, free of charge, to any person obtaining a copy of
this software and associated documentation files (the "Software"), to deal in
the Software without restriction, including without limitation the rights to
use, copy, modify, merge, publish, distribute, sublicense, and/or sell copies
of the Software, and to permit persons to whom the Software is furnished to do
so, subject to the following conditions:
The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.
THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.
------------------------------------------------------------------------------
ALTERNATIVE B - Public Domain (www.unlicense.org)
This is free and unencumbered software released into the public domain.
Anyone is free to copy, modify, publish, use, compile, sell, or distribute this
software, either in source code form or as a compiled binary, for any purpose,
commercial or non-commercial, and by any means.
In jurisdictions that recognize copyright laws, the author or authors of this
software dedicate any and all copyright interest in the software to the public
domain. We make this dedication for the benefit of the public at large and to
the detriment of our heirs and successors. We intend this dedication to be an
overt act of relinquishment in perpetuity of all present and future rights to
this software under copyright law.
THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER LIABILITY, WHETHER IN AN
ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM, OUT OF OR IN CONNECTION
WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE SOFTWARE.
------------------------------------------------------------------------------
*/

